First look at the evaluation of three-loop non-planar Feynman diagrams for Higgs plus jet production

We present new computations for Feynman integrals relevant to Higgs plus jet production at three loops, including first results for a non-planar class of integrals. The results are expressed in terms of generalised polylogarithms up to transcendental weight six. We also provide the full canonical differential equations, which allows us to make structural observations on the answer. In particular, we find a counterexample to previously conjectured adjacency relations, for a planar integral of the tennis-court type. Additionally, for a non-planar triple ladder diagram, we find two novel alphabet letters. This information may be useful for future bootstrap approaches.

==> anc/A_Atilde.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-2*Log[pp4] - Log[-pp4 + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, Log[pp4] - Log[-pp4 + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[pp4]/36 - Log[-pp4 + t]/36, 0, 0, 0, 0, 0, Log[pp4]/4 - Log[-pp4 + t]/4}, 
 {-3*Log[s] - (23*Log[-pp4 + s])/9 - 3*Log[t] + 3*Log[-pp4 + t] + 
   (50*Log[-pp4 + s + t])/9, -3*Log[s] + (13*Log[-pp4 + s])/36 - 3*Log[t] + 
   (95*Log[-pp4 + s + t])/36, (41*Log[-pp4 + s])/18 + 3*Log[t] - 
   (95*Log[-pp4 + s + t])/18, (137*Log[-pp4 + s])/36 - 
   (137*Log[-pp4 + s + t])/36, -Log[-pp4 + s]/9 + Log[-pp4 + s + t]/9, 
  (-95*Log[-pp4 + s])/18 + (95*Log[-pp4 + s + t])/18, 
  (-19*Log[-pp4 + s])/36 + (19*Log[-pp4 + s + t])/36, 
  (-19*Log[-pp4 + s])/9 + (19*Log[-pp4 + s + t])/9, 
  2*Log[-pp4 + s] - 2*Log[-pp4 + s + t], (4*Log[-pp4 + s])/9 - 
   (4*Log[-pp4 + s + t])/9, (-5*Log[-pp4 + s])/9 + (5*Log[-pp4 + s + t])/9, 0, 
  (2*Log[-pp4 + s])/9 - (2*Log[-pp4 + s + t])/9, 0, 
  (121*Log[-pp4 + s])/18 - (121*Log[-pp4 + s + t])/18, 
  (13*Log[-pp4 + s])/18 - (13*Log[-pp4 + s + t])/18, 
  (29*Log[-pp4 + s])/18 - (29*Log[-pp4 + s + t])/18, 
  (-5*Log[-pp4 + s])/9 + (5*Log[-pp4 + s + t])/9, 
  (13*Log[-pp4 + s])/9 - (13*Log[-pp4 + s + t])/9, 
  (7*Log[-pp4 + s])/9 - (7*Log[-pp4 + s + t])/9, 
  (-22*Log[-pp4 + s])/9 + (22*Log[-pp4 + s + t])/9, 
  (-10*Log[-pp4 + s])/9 + (10*Log[-pp4 + s + t])/9, 
  (8*Log[-pp4 + s])/3 - (8*Log[-pp4 + s + t])/3, 
  (-17*Log[-pp4 + s])/36 + (17*Log[-pp4 + s + t])/36, 
  (-17*Log[-pp4 + s])/6 + (17*Log[-pp4 + s + t])/6, 
  3*Log[s] + 3*Log[t] - 3*Log[-pp4 + t] - 3*Log[-pp4 + s + t], 
  (-28*Log[-pp4 + s])/9 + (28*Log[-pp4 + s + t])/9, 
  -Log[-pp4 + s]/6 + Log[-pp4 + s + t]/6, (-16*Log[-pp4 + s])/9 + 
   (16*Log[-pp4 + s + t])/9, -Log[-pp4 + s]/2 + Log[-pp4 + s + t]/2, 
  Log[-pp4 + s]/12 - Log[-pp4 + s + t]/12, (-25*Log[-pp4 + s])/6 + 
   (25*Log[-pp4 + s + t])/6, 0, 0, (-7*Log[-pp4 + s])/3 + 
   (7*Log[-pp4 + s + t])/3, Log[-pp4 + s]/12 - Log[-pp4 + s + t]/12, 0, 
  (-61*Log[-pp4 + s])/36 + (61*Log[-pp4 + s + t])/36, 
  Log[-pp4 + s]/6 - Log[-pp4 + s + t]/6, 0, (-31*Log[-pp4 + s])/12 + 
   (31*Log[-pp4 + s + t])/12, -Log[-pp4 + s]/6 + Log[-pp4 + s + t]/6, 
  (-25*Log[-pp4 + s])/36 + (25*Log[-pp4 + s + t])/36, 
  (-11*Log[-pp4 + s])/9 + (11*Log[-pp4 + s + t])/9, 
  (-5*Log[-pp4 + s])/18 + (5*Log[-pp4 + s + t])/18, 
  -Log[-pp4 + s]/6 + Log[-pp4 + s + t]/6, -Log[-pp4 + s]/6 + Log[-pp4 + s + t]/6, 
  (-13*Log[-pp4 + s])/36 + (13*Log[-pp4 + s + t])/36, 
  (-17*Log[-pp4 + s])/9 + (17*Log[-pp4 + s + t])/9, 
  (-7*Log[-pp4 + s])/6 + (7*Log[-pp4 + s + t])/6, 
  -Log[-pp4 + s]/4 + Log[-pp4 + s + t]/4, (-49*Log[-pp4 + s])/18 + 
   (49*Log[-pp4 + s + t])/18, (-7*Log[-pp4 + s])/18 + (7*Log[-pp4 + s + t])/18, 
  (-17*Log[-pp4 + s])/9 + (17*Log[-pp4 + s + t])/9, 
  -Log[-pp4 + s]/18 + Log[-pp4 + s + t]/18, (13*Log[-pp4 + s])/18 - 
   (13*Log[-pp4 + s + t])/18, -2*Log[-pp4 + s] + 2*Log[-pp4 + s + t], 
  (13*Log[-pp4 + s])/36 - (13*Log[-pp4 + s + t])/36, 
  (-11*Log[-pp4 + s])/9 + (11*Log[-pp4 + s + t])/9, 
  Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 0, Log[-pp4 + s]/6 - 
   Log[-pp4 + s + t]/6, 0, -Log[-pp4 + s]/6 + Log[-pp4 + s + t]/6, 
  (-11*Log[-pp4 + s])/6 + (11*Log[-pp4 + s + t])/6, 
  (-4*Log[-pp4 + s])/9 + (4*Log[-pp4 + s + t])/9, 0, 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, (-7*Log[-pp4 + s])/6 + 
   (7*Log[-pp4 + s + t])/6, (5*Log[-pp4 + s])/18 - (5*Log[-pp4 + s + t])/18, 
  (25*Log[-pp4 + s])/18 - (25*Log[-pp4 + s + t])/18, 0, 
  -Log[-pp4 + s]/6 + Log[-pp4 + s + t]/6, Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 
  -Log[-pp4 + s]/2 + Log[-pp4 + s + t]/2, (5*Log[-pp4 + s])/18 - Log[t]/12 - 
   (7*Log[-pp4 + s + t])/36, Log[s]/12 - (5*Log[-pp4 + s])/18 + Log[t]/12 - 
   Log[-pp4 + t]/12 + (7*Log[-pp4 + s + t])/36, 
  Log[-pp4 + s]/2 - Log[-pp4 + s + t]/2, 0, 
  (-3*Log[t])/4 + (3*Log[-pp4 + s + t])/4, -Log[-pp4 + s]/2 + 
   Log[-pp4 + s + t]/2, 0, (3*Log[s])/4 + (3*Log[t])/4 - (3*Log[-pp4 + t])/4 - 
   (3*Log[-pp4 + s + t])/4}, {0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-6*Log[pp4] + 3*Log[s] + 3*Log[t] + 3*Log[-pp4 + t] - 3*Log[-pp4 + s + t], 
  -2*Log[-pp4 + s] + 2*Log[-pp4 + s + t], -3*Log[t] + 3*Log[-pp4 + s + t], 
  -3*Log[s] + 2*Log[-pp4 + s] - 3*Log[t] + Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*Log[pp4] - 3*Log[-pp4 + t], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[pp4]/12 - Log[-pp4 + t]/12, 0, 0, 0, 0, 0, 
  (3*Log[pp4])/4 - (3*Log[-pp4 + t])/4}, {-5*Log[s] + 5*Log[-pp4 + s + t], 
  (3*Log[s])/4 - (3*Log[-pp4 + s + t])/4, (53*Log[s])/12 - 
   (53*Log[-pp4 + s + t])/12, -Log[pp4]/2 + (15*Log[s])/4 + Log[t]/2 - 
   (15*Log[-pp4 + s + t])/4, (-5*Log[pp4])/2 - (11*Log[s])/6 - Log[t]/2 + 
   6*Log[-pp4 + t] - (25*Log[-pp4 + s + t])/6, 
  (-7*Log[s])/3 + (7*Log[-pp4 + s + t])/3, 0, 
  (-13*Log[s])/12 + (13*Log[-pp4 + s + t])/12, -Log[pp4]/2 + (3*Log[s])/2 + 
   Log[t]/2 - (3*Log[-pp4 + s + t])/2, Log[pp4]/2 - (7*Log[s])/6 - Log[t]/2 + 
   (7*Log[-pp4 + s + t])/6, Log[s]/2 - Log[-pp4 + s + t]/2, 
  2*Log[s] - 2*Log[-pp4 + s + t], (-5*Log[s])/3 + (5*Log[-pp4 + s + t])/3, 0, 
  (8*Log[s])/3 - (8*Log[-pp4 + s + t])/3, -Log[s]/3 + Log[-pp4 + s + t]/3, 
  (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, Log[pp4]/2 - Log[s] - Log[t]/2 + 
   Log[-pp4 + s + t], 2*Log[s] - 2*Log[-pp4 + s + t], 
  (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, (-17*Log[s])/6 + 
   (17*Log[-pp4 + s + t])/6, -2*Log[pp4] - (2*Log[s])/3 + 2*Log[t] + 
   (2*Log[-pp4 + s + t])/3, Log[s] - Log[-pp4 + s + t], 
  Log[pp4] - (3*Log[s])/4 - Log[t] + (3*Log[-pp4 + s + t])/4, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s + t])/4, Log[s] - Log[-pp4 + s + t], 
  (-5*Log[s])/6 + (5*Log[-pp4 + s + t])/6, 0, -Log[pp4]/2 - (5*Log[s])/6 + 
   Log[t]/2 + (5*Log[-pp4 + s + t])/6, -Log[s]/6 + Log[-pp4 + s + t]/6, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s + t])/4, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s + t])/2, -Log[s]/6 + Log[-pp4 + s + t]/6, 0, 
  (-5*Log[s])/6 + (5*Log[-pp4 + s + t])/6, -Log[pp4]/2 + Log[s]/12 + Log[t]/2 - 
   Log[-pp4 + s + t]/12, -Log[s]/6 + Log[-pp4 + s + t]/6, 
  (17*Log[s])/12 - (17*Log[-pp4 + s + t])/12, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s + t])/2, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s + t])/2, -Log[s]/12 + Log[-pp4 + s + t]/12, 
  Log[s]/6 - Log[-pp4 + s + t]/6, (5*Log[s])/4 - (5*Log[-pp4 + s + t])/4, 
  Log[s]/3 - Log[-pp4 + s + t]/3, (5*Log[s])/4 - (5*Log[-pp4 + s + t])/4, 
  Log[s]/2 - Log[-pp4 + s + t]/2, (4*Log[s])/3 - (4*Log[-pp4 + s + t])/3, 
  -Log[s]/4 + Log[-pp4 + s + t]/4, Log[s]/3 - Log[-pp4 + s + t]/3, 
  Log[s]/6 - Log[-pp4 + s + t]/6, 0, -Log[s] + Log[-pp4 + s + t], 
  Log[s]/4 - Log[-pp4 + s + t]/4, (-5*Log[s])/6 + (5*Log[-pp4 + s + t])/6, 
  Log[s]/4 - Log[-pp4 + s + t]/4, Log[s]/2 - Log[-pp4 + s + t]/2, 
  (-7*Log[s])/12 + (7*Log[-pp4 + s + t])/12, Log[s]/4 - Log[-pp4 + s + t]/4, 
  Log[s]/3 - Log[-pp4 + s + t]/3, (-2*Log[s])/3 + (2*Log[-pp4 + s + t])/3, 0, 
  0, 0, 0, -Log[s]/2 + Log[-pp4 + s + t]/2, -Log[s]/6 + Log[-pp4 + s + t]/6, 0, 
  0, -Log[s]/3 + Log[-pp4 + s + t]/3, 0, Log[s]/3 - Log[-pp4 + s + t]/3, 0, 0, 
  0, 0, (7*Log[s])/108 - (7*Log[-pp4 + s + t])/108, 
  (-7*Log[s])/108 + (7*Log[-pp4 + s + t])/108, Log[s]/6 - Log[-pp4 + s + t]/6, 
  0, -Log[s]/4 + Log[-pp4 + s + t]/4, -Log[s]/6 + Log[-pp4 + s + t]/6, 0, 
  Log[s]/4 - Log[-pp4 + s + t]/4}, {(-50*Log[s])/9 + (50*Log[-pp4 + s + t])/9, 
  (-23*Log[s])/36 + (23*Log[-pp4 + s + t])/36, 
  (95*Log[s])/18 - (95*Log[-pp4 + s + t])/18, 
  (137*Log[s])/36 - (137*Log[-pp4 + s + t])/36, 
  -Log[s]/9 + Log[-pp4 + s + t]/9, (-131*Log[s])/18 - (3*Log[-pp4 + s])/4 - 
   (9*Log[t])/4 + (131*Log[-pp4 + s + t])/18, 
  (-19*Log[s])/36 + (19*Log[-pp4 + s + t])/36, 
  (-19*Log[s])/9 + (19*Log[-pp4 + s + t])/9, 2*Log[s] - 2*Log[-pp4 + s + t], 
  (4*Log[s])/9 - (4*Log[-pp4 + s + t])/9, (-5*Log[s])/9 + 
   (5*Log[-pp4 + s + t])/9, 0, (2*Log[s])/9 + (3*Log[-pp4 + s])/4 - 
   (3*Log[t])/4 - (2*Log[-pp4 + s + t])/9, 0, 
  (121*Log[s])/18 - (121*Log[-pp4 + s + t])/18, 
  (13*Log[s])/18 - (13*Log[-pp4 + s + t])/18, 
  (29*Log[s])/18 - (29*Log[-pp4 + s + t])/18, 
  (-5*Log[s])/9 + (5*Log[-pp4 + s + t])/9, 
  (13*Log[s])/9 - (13*Log[-pp4 + s + t])/9, 
  (7*Log[s])/9 - (7*Log[-pp4 + s + t])/9, (-22*Log[s])/9 + 
   (22*Log[-pp4 + s + t])/9, (-10*Log[s])/9 + (10*Log[-pp4 + s + t])/9, 
  (8*Log[s])/3 - (8*Log[-pp4 + s + t])/3, (-17*Log[s])/36 + 
   (17*Log[-pp4 + s + t])/36, (-17*Log[s])/6 + (17*Log[-pp4 + s + t])/6, 
  3*Log[s] - 3*Log[-pp4 + s + t], (-28*Log[s])/9 + (28*Log[-pp4 + s + t])/9, 
  -Log[s]/6 + Log[-pp4 + s + t]/6, (-16*Log[s])/9 + (16*Log[-pp4 + s + t])/9, 
  -Log[s]/2 + Log[-pp4 + s + t]/2, Log[s]/12 - Log[-pp4 + s + t]/12, 
  (-25*Log[s])/6 - (3*Log[-pp4 + s])/4 + (3*Log[t])/4 + 
   (25*Log[-pp4 + s + t])/6, 0, 0, (-7*Log[s])/3 + (7*Log[-pp4 + s + t])/3, 
  Log[s]/12 - Log[-pp4 + s + t]/12, 0, (-61*Log[s])/36 + 
   (61*Log[-pp4 + s + t])/36, Log[s]/6 - Log[-pp4 + s + t]/6, 0, 
  (-31*Log[s])/12 - (3*Log[-pp4 + s])/4 + (3*Log[t])/4 + 
   (31*Log[-pp4 + s + t])/12, -Log[s]/6 + Log[-pp4 + s + t]/6, 
  (-25*Log[s])/36 + (25*Log[-pp4 + s + t])/36, 
  (-11*Log[s])/9 + (11*Log[-pp4 + s + t])/9, 
  (-5*Log[s])/18 + (5*Log[-pp4 + s + t])/18, -Log[s]/6 + Log[-pp4 + s + t]/6, 
  -Log[s]/6 + Log[-pp4 + s + t]/6, (-13*Log[s])/36 + (13*Log[-pp4 + s + t])/36, 
  (-17*Log[s])/9 + (17*Log[-pp4 + s + t])/9, 
  (-7*Log[s])/6 + (7*Log[-pp4 + s + t])/6, -Log[s]/4 + Log[-pp4 + s + t]/4, 
  (-49*Log[s])/18 - (9*Log[-pp4 + s])/4 + (9*Log[t])/4 + 
   (49*Log[-pp4 + s + t])/18, (-7*Log[s])/18 + (7*Log[-pp4 + s + t])/18, 
  (-17*Log[s])/9 + (17*Log[-pp4 + s + t])/9, -Log[s]/18 + Log[-pp4 + s + t]/18, 
  (13*Log[s])/18 - (13*Log[-pp4 + s + t])/18, -2*Log[s] + 2*Log[-pp4 + s + t], 
  (13*Log[s])/36 - (13*Log[-pp4 + s + t])/36, 
  (-11*Log[s])/9 + (11*Log[-pp4 + s + t])/9, Log[s]/3 - Log[-pp4 + s + t]/3, 0, 
  Log[s]/6 - Log[-pp4 + s + t]/6, 0, -Log[s]/6 + Log[-pp4 + s + t]/6, 
  (-11*Log[s])/6 - (3*Log[-pp4 + s])/4 + (3*Log[t])/4 + 
   (11*Log[-pp4 + s + t])/6, (-4*Log[s])/9 + (3*Log[-pp4 + s])/4 - 
   (3*Log[t])/4 + (4*Log[-pp4 + s + t])/9, 0, -Log[s]/3 + Log[-pp4 + s + t]/3, 
  (-7*Log[s])/6 + (7*Log[-pp4 + s + t])/6, 
  (5*Log[s])/18 - (5*Log[-pp4 + s + t])/18, 
  (25*Log[s])/18 - (25*Log[-pp4 + s + t])/18, 0, 
  -Log[s]/6 + Log[-pp4 + s + t]/6, Log[s]/3 - Log[-pp4 + s + t]/3, 
  -Log[s]/2 + Log[-pp4 + s + t]/2, (7*Log[s])/36 - (7*Log[-pp4 + s + t])/36, 
  (-7*Log[s])/36 + (7*Log[-pp4 + s + t])/36, Log[s]/2 - Log[-pp4 + s + t]/2, 0, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s + t])/4, -Log[s]/2 + Log[-pp4 + s + t]/2, 0, 
  (3*Log[s])/4 - (3*Log[-pp4 + s + t])/4}, {0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-16*Log[-pp4 + s])/3 + (16*Log[t])/3, 2*Log[pp4] + (5*Log[-pp4 + s])/3 - 
   (11*Log[t])/3, Log[pp4]/6 + 4*Log[-pp4 + s] - (25*Log[t])/6, 
  Log[pp4] + (19*Log[-pp4 + s])/3 - (22*Log[t])/3, 
  (11*Log[pp4])/3 - (7*Log[-pp4 + s])/3 - (4*Log[t])/3, 
  (5*Log[pp4])/3 - (25*Log[-pp4 + s])/3 + (20*Log[t])/3, 
  Log[pp4] - (5*Log[-pp4 + s])/3 + (2*Log[t])/3, (5*Log[pp4])/3 - 3*Log[s] - 
   (10*Log[-pp4 + s])/3 + (2*Log[t])/3 + Log[-pp4 + s + t], 
  -Log[pp4] + Log[-pp4 + s], (-5*Log[pp4])/3 + (7*Log[-pp4 + s])/3 - 
   (2*Log[t])/3, Log[pp4] - (4*Log[-pp4 + s])/3 + Log[t]/3, 
  2*Log[pp4] - 2*Log[t], (-5*Log[pp4])/3 + 2*Log[-pp4 + s] - Log[t]/3, 0, 
  (-10*Log[pp4])/3 + (29*Log[-pp4 + s])/3 - (19*Log[t])/3, 
  -Log[pp4]/3 + (2*Log[-pp4 + s])/3 - Log[t]/3, -Log[pp4]/3 + 5*Log[-pp4 + s] - 
   (14*Log[t])/3, -Log[pp4] - (4*Log[-pp4 + s])/3 + (7*Log[t])/3, 
  Log[pp4] + (8*Log[-pp4 + s])/3 - (11*Log[t])/3, 
  -Log[pp4]/3 + Log[-pp4 + s] - (2*Log[t])/3, Log[pp4]/6 - (16*Log[-pp4 + s])/3 + 
   (31*Log[t])/6, (10*Log[pp4])/3 - 4*Log[-pp4 + s] + (2*Log[t])/3, 
  -Log[pp4] + 4*Log[-pp4 + s] - 3*Log[t], -2*Log[pp4] + (2*Log[-pp4 + s])/3 + 
   (4*Log[t])/3, 2*Log[pp4] - 4*Log[-pp4 + s] + 2*Log[t], 
  -2*Log[pp4] + 2*Log[t], (8*Log[pp4])/3 - (16*Log[-pp4 + s])/3 + (8*Log[t])/3, 
  0, (8*Log[pp4])/3 - (16*Log[-pp4 + s])/3 + (8*Log[t])/3, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, (-3*Log[pp4])/2 + Log[-pp4 + s] + 
   Log[t]/2, 3*Log[pp4] - 7*Log[-pp4 + s] + 4*Log[t], 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, 0, 
  (5*Log[pp4])/3 - (14*Log[-pp4 + s])/3 + 3*Log[t], 
  (5*Log[pp4])/6 - Log[-pp4 + s]/3 - Log[t]/2, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, (8*Log[pp4])/3 - (10*Log[-pp4 + s])/3 + 
   (2*Log[t])/3, (-3*Log[pp4])/2 + (3*Log[t])/2, 
  (-3*Log[pp4])/2 + (3*Log[t])/2, (5*Log[pp4])/3 - (11*Log[-pp4 + s])/3 + 
   2*Log[t], (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 
  (3*Log[pp4])/2 - (2*Log[-pp4 + s])/3 - (5*Log[t])/6, 
  (4*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (4*Log[t])/3, 
  (3*Log[pp4])/2 - (2*Log[-pp4 + s])/3 - (5*Log[t])/6, Log[pp4]/2 - Log[t]/2, 
  (5*Log[pp4])/6 + (2*Log[-pp4 + s])/3 - (3*Log[t])/2, 
  (-2*Log[-pp4 + s])/3 + (2*Log[t])/3, (4*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + 
   (4*Log[t])/3, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 0, 
  Log[pp4] - (7*Log[-pp4 + s])/3 + (4*Log[t])/3, 
  (2*Log[-pp4 + s])/3 - (2*Log[t])/3, (2*Log[pp4])/3 - 4*Log[-pp4 + s] + 
   (10*Log[t])/3, (2*Log[-pp4 + s])/3 - (2*Log[t])/3, 
  (4*Log[-pp4 + s])/3 - (4*Log[t])/3, (2*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + 
   2*Log[t], (2*Log[-pp4 + s])/3 - (2*Log[t])/3, 
  (4*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (4*Log[t])/3, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, 0, 0, 0, 0, 
  Log[pp4] - 3*Log[-pp4 + s] + 2*Log[t], Log[pp4]/3 - Log[-pp4 + s] + 
   (2*Log[t])/3, 0, 0, (2*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + 2*Log[t], 
  (2*Log[-pp4 + s])/3 - (2*Log[t])/3, (-2*Log[pp4])/3 + 2*Log[-pp4 + s] - 
   (4*Log[t])/3, 0, 0, 0, 0, (-7*Log[pp4])/54 + (11*Log[-pp4 + s])/27 - 
   (5*Log[t])/18, (7*Log[pp4])/54 - (11*Log[-pp4 + s])/27 + (5*Log[t])/18, 
  -Log[pp4]/3 + (5*Log[-pp4 + s])/6 - Log[t]/2, 0, Log[pp4]/2 - Log[t]/2, 
  Log[pp4]/3 - (5*Log[-pp4 + s])/6 + Log[t]/2, 0, -Log[pp4]/2 + Log[t]/2}, 
 {-5*Log[s] - (10*Log[-pp4 + s])/9 + (55*Log[-pp4 + s + t])/9, 
  (3*Log[s])/4 + (11*Log[-pp4 + s])/9 - (71*Log[-pp4 + s + t])/36, 
  (53*Log[s])/12 + (37*Log[-pp4 + s])/18 - (233*Log[-pp4 + s + t])/36, 
  Log[pp4]/2 + (15*Log[s])/4 + (10*Log[-pp4 + s])/9 + Log[t]/2 - 
   (211*Log[-pp4 + s + t])/36, (5*Log[pp4])/2 + (7*Log[s])/6 - 
   (2*Log[-pp4 + s])/9 - (3*Log[t])/2 - (35*Log[-pp4 + s + t])/18, 
  (-7*Log[s])/3 + (13*Log[-pp4 + s])/9 + (8*Log[-pp4 + s + t])/9, 
  (17*Log[-pp4 + s])/18 + Log[t] - (35*Log[-pp4 + s + t])/18, 
  (-13*Log[s])/12 + (59*Log[-pp4 + s])/18 - (79*Log[-pp4 + s + t])/36, 
  Log[pp4]/2 - (3*Log[s])/2 - 4*Log[-pp4 + s] + (3*Log[t])/2 + 
   Log[-pp4 + s + t]/2, -Log[pp4]/2 - (7*Log[s])/6 + (8*Log[-pp4 + s])/9 - 
   Log[t]/2 + (23*Log[-pp4 + s + t])/18, Log[s]/2 - Log[-pp4 + s]/9 - 
   (7*Log[-pp4 + s + t])/18, 2*Log[s] - 2*Log[-pp4 + s + t], 
  (-5*Log[s])/3 + (4*Log[-pp4 + s])/9 + (11*Log[-pp4 + s + t])/9, 0, 
  (8*Log[s])/3 + (13*Log[-pp4 + s])/9 - (37*Log[-pp4 + s + t])/9, 
  -Log[s]/3 + (13*Log[-pp4 + s])/9 - (10*Log[-pp4 + s + t])/9, 
  (2*Log[s])/3 + (11*Log[-pp4 + s])/9 - (17*Log[-pp4 + s + t])/9, 
  -Log[pp4]/2 - Log[s] - Log[-pp4 + s]/9 - Log[t]/2 + (19*Log[-pp4 + s + t])/9, 
  2*Log[s] + (8*Log[-pp4 + s])/9 - (26*Log[-pp4 + s + t])/9, 
  (2*Log[s])/3 - (4*Log[-pp4 + s])/9 - (2*Log[-pp4 + s + t])/9, 
  (-17*Log[s])/6 + (10*Log[-pp4 + s])/9 + (31*Log[-pp4 + s + t])/18, 
  2*Log[pp4] - (2*Log[s])/3 + (16*Log[-pp4 + s])/9 + 2*Log[t] - 
   (46*Log[-pp4 + s + t])/9, Log[s] + (4*Log[-pp4 + s])/3 - 
   (7*Log[-pp4 + s + t])/3, -Log[pp4] - (3*Log[s])/4 - (13*Log[-pp4 + s])/9 - 
   Log[t] + (151*Log[-pp4 + s + t])/36, (-3*Log[s])/4 - Log[-pp4 + s]/6 + 
   (11*Log[-pp4 + s + t])/12, Log[s] - Log[-pp4 + s + t], 
  (-5*Log[s])/6 + (7*Log[-pp4 + s])/9 + Log[-pp4 + s + t]/18, 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, Log[pp4]/2 - (5*Log[s])/6 + 
   (22*Log[-pp4 + s])/9 + Log[t]/2 - (47*Log[-pp4 + s + t])/18, 
  -Log[s]/6 - 2*Log[-pp4 + s] + (13*Log[-pp4 + s + t])/6, 
  (-3*Log[s])/4 - (4*Log[-pp4 + s])/3 + (25*Log[-pp4 + s + t])/12, 
  (-3*Log[s])/2 + (2*Log[-pp4 + s])/3 + (5*Log[-pp4 + s + t])/6, 
  -Log[s]/6 - Log[-pp4 + s] + (7*Log[-pp4 + s + t])/6, 0, 
  (-5*Log[s])/6 + Log[-pp4 + s]/3 + Log[-pp4 + s + t]/2, 
  Log[pp4]/2 + Log[s]/12 + (2*Log[-pp4 + s])/3 + Log[t]/2 - 
   (7*Log[-pp4 + s + t])/4, -Log[s]/6 - Log[-pp4 + s] + (7*Log[-pp4 + s + t])/6, 
  (17*Log[s])/12 - (8*Log[-pp4 + s])/9 - (19*Log[-pp4 + s + t])/36, 
  (-3*Log[s])/2 + Log[-pp4 + s]/3 + (7*Log[-pp4 + s + t])/6, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s + t])/2, -Log[s]/12 - (5*Log[-pp4 + s])/3 + 
   (7*Log[-pp4 + s + t])/4, Log[s]/6 + (2*Log[-pp4 + s])/3 - 
   (5*Log[-pp4 + s + t])/6, (5*Log[s])/4 - (8*Log[-pp4 + s])/9 - 
   (13*Log[-pp4 + s + t])/36, Log[s]/3 - (4*Log[-pp4 + s])/9 + 
   Log[-pp4 + s + t]/9, (5*Log[s])/4 - Log[-pp4 + s]/18 - 
   (43*Log[-pp4 + s + t])/36, Log[s]/2 - Log[-pp4 + s]/3 - Log[-pp4 + s + t]/6, 
  (4*Log[s])/3 - (4*Log[-pp4 + s])/3, -Log[s]/4 - (2*Log[-pp4 + s])/9 + 
   (17*Log[-pp4 + s + t])/36, Log[s]/3 - (16*Log[-pp4 + s])/9 + 
   (13*Log[-pp4 + s + t])/9, Log[s]/6 - (4*Log[-pp4 + s])/3 + 
   (7*Log[-pp4 + s + t])/6, -Log[-pp4 + s]/2 + Log[-pp4 + s + t]/2, 
  -Log[s] - (13*Log[-pp4 + s])/9 + (22*Log[-pp4 + s + t])/9, 
  Log[s]/4 - (23*Log[-pp4 + s])/18 + (37*Log[-pp4 + s + t])/36, 
  (-5*Log[s])/6 - (7*Log[-pp4 + s])/9 + (29*Log[-pp4 + s + t])/18, 
  Log[s]/4 - (11*Log[-pp4 + s])/18 + (13*Log[-pp4 + s + t])/36, 
  Log[s]/2 + (4*Log[-pp4 + s])/9 - (17*Log[-pp4 + s + t])/18, 
  (-7*Log[s])/12 - (3*Log[-pp4 + s])/2 + (25*Log[-pp4 + s + t])/12, 
  Log[s]/4 + (2*Log[-pp4 + s])/9 - (17*Log[-pp4 + s + t])/36, 
  Log[s]/3 - (4*Log[-pp4 + s])/9 + Log[-pp4 + s + t]/9, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s])/3, 0, Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 
  0, -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, -Log[s]/2 - (2*Log[-pp4 + s])/3 + 
   (7*Log[-pp4 + s + t])/6, -Log[s]/6 + Log[-pp4 + s]/9 + Log[-pp4 + s + t]/18, 
  0, (-2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  -Log[s]/3 - Log[-pp4 + s]/3 + (2*Log[-pp4 + s + t])/3, 
  (5*Log[-pp4 + s])/9 - (5*Log[-pp4 + s + t])/9, 
  Log[s]/3 + (7*Log[-pp4 + s])/9 - (10*Log[-pp4 + s + t])/9, 0, 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, (2*Log[-pp4 + s])/3 - 
   (2*Log[-pp4 + s + t])/3, -Log[-pp4 + s] + Log[-pp4 + s + t], 
  (7*Log[s])/108 - (7*Log[-pp4 + s + t])/108, 
  (-7*Log[s])/108 + (7*Log[-pp4 + s + t])/108, Log[s]/6 - Log[-pp4 + s + t]/6, 
  0, -Log[s]/4 + Log[-pp4 + s + t]/4, -Log[s]/6 + Log[-pp4 + s + t]/6, 0, 
  Log[s]/4 - Log[-pp4 + s + t]/4}, {-6*Log[pp4] + 3*Log[s] - 4*Log[-pp4 + s] - 
   2*Log[t] + 9*Log[-pp4 + s + t], 4*Log[pp4] - (9*Log[s])/2 + 
   (5*Log[-pp4 + s])/2 - Log[t] - Log[-pp4 + s + t], 
  (9*Log[pp4])/2 - 2*Log[s] + (23*Log[-pp4 + s])/6 + (7*Log[t])/2 - 
   (59*Log[-pp4 + s + t])/6, (9*Log[pp4])/2 - 3*Log[s] + (7*Log[-pp4 + s])/2 + 
   (3*Log[t])/2 - (13*Log[-pp4 + s + t])/2, (5*Log[pp4])/2 - Log[s] - 
   (11*Log[-pp4 + s])/3 - Log[t]/2 + 6*Log[-pp4 + t] - (10*Log[-pp4 + s + t])/3, 
  (-14*Log[-pp4 + s])/3 + (14*Log[-pp4 + s + t])/3, 
  (-7*Log[pp4])/2 + (7*Log[s])/2 + (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  (-13*Log[-pp4 + s])/6 + (13*Log[-pp4 + s + t])/6, 
  -Log[pp4]/2 + Log[s] + Log[-pp4 + s] + Log[t]/2 - 2*Log[-pp4 + s + t], 
  (-9*Log[pp4])/2 - 2*Log[s] + (11*Log[-pp4 + s])/3 - Log[t]/2 + 
   Log[-pp4 + s + t]/3, -2*Log[pp4] + 3*Log[s] - Log[-pp4 + s], 
  2*Log[s] - 2*Log[-pp4 + s + t], -4*Log[pp4] + (5*Log[s])/2 - Log[-pp4 + s]/3 + 
   (11*Log[-pp4 + s + t])/6, -Log[pp4]/2 + Log[s]/2, 
  3*Log[pp4] - (5*Log[s])/2 + (13*Log[-pp4 + s])/3 - (29*Log[-pp4 + s + t])/6, 
  -Log[s] + (4*Log[-pp4 + s])/3 - Log[-pp4 + s + t]/3, 
  Log[pp4] - (3*Log[s])/2 + (7*Log[-pp4 + s])/3 - (11*Log[-pp4 + s + t])/6, 
  -Log[pp4]/2 + Log[s]/2 - Log[-pp4 + s] - Log[t]/2 + (3*Log[-pp4 + s + t])/2, 
  4*Log[pp4] - 3*Log[s] + 2*Log[-pp4 + s] - 3*Log[-pp4 + s + t], 
  Log[pp4] - Log[s]/2 + Log[-pp4 + s]/3 - (5*Log[-pp4 + s + t])/6, 
  (5*Log[pp4])/2 - 5*Log[s] - (2*Log[-pp4 + s])/3 - (5*Log[t])/2 + 
   (17*Log[-pp4 + s + t])/3, -6*Log[pp4] + 4*Log[s] - (4*Log[-pp4 + s])/3 + 
   2*Log[t] + (4*Log[-pp4 + s + t])/3, 2*Log[-pp4 + s] - 2*Log[-pp4 + s + t], 
  4*Log[pp4] - 4*Log[s] + Log[-pp4 + s]/2 - 2*Log[t] + (3*Log[-pp4 + s + t])/2, 
  (-3*Log[-pp4 + s])/2 + (3*Log[-pp4 + s + t])/2, 
  -Log[pp4] + 2*Log[s] + Log[t] - 2*Log[-pp4 + s + t], 
  (-5*Log[-pp4 + s])/3 + (5*Log[-pp4 + s + t])/3, 0, 
  -Log[pp4] - (2*Log[-pp4 + s])/3 + (5*Log[-pp4 + s + t])/3, 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, Log[pp4]/2 - Log[s] - Log[-pp4 + s]/2 - 
   Log[t]/2 + (3*Log[-pp4 + s + t])/2, -3*Log[-pp4 + s] + 3*Log[-pp4 + s + t], 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, 0, (-5*Log[-pp4 + s])/3 + 
   (5*Log[-pp4 + s + t])/3, (-3*Log[pp4])/2 + Log[s] + Log[-pp4 + s]/6 + 
   Log[t]/2 - Log[-pp4 + s + t]/6, -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, 
  (17*Log[-pp4 + s])/6 - (17*Log[-pp4 + s + t])/6, 
  (3*Log[pp4])/2 - 3*Log[s] - (3*Log[t])/2 + 3*Log[-pp4 + s + t], 
  (3*Log[pp4])/2 - 3*Log[s] - (3*Log[t])/2 + 3*Log[-pp4 + s + t], 
  -Log[-pp4 + s]/6 + Log[-pp4 + s + t]/6, Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 
  (-3*Log[pp4])/2 + 3*Log[s] - Log[-pp4 + s]/2 + (3*Log[t])/2 - 
   (5*Log[-pp4 + s + t])/2, (2*Log[-pp4 + s])/3 - (2*Log[-pp4 + s + t])/3, 
  (-3*Log[pp4])/2 + 3*Log[s] - Log[-pp4 + s]/2 + (3*Log[t])/2 - 
   (5*Log[-pp4 + s + t])/2, -Log[pp4]/2 + Log[s] + Log[t]/2 - Log[-pp4 + s + t], 
  (-3*Log[pp4])/2 + 3*Log[s] - Log[-pp4 + s]/3 + (3*Log[t])/2 - 
   (8*Log[-pp4 + s + t])/3, -Log[-pp4 + s]/2 + Log[-pp4 + s + t]/2, 
  (2*Log[-pp4 + s])/3 - (2*Log[-pp4 + s + t])/3, 
  Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 0, -2*Log[-pp4 + s] + 
   2*Log[-pp4 + s + t], Log[-pp4 + s]/2 - Log[-pp4 + s + t]/2, 
  (-5*Log[-pp4 + s])/3 + (5*Log[-pp4 + s + t])/3, 
  Log[-pp4 + s]/2 - Log[-pp4 + s + t]/2, Log[-pp4 + s] - Log[-pp4 + s + t], 
  (-7*Log[-pp4 + s])/6 + (7*Log[-pp4 + s + t])/6, 
  Log[-pp4 + s]/2 - Log[-pp4 + s + t]/2, (2*Log[-pp4 + s])/3 - 
   (2*Log[-pp4 + s + t])/3, (-4*Log[-pp4 + s])/3 + (4*Log[-pp4 + s + t])/3, 0, 
  0, 0, 0, -Log[-pp4 + s] + Log[-pp4 + s + t], 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, 0, 0, (-2*Log[-pp4 + s])/3 + 
   (2*Log[-pp4 + s + t])/3, 0, (2*Log[-pp4 + s])/3 - (2*Log[-pp4 + s + t])/3, 0, 
  0, 0, 0, (5*Log[pp4])/36 - Log[s]/6 + (5*Log[-pp4 + s])/27 - Log[t]/36 - 
   (7*Log[-pp4 + s + t])/54, -Log[pp4]/36 + Log[s]/18 - (5*Log[-pp4 + s])/27 + 
   Log[t]/36 + (7*Log[-pp4 + s + t])/54, Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 
  -Log[pp4]/3 + Log[s]/3, Log[pp4]/4 - Log[s]/2 - Log[t]/4 + 
   Log[-pp4 + s + t]/2, -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, 0, 
  -Log[pp4]/4 + Log[s]/2 + Log[t]/4 - Log[-pp4 + s + t]/2}, 
 {-8*Log[pp4] + 6*Log[s] + 8*Log[t] - 6*Log[-pp4 + s + t], 
  (-3*Log[s])/2 + (3*Log[-pp4 + s + t])/2, (13*Log[pp4])/2 - 6*Log[s] - 
   (13*Log[t])/2 + 6*Log[-pp4 + s + t], (13*Log[pp4])/2 - 6*Log[s] - 
   (13*Log[t])/2 + 6*Log[-pp4 + s + t], Log[pp4]/2 - Log[t]/2, 0, 
  Log[pp4]/2 + (3*Log[s])/2 - Log[t]/2 - (3*Log[-pp4 + s + t])/2, 0, 
  -Log[pp4]/2 + Log[t]/2, (3*Log[pp4])/2 - (3*Log[t])/2, 
  Log[pp4] - 4*Log[-pp4 + t], 3*Log[pp4] - 3*Log[t], 
  (3*Log[s])/2 - (3*Log[-pp4 + s + t])/2, -Log[pp4]/2 + Log[s]/2 + Log[t]/2 - 
   Log[-pp4 + s + t]/2, (-3*Log[s])/2 + (3*Log[-pp4 + s + t])/2, 0, 
  2*Log[pp4] - (3*Log[s])/2 - 2*Log[t] + (3*Log[-pp4 + s + t])/2, 
  (-3*Log[pp4])/2 + (3*Log[s])/2 + (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  2*Log[pp4] - 3*Log[s] - 2*Log[t] + 3*Log[-pp4 + s + t], 
  -Log[s]/2 + Log[-pp4 + s + t]/2, (-5*Log[pp4])/2 + (5*Log[t])/2, 
  2*Log[pp4] - 2*Log[t], 0, -2*Log[pp4] + 2*Log[t], 0, 0, 0, 0, 0, 0, 
  -Log[pp4]/2 + Log[t]/2, 0, 0, 0, 0, Log[pp4]/2 - Log[t]/2, 0, 0, 
  (-3*Log[pp4])/2 + (3*Log[t])/2, (-3*Log[pp4])/2 + (3*Log[t])/2, 0, 0, 
  (3*Log[pp4])/2 - (3*Log[t])/2, 0, (3*Log[pp4])/2 - (3*Log[t])/2, 
  Log[pp4]/2 - Log[t]/2, (3*Log[pp4])/2 - (3*Log[t])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {8*Log[pp4] - 6*Log[s] + Log[t] - Log[-pp4 + t] - 
   2*Log[-pp4 + s + t], Log[pp4] + (5*Log[s])/2 + Log[t] - 5*Log[-pp4 + t] + 
   Log[-pp4 + s + t]/2, (-15*Log[pp4])/2 + 9*Log[s] - (7*Log[t])/2 + 
   3*Log[-pp4 + t] - Log[-pp4 + s + t], (-13*Log[pp4])/2 + 6*Log[s] - 
   (3*Log[t])/2 + Log[-pp4 + t] + Log[-pp4 + s + t], 
  -Log[pp4]/2 + Log[t]/2 - 7*Log[-pp4 + t] + 7*Log[-pp4 + s + t], 0, 
  -Log[pp4]/2 - Log[s]/2 - (3*Log[t])/2 + 4*Log[-pp4 + t] - 
   (3*Log[-pp4 + s + t])/2, 0, Log[pp4]/2 - Log[t]/2 - Log[-pp4 + t] + 
   Log[-pp4 + s + t], (-3*Log[pp4])/2 + (3*Log[t])/2 + 3*Log[-pp4 + t] - 
   3*Log[-pp4 + s + t], -2*Log[pp4] - 3*Log[s] + 4*Log[-pp4 + t] + 
   Log[-pp4 + s + t], -4*Log[pp4] - 3*Log[s] + Log[t] + 3*Log[-pp4 + s + t], 
  -Log[pp4] - (5*Log[s])/2 + 5*Log[-pp4 + t] - (3*Log[-pp4 + s + t])/2, 
  Log[pp4]/2 - Log[s]/2, (5*Log[s])/2 - 3*Log[-pp4 + t] + Log[-pp4 + s + t]/2, 
  Log[s] - Log[-pp4 + s + t], -2*Log[pp4] + (3*Log[s])/2 + Log[-pp4 + t] - 
   Log[-pp4 + s + t]/2, (3*Log[pp4])/2 - (3*Log[s])/2 + Log[t]/2 - 
   Log[-pp4 + s + t]/2, -2*Log[pp4] + 3*Log[s] - 2*Log[-pp4 + t] + 
   Log[-pp4 + s + t], Log[s]/2 - Log[-pp4 + t] + Log[-pp4 + s + t]/2, 
  (5*Log[pp4])/2 + (5*Log[t])/2 - 5*Log[-pp4 + t], 
  -2*Log[pp4] - 2*Log[t] + 4*Log[-pp4 + t], 0, 2*Log[pp4] + 2*Log[t] - 
   4*Log[-pp4 + t], 0, -Log[t] + Log[-pp4 + t], 0, 0, 0, 0, 
  Log[pp4]/2 + Log[t]/2 - Log[-pp4 + t], 0, 0, 0, 0, 
  -Log[pp4]/2 - Log[t]/2 + Log[-pp4 + t], 0, 0, (3*Log[pp4])/2 + (3*Log[t])/2 - 
   3*Log[-pp4 + t], (3*Log[pp4])/2 + (3*Log[t])/2 - 3*Log[-pp4 + t], 0, 0, 
  (-3*Log[pp4])/2 - (3*Log[t])/2 + 3*Log[-pp4 + t], 0, 
  (-3*Log[pp4])/2 - (3*Log[t])/2 + 3*Log[-pp4 + t], 
  -Log[pp4]/2 - Log[t]/2 + Log[-pp4 + t], (-3*Log[pp4])/2 - (3*Log[t])/2 + 
   3*Log[-pp4 + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (5*Log[pp4])/36 + Log[s]/9 + Log[t]/36 - 
   (5*Log[-pp4 + t])/18, -Log[t]/36 + Log[-pp4 + t]/36, 0, 
  -Log[pp4]/3 - Log[s]/3 + (2*Log[-pp4 + t])/3, Log[pp4]/4 + Log[t]/4 - 
   Log[-pp4 + t]/2, 0, 0, -Log[t]/4 + Log[-pp4 + t]/4}, 
 {-3*Log[s] - (23*Log[-pp4 + s])/9 + (50*Log[-pp4 + s + t])/9, 
  -Log[s] + (13*Log[-pp4 + s])/36 + (23*Log[-pp4 + s + t])/36, 
  3*Log[s] + (41*Log[-pp4 + s])/18 - (95*Log[-pp4 + s + t])/18, 
  (137*Log[-pp4 + s])/36 - (137*Log[-pp4 + s + t])/36, 
  -Log[-pp4 + s]/9 + Log[-pp4 + s + t]/9, (-95*Log[-pp4 + s])/18 + 
   (95*Log[-pp4 + s + t])/18, (-19*Log[-pp4 + s])/36 + 
   (19*Log[-pp4 + s + t])/36, (-19*Log[-pp4 + s])/9 + (19*Log[-pp4 + s + t])/9, 
  2*Log[-pp4 + s] - 2*Log[-pp4 + s + t], (4*Log[-pp4 + s])/9 - 
   (4*Log[-pp4 + s + t])/9, (-5*Log[-pp4 + s])/9 + (5*Log[-pp4 + s + t])/9, 0, 
  -2*Log[s] + (2*Log[-pp4 + s])/9 - (11*Log[-pp4 + s + t])/9, 
  -Log[t]/2 + Log[-pp4 + s + t]/2, (121*Log[-pp4 + s])/18 - 
   (121*Log[-pp4 + s + t])/18, (13*Log[-pp4 + s])/18 - 
   (13*Log[-pp4 + s + t])/18, (29*Log[-pp4 + s])/18 - (29*Log[-pp4 + s + t])/18, 
  (-5*Log[-pp4 + s])/9 + (5*Log[-pp4 + s + t])/9, 
  (13*Log[-pp4 + s])/9 - (13*Log[-pp4 + s + t])/9, 
  (7*Log[-pp4 + s])/9 - (7*Log[-pp4 + s + t])/9, 
  (-22*Log[-pp4 + s])/9 + (22*Log[-pp4 + s + t])/9, 
  (-10*Log[-pp4 + s])/9 + (10*Log[-pp4 + s + t])/9, 
  (8*Log[-pp4 + s])/3 - (8*Log[-pp4 + s + t])/3, 
  (-17*Log[-pp4 + s])/36 + (17*Log[-pp4 + s + t])/36, 
  (-17*Log[-pp4 + s])/6 + (17*Log[-pp4 + s + t])/6, 
  3*Log[s] - 3*Log[-pp4 + s + t], (-28*Log[-pp4 + s])/9 + 
   (28*Log[-pp4 + s + t])/9, -Log[-pp4 + s]/6 + Log[-pp4 + s + t]/6, 
  (-16*Log[-pp4 + s])/9 + (16*Log[-pp4 + s + t])/9, 
  -Log[-pp4 + s]/2 + Log[-pp4 + s + t]/2, Log[-pp4 + s]/12 - 
   Log[-pp4 + s + t]/12, (-25*Log[-pp4 + s])/6 + (25*Log[-pp4 + s + t])/6, 0, 0, 
  (-7*Log[-pp4 + s])/3 + (7*Log[-pp4 + s + t])/3, 
  Log[-pp4 + s]/12 - Log[-pp4 + s + t]/12, 0, (-61*Log[-pp4 + s])/36 + 
   (61*Log[-pp4 + s + t])/36, Log[-pp4 + s]/6 - Log[-pp4 + s + t]/6, 0, 
  (-31*Log[-pp4 + s])/12 + (31*Log[-pp4 + s + t])/12, 
  -Log[-pp4 + s]/6 + Log[-pp4 + s + t]/6, (-25*Log[-pp4 + s])/36 + 
   (25*Log[-pp4 + s + t])/36, (-11*Log[-pp4 + s])/9 + (11*Log[-pp4 + s + t])/9, 
  (-5*Log[-pp4 + s])/18 + (5*Log[-pp4 + s + t])/18, 
  -Log[-pp4 + s]/6 + Log[-pp4 + s + t]/6, -Log[-pp4 + s]/6 + Log[-pp4 + s + t]/6, 
  (-13*Log[-pp4 + s])/36 + (13*Log[-pp4 + s + t])/36, 
  (-17*Log[-pp4 + s])/9 + (17*Log[-pp4 + s + t])/9, 
  (-7*Log[-pp4 + s])/6 + (7*Log[-pp4 + s + t])/6, 
  -Log[-pp4 + s]/4 + Log[-pp4 + s + t]/4, (-49*Log[-pp4 + s])/18 + 
   (49*Log[-pp4 + s + t])/18, (-7*Log[-pp4 + s])/18 + (7*Log[-pp4 + s + t])/18, 
  (-17*Log[-pp4 + s])/9 + (17*Log[-pp4 + s + t])/9, 
  -Log[-pp4 + s]/18 + Log[-pp4 + s + t]/18, (13*Log[-pp4 + s])/18 - 
   (13*Log[-pp4 + s + t])/18, -2*Log[-pp4 + s] + 2*Log[-pp4 + s + t], 
  (13*Log[-pp4 + s])/36 - (13*Log[-pp4 + s + t])/36, 
  (-11*Log[-pp4 + s])/9 + (11*Log[-pp4 + s + t])/9, 
  Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 0, Log[-pp4 + s]/6 - 
   Log[-pp4 + s + t]/6, 0, -Log[-pp4 + s]/6 + Log[-pp4 + s + t]/6, 
  (-11*Log[-pp4 + s])/6 + (11*Log[-pp4 + s + t])/6, 
  (-4*Log[-pp4 + s])/9 + (4*Log[-pp4 + s + t])/9, 0, 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, (-7*Log[-pp4 + s])/6 + 
   (7*Log[-pp4 + s + t])/6, (5*Log[-pp4 + s])/18 - (5*Log[-pp4 + s + t])/18, 
  (25*Log[-pp4 + s])/18 - (25*Log[-pp4 + s + t])/18, 0, 
  -Log[-pp4 + s]/6 + Log[-pp4 + s + t]/6, Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 
  -Log[-pp4 + s]/2 + Log[-pp4 + s + t]/2, -Log[s]/12 + (5*Log[-pp4 + s])/18 - 
   (7*Log[-pp4 + s + t])/36, Log[s]/12 - (5*Log[-pp4 + s])/18 + 
   (7*Log[-pp4 + s + t])/36, Log[-pp4 + s]/2 - Log[-pp4 + s + t]/2, 0, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s + t])/4, -Log[-pp4 + s]/2 + 
   Log[-pp4 + s + t]/2, 0, (3*Log[s])/4 - (3*Log[-pp4 + s + t])/4}, 
 {-6*Log[s] - (46*Log[-pp4 + s])/9 + (100*Log[-pp4 + s + t])/9, 
  -6*Log[s] + (13*Log[-pp4 + s])/18 + (95*Log[-pp4 + s + t])/18, 
  6*Log[s] + (41*Log[-pp4 + s])/9 - (95*Log[-pp4 + s + t])/9, 
  (137*Log[-pp4 + s])/18 - (137*Log[-pp4 + s + t])/18, 
  (-2*Log[-pp4 + s])/9 + (2*Log[-pp4 + s + t])/9, 
  (-131*Log[-pp4 + s])/9 + (131*Log[-pp4 + s + t])/9, 
  (-19*Log[-pp4 + s])/18 + (19*Log[-pp4 + s + t])/18, 
  (-38*Log[-pp4 + s])/9 + (38*Log[-pp4 + s + t])/9, 
  4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], (8*Log[-pp4 + s])/9 - 
   (8*Log[-pp4 + s + t])/9, (-10*Log[-pp4 + s])/9 + (10*Log[-pp4 + s + t])/9, 0, 
  (40*Log[-pp4 + s])/9 - (40*Log[-pp4 + s + t])/9, 
  -2*Log[s] - 3*Log[t] + 2*Log[-pp4 + s + t], (121*Log[-pp4 + s])/9 - 
   (121*Log[-pp4 + s + t])/9, (13*Log[-pp4 + s])/9 - (13*Log[-pp4 + s + t])/9, 
  (29*Log[-pp4 + s])/9 - (29*Log[-pp4 + s + t])/9, 
  (-10*Log[-pp4 + s])/9 + (10*Log[-pp4 + s + t])/9, 
  (26*Log[-pp4 + s])/9 - (26*Log[-pp4 + s + t])/9, 
  (14*Log[-pp4 + s])/9 - (14*Log[-pp4 + s + t])/9, 
  (-44*Log[-pp4 + s])/9 + (44*Log[-pp4 + s + t])/9, 
  (-20*Log[-pp4 + s])/9 + (20*Log[-pp4 + s + t])/9, 
  (16*Log[-pp4 + s])/3 - (16*Log[-pp4 + s + t])/3, 
  (-17*Log[-pp4 + s])/18 + (17*Log[-pp4 + s + t])/18, 
  (-17*Log[-pp4 + s])/3 + (17*Log[-pp4 + s + t])/3, 
  6*Log[s] - 6*Log[-pp4 + s + t], (-56*Log[-pp4 + s])/9 + 
   (56*Log[-pp4 + s + t])/9, -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, 
  (-32*Log[-pp4 + s])/9 + (32*Log[-pp4 + s + t])/9, 
  -Log[-pp4 + s] + Log[-pp4 + s + t], Log[-pp4 + s]/6 - Log[-pp4 + s + t]/6, 
  (-25*Log[-pp4 + s])/3 + (25*Log[-pp4 + s + t])/3, 0, 0, 
  (-14*Log[-pp4 + s])/3 + (14*Log[-pp4 + s + t])/3, 
  Log[-pp4 + s]/6 - Log[-pp4 + s + t]/6, 0, (-61*Log[-pp4 + s])/18 + 
   (61*Log[-pp4 + s + t])/18, Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 0, 
  (-31*Log[-pp4 + s])/6 + (31*Log[-pp4 + s + t])/6, 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, (-25*Log[-pp4 + s])/18 + 
   (25*Log[-pp4 + s + t])/18, (-22*Log[-pp4 + s])/9 + (22*Log[-pp4 + s + t])/9, 
  (-5*Log[-pp4 + s])/9 + (5*Log[-pp4 + s + t])/9, 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, 
  (-13*Log[-pp4 + s])/18 + (13*Log[-pp4 + s + t])/18, 
  (-34*Log[-pp4 + s])/9 + (34*Log[-pp4 + s + t])/9, 
  (-7*Log[-pp4 + s])/3 + (7*Log[-pp4 + s + t])/3, 
  -Log[-pp4 + s]/2 + Log[-pp4 + s + t]/2, (-49*Log[-pp4 + s])/9 + 
   (49*Log[-pp4 + s + t])/9, (-7*Log[-pp4 + s])/9 + (7*Log[-pp4 + s + t])/9, 
  (-34*Log[-pp4 + s])/9 + (34*Log[-pp4 + s + t])/9, 
  -Log[-pp4 + s]/9 + Log[-pp4 + s + t]/9, (13*Log[-pp4 + s])/9 - 
   (13*Log[-pp4 + s + t])/9, -4*Log[-pp4 + s] + 4*Log[-pp4 + s + t], 
  (13*Log[-pp4 + s])/18 - (13*Log[-pp4 + s + t])/18, 
  (-22*Log[-pp4 + s])/9 + (22*Log[-pp4 + s + t])/9, 
  (2*Log[-pp4 + s])/3 - (2*Log[-pp4 + s + t])/3, 0, 
  Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 0, -Log[-pp4 + s]/3 + 
   Log[-pp4 + s + t]/3, (-11*Log[-pp4 + s])/3 + (11*Log[-pp4 + s + t])/3, 
  (-8*Log[-pp4 + s])/9 + (8*Log[-pp4 + s + t])/9, 0, 
  (-2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  (-7*Log[-pp4 + s])/3 + (7*Log[-pp4 + s + t])/3, 
  (5*Log[-pp4 + s])/9 - (5*Log[-pp4 + s + t])/9, 
  (25*Log[-pp4 + s])/9 - (25*Log[-pp4 + s + t])/9, 0, 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, (2*Log[-pp4 + s])/3 - 
   (2*Log[-pp4 + s + t])/3, -Log[-pp4 + s] + Log[-pp4 + s + t], 
  -Log[s]/6 + (5*Log[-pp4 + s])/9 - (7*Log[-pp4 + s + t])/18, 
  Log[s]/6 - (5*Log[-pp4 + s])/9 + (7*Log[-pp4 + s + t])/18, 
  Log[-pp4 + s] - Log[-pp4 + s + t], 0, (-3*Log[s])/2 + (3*Log[-pp4 + s + t])/2, 
  -Log[-pp4 + s] + Log[-pp4 + s + t], 0, (3*Log[s])/2 - 
   (3*Log[-pp4 + s + t])/2}, {0, 0, -6*Log[pp4] + 6*Log[s], 0, 0, 0, 
  -Log[pp4] + Log[s], 0, 0, 0, 0, 0, 0, 0, -Log[pp4] - 2*Log[s], 
  -Log[pp4] + Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[pp4]/36 + Log[s]/36, 0, 0, 
  Log[pp4]/3 - Log[s]/3, (3*Log[pp4])/4 - (3*Log[s])/4, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {8*Log[t] - 8*Log[-pp4 + s + t], 
  -Log[pp4] + 2*Log[-pp4 + s] - 2*Log[t] + Log[-pp4 + s + t], 
  -Log[pp4]/2 - (15*Log[t])/2 + 8*Log[-pp4 + s + t], 
  4*Log[pp4] - 2*Log[-pp4 + s] - 10*Log[t] + 8*Log[-pp4 + s + t], 
  2*Log[-pp4 + s] - 2*Log[t], 0, Log[t] - Log[-pp4 + s + t], 
  Log[-pp4 + s] - Log[-pp4 + s + t], -2*Log[-pp4 + s] + 2*Log[t], 
  2*Log[pp4] - 2*Log[-pp4 + s], Log[pp4] + Log[t] - 2*Log[-pp4 + s + t], 
  2*Log[pp4] - 2*Log[t], -Log[pp4] + 2*Log[-pp4 + s] - Log[-pp4 + s + t], 
  Log[t] - Log[-pp4 + s + t], -Log[pp4] + Log[-pp4 + s + t], 
  -Log[pp4] - Log[t] + 2*Log[-pp4 + s + t], Log[pp4] - 3*Log[s] + Log[-pp4 + s] - 
   5*Log[t] + 3*Log[-pp4 + s + t], -Log[pp4] + 2*Log[t] - Log[-pp4 + s + t], 
  Log[pp4] - 5*Log[t] + 4*Log[-pp4 + s + t], -Log[t] + Log[-pp4 + s + t], 
  (-5*Log[pp4])/2 + (5*Log[t])/2, 2*Log[pp4] - 2*Log[t], 0, 
  -2*Log[pp4] + 2*Log[t], 0, -2*Log[pp4] + 2*Log[t], 0, 0, 0, 0, 
  -Log[pp4]/2 + Log[t]/2, 0, 0, 0, 0, Log[pp4]/2 - Log[t]/2, 0, 0, 
  (-3*Log[pp4])/2 + (3*Log[t])/2, (-3*Log[pp4])/2 + (3*Log[t])/2, 0, 0, 
  (3*Log[pp4])/2 - (3*Log[t])/2, 0, (3*Log[pp4])/2 - (3*Log[t])/2, 
  Log[pp4]/2 - Log[t]/2, (3*Log[pp4])/2 - (3*Log[t])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[pp4]/18 - Log[t]/18, -Log[pp4]/18 + Log[t]/18, 0, 0, 
  Log[pp4]/2 - Log[t]/2, 0, 0, -Log[pp4]/2 + Log[t]/2}, 
 {-6*Log[s] + 5*Log[t] + 3*Log[-pp4 + t] - 2*Log[-pp4 + s + t], 
  -4*Log[pp4] + (5*Log[s])/2 - 3*Log[-pp4 + s] + Log[t] + 
   (7*Log[-pp4 + s + t])/2, (-9*Log[pp4])/2 + 9*Log[s] - (13*Log[t])/2 + 
   2*Log[-pp4 + s + t], (-11*Log[pp4])/2 + 6*Log[s] + 3*Log[-pp4 + s] - 
   (11*Log[t])/2 + 2*Log[-pp4 + s + t], (-15*Log[pp4])/2 + 7*Log[-pp4 + s] + 
   Log[t]/2, 0, (7*Log[pp4])/2 - Log[s]/2 - (3*Log[t])/2 - 
   (3*Log[-pp4 + s + t])/2, 0, -Log[pp4]/2 + Log[-pp4 + s] - Log[t]/2, 
  (11*Log[pp4])/2 - 7*Log[-pp4 + s] + (3*Log[t])/2, 
  2*Log[pp4] - 3*Log[s] + Log[-pp4 + s + t], 0, 4*Log[pp4] - (5*Log[s])/2 - 
   Log[-pp4 + s] - Log[-pp4 + s + t]/2, Log[pp4]/2 - Log[s]/2, 
  -3*Log[pp4] + (5*Log[s])/2 - Log[-pp4 + s] + (3*Log[-pp4 + s + t])/2, 
  Log[s] - Log[-pp4 + s + t], -Log[pp4] + (3*Log[s])/2 - Log[-pp4 + s] + 
   Log[-pp4 + s + t]/2, (3*Log[pp4])/2 - (9*Log[s])/2 + (3*Log[t])/2 - 
   (3*Log[-pp4 + s + t])/2, -4*Log[pp4] + 3*Log[s] + Log[-pp4 + s + t], 
  -Log[pp4] + Log[s]/2 + Log[-pp4 + s] - Log[-pp4 + s + t]/2, 
  (-5*Log[pp4])/2 + (5*Log[t])/2, 2*Log[pp4] - 2*Log[t], 0, 
  -2*Log[pp4] + 2*Log[t], 0, 4*Log[pp4] - Log[t] - 3*Log[-pp4 + t], 0, 0, 0, 0, 
  -Log[pp4]/2 + Log[t]/2, 0, 0, 0, 0, Log[pp4]/2 - Log[t]/2, 0, 0, 
  (-3*Log[pp4])/2 + (3*Log[t])/2, (-3*Log[pp4])/2 + (3*Log[t])/2, 0, 0, 
  (3*Log[pp4])/2 - (3*Log[t])/2, 0, (3*Log[pp4])/2 - (3*Log[t])/2, 
  Log[pp4]/2 - Log[t]/2, (3*Log[pp4])/2 - (3*Log[t])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-5*Log[pp4])/36 + Log[s]/9 + Log[t]/36, Log[pp4]/9 - Log[t]/36 - 
   Log[-pp4 + t]/12, 0, Log[pp4]/3 - Log[s]/3, -Log[pp4]/4 + Log[t]/4, 0, 0, 
  Log[pp4] - Log[t]/4 - (3*Log[-pp4 + t])/4}, 
 {-8*Log[-pp4 + t] + 8*Log[-pp4 + s + t], -Log[pp4] + 4*Log[t] - 
   3*Log[-pp4 + s + t], 7*Log[pp4] + Log[t] - 8*Log[-pp4 + s + t], 
  4*Log[t] - 4*Log[-pp4 + s + t], 0, 0, Log[pp4] - Log[-pp4 + s + t], 0, 0, 0, 
  Log[pp4] - Log[t] - 2*Log[-pp4 + t] + 2*Log[-pp4 + s + t], Log[pp4] - Log[t], 
  Log[pp4] - Log[-pp4 + s + t], -Log[t] + Log[-pp4 + s + t], 
  Log[pp4] - 2*Log[-pp4 + s] + Log[-pp4 + s + t], 
  Log[pp4] + Log[t] - 2*Log[-pp4 + s + t], Log[t] - Log[-pp4 + s + t], 
  Log[t] - Log[-pp4 + s + t], -3*Log[s] + Log[t] - Log[-pp4 + s + t], 
  Log[t] - Log[-pp4 + s + t], 0, 0, 0, 0, 0, -4*Log[t] + 4*Log[-pp4 + t], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[pp4]/9 + Log[t]/9, -Log[t]/9 + Log[-pp4 + t]/9, 0, 0, -Log[pp4] + Log[t], 
  0, 0, -Log[t] + Log[-pp4 + t]}, 
 {(-46*Log[-pp4 + s])/9 + (46*Log[-pp4 + s + t])/9, 
  6*Log[pp4] - (15*Log[s])/2 + (67*Log[-pp4 + s])/18 - 6*Log[t] + 
   (34*Log[-pp4 + s + t])/9, (41*Log[-pp4 + s])/9 - (41*Log[-pp4 + s + t])/9, 
  (15*Log[pp4])/2 - 6*Log[s] + (83*Log[-pp4 + s])/18 - (9*Log[t])/2 - 
   (29*Log[-pp4 + s + t])/18, (3*Log[pp4])/2 - (29*Log[-pp4 + s])/9 + 
   (3*Log[t])/2 + (2*Log[-pp4 + s + t])/9, (-131*Log[-pp4 + s])/9 + 
   (131*Log[-pp4 + s + t])/9, (-3*Log[pp4])/2 + (3*Log[s])/2 - 
   (19*Log[-pp4 + s])/18 - (3*Log[t])/2 + (23*Log[-pp4 + s + t])/9, 
  (-65*Log[-pp4 + s])/9 + (65*Log[-pp4 + s + t])/9, 
  (-3*Log[pp4])/2 + 7*Log[-pp4 + s] - (3*Log[t])/2 - 4*Log[-pp4 + s + t], 
  (-3*Log[pp4])/2 + (35*Log[-pp4 + s])/9 - (3*Log[t])/2 - 
   (8*Log[-pp4 + s + t])/9, -3*Log[pp4] + 3*Log[s] - (10*Log[-pp4 + s])/9 + 
   3*Log[t] - (17*Log[-pp4 + s + t])/9, 0, 
  (3*Log[s])/2 + (13*Log[-pp4 + s])/9 - (53*Log[-pp4 + s + t])/18, 
  (-3*Log[pp4])/2 + (3*Log[s])/2 + Log[t]/2 - Log[-pp4 + s + t]/2, 
  (-3*Log[s])/2 + (148*Log[-pp4 + s])/9 - (269*Log[-pp4 + s + t])/18, 
  (13*Log[-pp4 + s])/9 - 3*Log[t] + (14*Log[-pp4 + s + t])/9, 
  3*Log[pp4] - (3*Log[s])/2 + (29*Log[-pp4 + s])/9 - 3*Log[t] - 
   (31*Log[-pp4 + s + t])/18, (-3*Log[pp4])/2 + (3*Log[s])/2 - 
   (10*Log[-pp4 + s])/9 - (3*Log[t])/2 + (47*Log[-pp4 + s + t])/18, 
  3*Log[pp4] - 3*Log[s] + (26*Log[-pp4 + s])/9 - 3*Log[t] + Log[-pp4 + s + t]/9, 
  (-7*Log[s])/2 + (23*Log[-pp4 + s])/9 - 3*Log[t] + (17*Log[-pp4 + s + t])/18, 
  (-44*Log[-pp4 + s])/9 + (44*Log[-pp4 + s + t])/9, 
  (-20*Log[-pp4 + s])/9 + (20*Log[-pp4 + s + t])/9, 
  (16*Log[-pp4 + s])/3 - (16*Log[-pp4 + s + t])/3, 
  (-17*Log[-pp4 + s])/18 + (17*Log[-pp4 + s + t])/18, 
  (-17*Log[-pp4 + s])/3 + (17*Log[-pp4 + s + t])/3, 
  -6*Log[pp4] + 6*Log[s] + 6*Log[t] - 6*Log[-pp4 + s + t], 
  (-56*Log[-pp4 + s])/9 + (56*Log[-pp4 + s + t])/9, 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, (-32*Log[-pp4 + s])/9 + 
   (32*Log[-pp4 + s + t])/9, -Log[-pp4 + s] + Log[-pp4 + s + t], 
  Log[-pp4 + s]/6 - Log[-pp4 + s + t]/6, (-25*Log[-pp4 + s])/3 + 
   (25*Log[-pp4 + s + t])/3, 0, 0, (-14*Log[-pp4 + s])/3 + 
   (14*Log[-pp4 + s + t])/3, Log[-pp4 + s]/6 - Log[-pp4 + s + t]/6, 0, 
  (-61*Log[-pp4 + s])/18 + (61*Log[-pp4 + s + t])/18, 
  Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 0, (-31*Log[-pp4 + s])/6 + 
   (31*Log[-pp4 + s + t])/6, -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, 
  (-25*Log[-pp4 + s])/18 + (25*Log[-pp4 + s + t])/18, 
  (-22*Log[-pp4 + s])/9 + (22*Log[-pp4 + s + t])/9, 
  (-5*Log[-pp4 + s])/9 + (5*Log[-pp4 + s + t])/9, 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, 
  (-13*Log[-pp4 + s])/18 + (13*Log[-pp4 + s + t])/18, 
  (-34*Log[-pp4 + s])/9 + (34*Log[-pp4 + s + t])/9, 
  (-7*Log[-pp4 + s])/3 + (7*Log[-pp4 + s + t])/3, 
  -Log[-pp4 + s]/2 + Log[-pp4 + s + t]/2, (-49*Log[-pp4 + s])/9 + 
   (49*Log[-pp4 + s + t])/9, (-7*Log[-pp4 + s])/9 + (7*Log[-pp4 + s + t])/9, 
  (-34*Log[-pp4 + s])/9 + (34*Log[-pp4 + s + t])/9, 
  -Log[-pp4 + s]/9 + Log[-pp4 + s + t]/9, (13*Log[-pp4 + s])/9 - 
   (13*Log[-pp4 + s + t])/9, -4*Log[-pp4 + s] + 4*Log[-pp4 + s + t], 
  (13*Log[-pp4 + s])/18 - (13*Log[-pp4 + s + t])/18, 
  (-22*Log[-pp4 + s])/9 + (22*Log[-pp4 + s + t])/9, 
  (2*Log[-pp4 + s])/3 - (2*Log[-pp4 + s + t])/3, 0, 
  Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 0, -Log[-pp4 + s]/3 + 
   Log[-pp4 + s + t]/3, (-11*Log[-pp4 + s])/3 + (11*Log[-pp4 + s + t])/3, 
  (-8*Log[-pp4 + s])/9 + (8*Log[-pp4 + s + t])/9, 0, 
  (-2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  (-7*Log[-pp4 + s])/3 + (7*Log[-pp4 + s + t])/3, 
  (5*Log[-pp4 + s])/9 - (5*Log[-pp4 + s + t])/9, 
  (25*Log[-pp4 + s])/9 - (25*Log[-pp4 + s + t])/9, 0, 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, (2*Log[-pp4 + s])/3 - 
   (2*Log[-pp4 + s + t])/3, -Log[-pp4 + s] + Log[-pp4 + s + t], 
  Log[pp4]/6 - Log[s]/6 + (5*Log[-pp4 + s])/9 - Log[t]/6 - 
   (7*Log[-pp4 + s + t])/18, -Log[pp4]/6 + Log[s]/6 - (5*Log[-pp4 + s])/9 + 
   Log[t]/6 + (7*Log[-pp4 + s + t])/18, Log[-pp4 + s] - Log[-pp4 + s + t], 0, 
  (3*Log[pp4])/2 - (3*Log[s])/2 - (3*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  -Log[-pp4 + s] + Log[-pp4 + s + t], 0, (-3*Log[pp4])/2 + (3*Log[s])/2 + 
   (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2}, 
 {4*Log[pp4] - (145*Log[s])/9 - 2*Log[t] + (163*Log[s + t])/9 - 
   4*Log[-pp4 + s + t], -Log[pp4]/4 + (38*Log[s])/9 - Log[t] - 
   (29*Log[s + t])/9 + Log[-pp4 + s + t]/4, (-65*Log[pp4])/12 + 
   (485*Log[s])/36 + (7*Log[t])/2 - (611*Log[s + t])/36 + 
   (65*Log[-pp4 + s + t])/12, (-11*Log[pp4])/4 + (299*Log[s])/18 + Log[t] - 
   (317*Log[s + t])/18 + (11*Log[-pp4 + s + t])/4, 
  (5*Log[pp4])/6 - (37*Log[s])/18 + (37*Log[s + t])/18 - 
   (5*Log[-pp4 + s + t])/6, (7*Log[pp4])/3 - (383*Log[s])/36 + 
   (383*Log[s + t])/36 - (7*Log[-pp4 + s + t])/3, 
  (-3*Log[pp4])/2 - (281*Log[s])/36 + (3*Log[t])/2 + (227*Log[s + t])/36 + 
   (3*Log[-pp4 + s + t])/2, (13*Log[pp4])/12 - (263*Log[s])/36 + 
   (263*Log[s + t])/36 - (13*Log[-pp4 + s + t])/12, 
  -Log[pp4]/2 + (5*Log[s])/2 - (5*Log[s + t])/2 + Log[-pp4 + s + t]/2, 
  (-5*Log[pp4])/6 + (31*Log[s])/18 - (31*Log[s + t])/18 + 
   (5*Log[-pp4 + s + t])/6, Log[pp4]/2 - (83*Log[s])/18 + (83*Log[s + t])/18 - 
   Log[-pp4 + s + t]/2, 0, Log[pp4]/6 - (53*Log[s])/36 + (53*Log[s + t])/36 - 
   Log[-pp4 + s + t]/6, -Log[s] + Log[s + t], 
  (-13*Log[pp4])/6 + (118*Log[s])/9 - (118*Log[s + t])/9 + 
   (13*Log[-pp4 + s + t])/6, (-2*Log[pp4])/3 - (7*Log[s])/18 + 
   (7*Log[s + t])/18 + (2*Log[-pp4 + s + t])/3, 
  (-7*Log[pp4])/6 + (80*Log[s])/9 - (80*Log[s + t])/9 + 
   (7*Log[-pp4 + s + t])/6, Log[pp4]/2 - (47*Log[s])/18 + (47*Log[s + t])/18 - 
   Log[-pp4 + s + t]/2, -Log[pp4] + (80*Log[s])/9 - (80*Log[s + t])/9 + 
   Log[-pp4 + s + t], -Log[pp4]/6 + (49*Log[s])/18 - (49*Log[s + t])/18 + 
   Log[-pp4 + s + t]/6, (5*Log[pp4])/6 - (175*Log[s])/18 - (5*Log[t])/2 + 
   (110*Log[s + t])/9 - (23*Log[-pp4 + s + t])/6, 
  (2*Log[pp4])/3 - (116*Log[s])/9 + (116*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/3, -Log[pp4] + (10*Log[s])/3 - (10*Log[s + t])/3 + 
   Log[-pp4 + s + t], (3*Log[pp4])/4 + (109*Log[s])/18 - Log[t] - 
   (91*Log[s + t])/18 - (3*Log[-pp4 + s + t])/4, 
  (3*Log[pp4])/4 - (23*Log[s])/12 + (23*Log[s + t])/12 - 
   (3*Log[-pp4 + s + t])/4, -Log[pp4] + 2*Log[s] + Log[t] - 3*Log[s + t] + 
   Log[-pp4 + s + t], (5*Log[pp4])/6 - (91*Log[s])/18 + (91*Log[s + t])/18 - 
   (5*Log[-pp4 + s + t])/6, (13*Log[s])/6 - (13*Log[s + t])/6, 
  (4*Log[pp4])/3 - (98*Log[s])/9 + (98*Log[s + t])/9 - (4*Log[-pp4 + s + t])/3, 
  Log[pp4]/6 + (16*Log[s])/3 - (16*Log[s + t])/3 - Log[-pp4 + s + t]/6, 
  Log[pp4]/4 + (37*Log[s])/6 - (37*Log[s + t])/6 - Log[-pp4 + s + t]/4, 
  (3*Log[pp4])/2 - (103*Log[s])/12 + (103*Log[s + t])/12 - 
   (3*Log[-pp4 + s + t])/2, Log[pp4]/6 + (23*Log[s])/6 - (23*Log[s + t])/6 - 
   Log[-pp4 + s + t]/6, Log[s] - Log[s + t], (5*Log[pp4])/6 - (11*Log[s])/2 + 
   (11*Log[s + t])/2 - (5*Log[-pp4 + s + t])/6, -Log[pp4]/12 - (7*Log[s])/2 + 
   (7*Log[s + t])/2 + Log[-pp4 + s + t]/12, Log[pp4]/6 + (17*Log[s])/6 - 
   (17*Log[s + t])/6 - Log[-pp4 + s + t]/6, (-17*Log[pp4])/12 - (11*Log[s])/9 + 
   (11*Log[s + t])/9 + (17*Log[-pp4 + s + t])/12, 
  (3*Log[pp4])/2 + (4*Log[s])/3 - (3*Log[t])/2 + Log[s + t]/6 - 
   (3*Log[-pp4 + s + t])/2, (3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 - 
   (3*Log[-pp4 + s + t])/2, Log[pp4]/12 - (7*Log[s])/4 + (7*Log[s + t])/4 - 
   Log[-pp4 + s + t]/12, -Log[pp4]/6 - (5*Log[s])/3 + (5*Log[s + t])/3 + 
   Log[-pp4 + s + t]/6, (-5*Log[pp4])/4 - (25*Log[s])/18 + (3*Log[t])/2 - 
   Log[s + t]/9 + (5*Log[-pp4 + s + t])/4, -Log[pp4]/3 - (10*Log[s])/9 + 
   (10*Log[s + t])/9 + Log[-pp4 + s + t]/3, (-5*Log[pp4])/4 - (65*Log[s])/36 + 
   (3*Log[t])/2 + (11*Log[s + t])/36 + (5*Log[-pp4 + s + t])/4, 
  -Log[pp4]/2 - Log[s]/3 + Log[t]/2 - Log[s + t]/6 + Log[-pp4 + s + t]/2, 
  (-4*Log[pp4])/3 + Log[s]/2 + (3*Log[t])/2 - 2*Log[s + t] + 
   (4*Log[-pp4 + s + t])/3, Log[pp4]/4 - (2*Log[s])/9 + (2*Log[s + t])/9 - 
   Log[-pp4 + s + t]/4, -Log[pp4]/3 - (4*Log[s])/9 + (4*Log[s + t])/9 + 
   Log[-pp4 + s + t]/3, -Log[pp4]/6 - (2*Log[s])/3 + (2*Log[s + t])/3 + 
   Log[-pp4 + s + t]/6, Log[s]/4 - Log[s + t]/4, 
  Log[pp4] - (97*Log[s])/36 + (97*Log[s + t])/36 - Log[-pp4 + s + t], 
  -Log[pp4]/4 + (35*Log[s])/36 - (35*Log[s + t])/36 + Log[-pp4 + s + t]/4, 
  (5*Log[pp4])/6 - (29*Log[s])/18 + (29*Log[s + t])/18 - 
   (5*Log[-pp4 + s + t])/6, -Log[pp4]/4 + (23*Log[s])/36 - (23*Log[s + t])/36 + 
   Log[-pp4 + s + t]/4, -Log[pp4]/2 + (4*Log[s])/9 - (4*Log[s + t])/9 + 
   Log[-pp4 + s + t]/2, (7*Log[pp4])/12 - (19*Log[s])/12 + (19*Log[s + t])/12 - 
   (7*Log[-pp4 + s + t])/12, -Log[pp4]/4 + (2*Log[s])/9 - (2*Log[s + t])/9 + 
   Log[-pp4 + s + t]/4, -Log[pp4]/3 - (10*Log[s])/9 + (10*Log[s + t])/9 + 
   Log[-pp4 + s + t]/3, (2*Log[pp4])/3 - Log[s] + Log[s + t] - 
   (2*Log[-pp4 + s + t])/3, 0, -Log[s]/6 + Log[s + t]/6, 0, 
  Log[s]/6 - Log[s + t]/6, Log[pp4]/2 - (23*Log[s])/12 + (23*Log[s + t])/12 - 
   Log[-pp4 + s + t]/2, Log[pp4]/6 - (65*Log[s])/36 + (65*Log[s + t])/36 - 
   Log[-pp4 + s + t]/6, 0, Log[s]/3 - Log[s + t]/3, 
  Log[pp4]/3 - (7*Log[s])/6 + (7*Log[s + t])/6 - Log[-pp4 + s + t]/3, 
  (-17*Log[s])/18 + (17*Log[s + t])/18, -Log[pp4]/3 + (29*Log[s])/18 - 
   (29*Log[s + t])/18 + Log[-pp4 + s + t]/3, 0, Log[s]/6 - Log[s + t]/6, 
  -Log[s]/3 + Log[s + t]/3, Log[s]/2 - Log[s + t]/2, 
  (-7*Log[pp4])/108 + (55*Log[s])/108 - Log[t]/36 - (13*Log[s + t])/27 + 
   (7*Log[-pp4 + s + t])/108, (7*Log[pp4])/108 - (43*Log[s])/108 + Log[t]/36 + 
   (10*Log[s + t])/27 - (7*Log[-pp4 + s + t])/108, 
  -Log[pp4]/6 + (2*Log[s])/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/6, 
  -Log[s]/3 + Log[s + t]/3, Log[pp4]/4 + Log[s]/4 - Log[t]/4 - 
   Log[-pp4 + s + t]/4, Log[pp4]/6 - (7*Log[s])/6 + (7*Log[s + t])/6 - 
   Log[-pp4 + s + t]/6, Log[s]/2 - Log[s + t]/2, 
  -Log[pp4]/4 - Log[s]/4 + Log[t]/4 + Log[-pp4 + s + t]/4}, 
 {(5*Log[s])/9 - (5*Log[-pp4 + s])/9 - (5*Log[s + t])/9 + 
   (5*Log[-pp4 + s + t])/9, -Log[s]/9 + Log[-pp4 + s]/9 + Log[s + t]/9 - 
   Log[-pp4 + s + t]/9, (-73*Log[s])/36 + Log[-pp4 + s]/36 + 
   (73*Log[s + t])/36 - Log[-pp4 + s + t]/36, 
  (-19*Log[s])/18 + (19*Log[-pp4 + s])/18 + (19*Log[s + t])/18 - 
   (19*Log[-pp4 + s + t])/18, (-7*Log[s])/18 + (7*Log[-pp4 + s])/18 + 
   (7*Log[s + t])/18 - (7*Log[-pp4 + s + t])/18, 
  (-107*Log[s])/36 - (23*Log[-pp4 + s])/18 + (107*Log[s + t])/36 + 
   (23*Log[-pp4 + s + t])/18, (37*Log[s])/36 - (37*Log[-pp4 + s])/36 - 
   (37*Log[s + t])/36 + (37*Log[-pp4 + s + t])/36, 
  (13*Log[s])/36 - (13*Log[-pp4 + s])/36 - (13*Log[s + t])/36 + 
   (13*Log[-pp4 + s + t])/36, -Log[s]/2 + Log[-pp4 + s]/2 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/2, Log[s]/18 - Log[-pp4 + s]/18 - Log[s + t]/18 + 
   Log[-pp4 + s + t]/18, Log[s]/18 - Log[-pp4 + s]/18 - Log[s + t]/18 + 
   Log[-pp4 + s + t]/18, 0, (-53*Log[s])/36 - (5*Log[-pp4 + s])/18 + 
   (53*Log[s + t])/36 + (5*Log[-pp4 + s + t])/18, Log[s] - Log[s + t], 
  (-11*Log[s])/9 + (11*Log[-pp4 + s])/9 + (11*Log[s + t])/9 - 
   (11*Log[-pp4 + s + t])/9, (5*Log[s])/18 - (5*Log[-pp4 + s])/18 - 
   (5*Log[s + t])/18 + (5*Log[-pp4 + s + t])/18, 
  -Log[s]/9 + Log[-pp4 + s]/9 + Log[s + t]/9 - Log[-pp4 + s + t]/9, 
  Log[s]/18 - Log[-pp4 + s]/18 - Log[s + t]/18 + Log[-pp4 + s + t]/18, 
  (-4*Log[s])/9 + (4*Log[-pp4 + s])/9 + (4*Log[s + t])/9 - 
   (4*Log[-pp4 + s + t])/9, (-5*Log[s])/18 + (5*Log[-pp4 + s])/18 + 
   (5*Log[s + t])/18 - (5*Log[-pp4 + s + t])/18, 
  (4*Log[s])/9 - (4*Log[-pp4 + s])/9 - (4*Log[s + t])/9 + 
   (4*Log[-pp4 + s + t])/9, (-35*Log[s])/9 - (10*Log[-pp4 + s])/9 + 3*Log[t] + 
   (8*Log[s + t])/9 - (17*Log[-pp4 + s + t])/9, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s])/3 + (2*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, (13*Log[s])/18 - (13*Log[-pp4 + s])/18 - 
   (13*Log[s + t])/18 + (13*Log[-pp4 + s + t])/18, 
  (-11*Log[s])/12 + (11*Log[-pp4 + s])/12 + (11*Log[s + t])/12 - 
   (11*Log[-pp4 + s + t])/12, -Log[s] + Log[s + t], 
  (-7*Log[s])/18 + (7*Log[-pp4 + s])/18 + (7*Log[s + t])/18 - 
   (7*Log[-pp4 + s + t])/18, Log[s]/6 - Log[-pp4 + s]/6 - Log[s + t]/6 + 
   Log[-pp4 + s + t]/6, (-2*Log[s])/9 + (2*Log[-pp4 + s])/9 + 
   (2*Log[s + t])/9 - (2*Log[-pp4 + s + t])/9, 0, 
  (-5*Log[s])/6 + (5*Log[-pp4 + s])/6 + (5*Log[s + t])/6 - 
   (5*Log[-pp4 + s + t])/6, (-19*Log[s])/12 + Log[-pp4 + s]/3 + 
   (19*Log[s + t])/12 - Log[-pp4 + s + t]/3, (-7*Log[s])/2 + Log[-pp4 + s]/2 + 
   (7*Log[s + t])/2 - Log[-pp4 + s + t]/2, -Log[s] + Log[s + t], 
  -Log[s]/6 + Log[-pp4 + s]/6 + Log[s + t]/6 - Log[-pp4 + s + t]/6, 
  Log[s]/6 - Log[-pp4 + s]/6 - Log[s + t]/6 + Log[-pp4 + s + t]/6, 
  -Log[s]/2 + Log[-pp4 + s]/2 + Log[s + t]/2 - Log[-pp4 + s + t]/2, 
  (4*Log[s])/9 - (4*Log[-pp4 + s])/9 - (4*Log[s + t])/9 + 
   (4*Log[-pp4 + s + t])/9, -Log[s]/6 + Log[-pp4 + s]/6 + Log[s + t]/6 - 
   Log[-pp4 + s + t]/6, 0, (19*Log[s])/12 - (5*Log[-pp4 + s])/6 - 
   (19*Log[s + t])/12 + (5*Log[-pp4 + s + t])/6, 
  -Log[s]/3 + Log[-pp4 + s]/3 + Log[s + t]/3 - Log[-pp4 + s + t]/3, 
  (4*Log[s])/9 - (4*Log[-pp4 + s])/9 - (4*Log[s + t])/9 + 
   (4*Log[-pp4 + s + t])/9, (2*Log[s])/9 - (2*Log[-pp4 + s])/9 - 
   (2*Log[s + t])/9 + (2*Log[-pp4 + s + t])/9, Log[s]/36 - Log[-pp4 + s]/36 - 
   Log[s + t]/36 + Log[-pp4 + s + t]/36, Log[s]/6 - Log[-pp4 + s]/6 - 
   Log[s + t]/6 + Log[-pp4 + s + t]/6, (2*Log[s])/3 - (2*Log[-pp4 + s])/3 - 
   (2*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, Log[s]/9 - Log[-pp4 + s]/9 - 
   Log[s + t]/9 + Log[-pp4 + s + t]/9, (8*Log[s])/9 - (8*Log[-pp4 + s])/9 - 
   (8*Log[s + t])/9 + (8*Log[-pp4 + s + t])/9, 
  (2*Log[s])/3 - (2*Log[-pp4 + s])/3 - (2*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, Log[s]/4 - Log[-pp4 + s]/4 - Log[s + t]/4 + 
   Log[-pp4 + s + t]/4, (107*Log[s])/36 - (13*Log[-pp4 + s])/18 - 
   (107*Log[s + t])/36 + (13*Log[-pp4 + s + t])/18, 
  (23*Log[s])/36 - (23*Log[-pp4 + s])/36 - (23*Log[s + t])/36 + 
   (23*Log[-pp4 + s + t])/36, (7*Log[s])/18 - (7*Log[-pp4 + s])/18 - 
   (7*Log[s + t])/18 + (7*Log[-pp4 + s + t])/18, 
  (11*Log[s])/36 - (11*Log[-pp4 + s])/36 - (11*Log[s + t])/36 + 
   (11*Log[-pp4 + s + t])/36, (-2*Log[s])/9 + (2*Log[-pp4 + s])/9 + 
   (2*Log[s + t])/9 - (2*Log[-pp4 + s + t])/9, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, -Log[s]/9 + Log[-pp4 + s]/9 + Log[s + t]/9 - 
   Log[-pp4 + s + t]/9, (2*Log[s])/9 - (2*Log[-pp4 + s])/9 - (2*Log[s + t])/9 + 
   (2*Log[-pp4 + s + t])/9, -Log[s]/3 + Log[-pp4 + s]/3 + Log[s + t]/3 - 
   Log[-pp4 + s + t]/3, 0, -Log[s]/6 + Log[-pp4 + s]/6 + Log[s + t]/6 - 
   Log[-pp4 + s + t]/6, 0, Log[s]/6 - Log[-pp4 + s]/6 - Log[s + t]/6 + 
   Log[-pp4 + s + t]/6, (13*Log[s])/12 - Log[-pp4 + s]/3 - (13*Log[s + t])/12 + 
   Log[-pp4 + s + t]/3, (-29*Log[s])/36 + Log[-pp4 + s]/18 + 
   (29*Log[s + t])/36 - Log[-pp4 + s + t]/18, 0, 
  Log[s]/3 - Log[-pp4 + s]/3 - Log[s + t]/3 + Log[-pp4 + s + t]/3, 
  Log[s]/6 - Log[-pp4 + s]/6 - Log[s + t]/6 + Log[-pp4 + s + t]/6, 
  (-5*Log[s])/18 + (5*Log[-pp4 + s])/18 + (5*Log[s + t])/18 - 
   (5*Log[-pp4 + s + t])/18, (-7*Log[s])/18 + (7*Log[-pp4 + s])/18 + 
   (7*Log[s + t])/18 - (7*Log[-pp4 + s + t])/18, 0, 
  Log[s]/6 - Log[-pp4 + s]/6 - Log[s + t]/6 + Log[-pp4 + s + t]/6, 
  -Log[s]/3 + Log[-pp4 + s]/3 + Log[s + t]/3 - Log[-pp4 + s + t]/3, 
  Log[s]/2 - Log[-pp4 + s]/2 - Log[s + t]/2 + Log[-pp4 + s + t]/2, 
  -Log[s]/18 + Log[s + t]/18, 0, 0, Log[s]/3 - Log[s + t]/3, 
  Log[s]/2 - Log[s + t]/2, 0, 0, 0}, 
 {(56*Log[pp4])/3 - 8*Log[-pp4 + s] + 8*Log[t] - (56*Log[s + t])/3, 
  (-10*Log[pp4])/3 + 4*Log[-pp4 + s] - 4*Log[t] + (10*Log[s + t])/3, 
  -19*Log[pp4] + (17*Log[-pp4 + s])/3 - (17*Log[t])/3 + 19*Log[s + t], 
  (-56*Log[pp4])/3 + 8*Log[-pp4 + s] - 8*Log[t] + (56*Log[s + t])/3, 
  (5*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + (7*Log[t])/3 - (5*Log[s + t])/3, 
  (23*Log[pp4])/3 - (43*Log[-pp4 + s])/3 + (43*Log[t])/3 - (23*Log[s + t])/3, 
  (22*Log[pp4])/3 - 3*Log[-pp4 + s] + 3*Log[t] - (22*Log[s + t])/3, 
  (23*Log[pp4])/3 - (19*Log[-pp4 + s])/3 + (19*Log[t])/3 - (23*Log[s + t])/3, 
  -3*Log[pp4] + 5*Log[-pp4 + s] - 5*Log[t] + 3*Log[s + t], 
  (-5*Log[pp4])/3 + (7*Log[-pp4 + s])/3 - (7*Log[t])/3 + (5*Log[s + t])/3, 
  (14*Log[pp4])/3 - 2*Log[-pp4 + s] + 2*Log[t] - (14*Log[s + t])/3, 0, 
  (4*Log[-pp4 + s])/3 - (4*Log[t])/3, 2*Log[pp4] - 2*Log[s + t], 
  (-43*Log[pp4])/3 + (47*Log[-pp4 + s])/3 - (47*Log[t])/3 + (43*Log[s + t])/3, 
  (2*Log[pp4])/3 + (2*Log[-pp4 + s])/3 - (2*Log[t])/3 - (2*Log[s + t])/3, 
  -9*Log[pp4] + (17*Log[-pp4 + s])/3 - (17*Log[t])/3 + 9*Log[s + t], 
  (8*Log[pp4])/3 - 2*Log[-pp4 + s] + 2*Log[t] - (8*Log[s + t])/3, 
  (-28*Log[pp4])/3 + 4*Log[-pp4 + s] - 4*Log[t] + (28*Log[s + t])/3, 
  -3*Log[pp4] + (5*Log[-pp4 + s])/3 - (5*Log[t])/3 + 3*Log[s + t], 
  (20*Log[pp4])/3 - (28*Log[-pp4 + s])/3 + (28*Log[t])/3 - (20*Log[s + t])/3, 
  12*Log[pp4] - (20*Log[-pp4 + s])/3 + (20*Log[t])/3 - 12*Log[s + t], 
  -4*Log[pp4] - 3*Log[s] + 6*Log[-pp4 + s] - 7*Log[t] + 4*Log[s + t] + 
   Log[-pp4 + s + t], (-13*Log[pp4])/3 - Log[-pp4 + s] + Log[t] + 
   (13*Log[s + t])/3, Log[pp4] - 3*Log[-pp4 + s] + 3*Log[t] - Log[s + t], 
  -4*Log[pp4] + 4*Log[s + t], (14*Log[pp4])/3 - (16*Log[-pp4 + s])/3 + 
   (16*Log[t])/3 - (14*Log[s + t])/3, -2*Log[pp4] + 2*Log[s + t], 
  (32*Log[pp4])/3 - (22*Log[-pp4 + s])/3 + (22*Log[t])/3 - (32*Log[s + t])/3, 
  (-16*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - (4*Log[t])/3 + (16*Log[s + t])/3, 
  -7*Log[pp4] + 2*Log[-pp4 + s] - 2*Log[t] + 7*Log[s + t], 
  7*Log[pp4] - 9*Log[-pp4 + s] + 9*Log[t] - 7*Log[s + t], 
  (-22*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - (4*Log[t])/3 + (22*Log[s + t])/3, 
  -2*Log[pp4] + 2*Log[s + t], (16*Log[pp4])/3 - (16*Log[-pp4 + s])/3 + 
   (16*Log[t])/3 - (16*Log[s + t])/3, (11*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + 
   (2*Log[t])/3 - (11*Log[s + t])/3, (-10*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - 
   (4*Log[t])/3 + (10*Log[s + t])/3, (5*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + 
   (7*Log[t])/3 - (5*Log[s + t])/3, 0, 0, (10*Log[pp4])/3 - 
   (16*Log[-pp4 + s])/3 + (16*Log[t])/3 - (10*Log[s + t])/3, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (4*Log[t])/3 - (4*Log[s + t])/3, 
  Log[pp4]/3 - Log[-pp4 + s] + Log[t] - Log[s + t]/3, 
  (4*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (8*Log[t])/3 - (4*Log[s + t])/3, 
  Log[pp4]/3 - Log[-pp4 + s] + Log[t] - Log[s + t]/3, 0, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - (4*Log[t])/3 + (4*Log[s + t])/3, 
  Log[pp4]/3 - Log[-pp4 + s] + Log[t] - Log[s + t]/3, 
  (4*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (8*Log[t])/3 - (4*Log[s + t])/3, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (4*Log[t])/3 - (4*Log[s + t])/3, 0, 
  (17*Log[pp4])/3 - 7*Log[-pp4 + s] + 7*Log[t] - (17*Log[s + t])/3, 
  -Log[pp4]/3 + Log[-pp4 + s] - Log[t] + Log[s + t]/3, 
  2*Log[pp4] - (16*Log[-pp4 + s])/3 + (16*Log[t])/3 - 2*Log[s + t], 
  -Log[pp4]/3 + Log[-pp4 + s] - Log[t] + Log[s + t]/3, 
  (-2*Log[pp4])/3 + 2*Log[-pp4 + s] - 2*Log[t] + (2*Log[s + t])/3, 
  (7*Log[pp4])/3 - (13*Log[-pp4 + s])/3 + (13*Log[t])/3 - (7*Log[s + t])/3, 
  -Log[pp4]/3 + Log[-pp4 + s] - Log[t] + Log[s + t]/3, 
  (4*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (8*Log[t])/3 - (4*Log[s + t])/3, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + (2*Log[t])/3 - (2*Log[s + t])/3, 0, 0, 
  0, 0, 3*Log[pp4] - 5*Log[-pp4 + s] + 5*Log[t] - 3*Log[s + t], 
  Log[pp4] - (5*Log[-pp4 + s])/3 + (5*Log[t])/3 - Log[s + t], 0, 0, 
  (4*Log[pp4])/3 - (10*Log[-pp4 + s])/3 + (10*Log[t])/3 - (4*Log[s + t])/3, 
  (2*Log[pp4])/3 - (2*Log[s + t])/3, -2*Log[pp4] + (10*Log[-pp4 + s])/3 - 
   (10*Log[t])/3 + 2*Log[s + t], 0, 0, 0, 0, 
  (-29*Log[pp4])/54 + (16*Log[-pp4 + s])/27 - (16*Log[t])/27 + 
   (29*Log[s + t])/54, (10*Log[pp4])/27 - (16*Log[-pp4 + s])/27 + 
   (16*Log[t])/27 - (10*Log[s + t])/27, (-2*Log[pp4])/3 + (7*Log[-pp4 + s])/6 - 
   (7*Log[t])/6 + (2*Log[s + t])/3, (2*Log[pp4])/3 - (2*Log[s + t])/3, 
  Log[pp4]/2 - Log[s + t]/2, (7*Log[pp4])/6 - (5*Log[-pp4 + s])/3 + 
   (5*Log[t])/3 - (7*Log[s + t])/6, -Log[pp4]/2 + Log[-pp4 + s]/2 - Log[t]/2 + 
   Log[s + t]/2, 0}, {(295*Log[s])/9 - (41*Log[-pp4 + s])/9 - 
   (331*Log[s + t])/9 + (77*Log[-pp4 + s + t])/9, 
  (-77*Log[s])/9 + (47*Log[-pp4 + s])/18 + (59*Log[s + t])/9 - 
   (11*Log[-pp4 + s + t])/18, (-1043*Log[s])/36 + (139*Log[-pp4 + s])/36 + 
   (1295*Log[s + t])/36 - (391*Log[-pp4 + s + t])/36, 
  (-617*Log[s])/18 + (41*Log[-pp4 + s])/9 + (653*Log[s + t])/18 - 
   (59*Log[-pp4 + s + t])/9, (67*Log[s])/18 - (23*Log[-pp4 + s])/18 - 
   (67*Log[s + t])/18 + (23*Log[-pp4 + s + t])/18, 
  (659*Log[s])/36 - (107*Log[-pp4 + s])/18 - (659*Log[s + t])/36 + 
   (107*Log[-pp4 + s + t])/18, (599*Log[s])/36 - (37*Log[-pp4 + s])/36 + 
   Log[t] - (491*Log[s + t])/36 - (107*Log[-pp4 + s + t])/36, 
  (539*Log[s])/36 - (91*Log[-pp4 + s])/36 - (539*Log[s + t])/36 + 
   (91*Log[-pp4 + s + t])/36, (-11*Log[s])/2 + (3*Log[-pp4 + s])/2 + 
   (11*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, 
  (-61*Log[s])/18 + (29*Log[-pp4 + s])/18 + (61*Log[s + t])/18 - 
   (29*Log[-pp4 + s + t])/18, (167*Log[s])/18 - (19*Log[-pp4 + s])/18 - 
   (167*Log[s + t])/18 + (19*Log[-pp4 + s + t])/18, 0, 
  (53*Log[s])/36 - (11*Log[-pp4 + s])/18 - (53*Log[s + t])/36 + 
   (11*Log[-pp4 + s + t])/18, 3*Log[s] - 3*Log[s + t], 
  (-247*Log[s])/9 + (50*Log[-pp4 + s])/9 + (247*Log[s + t])/9 - 
   (50*Log[-pp4 + s + t])/9, (19*Log[s])/18 + (19*Log[-pp4 + s])/18 - 
   (19*Log[s + t])/18 - (19*Log[-pp4 + s + t])/18, 
  (-161*Log[s])/9 + (22*Log[-pp4 + s])/9 + (161*Log[s + t])/9 - 
   (22*Log[-pp4 + s + t])/9, (95*Log[s])/18 - (19*Log[-pp4 + s])/18 - 
   (95*Log[s + t])/18 + (19*Log[-pp4 + s + t])/18, 
  (-164*Log[s])/9 + (22*Log[-pp4 + s])/9 + (164*Log[s + t])/9 - 
   (22*Log[-pp4 + s + t])/9, (-103*Log[s])/18 + (11*Log[-pp4 + s])/18 + 
   (103*Log[s + t])/18 - (11*Log[-pp4 + s + t])/18, 
  (125*Log[s])/9 - (46*Log[-pp4 + s])/9 - (170*Log[s + t])/9 + 
   (91*Log[-pp4 + s + t])/9, (224*Log[s])/9 - (22*Log[-pp4 + s])/9 + 4*Log[t] - 
   (224*Log[s + t])/9 - (14*Log[-pp4 + s + t])/9, 
  (-22*Log[s])/3 + (14*Log[-pp4 + s])/3 + (22*Log[s + t])/3 - 
   (14*Log[-pp4 + s + t])/3, (-259*Log[s])/18 - (20*Log[-pp4 + s])/9 + Log[t] + 
   (169*Log[s + t])/18 + (29*Log[-pp4 + s + t])/9, 
  (35*Log[s])/12 - (7*Log[-pp4 + s])/12 - (35*Log[s + t])/12 + 
   (7*Log[-pp4 + s + t])/12, -5*Log[s] + 7*Log[s + t] - 2*Log[-pp4 + s + t], 
  (175*Log[s])/18 - (23*Log[-pp4 + s])/18 - (175*Log[s + t])/18 + 
   (23*Log[-pp4 + s + t])/18, (-25*Log[s])/6 - Log[-pp4 + s]/6 + 
   (25*Log[s + t])/6 + Log[-pp4 + s + t]/6, 
  (194*Log[s])/9 - (22*Log[-pp4 + s])/9 - (194*Log[s + t])/9 + 
   (22*Log[-pp4 + s + t])/9, (-32*Log[s])/3 - Log[-pp4 + s]/3 + 
   (32*Log[s + t])/3 + Log[-pp4 + s + t]/3, (-79*Log[s])/6 + Log[-pp4 + s]/3 + 
   (79*Log[s + t])/6 - Log[-pp4 + s + t]/3, (187*Log[s])/12 - 
   (8*Log[-pp4 + s])/3 - (187*Log[s + t])/12 + (8*Log[-pp4 + s + t])/3, 
  (-67*Log[s])/6 + Log[-pp4 + s]/6 + (67*Log[s + t])/6 - Log[-pp4 + s + t]/6, 
  -3*Log[s] + 3*Log[s + t], (65*Log[s])/6 - (3*Log[-pp4 + s])/2 - 
   (65*Log[s + t])/6 + (3*Log[-pp4 + s + t])/2, 
  (43*Log[s])/6 - (43*Log[s + t])/6, (-37*Log[s])/6 + Log[-pp4 + s]/6 + 
   (37*Log[s + t])/6 - Log[-pp4 + s + t]/6, 
  (26*Log[s])/9 + (43*Log[-pp4 + s])/18 - (26*Log[s + t])/9 - 
   (43*Log[-pp4 + s + t])/18, (-17*Log[s])/6 + Log[-pp4 + s]/6 - Log[s + t]/6 + 
   (17*Log[-pp4 + s + t])/6, -3*Log[s] + 3*Log[-pp4 + s + t], 
  (61*Log[s])/12 - Log[-pp4 + s] - (61*Log[s + t])/12 + Log[-pp4 + s + t], 
  3*Log[s] + (2*Log[-pp4 + s])/3 - 3*Log[s + t] - (2*Log[-pp4 + s + t])/3, 
  (29*Log[s])/9 - (17*Log[-pp4 + s])/18 - (2*Log[s + t])/9 - 
   (37*Log[-pp4 + s + t])/18, (22*Log[s])/9 + (4*Log[-pp4 + s])/9 - 
   (22*Log[s + t])/9 - (4*Log[-pp4 + s + t])/9, 
  (131*Log[s])/36 - (19*Log[-pp4 + s])/36 - (23*Log[s + t])/36 - 
   (89*Log[-pp4 + s + t])/36, (5*Log[s])/6 - Log[-pp4 + s]/6 + Log[s + t]/6 - 
   (5*Log[-pp4 + s + t])/6, -Log[s]/3 - Log[-pp4 + s] + (10*Log[s + t])/3 - 
   2*Log[-pp4 + s + t], (5*Log[s])/9 - (11*Log[-pp4 + s])/18 - 
   (5*Log[s + t])/9 + (11*Log[-pp4 + s + t])/18, 
  (16*Log[s])/9 - (2*Log[-pp4 + s])/9 - (16*Log[s + t])/9 + 
   (2*Log[-pp4 + s + t])/9, 2*Log[s] - Log[-pp4 + s]/3 - 2*Log[s + t] + 
   Log[-pp4 + s + t]/3, -Log[s]/4 - Log[-pp4 + s]/4 + Log[s + t]/4 + 
   Log[-pp4 + s + t]/4, (301*Log[s])/36 - (49*Log[-pp4 + s])/18 - 
   (301*Log[s + t])/36 + (49*Log[-pp4 + s + t])/18, 
  (-47*Log[s])/36 - (5*Log[-pp4 + s])/36 + (47*Log[s + t])/36 + 
   (5*Log[-pp4 + s + t])/36, (65*Log[s])/18 - (37*Log[-pp4 + s])/18 - 
   (65*Log[s + t])/18 + (37*Log[-pp4 + s + t])/18, 
  (-35*Log[s])/36 + (7*Log[-pp4 + s])/36 + (35*Log[s + t])/36 - 
   (7*Log[-pp4 + s + t])/36, (-10*Log[s])/9 + (11*Log[-pp4 + s])/9 + 
   (10*Log[s + t])/9 - (11*Log[-pp4 + s + t])/9, 
  (47*Log[s])/12 - (23*Log[-pp4 + s])/12 - (47*Log[s + t])/12 + 
   (23*Log[-pp4 + s + t])/12, (-5*Log[s])/9 + (11*Log[-pp4 + s])/18 + 
   (5*Log[s + t])/9 - (11*Log[-pp4 + s + t])/18, 
  (22*Log[s])/9 + (4*Log[-pp4 + s])/9 - (22*Log[s + t])/9 - 
   (4*Log[-pp4 + s + t])/9, (5*Log[s])/3 - Log[-pp4 + s] - (5*Log[s + t])/3 + 
   Log[-pp4 + s + t], 0, Log[s]/6 + Log[-pp4 + s]/6 - Log[s + t]/6 - 
   Log[-pp4 + s + t]/6, 0, -Log[s]/6 - Log[-pp4 + s]/6 + Log[s + t]/6 + 
   Log[-pp4 + s + t]/6, (59*Log[s])/12 - (4*Log[-pp4 + s])/3 - 
   (59*Log[s + t])/12 + (4*Log[-pp4 + s + t])/3, 
  (101*Log[s])/36 - (5*Log[-pp4 + s])/18 - (101*Log[s + t])/36 + 
   (5*Log[-pp4 + s + t])/18, 0, -Log[s]/3 - Log[-pp4 + s]/3 + Log[s + t]/3 + 
   Log[-pp4 + s + t]/3, (5*Log[s])/2 - (5*Log[-pp4 + s])/6 - (5*Log[s + t])/2 + 
   (5*Log[-pp4 + s + t])/6, (29*Log[s])/18 + (5*Log[-pp4 + s])/18 - 
   (29*Log[s + t])/18 - (5*Log[-pp4 + s + t])/18, 
  (-65*Log[s])/18 + (19*Log[-pp4 + s])/18 + (65*Log[s + t])/18 - 
   (19*Log[-pp4 + s + t])/18, 0, -Log[s]/6 - Log[-pp4 + s]/6 + Log[s + t]/6 + 
   Log[-pp4 + s + t]/6, Log[s]/3 + Log[-pp4 + s]/3 - Log[s + t]/3 - 
   Log[-pp4 + s + t]/3, -Log[s]/2 - Log[-pp4 + s]/2 + Log[s + t]/2 + 
   Log[-pp4 + s + t]/2, (-29*Log[s])/27 + (5*Log[-pp4 + s])/27 + 
   (55*Log[s + t])/54 - (7*Log[-pp4 + s + t])/54, 
  (43*Log[s])/54 - (5*Log[-pp4 + s])/27 - (20*Log[s + t])/27 + 
   (7*Log[-pp4 + s + t])/54, (-4*Log[s])/3 + Log[-pp4 + s]/3 + 
   (4*Log[s + t])/3 - Log[-pp4 + s + t]/3, Log[s] - Log[s + t], 
  -Log[s + t]/2 + Log[-pp4 + s + t]/2, (7*Log[s])/3 - Log[-pp4 + s]/3 - 
   (7*Log[s + t])/3 + Log[-pp4 + s + t]/3, -Log[s] + Log[s + t], 
  Log[s]/2 - Log[-pp4 + s + t]/2}, 
 {(-16*Log[pp4])/3 - (31*Log[s])/9 - (16*Log[t])/3 + (158*Log[s + t])/9 - 
   (31*Log[-pp4 + s + t])/9, (7*Log[pp4])/6 + (7*Log[s])/18 + (7*Log[t])/6 - 
   (28*Log[s + t])/9 + (7*Log[-pp4 + s + t])/18, 
  (7*Log[pp4])/2 - Log[s]/36 + (15*Log[t])/2 - (269*Log[s + t])/18 + 
   (143*Log[-pp4 + s + t])/36, (16*Log[pp4])/3 + (53*Log[s])/18 + 
   (16*Log[t])/3 - (149*Log[s + t])/9 + (53*Log[-pp4 + s + t])/18, 
  (-5*Log[pp4])/6 - (7*Log[s])/18 - (5*Log[t])/6 + (22*Log[s + t])/9 - 
   (7*Log[-pp4 + s + t])/18, (-73*Log[pp4])/12 - (13*Log[s])/18 - 
   (73*Log[t])/12 + (245*Log[s + t])/18 - (13*Log[-pp4 + s + t])/18, 
  (-13*Log[pp4])/6 - (53*Log[s])/36 - (7*Log[t])/6 + (95*Log[s + t])/18 - 
   (17*Log[-pp4 + s + t])/36, (-17*Log[pp4])/6 - (23*Log[s])/36 - 
   (17*Log[t])/6 + (125*Log[s + t])/18 - (23*Log[-pp4 + s + t])/36, 
  (3*Log[pp4])/2 - Log[s]/2 + (3*Log[t])/2 - 2*Log[s + t] - 
   Log[-pp4 + s + t]/2, (5*Log[pp4])/6 + Log[s]/18 + (5*Log[t])/6 - 
   (16*Log[s + t])/9 + Log[-pp4 + s + t]/18, (-4*Log[pp4])/3 - (17*Log[s])/18 - 
   (4*Log[t])/3 + (41*Log[s + t])/9 - (17*Log[-pp4 + s + t])/18, 0, 
  -Log[pp4]/4 - (11*Log[s])/9 - Log[t]/4 + (53*Log[s + t])/18 - 
   (11*Log[-pp4 + s + t])/9, 0, (17*Log[pp4])/3 - (13*Log[s])/18 + 
   (20*Log[t])/3 - (107*Log[s + t])/9 + (5*Log[-pp4 + s + t])/18, 
  -Log[pp4]/3 - (13*Log[s])/18 + (2*Log[t])/3 + Log[s + t]/9 + 
   (5*Log[-pp4 + s + t])/18, 3*Log[pp4] + (25*Log[s])/18 + 3*Log[t] - 
   (79*Log[s + t])/9 + (25*Log[-pp4 + s + t])/18, 
  (-5*Log[pp4])/6 - (4*Log[s])/9 - (5*Log[t])/6 + (23*Log[s + t])/9 - 
   (4*Log[-pp4 + s + t])/9, (8*Log[pp4])/3 + (14*Log[s])/9 + (8*Log[t])/3 - 
   (76*Log[s + t])/9 + (14*Log[-pp4 + s + t])/9, 
  Log[pp4] + (2*Log[s])/9 + Log[t] - (22*Log[s + t])/9 + 
   (2*Log[-pp4 + s + t])/9, (-10*Log[pp4])/3 - (5*Log[s])/9 - (10*Log[t])/3 + 
   (70*Log[s + t])/9 - (5*Log[-pp4 + s + t])/9, -4*Log[pp4] - (26*Log[s])/9 - 
   4*Log[t] + (124*Log[s + t])/9 - (26*Log[-pp4 + s + t])/9, 
  2*Log[pp4] - (2*Log[s])/3 + 2*Log[t] - (8*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, (7*Log[pp4])/6 + (31*Log[s])/18 + (7*Log[t])/6 - 
   (52*Log[s + t])/9 + (31*Log[-pp4 + s + t])/18, 
  (-3*Log[pp4])/2 - (35*Log[s])/12 - (7*Log[t])/2 + (41*Log[s + t])/6 - 
   (23*Log[-pp4 + s + t])/12, Log[s] - 2*Log[s + t] + Log[-pp4 + s + t], 
  (-4*Log[pp4])/3 - (25*Log[s])/18 - (4*Log[t])/3 + (49*Log[s + t])/9 - 
   (25*Log[-pp4 + s + t])/18, (7*Log[s])/6 - (7*Log[s + t])/3 + 
   (7*Log[-pp4 + s + t])/6, (-23*Log[pp4])/6 - (31*Log[s])/18 - (23*Log[t])/6 + 
   (100*Log[s + t])/9 - (31*Log[-pp4 + s + t])/18, 
  (5*Log[pp4])/3 + 2*Log[s] + (2*Log[t])/3 - (16*Log[s + t])/3 + 
   Log[-pp4 + s + t], 2*Log[pp4] + (5*Log[s])/3 + Log[t] - (16*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, (-19*Log[pp4])/4 - Log[s]/3 - (19*Log[t])/4 + 
   (61*Log[s + t])/6 - Log[-pp4 + s + t]/3, -Log[pp4]/3 - Log[s]/2 + 
   (2*Log[t])/3 - Log[s + t]/3 + Log[-pp4 + s + t]/2, 0, 
  (-8*Log[pp4])/3 - Log[s]/6 - (8*Log[t])/3 + (17*Log[s + t])/3 - 
   Log[-pp4 + s + t]/6, (-5*Log[pp4])/6 - (5*Log[s])/6 - (5*Log[t])/6 + 
   (10*Log[s + t])/3 - (5*Log[-pp4 + s + t])/6, (2*Log[pp4])/3 + Log[s]/2 + 
   (2*Log[t])/3 - (7*Log[s + t])/3 + Log[-pp4 + s + t]/2, 
  (-5*Log[pp4])/6 + (4*Log[s])/9 - (5*Log[t])/6 + (7*Log[s + t])/9 + 
   (4*Log[-pp4 + s + t])/9, -Log[s]/6 + Log[s + t]/3 - Log[-pp4 + s + t]/6, 0, 
  (-11*Log[pp4])/12 + (5*Log[s])/6 - (11*Log[t])/12 + Log[s + t]/6 + 
   (5*Log[-pp4 + s + t])/6, (-2*Log[pp4])/3 - Log[s]/3 - (2*Log[t])/3 + 
   2*Log[s + t] - Log[-pp4 + s + t]/3, -Log[pp4]/6 + (4*Log[s])/9 - Log[t]/6 - 
   (5*Log[s + t])/9 + (4*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 + (2*Log[s])/9 - 
   (2*Log[t])/3 + (8*Log[s + t])/9 + (2*Log[-pp4 + s + t])/9, 
  -Log[pp4]/6 + Log[s]/36 - Log[t]/6 + (5*Log[s + t])/18 + 
   Log[-pp4 + s + t]/36, Log[s]/6 - Log[s + t]/3 + Log[-pp4 + s + t]/6, 
  (2*Log[pp4])/3 + (2*Log[s])/3 + (2*Log[t])/3 - (8*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, -Log[pp4]/6 + Log[s]/9 - Log[t]/6 + Log[s + t]/9 + 
   Log[-pp4 + s + t]/9, (-2*Log[pp4])/3 + (8*Log[s])/9 - (2*Log[t])/3 - 
   (4*Log[s + t])/9 + (8*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 + (2*Log[s])/3 - 
   (2*Log[t])/3 + (2*Log[-pp4 + s + t])/3, Log[s]/4 - Log[s + t]/2 + 
   Log[-pp4 + s + t]/4, (-7*Log[pp4])/12 + (13*Log[s])/18 - (7*Log[t])/12 - 
   (5*Log[s + t])/18 + (13*Log[-pp4 + s + t])/18, 
  Log[pp4]/6 + (23*Log[s])/36 + Log[t]/6 - (29*Log[s + t])/18 + 
   (23*Log[-pp4 + s + t])/36, -Log[pp4] + (7*Log[s])/18 - Log[t] + 
   (11*Log[s + t])/9 + (7*Log[-pp4 + s + t])/18, 
  Log[pp4]/6 + (11*Log[s])/36 + Log[t]/6 - (17*Log[s + t])/18 + 
   (11*Log[-pp4 + s + t])/36, Log[pp4]/3 - (2*Log[s])/9 + Log[t]/3 - 
   (2*Log[s + t])/9 - (2*Log[-pp4 + s + t])/9, (-7*Log[pp4])/6 + (3*Log[s])/4 - 
   (7*Log[t])/6 + (5*Log[s + t])/6 + (3*Log[-pp4 + s + t])/4, 
  Log[pp4]/6 - Log[s]/9 + Log[t]/6 - Log[s + t]/9 - Log[-pp4 + s + t]/9, 
  (-2*Log[pp4])/3 + (2*Log[s])/9 - (2*Log[t])/3 + (8*Log[s + t])/9 + 
   (2*Log[-pp4 + s + t])/9, -Log[pp4]/3 - Log[s]/3 - Log[t]/3 + 
   (4*Log[s + t])/3 - Log[-pp4 + s + t]/3, 0, -Log[s]/6 + Log[s + t]/3 - 
   Log[-pp4 + s + t]/6, 0, Log[s]/6 - Log[s + t]/3 + Log[-pp4 + s + t]/6, 
  (-3*Log[pp4])/4 + Log[s]/3 - (3*Log[t])/4 + (5*Log[s + t])/6 + 
   Log[-pp4 + s + t]/3, (-5*Log[pp4])/4 - Log[s]/18 - (5*Log[t])/4 + 
   (47*Log[s + t])/18 - Log[-pp4 + s + t]/18, 0, 
  Log[s]/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  (-2*Log[pp4])/3 + Log[s]/6 - (2*Log[t])/3 + Log[s + t] + Log[-pp4 + s + t]/6, 
  -Log[pp4]/3 - (5*Log[s])/18 - Log[t]/3 + (11*Log[s + t])/9 - 
   (5*Log[-pp4 + s + t])/18, Log[pp4] - (7*Log[s])/18 + Log[t] - 
   (11*Log[s + t])/9 - (7*Log[-pp4 + s + t])/18, 0, 
  Log[s]/6 - Log[s + t]/3 + Log[-pp4 + s + t]/6, 
  -Log[s]/3 + (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  Log[s]/2 - Log[s + t] + Log[-pp4 + s + t]/2, (23*Log[pp4])/108 + Log[s]/36 + 
   (5*Log[t])/27 - (23*Log[s + t])/54, (-5*Log[pp4])/27 - (5*Log[t])/27 + 
   (10*Log[s + t])/27, Log[pp4]/3 + Log[t]/3 - (2*Log[s + t])/3, 0, 
  Log[pp4]/4 + Log[s]/4 - Log[s + t]/2, (-7*Log[pp4])/12 - (7*Log[t])/12 + 
   (7*Log[s + t])/6, Log[pp4]/4 + Log[t]/4 - Log[s + t]/2, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(62*Log[s])/9 + (34*Log[-pp4 + s])/9 - (158*Log[s + t])/9 + 
   (62*Log[-pp4 + s + t])/9, (-7*Log[s])/9 - (14*Log[-pp4 + s])/9 + 
   (28*Log[s + t])/9 - (7*Log[-pp4 + s + t])/9, -2*Log[pp4] + Log[s]/18 - 
   (55*Log[-pp4 + s])/18 - 3*Log[t] + (269*Log[s + t])/18 - 
   (125*Log[-pp4 + s + t])/18, (-53*Log[s])/9 - (43*Log[-pp4 + s])/9 + 
   (149*Log[s + t])/9 - (53*Log[-pp4 + s + t])/9, 
  (7*Log[s])/9 + (8*Log[-pp4 + s])/9 - (22*Log[s + t])/9 + 
   (7*Log[-pp4 + s + t])/9, (13*Log[s])/9 + (193*Log[-pp4 + s])/18 - 
   (245*Log[s + t])/18 + (13*Log[-pp4 + s + t])/9, 
  (53*Log[s])/18 + (25*Log[-pp4 + s])/18 - (95*Log[s + t])/18 + 
   (17*Log[-pp4 + s + t])/18, (23*Log[s])/18 + (79*Log[-pp4 + s])/18 - 
   (125*Log[s + t])/18 + (23*Log[-pp4 + s + t])/18, 
  Log[s] - 4*Log[-pp4 + s] + 2*Log[s + t] + Log[-pp4 + s + t], 
  -Log[s]/9 - (14*Log[-pp4 + s])/9 + (16*Log[s + t])/9 - Log[-pp4 + s + t]/9, 
  (17*Log[s])/9 + (7*Log[-pp4 + s])/9 - (41*Log[s + t])/9 + 
   (17*Log[-pp4 + s + t])/9, 0, (22*Log[s])/9 - (35*Log[-pp4 + s])/18 - 
   (53*Log[s + t])/18 + (22*Log[-pp4 + s + t])/9, 0, 
  (13*Log[s])/9 - (115*Log[-pp4 + s])/9 + (107*Log[s + t])/9 - 
   (5*Log[-pp4 + s + t])/9, (13*Log[s])/9 - (7*Log[-pp4 + s])/9 - 
   Log[s + t]/9 - (5*Log[-pp4 + s + t])/9, (-25*Log[s])/9 - 
   (29*Log[-pp4 + s])/9 + (79*Log[s + t])/9 - (25*Log[-pp4 + s + t])/9, 
  (8*Log[s])/9 + (7*Log[-pp4 + s])/9 - (23*Log[s + t])/9 + 
   (8*Log[-pp4 + s + t])/9, (-28*Log[s])/9 - (20*Log[-pp4 + s])/9 + 
   (76*Log[s + t])/9 - (28*Log[-pp4 + s + t])/9, 
  (-4*Log[s])/9 - (14*Log[-pp4 + s])/9 + (22*Log[s + t])/9 - 
   (4*Log[-pp4 + s + t])/9, (10*Log[s])/9 + (50*Log[-pp4 + s])/9 - 
   (70*Log[s + t])/9 + (10*Log[-pp4 + s + t])/9, 
  (52*Log[s])/9 + (20*Log[-pp4 + s])/9 - (124*Log[s + t])/9 + 
   (52*Log[-pp4 + s + t])/9, (4*Log[s])/3 - (16*Log[-pp4 + s])/3 + 
   (8*Log[s + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (-31*Log[s])/9 + (10*Log[-pp4 + s])/9 + (52*Log[s + t])/9 - 
   (31*Log[-pp4 + s + t])/9, -Log[s]/6 + (31*Log[-pp4 + s])/6 - 
   (41*Log[s + t])/6 + (11*Log[-pp4 + s + t])/6, 
  -2*Log[pp4] + Log[s] + 2*Log[s + t] - Log[-pp4 + s + t], 
  -2*Log[pp4] - (2*Log[s])/9 + (53*Log[-pp4 + s])/9 - 3*Log[t] - 
   (49*Log[s + t])/9 + (16*Log[-pp4 + s + t])/9, 
  Log[pp4] - (7*Log[s])/3 + Log[-pp4 + s]/3 + (7*Log[s + t])/3 - 
   (4*Log[-pp4 + s + t])/3, (31*Log[s])/9 + (38*Log[-pp4 + s])/9 - 
   (100*Log[s + t])/9 + (31*Log[-pp4 + s + t])/9, 
  -4*Log[s] + (2*Log[-pp4 + s])/3 + (16*Log[s + t])/3 - 2*Log[-pp4 + s + t], 
  (-10*Log[s])/3 - (2*Log[-pp4 + s])/3 + (16*Log[s + t])/3 - 
   (4*Log[-pp4 + s + t])/3, (2*Log[s])/3 + (53*Log[-pp4 + s])/6 - 
   (61*Log[s + t])/6 + (2*Log[-pp4 + s + t])/3, Log[s] - Log[-pp4 + s]/3 + 
   Log[s + t]/3 - Log[-pp4 + s + t], 0, Log[s]/3 + 5*Log[-pp4 + s] - 
   (17*Log[s + t])/3 + Log[-pp4 + s + t]/3, (5*Log[s])/3 - (10*Log[s + t])/3 + 
   (5*Log[-pp4 + s + t])/3, -Log[s] - Log[-pp4 + s]/3 + (7*Log[s + t])/3 - 
   Log[-pp4 + s + t], (-8*Log[s])/9 + (23*Log[-pp4 + s])/9 - (7*Log[s + t])/9 - 
   (8*Log[-pp4 + s + t])/9, Log[s]/3 - Log[-pp4 + s]/3 - Log[s + t]/3 + 
   Log[-pp4 + s + t]/3, 0, (-5*Log[s])/3 + (7*Log[-pp4 + s])/2 - Log[s + t]/6 - 
   (5*Log[-pp4 + s + t])/3, (2*Log[s])/3 + (2*Log[-pp4 + s])/3 - 2*Log[s + t] + 
   (2*Log[-pp4 + s + t])/3, (-8*Log[s])/9 + (11*Log[-pp4 + s])/9 + 
   (5*Log[s + t])/9 - (8*Log[-pp4 + s + t])/9, 
  (-4*Log[s])/9 + (16*Log[-pp4 + s])/9 - (8*Log[s + t])/9 - 
   (4*Log[-pp4 + s + t])/9, -Log[s]/18 + (7*Log[-pp4 + s])/18 - 
   (5*Log[s + t])/18 - Log[-pp4 + s + t]/18, -Log[s]/3 + Log[-pp4 + s]/3 + 
   Log[s + t]/3 - Log[-pp4 + s + t]/3, (-4*Log[s])/3 + (8*Log[s + t])/3 - 
   (4*Log[-pp4 + s + t])/3, (-2*Log[s])/9 + (5*Log[-pp4 + s])/9 - 
   Log[s + t]/9 - (2*Log[-pp4 + s + t])/9, (-16*Log[s])/9 + 
   (28*Log[-pp4 + s])/9 + (4*Log[s + t])/9 - (16*Log[-pp4 + s + t])/9, 
  (-4*Log[s])/3 + (8*Log[-pp4 + s])/3 - (4*Log[-pp4 + s + t])/3, 
  -Log[s]/2 + Log[-pp4 + s]/2 + Log[s + t]/2 - Log[-pp4 + s + t]/2, 
  (-13*Log[s])/9 + (47*Log[-pp4 + s])/18 + (5*Log[s + t])/18 - 
   (13*Log[-pp4 + s + t])/9, (-23*Log[s])/18 + (17*Log[-pp4 + s])/18 + 
   (29*Log[s + t])/18 - (23*Log[-pp4 + s + t])/18, 
  (-7*Log[s])/9 + (25*Log[-pp4 + s])/9 - (11*Log[s + t])/9 - 
   (7*Log[-pp4 + s + t])/9, (-11*Log[s])/18 + (5*Log[-pp4 + s])/18 + 
   (17*Log[s + t])/18 - (11*Log[-pp4 + s + t])/18, 
  (4*Log[s])/9 - (10*Log[-pp4 + s])/9 + (2*Log[s + t])/9 + 
   (4*Log[-pp4 + s + t])/9, (-3*Log[s])/2 + (23*Log[-pp4 + s])/6 - 
   (5*Log[s + t])/6 - (3*Log[-pp4 + s + t])/2, 
  (2*Log[s])/9 - (5*Log[-pp4 + s])/9 + Log[s + t]/9 + (2*Log[-pp4 + s + t])/9, 
  (-4*Log[s])/9 + (16*Log[-pp4 + s])/9 - (8*Log[s + t])/9 - 
   (4*Log[-pp4 + s + t])/9, (2*Log[s])/3 - (4*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, 0, Log[s]/3 - Log[-pp4 + s]/3 - Log[s + t]/3 + 
   Log[-pp4 + s + t]/3, 0, -Log[s]/3 + Log[-pp4 + s]/3 + Log[s + t]/3 - 
   Log[-pp4 + s + t]/3, (-2*Log[s])/3 + (13*Log[-pp4 + s])/6 - 
   (5*Log[s + t])/6 - (2*Log[-pp4 + s + t])/3, 
  Log[s]/9 + (43*Log[-pp4 + s])/18 - (47*Log[s + t])/18 + Log[-pp4 + s + t]/9, 
  0, (-2*Log[s])/3 + (2*Log[-pp4 + s])/3 + (2*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, -Log[s]/3 + (5*Log[-pp4 + s])/3 - Log[s + t] - 
   Log[-pp4 + s + t]/3, (5*Log[s])/9 + Log[-pp4 + s]/9 - (11*Log[s + t])/9 + 
   (5*Log[-pp4 + s + t])/9, (7*Log[s])/9 - (25*Log[-pp4 + s])/9 + 
   (11*Log[s + t])/9 + (7*Log[-pp4 + s + t])/9, 0, 
  -Log[s]/3 + Log[-pp4 + s]/3 + Log[s + t]/3 - Log[-pp4 + s + t]/3, 
  (2*Log[s])/3 - (2*Log[-pp4 + s])/3 - (2*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, -Log[s] + Log[-pp4 + s] + Log[s + t] - 
   Log[-pp4 + s + t], -Log[s]/18 - (10*Log[-pp4 + s])/27 + (23*Log[s + t])/54, 
  (10*Log[-pp4 + s])/27 - (10*Log[s + t])/27, (-2*Log[-pp4 + s])/3 + 
   (2*Log[s + t])/3, 0, -Log[s]/2 + Log[s + t]/2, 
  (7*Log[-pp4 + s])/6 - (7*Log[s + t])/6, -Log[-pp4 + s]/2 + Log[s + t]/2, 0}, 
 {0, 0, -2*Log[pp4] + 2*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], 
  -2*Log[pp4] + 2*Log[-pp4 + s + t], -2*Log[pp4] + 4*Log[-pp4 + s] - 
   2*Log[-pp4 + s + t], Log[pp4] - 3*Log[s] - 3*Log[t] + 2*Log[-pp4 + s + t], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(-32*Log[pp4])/3 + (223*Log[s])/9 - 4*Log[-pp4 + s] - 
   (163*Log[s + t])/9 + 8*Log[-pp4 + s + t], (7*Log[pp4])/3 - (68*Log[s])/9 + 
   (5*Log[-pp4 + s])/2 + (29*Log[s + t])/9 - Log[-pp4 + s + t]/2, 
  9*Log[pp4] - (683*Log[s])/36 + (23*Log[-pp4 + s])/6 + (611*Log[s + t])/36 - 
   (65*Log[-pp4 + s + t])/6, (32*Log[pp4])/3 - (473*Log[s])/18 + 
   (7*Log[-pp4 + s])/2 + (317*Log[s + t])/18 - (11*Log[-pp4 + s + t])/2, 
  (-5*Log[pp4])/3 + (67*Log[s])/18 - (5*Log[-pp4 + s])/3 - (37*Log[s + t])/18 + 
   (5*Log[-pp4 + s + t])/3, (-119*Log[pp4])/12 + (185*Log[s])/9 - 
   (14*Log[-pp4 + s])/3 - (383*Log[s + t])/36 + (14*Log[-pp4 + s + t])/3, 
  (-13*Log[pp4])/3 + (491*Log[s])/36 - (227*Log[s + t])/36 - 
   3*Log[-pp4 + s + t], (-17*Log[pp4])/3 + (467*Log[s])/36 - 
   (13*Log[-pp4 + s])/6 - (263*Log[s + t])/36 + (13*Log[-pp4 + s + t])/6, 
  3*Log[pp4] - (11*Log[s])/2 + Log[-pp4 + s] + (5*Log[s + t])/2 - 
   Log[-pp4 + s + t], (5*Log[pp4])/3 - (61*Log[s])/18 + (5*Log[-pp4 + s])/3 + 
   (31*Log[s + t])/18 - (5*Log[-pp4 + s + t])/3, 
  (-8*Log[pp4])/3 + (131*Log[s])/18 - Log[-pp4 + s] - (83*Log[s + t])/18 + 
   Log[-pp4 + s + t], 0, Log[pp4]/4 + (11*Log[s])/9 - Log[-pp4 + s]/3 - 
   (53*Log[s + t])/36 + Log[-pp4 + s + t]/3, -Log[pp4]/2 + (3*Log[s])/2 - 
   Log[s + t], (34*Log[pp4])/3 - (220*Log[s])/9 + (13*Log[-pp4 + s])/3 + 
   (118*Log[s + t])/9 - (13*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 + (19*Log[s])/18 + (4*Log[-pp4 + s])/3 - (7*Log[s + t])/18 - 
   (4*Log[-pp4 + s + t])/3, 6*Log[pp4] - (134*Log[s])/9 + (7*Log[-pp4 + s])/3 + 
   (80*Log[s + t])/9 - (7*Log[-pp4 + s + t])/3, 
  (-5*Log[pp4])/3 + (77*Log[s])/18 - Log[-pp4 + s] - (47*Log[s + t])/18 + 
   Log[-pp4 + s + t], (16*Log[pp4])/3 - (128*Log[s])/9 + 2*Log[-pp4 + s] + 
   (80*Log[s + t])/9 - 2*Log[-pp4 + s + t], 2*Log[pp4] - (85*Log[s])/18 + 
   Log[-pp4 + s]/3 + (49*Log[s + t])/18 - Log[-pp4 + s + t]/3, 
  (-20*Log[pp4])/3 + (98*Log[s])/9 + (4*Log[-pp4 + s])/3 - (110*Log[s + t])/9 + 
   (20*Log[-pp4 + s + t])/3, -8*Log[pp4] + (188*Log[s])/9 - 
   (4*Log[-pp4 + s])/3 - (116*Log[s + t])/9 + (4*Log[-pp4 + s + t])/3, 
  4*Log[pp4] - (22*Log[s])/3 + 2*Log[-pp4 + s] + (10*Log[s + t])/3 - 
   2*Log[-pp4 + s + t], (7*Log[pp4])/3 - (169*Log[s])/18 + Log[-pp4 + s]/2 + 
   (91*Log[s + t])/18 + (3*Log[-pp4 + s + t])/2, 
  -Log[pp4] + (35*Log[s])/12 - (3*Log[-pp4 + s])/2 - (23*Log[s + t])/12 + 
   (3*Log[-pp4 + s + t])/2, -Log[s] + 3*Log[s + t] - 2*Log[-pp4 + s + t], 
  (-8*Log[pp4])/3 + (139*Log[s])/18 - (5*Log[-pp4 + s])/3 - 
   (91*Log[s + t])/18 + (5*Log[-pp4 + s + t])/3, 
  (-13*Log[s])/6 + (13*Log[s + t])/6, (-61*Log[pp4])/6 + (271*Log[s])/18 + 
   (4*Log[-pp4 + s])/3 - Log[t]/2 - (98*Log[s + t])/9 + 
   (13*Log[-pp4 + s + t])/6, (4*Log[pp4])/3 - (20*Log[s])/3 - Log[-pp4 + s]/3 + 
   (16*Log[s + t])/3 + Log[-pp4 + s + t]/3, (5*Log[pp4])/2 - (26*Log[s])/3 - 
   Log[-pp4 + s]/2 - Log[t]/2 + (37*Log[s + t])/6 + Log[-pp4 + s + t], 
  (-29*Log[pp4])/4 + (95*Log[s])/6 - 3*Log[-pp4 + s] - (103*Log[s + t])/12 + 
   3*Log[-pp4 + s + t], (4*Log[pp4])/3 - (31*Log[s])/6 - Log[-pp4 + s]/3 + 
   (23*Log[s + t])/6 + Log[-pp4 + s + t]/3, -Log[s] + Log[s + t], 
  (-16*Log[pp4])/3 + (65*Log[s])/6 - (5*Log[-pp4 + s])/3 - (11*Log[s + t])/2 + 
   (5*Log[-pp4 + s + t])/3, (-5*Log[pp4])/3 + (31*Log[s])/6 + Log[-pp4 + s]/6 - 
   (7*Log[s + t])/2 - Log[-pp4 + s + t]/6, (4*Log[pp4])/3 - (25*Log[s])/6 - 
   Log[-pp4 + s]/3 + (17*Log[s + t])/6 + Log[-pp4 + s + t]/3, 
  (-5*Log[pp4])/3 + (26*Log[s])/9 + (17*Log[-pp4 + s])/6 - (11*Log[s + t])/9 - 
   (17*Log[-pp4 + s + t])/6, (-17*Log[s])/6 - Log[s + t]/6 + 
   3*Log[-pp4 + s + t], -3*Log[s] + 3*Log[-pp4 + s + t], 
  (-31*Log[pp4])/12 + (13*Log[s])/3 - Log[-pp4 + s]/6 - (7*Log[s + t])/4 + 
   Log[-pp4 + s + t]/6, (-4*Log[pp4])/3 + 3*Log[s] + Log[-pp4 + s]/3 - 
   (5*Log[s + t])/3 - Log[-pp4 + s + t]/3, -Log[pp4]/3 + (29*Log[s])/9 - 
   Log[-pp4 + s]/2 + Log[s + t]/9 - (5*Log[-pp4 + s + t])/2, 
  (-4*Log[pp4])/3 + (22*Log[s])/9 + (2*Log[-pp4 + s])/3 - (10*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/3, -Log[pp4]/3 + (131*Log[s])/36 - Log[-pp4 + s]/2 - 
   (11*Log[s + t])/36 - (5*Log[-pp4 + s + t])/2, 
  (5*Log[s])/6 + Log[s + t]/6 - Log[-pp4 + s + t], 
  (4*Log[pp4])/3 - Log[s]/3 - Log[-pp4 + s]/3 + 2*Log[s + t] - 
   (8*Log[-pp4 + s + t])/3, -Log[pp4]/3 + (5*Log[s])/9 - Log[-pp4 + s]/2 - 
   (2*Log[s + t])/9 + Log[-pp4 + s + t]/2, (-4*Log[pp4])/3 + (16*Log[s])/9 + 
   (2*Log[-pp4 + s])/3 - (4*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (-4*Log[pp4])/3 + 2*Log[s] + Log[-pp4 + s]/3 - (2*Log[s + t])/3 - 
   Log[-pp4 + s + t]/3, -Log[s]/4 + Log[s + t]/4, 
  (-41*Log[pp4])/12 + (55*Log[s])/9 - 2*Log[-pp4 + s] - (97*Log[s + t])/36 + 
   2*Log[-pp4 + s + t], Log[pp4]/3 - (47*Log[s])/36 + Log[-pp4 + s]/2 + 
   (35*Log[s + t])/36 - Log[-pp4 + s + t]/2, -2*Log[pp4] + (65*Log[s])/18 - 
   (5*Log[-pp4 + s])/3 - (29*Log[s + t])/18 + (5*Log[-pp4 + s + t])/3, 
  Log[pp4]/3 - (35*Log[s])/36 + Log[-pp4 + s]/2 + (23*Log[s + t])/36 - 
   Log[-pp4 + s + t]/2, (2*Log[pp4])/3 - (10*Log[s])/9 + Log[-pp4 + s] + 
   (4*Log[s + t])/9 - Log[-pp4 + s + t], (-7*Log[pp4])/3 + (47*Log[s])/12 - 
   (7*Log[-pp4 + s])/6 - (19*Log[s + t])/12 + (7*Log[-pp4 + s + t])/6, 
  Log[pp4]/3 - (5*Log[s])/9 + Log[-pp4 + s]/2 + (2*Log[s + t])/9 - 
   Log[-pp4 + s + t]/2, (-4*Log[pp4])/3 + (22*Log[s])/9 + (2*Log[-pp4 + s])/3 - 
   (10*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 + (5*Log[s])/3 - (4*Log[-pp4 + s])/3 - Log[s + t] + 
   (4*Log[-pp4 + s + t])/3, 0, Log[s]/6 - Log[s + t]/6, 0, 
  -Log[s]/6 + Log[s + t]/6, (-9*Log[pp4])/4 + (25*Log[s])/6 - Log[-pp4 + s] - 
   (23*Log[s + t])/12 + Log[-pp4 + s + t], (-7*Log[pp4])/4 + (32*Log[s])/9 - 
   Log[-pp4 + s]/3 - (65*Log[s + t])/36 + Log[-pp4 + s + t]/3, 0, 
  -Log[s]/3 + Log[s + t]/3, (-4*Log[pp4])/3 + (5*Log[s])/2 - 
   (2*Log[-pp4 + s])/3 - (7*Log[s + t])/6 + (2*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 + (29*Log[s])/18 - (17*Log[s + t])/18, 
  2*Log[pp4] - (65*Log[s])/18 + (2*Log[-pp4 + s])/3 + (29*Log[s + t])/18 - 
   (2*Log[-pp4 + s + t])/3, 0, -Log[s]/6 + Log[s + t]/6, 
  Log[s]/3 - Log[s + t]/3, -Log[s]/2 + Log[s + t]/2, 
  (13*Log[pp4])/27 - (55*Log[s])/54 + (5*Log[-pp4 + s])/27 + 
   (13*Log[s + t])/27 - (7*Log[-pp4 + s + t])/54, 
  (-10*Log[pp4])/27 + (43*Log[s])/54 - (5*Log[-pp4 + s])/27 - 
   (10*Log[s + t])/27 + (7*Log[-pp4 + s + t])/54, 
  (2*Log[pp4])/3 - (4*Log[s])/3 + Log[-pp4 + s]/3 + (2*Log[s + t])/3 - 
   Log[-pp4 + s + t]/3, -Log[pp4]/3 + (2*Log[s])/3 - Log[s + t]/3, 
  -Log[s]/2 + Log[-pp4 + s + t]/2, (-7*Log[pp4])/6 + (7*Log[s])/3 - 
   Log[-pp4 + s]/3 - (7*Log[s + t])/6 + Log[-pp4 + s + t]/3, 
  Log[pp4]/2 - Log[s] + Log[s + t]/2, Log[s]/2 - Log[-pp4 + s + t]/2}, 
 {-16*Log[pp4] - (98*Log[s])/9 + 16*Log[t] + (98*Log[-pp4 + s + t])/9, 
  (7*Log[pp4])/2 + (23*Log[s])/18 - (7*Log[t])/2 - (23*Log[-pp4 + s + t])/18, 
  (27*Log[pp4])/2 + (215*Log[s])/18 - (27*Log[t])/2 - 
   (215*Log[-pp4 + s + t])/18, 16*Log[pp4] + (89*Log[s])/9 - 16*Log[t] - 
   (89*Log[-pp4 + s + t])/9, (-5*Log[pp4])/2 - (7*Log[s])/9 + (5*Log[t])/2 + 
   (7*Log[-pp4 + s + t])/9, -16*Log[pp4] - (13*Log[s])/9 + 16*Log[t] + 
   (13*Log[-pp4 + s + t])/9, (-13*Log[pp4])/2 - (22*Log[s])/9 + (13*Log[t])/2 + 
   (22*Log[-pp4 + s + t])/9, (-17*Log[pp4])/2 - (41*Log[s])/18 + 
   (17*Log[t])/2 + (41*Log[-pp4 + s + t])/18, (9*Log[pp4])/2 - Log[s] - 
   (9*Log[t])/2 + Log[-pp4 + s + t], (5*Log[pp4])/2 + Log[s]/9 - (5*Log[t])/2 - 
   Log[-pp4 + s + t]/9, -4*Log[pp4] - (26*Log[s])/9 + 4*Log[t] + 
   (26*Log[-pp4 + s + t])/9, 0, (-53*Log[s])/18 + (53*Log[-pp4 + s + t])/18, 
  -Log[pp4]/2 - Log[s]/2 + Log[t]/2 + Log[-pp4 + s + t]/2, 
  17*Log[pp4] + (37*Log[s])/18 - 17*Log[t] - (37*Log[-pp4 + s + t])/18, 
  -Log[pp4] + (5*Log[s])/9 + Log[t] - (5*Log[-pp4 + s + t])/9, 
  9*Log[pp4] + (77*Log[s])/18 - 9*Log[t] - (77*Log[-pp4 + s + t])/18, 
  (-5*Log[pp4])/2 - (25*Log[s])/18 + (5*Log[t])/2 + (25*Log[-pp4 + s + t])/18, 
  8*Log[pp4] + (46*Log[s])/9 - 8*Log[t] - (46*Log[-pp4 + s + t])/9, 
  3*Log[pp4] + (17*Log[s])/18 - 3*Log[t] - (17*Log[-pp4 + s + t])/18, 
  -10*Log[pp4] - (46*Log[s])/9 + 10*Log[t] + (46*Log[-pp4 + s + t])/9, 
  -12*Log[pp4] - (70*Log[s])/9 + 12*Log[t] + (70*Log[-pp4 + s + t])/9, 
  6*Log[pp4] - (4*Log[s])/3 - 6*Log[t] + (4*Log[-pp4 + s + t])/3, 
  (7*Log[pp4])/2 + (40*Log[s])/9 - (7*Log[t])/2 - (40*Log[-pp4 + s + t])/9, 
  (-3*Log[pp4])/2 - (29*Log[s])/6 + (3*Log[t])/2 + (29*Log[-pp4 + s + t])/6, 
  4*Log[s] - 4*Log[-pp4 + s + t], -4*Log[pp4] - (34*Log[s])/9 + 4*Log[t] + 
   (34*Log[-pp4 + s + t])/9, (10*Log[s])/3 - (10*Log[-pp4 + s + t])/3, 
  -10*Log[pp4] - (58*Log[s])/9 + 10*Log[t] + (58*Log[-pp4 + s + t])/9, 
  6*Log[pp4] + 3*Log[s] - 5*Log[t] - 4*Log[-pp4 + t] - 3*Log[-pp4 + s + t], 
  (15*Log[pp4])/2 + (13*Log[s])/3 - (15*Log[t])/2 - (13*Log[-pp4 + s + t])/3, 
  -12*Log[pp4] - (5*Log[s])/3 + 12*Log[t] + (5*Log[-pp4 + s + t])/3, 
  2*Log[pp4] + 3*Log[s] - 2*Log[t] - 3*Log[-pp4 + s + t], 
  Log[s] - Log[-pp4 + s + t], -8*Log[pp4] - Log[s]/3 + 8*Log[t] + 
   Log[-pp4 + s + t]/3, (-5*Log[pp4])/2 - (8*Log[s])/3 + (5*Log[t])/2 + 
   (8*Log[-pp4 + s + t])/3, 2*Log[pp4] + 2*Log[s] - 2*Log[t] - 
   2*Log[-pp4 + s + t], (-5*Log[pp4])/2 + (8*Log[s])/9 + (5*Log[t])/2 - 
   (8*Log[-pp4 + s + t])/9, -Log[s]/3 + Log[-pp4 + s + t]/3, 0, 
  (-7*Log[pp4])/2 + (5*Log[s])/3 + (7*Log[t])/2 - (5*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] - (2*Log[s])/3 + 2*Log[t] + (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/2 + (8*Log[s])/9 + Log[t]/2 - (8*Log[-pp4 + s + t])/9, 
  -2*Log[pp4] + (4*Log[s])/9 + 2*Log[t] - (4*Log[-pp4 + s + t])/9, 
  -Log[pp4]/2 + Log[s]/18 + Log[t]/2 - Log[-pp4 + s + t]/18, 
  Log[s]/3 - Log[-pp4 + s + t]/3, 2*Log[pp4] + (4*Log[s])/3 - 2*Log[t] - 
   (4*Log[-pp4 + s + t])/3, -Log[pp4]/2 + (2*Log[s])/9 + Log[t]/2 - 
   (2*Log[-pp4 + s + t])/9, -2*Log[pp4] + (16*Log[s])/9 + 2*Log[t] - 
   (16*Log[-pp4 + s + t])/9, -2*Log[pp4] + (4*Log[s])/3 + 2*Log[t] - 
   (4*Log[-pp4 + s + t])/3, Log[s]/2 - Log[-pp4 + s + t]/2, 
  -4*Log[pp4] + (13*Log[s])/9 + 4*Log[t] - (13*Log[-pp4 + s + t])/9, 
  Log[pp4]/2 + (23*Log[s])/18 - Log[t]/2 - (23*Log[-pp4 + s + t])/18, 
  -3*Log[pp4] + (7*Log[s])/9 + 3*Log[t] - (7*Log[-pp4 + s + t])/9, 
  Log[pp4]/2 + (11*Log[s])/18 - Log[t]/2 - (11*Log[-pp4 + s + t])/18, 
  Log[pp4] - (4*Log[s])/9 - Log[t] + (4*Log[-pp4 + s + t])/9, 
  (-7*Log[pp4])/2 + (3*Log[s])/2 + (7*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  Log[pp4]/2 - (2*Log[s])/9 - Log[t]/2 + (2*Log[-pp4 + s + t])/9, 
  -2*Log[pp4] + (4*Log[s])/9 + 2*Log[t] - (4*Log[-pp4 + s + t])/9, 
  -Log[pp4] - (2*Log[s])/3 + Log[t] + (2*Log[-pp4 + s + t])/3, 0, 
  -Log[s]/3 + Log[-pp4 + s + t]/3, 0, Log[s]/3 - Log[-pp4 + s + t]/3, 
  -3*Log[pp4] + (2*Log[s])/3 + 3*Log[t] - (2*Log[-pp4 + s + t])/3, 
  -3*Log[pp4] - Log[s]/9 + 3*Log[t] + Log[-pp4 + s + t]/9, 0, 
  (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, -2*Log[pp4] + Log[s]/3 + 2*Log[t] - 
   Log[-pp4 + s + t]/3, -Log[pp4] - (5*Log[s])/9 + Log[t] + 
   (5*Log[-pp4 + s + t])/9, 3*Log[pp4] - (7*Log[s])/9 - 3*Log[t] + 
   (7*Log[-pp4 + s + t])/9, 0, Log[s]/3 - Log[-pp4 + s + t]/3, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s + t])/3, Log[s] - Log[-pp4 + s + t], 
  (5*Log[pp4])/9 - (5*Log[t])/9, (-5*Log[pp4])/9 + (5*Log[t])/9, 
  Log[pp4] - Log[t], 0, 0, (-7*Log[pp4])/4 + (7*Log[t])/4, 
  (3*Log[pp4])/4 - (3*Log[t])/4, 0}, 
 {(32*Log[pp4])/3 + (67*Log[s])/9 - (163*Log[s + t])/9, 
  (-7*Log[pp4])/3 - (8*Log[s])/9 + (29*Log[s + t])/9, 
  -9*Log[pp4] - (287*Log[s])/36 + (611*Log[s + t])/36, 
  (-32*Log[pp4])/3 - (125*Log[s])/18 + (317*Log[s + t])/18, 
  (5*Log[pp4])/3 + (7*Log[s])/18 - (37*Log[s + t])/18, 
  (119*Log[pp4])/12 + (13*Log[s])/18 - (383*Log[s + t])/36, 
  (13*Log[pp4])/3 + (71*Log[s])/36 - (227*Log[s + t])/36, 
  (17*Log[pp4])/3 + (59*Log[s])/36 - (263*Log[s + t])/36, 
  -3*Log[pp4] + Log[s]/2 + (5*Log[s + t])/2, (-5*Log[pp4])/3 - Log[s]/18 + 
   (31*Log[s + t])/18, (8*Log[pp4])/3 + (35*Log[s])/18 - (83*Log[s + t])/18, 
  0, -Log[pp4]/4 + (31*Log[s])/18 - (53*Log[s + t])/36, 
  Log[pp4]/2 + Log[s]/2 - Log[s + t], (-34*Log[pp4])/3 - (16*Log[s])/9 + 
   (118*Log[s + t])/9, (2*Log[pp4])/3 - (5*Log[s])/18 - (7*Log[s + t])/18, 
  -6*Log[pp4] - (26*Log[s])/9 + (80*Log[s + t])/9, 
  (5*Log[pp4])/3 + (17*Log[s])/18 - (47*Log[s + t])/18, 
  (-16*Log[pp4])/3 - (32*Log[s])/9 + (80*Log[s + t])/9, 
  -2*Log[pp4] - (13*Log[s])/18 + (49*Log[s + t])/18, 
  (20*Log[pp4])/3 + (41*Log[s])/9 - (74*Log[s + t])/9 - 3*Log[-pp4 + s + t], 
  8*Log[pp4] + (44*Log[s])/9 - (116*Log[s + t])/9, 
  -4*Log[pp4] + (2*Log[s])/3 + (10*Log[s + t])/3, 
  (-7*Log[pp4])/3 - (49*Log[s])/18 + (91*Log[s + t])/18, 
  Log[pp4] + (59*Log[s])/12 - (71*Log[s + t])/12, -3*Log[s] + 3*Log[s + t], 
  (8*Log[pp4])/3 + (43*Log[s])/18 - (91*Log[s + t])/18, 
  (-13*Log[s])/6 + (13*Log[s + t])/6, (37*Log[pp4])/6 + (85*Log[s])/18 + 
   (3*Log[t])/2 - (98*Log[s + t])/9 - (3*Log[-pp4 + s + t])/2, 
  (-16*Log[pp4])/3 - 4*Log[s] + 4*Log[-pp4 + t] + (16*Log[s + t])/3, 
  (-13*Log[pp4])/2 - (17*Log[s])/3 + (3*Log[t])/2 + (37*Log[s + t])/6 + 
   (3*Log[-pp4 + s + t])/2, (29*Log[pp4])/4 + (4*Log[s])/3 - 
   (103*Log[s + t])/12, (-4*Log[pp4])/3 - (5*Log[s])/2 + (23*Log[s + t])/6, 
  -Log[s] + Log[s + t], (16*Log[pp4])/3 + Log[s]/6 - (11*Log[s + t])/2, 
  (5*Log[pp4])/3 + (11*Log[s])/6 - (7*Log[s + t])/2, 
  (-4*Log[pp4])/3 - (3*Log[s])/2 + (17*Log[s + t])/6, 
  (5*Log[pp4])/3 - (4*Log[s])/9 - (11*Log[s + t])/9, Log[s]/6 - Log[s + t]/6, 
  0, (31*Log[pp4])/12 - (5*Log[s])/6 - (7*Log[s + t])/4, 
  (4*Log[pp4])/3 + Log[s]/3 - (5*Log[s + t])/3, Log[pp4]/3 - (4*Log[s])/9 + 
   Log[s + t]/9, (4*Log[pp4])/3 - (2*Log[s])/9 - (10*Log[s + t])/9, 
  Log[pp4]/3 - Log[s]/36 - (11*Log[s + t])/36, -Log[s]/6 + Log[s + t]/6, 
  (-4*Log[pp4])/3 - (2*Log[s])/3 + 2*Log[s + t], 
  Log[pp4]/3 - Log[s]/9 - (2*Log[s + t])/9, (4*Log[pp4])/3 - (8*Log[s])/9 - 
   (4*Log[s + t])/9, (4*Log[pp4])/3 - (2*Log[s])/3 - (2*Log[s + t])/3, 
  -Log[s]/4 + Log[s + t]/4, (41*Log[pp4])/12 - (13*Log[s])/18 - 
   (97*Log[s + t])/36, -Log[pp4]/3 - (23*Log[s])/36 + (35*Log[s + t])/36, 
  2*Log[pp4] - (7*Log[s])/18 - (29*Log[s + t])/18, 
  -Log[pp4]/3 - (11*Log[s])/36 + (23*Log[s + t])/36, 
  (-2*Log[pp4])/3 + (2*Log[s])/9 + (4*Log[s + t])/9, 
  (7*Log[pp4])/3 - (3*Log[s])/4 - (19*Log[s + t])/12, 
  -Log[pp4]/3 + Log[s]/9 + (2*Log[s + t])/9, (4*Log[pp4])/3 - (2*Log[s])/9 - 
   (10*Log[s + t])/9, (2*Log[pp4])/3 + Log[s]/3 - Log[s + t], 0, 
  Log[s]/6 - Log[s + t]/6, 0, -Log[s]/6 + Log[s + t]/6, 
  (9*Log[pp4])/4 - Log[s]/3 - (23*Log[s + t])/12, 
  (7*Log[pp4])/4 + Log[s]/18 - (65*Log[s + t])/36, 0, 
  -Log[s]/3 + Log[s + t]/3, (4*Log[pp4])/3 - Log[s]/6 - (7*Log[s + t])/6, 
  (2*Log[pp4])/3 + (5*Log[s])/18 - (17*Log[s + t])/18, 
  -2*Log[pp4] + (7*Log[s])/18 + (29*Log[s + t])/18, 0, 
  -Log[s]/6 + Log[s + t]/6, Log[s]/3 - Log[s + t]/3, 
  -Log[s]/2 + Log[s + t]/2, (-13*Log[pp4])/27 + (13*Log[s + t])/27, 
  (10*Log[pp4])/27 - (10*Log[s + t])/27, (-2*Log[pp4])/3 + (2*Log[s + t])/3, 
  Log[pp4]/3 - Log[s + t]/3, 0, (7*Log[pp4])/6 - (7*Log[s + t])/6, 
  -Log[pp4]/2 + Log[s + t]/2, 0}, {(5*Log[s])/9 - (5*Log[-pp4 + s])/9, 
  -Log[s]/9 + Log[-pp4 + s]/9, (-37*Log[s])/36 + (37*Log[-pp4 + s])/36, 
  (-19*Log[s])/18 + (19*Log[-pp4 + s])/18, (-7*Log[s])/18 + 
   (7*Log[-pp4 + s])/18, (55*Log[s])/36 - (16*Log[-pp4 + s])/9 + (9*Log[t])/4 - 
   2*Log[-pp4 + s + t], (-17*Log[s])/36 + (17*Log[-pp4 + s])/36, 
  (13*Log[s])/36 - (13*Log[-pp4 + s])/36, -Log[s]/2 + Log[-pp4 + s]/2, 
  Log[s]/18 - Log[-pp4 + s]/18, Log[s]/18 - Log[-pp4 + s]/18, 0, 
  Log[s]/36 + (2*Log[-pp4 + s])/9 + (3*Log[t])/4 - Log[-pp4 + s + t], 
  -Log[t]/2 + Log[-pp4 + s + t]/2, (-20*Log[s])/9 + (20*Log[-pp4 + s])/9, 
  (-13*Log[s])/18 + (13*Log[-pp4 + s])/18, -Log[s]/9 + Log[-pp4 + s]/9, 
  Log[s]/18 - Log[-pp4 + s]/18, (-4*Log[s])/9 + (4*Log[-pp4 + s])/9, 
  (-5*Log[s])/18 + (5*Log[-pp4 + s])/18, (4*Log[s])/9 - (4*Log[-pp4 + s])/9, 
  (-8*Log[s])/9 + (8*Log[-pp4 + s])/9, (-5*Log[s])/3 + (5*Log[-pp4 + s])/3, 
  (13*Log[s])/18 - (13*Log[-pp4 + s])/18, (25*Log[s])/12 - 
   (25*Log[-pp4 + s])/12, 0, (29*Log[s])/18 - (29*Log[-pp4 + s])/18, 
  Log[s]/6 - Log[-pp4 + s]/6, (-2*Log[s])/9 + (2*Log[-pp4 + s])/9, 
  Log[s] - Log[-pp4 + s], (2*Log[s])/3 - (2*Log[-pp4 + s])/3, 
  -Log[s]/12 - (13*Log[-pp4 + s])/6 - (3*Log[t])/4, Log[s]/2 - Log[-pp4 + s]/2, 
  0, (5*Log[s])/6 - (5*Log[-pp4 + s])/6, -Log[s]/3 + Log[-pp4 + s]/3, 
  Log[s]/2 - Log[-pp4 + s]/2, (4*Log[s])/9 - (4*Log[-pp4 + s])/9, 
  -Log[s]/6 + Log[-pp4 + s]/6, 0, Log[s]/12 + (2*Log[-pp4 + s])/3 - 
   (3*Log[t])/4, -Log[s]/3 + Log[-pp4 + s]/3, 
  (4*Log[s])/9 - (4*Log[-pp4 + s])/9, (2*Log[s])/9 - (2*Log[-pp4 + s])/9, 
  Log[s]/36 - Log[-pp4 + s]/36, Log[s]/6 - Log[-pp4 + s]/6, 
  (2*Log[s])/3 - (2*Log[-pp4 + s])/3, Log[s]/9 - Log[-pp4 + s]/9, 
  (8*Log[s])/9 - (8*Log[-pp4 + s])/9, (2*Log[s])/3 - (2*Log[-pp4 + s])/3, 
  Log[s]/4 - Log[-pp4 + s]/4, (-55*Log[s])/36 + (34*Log[-pp4 + s])/9 - 
   (9*Log[t])/4, (23*Log[s])/36 - (23*Log[-pp4 + s])/36, 
  (7*Log[s])/18 - (7*Log[-pp4 + s])/18, (11*Log[s])/36 - (11*Log[-pp4 + s])/36, 
  (-2*Log[s])/9 + (2*Log[-pp4 + s])/9, (3*Log[s])/4 - (3*Log[-pp4 + s])/4, 
  -Log[s]/9 + Log[-pp4 + s]/9, (2*Log[s])/9 - (2*Log[-pp4 + s])/9, 
  -Log[s]/3 + Log[-pp4 + s]/3, 0, -Log[s]/6 + Log[-pp4 + s]/6, 0, 
  Log[s]/6 - Log[-pp4 + s]/6, (-5*Log[s])/12 + (7*Log[-pp4 + s])/6 - 
   (3*Log[t])/4, (25*Log[s])/36 - (13*Log[-pp4 + s])/9 + (3*Log[t])/4, 0, 
  Log[s]/3 - Log[-pp4 + s]/3, Log[s]/6 - Log[-pp4 + s]/6, 
  (-5*Log[s])/18 + (5*Log[-pp4 + s])/18, (-7*Log[s])/18 + (7*Log[-pp4 + s])/18, 
  0, Log[s]/6 - Log[-pp4 + s]/6, -Log[s]/3 + Log[-pp4 + s]/3, 
  Log[s]/2 - Log[-pp4 + s]/2, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-5*Log[s + t])/9 + (5*Log[-pp4 + s + t])/9, 
  Log[s + t]/9 - Log[-pp4 + s + t]/9, -2*Log[s] + (73*Log[s + t])/36 - 
   Log[-pp4 + s + t]/36, (19*Log[s + t])/18 - (19*Log[-pp4 + s + t])/18, 
  (7*Log[s + t])/18 - (7*Log[-pp4 + s + t])/18, 
  (-9*Log[t])/4 + (107*Log[s + t])/36 - (13*Log[-pp4 + s + t])/18, 
  (-37*Log[s + t])/36 + (37*Log[-pp4 + s + t])/36, 
  (-13*Log[s + t])/36 + (13*Log[-pp4 + s + t])/36, 
  Log[s + t]/2 - Log[-pp4 + s + t]/2, -Log[s + t]/18 + Log[-pp4 + s + t]/18, 
  -Log[s + t]/18 + Log[-pp4 + s + t]/18, 0, 
  (-3*Log[t])/4 + (53*Log[s + t])/36 - (13*Log[-pp4 + s + t])/18, 
  Log[t]/2 - Log[s + t] + Log[-pp4 + s + t]/2, 
  (11*Log[s + t])/9 - (11*Log[-pp4 + s + t])/9, 
  (-5*Log[s + t])/18 + (5*Log[-pp4 + s + t])/18, 
  Log[s + t]/9 - Log[-pp4 + s + t]/9, -Log[s + t]/18 + Log[-pp4 + s + t]/18, 
  (4*Log[s + t])/9 - (4*Log[-pp4 + s + t])/9, (5*Log[s + t])/18 - 
   (5*Log[-pp4 + s + t])/18, (-4*Log[s + t])/9 + (4*Log[-pp4 + s + t])/9, 
  (8*Log[s + t])/9 - (8*Log[-pp4 + s + t])/9, 
  (2*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, (-13*Log[s + t])/18 + 
   (13*Log[-pp4 + s + t])/18, (11*Log[s + t])/12 - (11*Log[-pp4 + s + t])/12, 
  Log[s + t] - Log[-pp4 + s + t], (7*Log[s + t])/18 - (7*Log[-pp4 + s + t])/18, 
  -Log[s + t]/6 + Log[-pp4 + s + t]/6, (2*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/9, 0, (5*Log[s + t])/6 - (5*Log[-pp4 + s + t])/6, 
  (-9*Log[t])/4 + (19*Log[s + t])/12 + (2*Log[-pp4 + s + t])/3, 
  -2*Log[s] - 3*Log[t] + (7*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, 
  Log[s + t] - Log[-pp4 + s + t], Log[s + t]/6 - Log[-pp4 + s + t]/6, 
  -Log[s + t]/6 + Log[-pp4 + s + t]/6, Log[s + t]/2 - Log[-pp4 + s + t]/2, 
  (-4*Log[s + t])/9 + (4*Log[-pp4 + s + t])/9, 
  Log[s + t]/6 - Log[-pp4 + s + t]/6, 0, (3*Log[t])/4 - (19*Log[s + t])/12 + 
   (5*Log[-pp4 + s + t])/6, Log[s + t]/3 - Log[-pp4 + s + t]/3, 
  (-4*Log[s + t])/9 + (4*Log[-pp4 + s + t])/9, 
  (-2*Log[s + t])/9 + (2*Log[-pp4 + s + t])/9, 
  -Log[s + t]/36 + Log[-pp4 + s + t]/36, -Log[s + t]/6 + Log[-pp4 + s + t]/6, 
  (-2*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  -Log[s + t]/9 + Log[-pp4 + s + t]/9, (-8*Log[s + t])/9 + 
   (8*Log[-pp4 + s + t])/9, (-2*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  -Log[s + t]/4 + Log[-pp4 + s + t]/4, (9*Log[t])/4 - (107*Log[s + t])/36 + 
   (13*Log[-pp4 + s + t])/18, (-23*Log[s + t])/36 + (23*Log[-pp4 + s + t])/36, 
  (-7*Log[s + t])/18 + (7*Log[-pp4 + s + t])/18, 
  (-11*Log[s + t])/36 + (11*Log[-pp4 + s + t])/36, 
  (2*Log[s + t])/9 - (2*Log[-pp4 + s + t])/9, (-3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, Log[s + t]/9 - Log[-pp4 + s + t]/9, 
  (-2*Log[s + t])/9 + (2*Log[-pp4 + s + t])/9, 
  Log[s + t]/3 - Log[-pp4 + s + t]/3, 0, Log[s + t]/6 - Log[-pp4 + s + t]/6, 0, 
  -Log[s + t]/6 + Log[-pp4 + s + t]/6, (3*Log[t])/4 - (13*Log[s + t])/12 + 
   Log[-pp4 + s + t]/3, (-3*Log[t])/4 + (29*Log[s + t])/36 - 
   Log[-pp4 + s + t]/18, 0, -Log[s + t]/3 + Log[-pp4 + s + t]/3, 
  -Log[s + t]/6 + Log[-pp4 + s + t]/6, (5*Log[s + t])/18 - 
   (5*Log[-pp4 + s + t])/18, (7*Log[s + t])/18 - (7*Log[-pp4 + s + t])/18, 0, 
  -Log[s + t]/6 + Log[-pp4 + s + t]/6, Log[s + t]/3 - Log[-pp4 + s + t]/3, 
  -Log[s + t]/2 + Log[-pp4 + s + t]/2, -Log[s]/18 + Log[s + t]/18, 0, 0, 
  Log[s]/3 - Log[s + t]/3, Log[s]/2 - Log[s + t]/2, 0, 0, 0}, 
 {0, 0, -Log[s] + Log[-pp4 + s], 0, 0, 0, (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 
  0, 0, 0, 0, 0, 0, 0, -Log[s] + Log[-pp4 + s], -Log[s] + Log[-pp4 + s], 0, 0, 
  0, 0, 0, 2*Log[-pp4 + s] - 2*Log[-pp4 + s + t], -Log[s] + Log[-pp4 + s], 0, 
  3*Log[s] - 3*Log[-pp4 + s], -2*Log[s] + 2*Log[-pp4 + s + t], 
  2*Log[s] - 2*Log[-pp4 + s], 0, 0, Log[s] - Log[-pp4 + s], 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 2*Log[-pp4 + s] - 2*Log[-pp4 + s + t], 
  -Log[s] - Log[-pp4 + s] + 2*Log[-pp4 + s + t], 
  -2*Log[s] - 3*Log[t] + 2*Log[-pp4 + s + t], Log[s] - Log[-pp4 + s], 
  -Log[s]/2 + Log[-pp4 + s]/2, Log[s] - Log[-pp4 + s], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(64*Log[pp4])/3 - (16*Log[-pp4 + s])/3 + (32*Log[t])/3 - (56*Log[s + t])/3 - 
   8*Log[-pp4 + s + t], (-14*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (7*Log[t])/3 + 
   (10*Log[s + t])/3 + Log[-pp4 + s + t], -20*Log[pp4] + 2*Log[-pp4 + s] - 
   9*Log[t] + 19*Log[s + t] + 8*Log[-pp4 + s + t], 
  (-64*Log[pp4])/3 + (16*Log[-pp4 + s])/3 - (32*Log[t])/3 + (56*Log[s + t])/3 + 
   8*Log[-pp4 + s + t], (10*Log[pp4])/3 - (10*Log[-pp4 + s])/3 + (5*Log[t])/3 - 
   (5*Log[s + t])/3, (46*Log[pp4])/3 - (46*Log[-pp4 + s])/3 + (23*Log[t])/3 - 
   (23*Log[s + t])/3, (29*Log[pp4])/3 - (14*Log[-pp4 + s])/3 + (10*Log[t])/3 - 
   (22*Log[s + t])/3 - Log[-pp4 + s + t], (34*Log[pp4])/3 - 
   (22*Log[-pp4 + s])/3 + (17*Log[t])/3 - (23*Log[s + t])/3 - 
   2*Log[-pp4 + s + t], -6*Log[pp4] + 6*Log[-pp4 + s] - 3*Log[t] + 3*Log[s + t], 
  (-10*Log[pp4])/3 + (10*Log[-pp4 + s])/3 - (5*Log[t])/3 + (5*Log[s + t])/3, 
  (16*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (8*Log[t])/3 - (14*Log[s + t])/3 - 
   2*Log[-pp4 + s + t], 0, -2*Log[pp4] + 4*Log[-pp4 + s] - Log[t] - 
   Log[-pp4 + s + t], 2*Log[pp4] + Log[t] - 2*Log[s + t] - Log[-pp4 + s + t], 
  (-68*Log[pp4])/3 + (50*Log[-pp4 + s])/3 - (28*Log[t])/3 + (43*Log[s + t])/3 + 
   Log[-pp4 + s + t], (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3 - (4*Log[t])/3 - 
   (2*Log[s + t])/3 + 2*Log[-pp4 + s + t], -12*Log[pp4] + 6*Log[-pp4 + s] - 
   6*Log[t] + 9*Log[s + t] + 3*Log[-pp4 + s + t], 
  (10*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (5*Log[t])/3 - (8*Log[s + t])/3 - 
   Log[-pp4 + s + t], (-32*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (16*Log[t])/3 + 
   (28*Log[s + t])/3 + 4*Log[-pp4 + s + t], -4*Log[pp4] + 2*Log[-pp4 + s] - 
   2*Log[t] + 3*Log[s + t] + Log[-pp4 + s + t], 
  (40*Log[pp4])/3 - (40*Log[-pp4 + s])/3 + (20*Log[t])/3 - (20*Log[s + t])/3, 
  16*Log[pp4] - 8*Log[-pp4 + s] + 4*Log[t] - 12*Log[s + t], 
  -6*Log[pp4] + 5*Log[-pp4 + s] - 4*Log[t] + 4*Log[s + t] + Log[-pp4 + s + t], 
  (-14*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (5*Log[t])/3 + (13*Log[s + t])/3, 
  Log[t] - Log[s + t], -4*Log[pp4] + 4*Log[s + t], 
  (16*Log[pp4])/3 - (10*Log[-pp4 + s])/3 + (8*Log[t])/3 - (14*Log[s + t])/3, 
  -2*Log[pp4] + 2*Log[s + t], (52*Log[pp4])/3 - (34*Log[-pp4 + s])/3 + 
   (14*Log[t])/3 - (32*Log[s + t])/3, (-20*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - 
   (4*Log[t])/3 + (16*Log[s + t])/3, -9*Log[pp4] + 4*Log[-pp4 + s] - 2*Log[t] + 
   7*Log[s + t], 10*Log[pp4] - 8*Log[-pp4 + s] + 5*Log[t] - 7*Log[s + t], 
  (-26*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (4*Log[t])/3 + (22*Log[s + t])/3, 
  -2*Log[pp4] + 2*Log[s + t], (26*Log[pp4])/3 - 3*Log[s] - 
   (17*Log[-pp4 + s])/3 + (7*Log[t])/3 - (16*Log[s + t])/3, 
  (13*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (2*Log[t])/3 - (11*Log[s + t])/3, 
  (-14*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (4*Log[t])/3 + (10*Log[s + t])/3, 
  (10*Log[pp4])/3 - (10*Log[-pp4 + s])/3 + (5*Log[t])/3 - (5*Log[s + t])/3, 0, 
  0, (20*Log[pp4])/3 - (20*Log[-pp4 + s])/3 + (10*Log[t])/3 - 
   (10*Log[s + t])/3, (8*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (4*Log[t])/3 - 
   (4*Log[s + t])/3, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + Log[t]/3 - 
   Log[s + t]/3, (8*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (4*Log[t])/3 - 
   (4*Log[s + t])/3, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + Log[t]/3 - 
   Log[s + t]/3, 0, (-8*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (4*Log[t])/3 + 
   (4*Log[s + t])/3, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + Log[t]/3 - 
   Log[s + t]/3, (8*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (4*Log[t])/3 - 
   (4*Log[s + t])/3, (8*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (4*Log[t])/3 - 
   (4*Log[s + t])/3, 0, (34*Log[pp4])/3 - (34*Log[-pp4 + s])/3 + 
   (17*Log[t])/3 - (17*Log[s + t])/3, (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3 - 
   Log[t]/3 + Log[s + t]/3, 4*Log[pp4] - 4*Log[-pp4 + s] + 2*Log[t] - 
   2*Log[s + t], (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3 - Log[t]/3 + 
   Log[s + t]/3, (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - (2*Log[t])/3 + 
   (2*Log[s + t])/3, (14*Log[pp4])/3 - (14*Log[-pp4 + s])/3 + (7*Log[t])/3 - 
   (7*Log[s + t])/3, (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3 - Log[t]/3 + 
   Log[s + t]/3, (8*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (4*Log[t])/3 - 
   (4*Log[s + t])/3, (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (2*Log[t])/3 - 
   (2*Log[s + t])/3, 0, 0, 0, 0, 6*Log[pp4] - 6*Log[-pp4 + s] + 3*Log[t] - 
   3*Log[s + t], 2*Log[pp4] - 2*Log[-pp4 + s] + Log[t] - Log[s + t], 0, 0, 
  (8*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (4*Log[t])/3 - (4*Log[s + t])/3, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (2*Log[t])/3 - (2*Log[s + t])/3, 
  -4*Log[pp4] + 4*Log[-pp4 + s] - 2*Log[t] + 2*Log[s + t], 0, 0, 0, 0, 
  (-49*Log[pp4])/54 + (20*Log[-pp4 + s])/27 - (10*Log[t])/27 + 
   (29*Log[s + t])/54, (20*Log[pp4])/27 - (20*Log[-pp4 + s])/27 + 
   (10*Log[t])/27 - (10*Log[s + t])/27, (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - 
   (2*Log[t])/3 + (2*Log[s + t])/3, (2*Log[pp4])/3 - (2*Log[s + t])/3, 
  Log[pp4]/2 - Log[s + t]/2, (7*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + 
   (7*Log[t])/6 - (7*Log[s + t])/6, -Log[pp4] + Log[-pp4 + s] - Log[t]/2 + 
   Log[s + t]/2, 0}, {(32*Log[pp4])/3 + (67*Log[s])/9 - (163*Log[s + t])/9, 
  (-7*Log[pp4])/3 - (8*Log[s])/9 + (29*Log[s + t])/9, 
  -9*Log[pp4] - (287*Log[s])/36 + 2*Log[-pp4 + s] + (611*Log[s + t])/36 - 
   2*Log[-pp4 + s + t], (-32*Log[pp4])/3 - (125*Log[s])/18 + 
   (317*Log[s + t])/18, (5*Log[pp4])/3 + (7*Log[s])/18 - (37*Log[s + t])/18, 
  (119*Log[pp4])/12 + (13*Log[s])/18 - (383*Log[s + t])/36, 
  (13*Log[pp4])/3 + (71*Log[s])/36 + 3*Log[-pp4 + s] + Log[t] - 
   (227*Log[s + t])/36 - 4*Log[-pp4 + s + t], 
  (17*Log[pp4])/3 + (59*Log[s])/36 - (263*Log[s + t])/36, 
  -3*Log[pp4] + Log[s]/2 + (5*Log[s + t])/2, (-5*Log[pp4])/3 - Log[s]/18 + 
   (31*Log[s + t])/18, (8*Log[pp4])/3 + (35*Log[s])/18 - (83*Log[s + t])/18, 
  0, -Log[pp4]/4 + (31*Log[s])/18 - (53*Log[s + t])/36, 
  Log[pp4]/2 + Log[s]/2 - Log[s + t], (-34*Log[pp4])/3 - (16*Log[s])/9 - 
   2*Log[-pp4 + s] + (118*Log[s + t])/9 + 2*Log[-pp4 + s + t], 
  (2*Log[pp4])/3 - (5*Log[s])/18 + 2*Log[-pp4 + s] - (7*Log[s + t])/18 - 
   2*Log[-pp4 + s + t], -6*Log[pp4] - (26*Log[s])/9 + (80*Log[s + t])/9, 
  (5*Log[pp4])/3 + (17*Log[s])/18 - (47*Log[s + t])/18, 
  (-16*Log[pp4])/3 - (32*Log[s])/9 + (80*Log[s + t])/9, 
  -2*Log[pp4] - (13*Log[s])/18 + (49*Log[s + t])/18, 
  (20*Log[pp4])/3 + (41*Log[s])/9 - 8*Log[-pp4 + s] - (74*Log[s + t])/9 + 
   5*Log[-pp4 + s + t], 8*Log[pp4] + (44*Log[s])/9 + 4*Log[-pp4 + s] - 
   (116*Log[s + t])/9 - 4*Log[-pp4 + s + t], -4*Log[pp4] + (2*Log[s])/3 + 
   4*Log[-pp4 + s] + (10*Log[s + t])/3 - 4*Log[-pp4 + s + t], 
  (-7*Log[pp4])/3 - (49*Log[s])/18 - 4*Log[-pp4 + s] + (91*Log[s + t])/18 + 
   4*Log[-pp4 + s + t], Log[pp4] + (59*Log[s])/12 - 2*Log[-pp4 + s] - 
   (71*Log[s + t])/12 + 2*Log[-pp4 + s + t], -3*Log[s] + 3*Log[s + t], 
  (8*Log[pp4])/3 + (43*Log[s])/18 - (91*Log[s + t])/18, 
  (-13*Log[s])/6 + (13*Log[s + t])/6, (61*Log[pp4])/6 + (85*Log[s])/18 - 
   4*Log[-pp4 + s] + (3*Log[t])/2 - (98*Log[s + t])/9 - 
   (3*Log[-pp4 + s + t])/2, (-4*Log[pp4])/3 - 4*Log[s] - 2*Log[-pp4 + s] + 
   (16*Log[s + t])/3 + 2*Log[-pp4 + s + t], (-5*Log[pp4])/2 - (8*Log[s])/3 - 
   3*Log[-pp4 + s] + Log[t]/2 + (37*Log[s + t])/6 + (3*Log[-pp4 + s + t])/2, 
  (29*Log[pp4])/4 + (4*Log[s])/3 - (103*Log[s + t])/12, 
  (-4*Log[pp4])/3 - (5*Log[s])/2 - 2*Log[-pp4 + s] + (23*Log[s + t])/6 + 
   2*Log[-pp4 + s + t], -Log[s] + Log[s + t], (16*Log[pp4])/3 + Log[s]/6 - 
   (11*Log[s + t])/2, (5*Log[pp4])/3 - (7*Log[s])/6 + Log[-pp4 + s] + Log[t] - 
   (7*Log[s + t])/2 - 2*Log[-pp4 + s + t], (-4*Log[pp4])/3 - (3*Log[s])/2 - 
   2*Log[-pp4 + s] + (17*Log[s + t])/6 + 2*Log[-pp4 + s + t], 
  (5*Log[pp4])/3 - (4*Log[s])/9 - (11*Log[s + t])/9, Log[s]/6 - Log[s + t]/6, 
  0, (31*Log[pp4])/12 - (5*Log[s])/6 - (7*Log[s + t])/4, 
  (4*Log[pp4])/3 + Log[s]/3 - (5*Log[s + t])/3, Log[pp4]/3 - (4*Log[s])/9 + 
   Log[s + t]/9, (4*Log[pp4])/3 - (2*Log[s])/9 - (10*Log[s + t])/9, 
  Log[pp4]/3 - Log[s]/36 - (11*Log[s + t])/36, -Log[s]/6 + Log[s + t]/6, 
  (-4*Log[pp4])/3 - (2*Log[s])/3 + 2*Log[s + t], 
  Log[pp4]/3 - Log[s]/9 - (2*Log[s + t])/9, (4*Log[pp4])/3 - (8*Log[s])/9 - 
   (4*Log[s + t])/9, (4*Log[pp4])/3 - (2*Log[s])/3 - (2*Log[s + t])/3, 
  -Log[s]/4 + Log[s + t]/4, (41*Log[pp4])/12 - (13*Log[s])/18 - 
   (97*Log[s + t])/36, -Log[pp4]/3 - (23*Log[s])/36 + (35*Log[s + t])/36, 
  2*Log[pp4] - (7*Log[s])/18 - (29*Log[s + t])/18, 
  -Log[pp4]/3 - (11*Log[s])/36 + (23*Log[s + t])/36, 
  (-2*Log[pp4])/3 + (2*Log[s])/9 + (4*Log[s + t])/9, 
  (7*Log[pp4])/3 - (3*Log[s])/4 - (19*Log[s + t])/12, 
  -Log[pp4]/3 + Log[s]/9 + (2*Log[s + t])/9, (4*Log[pp4])/3 - (2*Log[s])/9 - 
   (10*Log[s + t])/9, (2*Log[pp4])/3 + Log[s]/3 - Log[s + t], 0, 
  Log[s]/6 - Log[s + t]/6, 0, -Log[s]/6 + Log[s + t]/6, 
  (9*Log[pp4])/4 - Log[s]/3 - (23*Log[s + t])/12, 
  (7*Log[pp4])/4 + Log[s]/18 - (65*Log[s + t])/36, 0, 
  -Log[s]/3 + Log[s + t]/3, (4*Log[pp4])/3 - Log[s]/6 - (7*Log[s + t])/6, 
  (2*Log[pp4])/3 + (5*Log[s])/18 - (17*Log[s + t])/18, 
  -2*Log[pp4] + (7*Log[s])/18 + (29*Log[s + t])/18, 0, 
  -Log[s]/6 + Log[s + t]/6, Log[s]/3 - Log[s + t]/3, 
  -Log[s]/2 + Log[s + t]/2, (-13*Log[pp4])/27 + (13*Log[s + t])/27, 
  (10*Log[pp4])/27 - (10*Log[s + t])/27, (-2*Log[pp4])/3 + (2*Log[s + t])/3, 
  Log[pp4]/3 - Log[s + t]/3, 0, (7*Log[pp4])/6 - (7*Log[s + t])/6, 
  -Log[pp4]/2 + Log[s + t]/2, 0}, {(56*Log[pp4])/3 - 8*Log[-pp4 + s] - 
   (8*Log[t])/3 - 8*Log[-pp4 + s + t], (-10*Log[pp4])/3 + 4*Log[-pp4 + s] - 
   (5*Log[t])/3 + Log[-pp4 + s + t], -14*Log[pp4] + (17*Log[-pp4 + s])/3 + 
   (10*Log[t])/3 + 5*Log[-pp4 + s + t], (-56*Log[pp4])/3 + 8*Log[-pp4 + s] + 
   (8*Log[t])/3 + 8*Log[-pp4 + s + t], (5*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + 
   (2*Log[t])/3, (23*Log[pp4])/3 - (43*Log[-pp4 + s])/3 + (20*Log[t])/3, 
  (25*Log[pp4])/3 - 3*Log[-pp4 + s] + (5*Log[t])/3 - 7*Log[-pp4 + s + t], 
  (23*Log[pp4])/3 - (19*Log[-pp4 + s])/3 + (2*Log[t])/3 - 2*Log[-pp4 + s + t], 
  -3*Log[pp4] + 5*Log[-pp4 + s] - 2*Log[t], (-5*Log[pp4])/3 + 
   (7*Log[-pp4 + s])/3 - (2*Log[t])/3, (14*Log[pp4])/3 - 2*Log[-pp4 + s] - 
   (2*Log[t])/3 - 2*Log[-pp4 + s + t], 0, (4*Log[-pp4 + s])/3 - Log[t]/3 - 
   Log[-pp4 + s + t], 2*Log[pp4] - Log[t] - Log[-pp4 + s + t], 
  (-40*Log[pp4])/3 + (41*Log[-pp4 + s])/3 - (19*Log[t])/3 + 6*Log[-pp4 + s + t], 
  (5*Log[pp4])/3 + (2*Log[-pp4 + s])/3 + (2*Log[t])/3 - 3*Log[-pp4 + s + t], 
  -9*Log[pp4] + (17*Log[-pp4 + s])/3 + Log[t]/3 + 3*Log[-pp4 + s + t], 
  (8*Log[pp4])/3 - 2*Log[-pp4 + s] + Log[t]/3 - Log[-pp4 + s + t], 
  (-28*Log[pp4])/3 + 4*Log[-pp4 + s] + (4*Log[t])/3 + 4*Log[-pp4 + s + t], 
  -3*Log[pp4] + (5*Log[-pp4 + s])/3 + Log[t]/3 + Log[-pp4 + s + t], 
  (20*Log[pp4])/3 - (28*Log[-pp4 + s])/3 + (8*Log[t])/3, 
  12*Log[pp4] - (20*Log[-pp4 + s])/3 + (8*Log[t])/3 - 8*Log[-pp4 + s + t], 
  -4*Log[pp4] + 6*Log[-pp4 + s] - 2*Log[-pp4 + s + t], 
  (-13*Log[pp4])/3 - Log[-pp4 + s] - (2*Log[t])/3 + 6*Log[-pp4 + s + t], 
  -3*Log[-pp4 + s] + 2*Log[t] + Log[-pp4 + s + t], 
  -4*Log[pp4] + 4*Log[-pp4 + s + t], (14*Log[pp4])/3 - (16*Log[-pp4 + s])/3 + 
   (8*Log[t])/3 - 2*Log[-pp4 + s + t], -2*Log[pp4] + 2*Log[-pp4 + s + t], 
  (32*Log[pp4])/3 - (22*Log[-pp4 + s])/3 + (8*Log[t])/3 - 6*Log[-pp4 + s + t], 
  (-13*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - 2*Log[-pp4 + t] + 5*Log[-pp4 + s + t], 
  -6*Log[pp4] + 2*Log[-pp4 + s] - 2*Log[t] + 6*Log[-pp4 + s + t], 
  7*Log[pp4] - 9*Log[-pp4 + s] + 4*Log[t] - 2*Log[-pp4 + s + t], 
  (-25*Log[pp4])/3 + (4*Log[-pp4 + s])/3 + 7*Log[-pp4 + s + t], 
  -2*Log[pp4] + 2*Log[-pp4 + s + t], (16*Log[pp4])/3 - (16*Log[-pp4 + s])/3, 
  (11*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + 2*Log[t] - 5*Log[-pp4 + s + t], 
  (-10*Log[pp4])/3 - 3*Log[s] + (4*Log[-pp4 + s])/3 - 3*Log[t] + 
   5*Log[-pp4 + s + t], (5*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + (2*Log[t])/3, 0, 
  0, (10*Log[pp4])/3 - (16*Log[-pp4 + s])/3 + 2*Log[t], 
  (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3, Log[pp4]/3 - Log[-pp4 + s] + 
   (2*Log[t])/3, (4*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (4*Log[t])/3, 
  Log[pp4]/3 - Log[-pp4 + s] + (2*Log[t])/3, 0, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3, Log[pp4]/3 - Log[-pp4 + s] + 
   (2*Log[t])/3, (4*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (4*Log[t])/3, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3, 0, (17*Log[pp4])/3 - 7*Log[-pp4 + s] + 
   (4*Log[t])/3, -Log[pp4]/3 + Log[-pp4 + s] - (2*Log[t])/3, 
  2*Log[pp4] - (16*Log[-pp4 + s])/3 + (10*Log[t])/3, 
  -Log[pp4]/3 + Log[-pp4 + s] - (2*Log[t])/3, (-2*Log[pp4])/3 + 2*Log[-pp4 + s] - 
   (4*Log[t])/3, (7*Log[pp4])/3 - (13*Log[-pp4 + s])/3 + 2*Log[t], 
  -Log[pp4]/3 + Log[-pp4 + s] - (2*Log[t])/3, 
  (4*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (4*Log[t])/3, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 0, 0, 0, 0, 
  3*Log[pp4] - 5*Log[-pp4 + s] + 2*Log[t], Log[pp4] - (5*Log[-pp4 + s])/3 + 
   (2*Log[t])/3, 0, 0, (4*Log[pp4])/3 - (10*Log[-pp4 + s])/3 + 2*Log[t], 
  (2*Log[pp4])/3 - (2*Log[t])/3, -2*Log[pp4] + (10*Log[-pp4 + s])/3 - 
   (4*Log[t])/3, 0, 0, 0, 0, (-10*Log[pp4])/27 + (16*Log[-pp4 + s])/27 - 
   (2*Log[t])/9, (10*Log[pp4])/27 - (16*Log[-pp4 + s])/27 + (2*Log[t])/9, 
  (-2*Log[pp4])/3 + (7*Log[-pp4 + s])/6 - Log[t]/2, 0, 0, 
  (7*Log[pp4])/6 - (5*Log[-pp4 + s])/3 + Log[t]/2, -Log[pp4]/2 + Log[-pp4 + s]/2, 
  0}, {-2*Log[pp4] + 2*Log[s], (5*Log[pp4])/4 - (5*Log[s])/4, 
  -Log[pp4]/12 + Log[s]/12, (7*Log[pp4])/4 - (7*Log[s])/4, 
  Log[pp4]/6 - Log[s]/6, (-7*Log[pp4])/3 + (7*Log[s])/3, -Log[pp4] + Log[s], 
  (-13*Log[pp4])/12 + (13*Log[s])/12, Log[pp4]/2 - Log[s]/2, 
  -Log[pp4]/6 + Log[s]/6, -Log[pp4]/2 + Log[s]/2, 0, -Log[pp4]/6 + Log[s]/6, 0, 
  (13*Log[pp4])/6 - (13*Log[s])/6, (2*Log[pp4])/3 - (2*Log[s])/3, 
  (7*Log[pp4])/6 - (7*Log[s])/6, -Log[pp4]/2 + Log[s]/2, Log[pp4] - Log[s], 
  Log[pp4]/6 - Log[s]/6, -Log[pp4]/3 + Log[s]/3, (-2*Log[pp4])/3 + (2*Log[s])/3, 
  Log[pp4] - Log[s], Log[pp4]/4 - Log[s]/4, (-3*Log[pp4])/4 + (3*Log[s])/4, 0, 
  (-5*Log[pp4])/6 + (5*Log[s])/6, 0, -Log[pp4]/3 + Log[s]/3, 
  -Log[pp4]/6 + Log[s]/6, -Log[pp4]/4 + Log[s]/4, 
  (-3*Log[pp4])/2 + (3*Log[s])/2, -Log[pp4]/6 + Log[s]/6, 0, 
  (-5*Log[pp4])/6 + (5*Log[s])/6, Log[pp4]/12 - Log[s]/12, 
  -Log[pp4]/6 + Log[s]/6, (-55*Log[pp4])/12 - (5*Log[s])/12 + 2*Log[-pp4 + s], 
  0, 0, (-13*Log[pp4])/12 + (13*Log[s])/12, Log[pp4]/6 - Log[s]/6, 
  -Log[pp4]/4 + Log[s]/4, (-2*Log[pp4])/3 + (2*Log[s])/3, 
  (-5*Log[pp4])/4 + (5*Log[s])/4, 0, -Log[pp4]/6 + Log[s]/6, 
  -Log[pp4]/4 + Log[s]/4, (-2*Log[pp4])/3 + (2*Log[s])/3, Log[pp4]/6 - Log[s]/6, 
  0, -Log[pp4] + Log[s], Log[pp4]/4 - Log[s]/4, (-5*Log[pp4])/6 + (5*Log[s])/6, 
  Log[pp4]/4 - Log[s]/4, Log[pp4]/2 - Log[s]/2, 
  (-7*Log[pp4])/12 + (7*Log[s])/12, Log[pp4]/4 - Log[s]/4, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, Log[pp4]/3 - Log[s]/3, 0, 0, 0, 0, 
  -Log[pp4]/2 + Log[s]/2, -Log[pp4]/6 + Log[s]/6, 0, 0, -Log[pp4]/3 + Log[s]/3, 
  0, Log[pp4]/3 - Log[s]/3, 0, 0, 0, 0, (7*Log[pp4])/108 - (7*Log[s])/108, 
  (-5*Log[pp4])/54 + (5*Log[s])/54, Log[pp4]/6 - Log[s]/6, 0, 
  -Log[pp4]/4 + Log[s]/4, -Log[pp4]/6 + Log[s]/6, 0, 0}, 
 {(-14*Log[pp4])/3 - 4*Log[s] + 4*Log[t] + (2*Log[-pp4 + t])/3 + 
   4*Log[-pp4 + s + t], (13*Log[pp4])/3 - Log[s] + Log[t] - 
   (16*Log[-pp4 + t])/3 + Log[-pp4 + s + t], (19*Log[pp4])/3 + (11*Log[s])/2 - 
   (11*Log[t])/2 - (5*Log[-pp4 + t])/6 - (11*Log[-pp4 + s + t])/2, 
  (23*Log[pp4])/3 + Log[s] - Log[t] - (20*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 
  (2*Log[pp4])/3 - Log[s] - (2*Log[-pp4 + t])/3 + Log[-pp4 + s + t], 
  (-22*Log[pp4])/3 + (22*Log[-pp4 + t])/3, (-10*Log[pp4])/3 + (5*Log[s])/2 - 
   (5*Log[t])/2 + (35*Log[-pp4 + t])/6 - (5*Log[-pp4 + s + t])/2, 
  (-10*Log[pp4])/3 + (10*Log[-pp4 + t])/3, Log[pp4] - Log[-pp4 + t], 
  (-2*Log[pp4])/3 + Log[s] + (2*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 
  (-8*Log[pp4])/3 + (8*Log[-pp4 + t])/3, 0, (-7*Log[pp4])/3 + 
   (7*Log[-pp4 + t])/3, 0, (20*Log[pp4])/3 - (20*Log[-pp4 + t])/3, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + t])/3, (13*Log[pp4])/3 - (13*Log[-pp4 + t])/3, 
  (-5*Log[pp4])/3 + (5*Log[-pp4 + t])/3, (16*Log[pp4])/3 - (16*Log[-pp4 + t])/3, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + t])/3, (-7*Log[pp4])/3 - (9*Log[s])/2 + 
   (7*Log[t])/2 - (7*Log[-pp4 + t])/6 + (9*Log[-pp4 + s + t])/2, 
  (-16*Log[pp4])/3 + (16*Log[-pp4 + t])/3, 3*Log[pp4] - 3*Log[-pp4 + t], 
  (7*Log[pp4])/3 - Log[s] + Log[t] - (10*Log[-pp4 + t])/3 + Log[-pp4 + s + t], 
  -Log[pp4] + Log[-pp4 + t], 0, (-7*Log[pp4])/3 + (7*Log[-pp4 + t])/3, 
  Log[pp4] - Log[-pp4 + t], (-10*Log[pp4])/3 - Log[s] + (10*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t], 2*Log[pp4] - 2*Log[-pp4 + t], 2*Log[pp4] - 2*Log[-pp4 + t], 
  -5*Log[pp4] + 5*Log[-pp4 + t], 0, 0, -3*Log[pp4] + 3*Log[-pp4 + t], 
  -Log[pp4] + Log[-pp4 + t], 0, (-7*Log[pp4])/3 + 2*Log[s] - 3*Log[t] + 
   (16*Log[-pp4 + t])/3 - 2*Log[-pp4 + s + t], Log[pp4] - (5*Log[s])/2 + 
   (5*Log[t])/2 - (13*Log[-pp4 + t])/2 + (5*Log[-pp4 + s + t])/2, 
  3*Log[pp4] - (3*Log[s])/2 + (3*Log[t])/2 - (9*Log[-pp4 + t])/2 + 
   (3*Log[-pp4 + s + t])/2, -2*Log[pp4] + Log[s] - Log[t] + 3*Log[-pp4 + t] - 
   Log[-pp4 + s + t], 0, -Log[pp4]/3 + (3*Log[s])/2 - (3*Log[t])/2 + 
   (11*Log[-pp4 + t])/6 - (3*Log[-pp4 + s + t])/2, 
  (-5*Log[pp4])/3 + Log[s] - Log[t] + (8*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 
  (-4*Log[pp4])/3 + (5*Log[s])/2 - (5*Log[t])/2 + (23*Log[-pp4 + t])/6 - 
   (5*Log[-pp4 + s + t])/2, Log[s]/2 - Log[t]/2 + Log[-pp4 + t]/2 - 
   Log[-pp4 + s + t]/2, (3*Log[s])/2 - (3*Log[t])/2 + (3*Log[-pp4 + t])/2 - 
   (3*Log[-pp4 + s + t])/2, -Log[pp4]/3 + Log[-pp4 + t]/3, 
  (-5*Log[pp4])/3 + Log[s] + (5*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 0, 0, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + t])/3, (4*Log[pp4])/3 - (4*Log[-pp4 + t])/3, 
  (-5*Log[pp4])/3 + (5*Log[-pp4 + t])/3, Log[pp4]/3 - Log[-pp4 + t]/3, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + t])/3, -Log[pp4] + Log[-pp4 + t], 
  Log[pp4]/3 - Log[-pp4 + t]/3, (-5*Log[pp4])/3 + Log[s] + (5*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t], Log[pp4] - Log[s] - Log[-pp4 + t] + Log[-pp4 + s + t], 0, 
  0, 0, 0, -Log[pp4] + Log[-pp4 + t], -Log[pp4]/3 + Log[-pp4 + t]/3, 0, 0, 
  -Log[pp4] + Log[-pp4 + t], Log[pp4]/3 - Log[-pp4 + t]/3, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + t])/3, 0, 0, 0, 0, 
  (13*Log[pp4])/36 - (13*Log[-pp4 + t])/36, (-2*Log[pp4])/9 + 
   (2*Log[-pp4 + t])/9, Log[pp4]/2 - Log[-pp4 + t]/2, 
  -Log[pp4]/3 + Log[-pp4 + t]/3, -Log[pp4]/4 + Log[-pp4 + t]/4, 
  -Log[pp4]/2 + Log[-pp4 + t]/2, 0, 0}, 
 {-Log[s] - Log[t] + 3*Log[-pp4 + t] - Log[-pp4 + s + t], 
  (-5*Log[pp4])/4 + (5*Log[s])/4, Log[pp4]/12 - Log[s]/12, 
  (-7*Log[pp4])/4 + (7*Log[s])/4, -Log[pp4]/6 + Log[s]/6, 
  (7*Log[pp4])/3 - (7*Log[s])/3, Log[pp4] - Log[s], 
  (13*Log[pp4])/12 - (13*Log[s])/12, -Log[pp4]/2 + Log[s]/2, 
  Log[pp4]/6 - Log[s]/6, Log[pp4]/2 - Log[s]/2, 0, Log[pp4]/6 - Log[s]/6, 0, 
  (-13*Log[pp4])/6 + (13*Log[s])/6, (-2*Log[pp4])/3 + (2*Log[s])/3, 
  (-7*Log[pp4])/6 + (7*Log[s])/6, Log[pp4]/2 - Log[s]/2, -Log[pp4] + Log[s], 
  -Log[pp4]/6 + Log[s]/6, Log[pp4]/3 + (5*Log[s])/3 - 2*Log[s + t], 
  (2*Log[pp4])/3 - (2*Log[s])/3, -Log[pp4] + Log[s], -Log[pp4]/4 + Log[s]/4, 
  (3*Log[pp4])/4 - (3*Log[s])/4, -Log[pp4] + Log[-pp4 + t], 
  (5*Log[pp4])/6 - (5*Log[s])/6, 0, Log[pp4]/3 - Log[s]/3, 
  Log[pp4]/6 - Log[s]/6, Log[pp4]/4 - Log[s]/4, (3*Log[pp4])/2 - (3*Log[s])/2, 
  Log[pp4]/6 - Log[s]/6, 0, (5*Log[pp4])/6 - (5*Log[s])/6, 
  -Log[pp4]/12 + Log[s]/12, Log[pp4]/6 - Log[s]/6, 
  (7*Log[pp4])/12 - (7*Log[s])/12 + Log[t] - Log[-pp4 + s + t], 
  -2*Log[pp4] + 2*Log[-pp4 + t], -4*Log[pp4] - Log[s] + Log[t] + 
   Log[-pp4 + s + t], (13*Log[pp4])/12 - (13*Log[s])/12, -Log[pp4]/6 + Log[s]/6, 
  Log[pp4]/4 - Log[s]/4, (2*Log[pp4])/3 - (2*Log[s])/3, 
  (5*Log[pp4])/4 - (5*Log[s])/4, 0, Log[pp4]/6 - Log[s]/6, 
  Log[pp4]/4 - Log[s]/4, (2*Log[pp4])/3 - (2*Log[s])/3, -Log[pp4]/6 + Log[s]/6, 
  0, Log[pp4] - Log[s], -Log[pp4]/4 + Log[s]/4, (5*Log[pp4])/6 - (5*Log[s])/6, 
  -Log[pp4]/4 + Log[s]/4, -Log[pp4]/2 + Log[s]/2, 
  (7*Log[pp4])/12 - (7*Log[s])/12, -Log[pp4]/4 + Log[s]/4, 
  (2*Log[pp4])/3 - (2*Log[s])/3, -Log[pp4]/3 + Log[s]/3, 0, 0, 0, 0, 
  Log[pp4]/2 - Log[s]/2, Log[pp4]/6 - Log[s]/6, 0, 0, Log[pp4]/3 - Log[s]/3, 0, 
  -Log[pp4]/3 + Log[s]/3, 0, 0, 0, 0, (-7*Log[pp4])/108 + (7*Log[s])/108, 
  (7*Log[pp4])/108 - (5*Log[s])/54 + Log[-pp4 + t]/36, -Log[pp4]/6 + Log[s]/6, 
  0, Log[pp4]/4 - Log[s]/4, Log[pp4]/6 - Log[s]/6, 0, 
  -Log[pp4]/4 + Log[-pp4 + t]/4}, {-6*Log[s] + 6*Log[-pp4 + s], 
  (15*Log[s])/4 - (15*Log[-pp4 + s])/4, (23*Log[s])/4 - (23*Log[-pp4 + s])/4, 
  (21*Log[s])/4 - (21*Log[-pp4 + s])/4, -Log[s]/2 + Log[-pp4 + s]/2, 
  -7*Log[s] + 7*Log[-pp4 + s], 0, (-13*Log[s])/4 + (13*Log[-pp4 + s])/4, 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2, Log[s]/2 - Log[-pp4 + s]/2, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 0, -Log[s]/2 + Log[-pp4 + s]/2, 0, 
  (13*Log[s])/2 - (13*Log[-pp4 + s])/2, 2*Log[s] - 2*Log[-pp4 + s], 
  (7*Log[s])/2 - (7*Log[-pp4 + s])/2, (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 
  3*Log[s] - 3*Log[-pp4 + s], Log[s]/2 - Log[-pp4 + s]/2, 
  -2*Log[s] + 2*Log[-pp4 + s], -2*Log[s] + 2*Log[-pp4 + s], 
  3*Log[s] - 3*Log[-pp4 + s], (3*Log[s])/4 - (3*Log[-pp4 + s])/4, 
  (-9*Log[s])/4 + (9*Log[-pp4 + s])/4, 0, (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, 
  0, -2*Log[s] + 2*Log[-pp4 + s], -Log[s]/2 + Log[-pp4 + s]/2, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s])/4, (-9*Log[s])/2 + (9*Log[-pp4 + s])/2, 
  -Log[s]/2 + Log[-pp4 + s]/2, 0, (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, 
  Log[s]/4 - Log[-pp4 + s]/4, -Log[s]/2 + Log[-pp4 + s]/2, 
  Log[s]/4 - Log[-pp4 + s]/4, 0, 0, (-13*Log[s])/4 + Log[-pp4 + s]/4, 
  Log[s]/2 - Log[-pp4 + s]/2, (-3*Log[s])/4 + (3*Log[-pp4 + s])/4, 
  Log[s] - Log[-pp4 + s], (-3*Log[s])/4 + (3*Log[-pp4 + s])/4, 0, 
  -Log[s]/2 + Log[-pp4 + s]/2, (-3*Log[s])/4 + (3*Log[-pp4 + s])/4, 
  -Log[s] + Log[-pp4 + s], Log[s]/2 - Log[-pp4 + s]/2, 0, 
  -3*Log[s] + 3*Log[-pp4 + s], (3*Log[s])/4 - (3*Log[-pp4 + s])/4, 
  (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, (3*Log[s])/4 - (3*Log[-pp4 + s])/4, 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2, (-7*Log[s])/4 + (7*Log[-pp4 + s])/4, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4, -Log[s] + Log[-pp4 + s], 0, 0, 0, 0, 0, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, -Log[s]/2 + Log[-pp4 + s]/2, 0, 0, 
  -Log[s] + Log[-pp4 + s], 0, Log[s] - Log[-pp4 + s], 0, 0, 0, 0, 
  (5*Log[s])/18 - (5*Log[-pp4 + s])/18, (-5*Log[s])/18 + (5*Log[-pp4 + s])/18, 
  Log[s]/2 - Log[-pp4 + s]/2, 0, 0, -Log[s]/2 + Log[-pp4 + s]/2, 0, 0}, 
 {4*Log[s] - 4*Log[-pp4 + s] + 4*Log[t] - 4*Log[-pp4 + t], 
  -Log[s] - Log[-pp4 + s] + Log[t] + Log[-pp4 + t], 
  3*Log[s] + 5*Log[-pp4 + s] - 5*Log[t] - 3*Log[-pp4 + t], 
  -Log[s] + Log[-pp4 + s] - Log[t] + Log[-pp4 + t], 
  Log[s] - Log[-pp4 + s] + Log[t] - Log[-pp4 + t], 
  5*Log[s] - 5*Log[-pp4 + s] + 5*Log[t] - 5*Log[-pp4 + t], 
  2*Log[s] - 2*Log[-pp4 + s] + 2*Log[t] - 2*Log[-pp4 + t], 
  2*Log[s] - 2*Log[-pp4 + s] + 2*Log[t] - 2*Log[-pp4 + t], 
  -3*Log[s] + 3*Log[-pp4 + s] - 3*Log[t] + 3*Log[-pp4 + t], 
  -Log[s] + Log[-pp4 + s] - Log[t] + Log[-pp4 + t], 0, 0, 
  2*Log[-pp4 + s] - 2*Log[t], 0, -7*Log[s] + 7*Log[-pp4 + s] - 7*Log[t] + 
   7*Log[-pp4 + t], 2*Log[s] - 2*Log[-pp4 + s] + 2*Log[t] - 2*Log[-pp4 + t], 
  -Log[s] + Log[-pp4 + s] - Log[t] + Log[-pp4 + t], 0, 0, 
  -Log[s] + Log[-pp4 + s] - Log[t] + Log[-pp4 + t], 
  3*Log[s] - 3*Log[-pp4 + s] + 3*Log[t] - 3*Log[-pp4 + t], 
  4*Log[s] - 4*Log[-pp4 + s] + 4*Log[t] - 4*Log[-pp4 + t], 0, 
  -2*Log[s] + 2*Log[-pp4 + s] - 2*Log[t] + 2*Log[-pp4 + t], 0, 0, 
  2*Log[s] - 2*Log[-pp4 + s] + 2*Log[t] - 2*Log[-pp4 + t], 0, 
  4*Log[s] - 4*Log[-pp4 + s] + 4*Log[t] - 4*Log[-pp4 + t], 
  -2*Log[s] + 2*Log[-pp4 + s] - 2*Log[t] + 2*Log[-pp4 + t], 
  -3*Log[s] + 3*Log[-pp4 + s] - 3*Log[t] + 3*Log[-pp4 + t], 
  3*Log[s] - 3*Log[-pp4 + s] + 3*Log[t] - 3*Log[-pp4 + t], 
  2*Log[-pp4 + s] - 2*Log[t], 0, 2*Log[s] - 2*Log[-pp4 + s] + 2*Log[t] - 
   2*Log[-pp4 + t], Log[s] - Log[-pp4 + s] + Log[t] - Log[-pp4 + t], 
  -2*Log[s] + 2*Log[-pp4 + s] - 2*Log[t] + 2*Log[-pp4 + t], 
  -2*Log[s] + 2*Log[-pp4 + s] - 2*Log[t] + 2*Log[-pp4 + t], 
  Log[s] - Log[-pp4 + s] + Log[t] - Log[-pp4 + t], 
  3*Log[s] - 3*Log[-pp4 + s] + 3*Log[t] - 3*Log[-pp4 + t], 
  Log[s] - Log[-pp4 + s] + Log[t] - Log[-pp4 + t], 
  -Log[s] - Log[t] - 2*Log[-pp4 + t] + Log[-pp4 + s + t], 
  3*Log[s] - Log[-pp4 + s] + Log[t] - 3*Log[-pp4 + t], 0, 
  -Log[s] + Log[-pp4 + s] - Log[t] + Log[-pp4 + t], 
  Log[s] - Log[-pp4 + s] + Log[t] - Log[-pp4 + t], 
  Log[s] - Log[-pp4 + s] + Log[t] - Log[-pp4 + t], 0, 
  2*Log[s] - 2*Log[-pp4 + s] + 2*Log[t] - 2*Log[-pp4 + t], 
  2*Log[s] - 2*Log[-pp4 + s] + 2*Log[t] - 2*Log[-pp4 + t], 0, 
  3*Log[s] - 3*Log[-pp4 + s] + 3*Log[t] - 3*Log[-pp4 + t], 
  2*Log[s] - 2*Log[-pp4 + t], 2*Log[s] - 2*Log[-pp4 + s] + 2*Log[t] - 
   2*Log[-pp4 + t], 0, 0, 2*Log[s] - 2*Log[-pp4 + s] + 2*Log[t] - 
   2*Log[-pp4 + t], 0, 2*Log[s] - 2*Log[-pp4 + s] + 2*Log[t] - 2*Log[-pp4 + t], 
  0, 0, 0, 0, 0, 3*Log[s] - 3*Log[-pp4 + s] + 3*Log[t] - 3*Log[-pp4 + t], 
  Log[s] - Log[-pp4 + s] + Log[t] - Log[-pp4 + t], 0, 0, 
  2*Log[s] - 2*Log[-pp4 + s] + 2*Log[t] - 2*Log[-pp4 + t], 0, 
  -2*Log[s] + 2*Log[-pp4 + s] - 2*Log[t] + 2*Log[-pp4 + t], 0, 0, 0, 0, 
  -Log[s]/3 + (2*Log[-pp4 + s])/9 - (2*Log[t])/9 + Log[-pp4 + t]/3, 
  (2*Log[s])/9 - (2*Log[-pp4 + s])/9 + (2*Log[t])/9 - (2*Log[-pp4 + t])/9, 
  -Log[s] + Log[-pp4 + s]/2 - Log[t]/2 + Log[-pp4 + t], 
  (-4*Log[s])/3 + (4*Log[-pp4 + t])/3, -2*Log[s] + 2*Log[-pp4 + t], 
  Log[s]/2 - Log[-pp4 + s]/2 + Log[t]/2 - Log[-pp4 + t]/2, 0, 0}, 
 {(40*Log[s])/9 + (10*Log[-pp4 + s])/9 - 3*Log[t] + 3*Log[-pp4 + t] + 
   (5*Log[s + t])/9 - (55*Log[-pp4 + s + t])/9, 
  (-59*Log[s])/36 + (23*Log[-pp4 + s])/18 - 4*Log[t] - Log[s + t]/9 + 
   (161*Log[-pp4 + s + t])/36, (-49*Log[s])/18 - (32*Log[-pp4 + s])/9 + 
   3*Log[t] - (73*Log[s + t])/36 + (191*Log[-pp4 + s + t])/36, 
  (-223*Log[s])/36 + (43*Log[-pp4 + s])/18 - (19*Log[s + t])/18 + 
   (175*Log[-pp4 + s + t])/36, (8*Log[s])/9 - (7*Log[-pp4 + s])/9 - 
   (7*Log[s + t])/18 + (5*Log[-pp4 + s + t])/18, 
  (359*Log[s])/36 - (4*Log[-pp4 + s])/9 - (107*Log[s + t])/36 - 
   (59*Log[-pp4 + s + t])/9, -Log[s]/36 + (5*Log[-pp4 + s])/9 + 
   (37*Log[s + t])/36 - (14*Log[-pp4 + s + t])/9, 
  (26*Log[s])/9 - (7*Log[-pp4 + s])/9 + (13*Log[s + t])/36 - 
   (89*Log[-pp4 + s + t])/36, -Log[s] - Log[-pp4 + s] - Log[s + t]/2 + 
   (5*Log[-pp4 + s + t])/2, (-5*Log[s])/9 + Log[-pp4 + s]/9 + Log[s + t]/18 + 
   (7*Log[-pp4 + s + t])/18, (13*Log[s])/9 - (8*Log[-pp4 + s])/9 + 
   Log[s + t]/18 - (11*Log[-pp4 + s + t])/18, 0, 
  (71*Log[s])/36 - (4*Log[-pp4 + s])/9 - (53*Log[s + t])/36 - 
   Log[-pp4 + s + t]/18, -Log[s] + Log[s + t], 
  (-95*Log[s])/18 - (13*Log[-pp4 + s])/9 - (11*Log[s + t])/9 + 
   (143*Log[-pp4 + s + t])/18, (-41*Log[s])/18 + (14*Log[-pp4 + s])/9 + 
   (5*Log[s + t])/18 + (4*Log[-pp4 + s + t])/9, 
  (-61*Log[s])/18 + (16*Log[-pp4 + s])/9 - Log[s + t]/9 + 
   (31*Log[-pp4 + s + t])/18, (13*Log[s])/9 - (8*Log[-pp4 + s])/9 + 
   Log[s + t]/18 - (11*Log[-pp4 + s + t])/18, 
  (-23*Log[s])/9 + (10*Log[-pp4 + s])/9 - (4*Log[s + t])/9 + 
   (17*Log[-pp4 + s + t])/9, (-2*Log[s])/9 - (5*Log[-pp4 + s])/9 - 
   (5*Log[s + t])/18 + (19*Log[-pp4 + s + t])/18, 
  (23*Log[s])/9 - Log[-pp4 + s]/9 + (4*Log[s + t])/9 - 
   (26*Log[-pp4 + s + t])/9, (26*Log[s])/9 + (2*Log[-pp4 + s])/9 - 4*Log[t] - 
   (8*Log[s + t])/9 + (16*Log[-pp4 + s + t])/9, 
  (-7*Log[s])/3 - Log[-pp4 + s]/3 - (2*Log[s + t])/3 + 
   (10*Log[-pp4 + s + t])/3, (19*Log[s])/36 - Log[-pp4 + s]/18 + 
   (13*Log[s + t])/18 - (43*Log[-pp4 + s + t])/36, 
  (19*Log[s])/6 - Log[-pp4 + s]/3 - (11*Log[s + t])/12 - 
   (23*Log[-pp4 + s + t])/12, -2*Log[s] + 3*Log[t] - 3*Log[-pp4 + t] - 
   Log[s + t] + 3*Log[-pp4 + s + t], (26*Log[s])/9 + (2*Log[-pp4 + s])/9 - 
   (7*Log[s + t])/18 - (49*Log[-pp4 + s + t])/18, 
  -Log[s]/6 + Log[-pp4 + s]/3 + Log[s + t]/6 - Log[-pp4 + s + t]/3, 
  (20*Log[s])/9 - (4*Log[-pp4 + s])/9 - (2*Log[s + t])/9 - 
   (14*Log[-pp4 + s + t])/9, Log[s]/2 - Log[-pp4 + s + t]/2, 
  (19*Log[s])/12 - (5*Log[-pp4 + s])/3 - (5*Log[s + t])/6 + 
   (11*Log[-pp4 + s + t])/12, (73*Log[s])/12 - (2*Log[-pp4 + s])/3 - 
   (19*Log[s + t])/12 - (23*Log[-pp4 + s + t])/6, 
  4*Log[s] - Log[-pp4 + s] - (7*Log[s + t])/2 + Log[-pp4 + s + t]/2, 
  Log[s] - Log[s + t], (8*Log[s])/3 - Log[-pp4 + s]/3 - Log[s + t]/6 - 
   (13*Log[-pp4 + s + t])/6, (-5*Log[s])/12 + Log[-pp4 + s]/3 + Log[s + t]/6 - 
   Log[-pp4 + s + t]/12, Log[s] - Log[-pp4 + s] - Log[s + t]/2 + 
   Log[-pp4 + s + t]/2, (191*Log[s])/36 - (65*Log[-pp4 + s])/18 + 
   (4*Log[s + t])/9 - (77*Log[-pp4 + s + t])/36, 
  (-5*Log[s])/6 + (2*Log[-pp4 + s])/3 - Log[s + t]/6 + Log[-pp4 + s + t]/3, 
  -3*Log[s] + 3*Log[-pp4 + s], (8*Log[s])/3 - (5*Log[-pp4 + s])/6 + Log[t] + 
   (19*Log[s + t])/12 - (53*Log[-pp4 + s + t])/12, 
  -Log[s]/6 - (5*Log[-pp4 + s])/3 - Log[s + t]/3 + (13*Log[-pp4 + s + t])/6, 
  (-205*Log[s])/36 + (25*Log[-pp4 + s])/18 + Log[t] + (4*Log[s + t])/9 - 
   (5*Log[-pp4 + s + t])/36, (25*Log[s])/9 - (14*Log[-pp4 + s])/9 + 
   (2*Log[s + t])/9 - (13*Log[-pp4 + s + t])/9, 
  (31*Log[s])/18 - (13*Log[-pp4 + s])/9 + Log[s + t]/36 - 
   (11*Log[-pp4 + s + t])/36, (-7*Log[s])/6 + (4*Log[-pp4 + s])/3 + 
   Log[s + t]/6 - Log[-pp4 + s + t]/3, (-19*Log[s])/6 + (10*Log[-pp4 + s])/3 + 
   (2*Log[s + t])/3 - (5*Log[-pp4 + s + t])/6, 
  (23*Log[s])/36 - (5*Log[-pp4 + s])/18 + Log[s + t]/9 - 
   (17*Log[-pp4 + s + t])/36, Log[s]/9 + (16*Log[-pp4 + s])/9 + 
   (8*Log[s + t])/9 - (25*Log[-pp4 + s + t])/9, 
  (-7*Log[s])/6 + (7*Log[-pp4 + s])/3 + (2*Log[s + t])/3 - 
   (11*Log[-pp4 + s + t])/6, -Log[s]/4 + Log[-pp4 + s]/2 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/2, Log[s]/36 + (4*Log[-pp4 + s])/9 + (107*Log[s + t])/36 - 
   (31*Log[-pp4 + s + t])/9, (-25*Log[s])/18 + (16*Log[-pp4 + s])/9 + 
   (23*Log[s + t])/36 - (37*Log[-pp4 + s + t])/36, 
  (19*Log[s])/9 - (2*Log[-pp4 + s])/9 + (7*Log[s + t])/18 - 
   (41*Log[-pp4 + s + t])/18, (-19*Log[s])/18 + (10*Log[-pp4 + s])/9 + 
   (11*Log[s + t])/36 - (13*Log[-pp4 + s + t])/36, 
  (-23*Log[s])/18 + (5*Log[-pp4 + s])/9 - (2*Log[s + t])/9 + 
   (17*Log[-pp4 + s + t])/18, Log[s] + Log[-pp4 + s] + (3*Log[s + t])/4 - 
   (11*Log[-pp4 + s + t])/4, (-23*Log[s])/36 + (5*Log[-pp4 + s])/18 - 
   Log[s + t]/9 + (17*Log[-pp4 + s + t])/36, 
  (7*Log[s])/9 + (4*Log[-pp4 + s])/9 + (2*Log[s + t])/9 - 
   (13*Log[-pp4 + s + t])/9, Log[s]/3 - (2*Log[-pp4 + s])/3 - Log[s + t]/3 + 
   (2*Log[-pp4 + s + t])/3, 0, Log[s]/6 - Log[-pp4 + s]/3 - Log[s + t]/6 + 
   Log[-pp4 + s + t]/3, 0, -Log[s]/6 + Log[-pp4 + s]/3 + Log[s + t]/6 - 
   Log[-pp4 + s + t]/3, (5*Log[s])/12 + (2*Log[-pp4 + s])/3 + 
   (13*Log[s + t])/12 - (13*Log[-pp4 + s + t])/6, 
  (47*Log[s])/36 - Log[-pp4 + s]/9 - (29*Log[s + t])/36 - 
   (7*Log[-pp4 + s + t])/18, 0, -Log[s]/3 + (2*Log[-pp4 + s])/3 + 
   Log[s + t]/3 - (2*Log[-pp4 + s + t])/3, (5*Log[s])/6 + Log[-pp4 + s]/3 + 
   Log[s + t]/6 - (4*Log[-pp4 + s + t])/3, 
  (5*Log[s])/18 - (5*Log[-pp4 + s])/9 - (5*Log[s + t])/18 + 
   (5*Log[-pp4 + s + t])/9, (-11*Log[s])/18 - (7*Log[-pp4 + s])/9 - 
   (7*Log[s + t])/18 + (16*Log[-pp4 + s + t])/9, 0, 
  -Log[s]/6 + Log[-pp4 + s]/3 + Log[s + t]/6 - Log[-pp4 + s + t]/3, 
  Log[s]/3 - (2*Log[-pp4 + s])/3 - Log[s + t]/3 + (2*Log[-pp4 + s + t])/3, 
  -Log[s]/2 + Log[-pp4 + s] + Log[s + t]/2 - Log[-pp4 + s + t], 
  -Log[s]/18 - Log[t]/12 - Log[s + t]/18 + (7*Log[-pp4 + s + t])/36, 
  (7*Log[s])/36 + Log[t]/12 - Log[-pp4 + t]/12 - (7*Log[-pp4 + s + t])/36, 
  -Log[s]/2 + Log[-pp4 + s + t]/2, -Log[s]/3 + Log[s + t]/3, 
  Log[s] - (3*Log[t])/4 + Log[s + t]/2 - (3*Log[-pp4 + s + t])/4, 
  Log[s]/2 - Log[-pp4 + s + t]/2, 0, (-3*Log[s])/4 + (3*Log[t])/4 - 
   (3*Log[-pp4 + t])/4 + (3*Log[-pp4 + s + t])/4}, 
 {8*Log[pp4] - 8*Log[-pp4 + s], -5*Log[pp4] + 5*Log[-pp4 + s], 
  (-23*Log[pp4])/3 + (23*Log[-pp4 + s])/3, -7*Log[pp4] + 7*Log[-pp4 + s], 
  Log[pp4]/3 - Log[-pp4 + s]/3, (28*Log[pp4])/3 - (28*Log[-pp4 + s])/3, 0, 
  (13*Log[pp4])/3 - (13*Log[-pp4 + s])/3, -2*Log[pp4] + 2*Log[-pp4 + s], 
  -Log[pp4]/3 + Log[-pp4 + s]/3, 2*Log[pp4] - 2*Log[-pp4 + s], 0, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 0, (-26*Log[pp4])/3 + 
   (26*Log[-pp4 + s])/3, (-8*Log[pp4])/3 + (8*Log[-pp4 + s])/3, 
  (-14*Log[pp4])/3 + (14*Log[-pp4 + s])/3, 2*Log[pp4] - 2*Log[-pp4 + s], 
  -4*Log[pp4] + 4*Log[-pp4 + s], (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, 
  (7*Log[pp4])/3 - (7*Log[-pp4 + s])/3, (8*Log[pp4])/3 - (8*Log[-pp4 + s])/3, 
  -4*Log[pp4] + 4*Log[-pp4 + s], -Log[pp4] + Log[-pp4 + s], 
  3*Log[pp4] - 3*Log[-pp4 + s], 0, (10*Log[pp4])/3 - (10*Log[-pp4 + s])/3, 0, 
  (7*Log[pp4])/3 - (7*Log[-pp4 + s])/3, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 
  Log[pp4] - Log[-pp4 + s], 6*Log[pp4] - 6*Log[-pp4 + s], 
  (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 0, (10*Log[pp4])/3 - 
   (10*Log[-pp4 + s])/3, -Log[pp4]/3 + Log[-pp4 + s]/3, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, (10*Log[pp4])/3 - (10*Log[-pp4 + s])/3, 
  0, 0, Log[pp4]/3 - Log[-pp4 + s]/3, (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, 
  Log[pp4] - Log[-pp4 + s], (-4*Log[pp4])/3 - 3*Log[s] + (4*Log[-pp4 + s])/3, 
  Log[pp4] - Log[-pp4 + s], 0, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 
  Log[pp4] - Log[-pp4 + s], (5*Log[pp4])/3 - (5*Log[-pp4 + s])/3, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, 0, 4*Log[pp4] - 4*Log[-pp4 + s], 
  -Log[pp4] + Log[-pp4 + s], (10*Log[pp4])/3 - (10*Log[-pp4 + s])/3, 
  -Log[pp4] + Log[-pp4 + s], -2*Log[pp4] + 2*Log[-pp4 + s], 
  (7*Log[pp4])/3 - (7*Log[-pp4 + s])/3, -Log[pp4] + Log[-pp4 + s], 
  (5*Log[pp4])/3 - (5*Log[-pp4 + s])/3, -Log[pp4]/3 + Log[-pp4 + s]/3, 0, 0, 0, 
  0, 2*Log[pp4] - 2*Log[-pp4 + s], (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 0, 0, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3, 0, (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3, 
  0, 0, 0, 0, (-10*Log[pp4])/27 + (10*Log[-pp4 + s])/27, 
  (10*Log[pp4])/27 - (10*Log[-pp4 + s])/27, (-2*Log[pp4])/3 + 
   (2*Log[-pp4 + s])/3, 0, 0, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-22*Log[pp4])/3 + (46*Log[-pp4 + s])/9 + 4*Log[t] - (14*Log[-pp4 + t])/3 + 
   (26*Log[-pp4 + s + t])/9, (-4*Log[pp4])/3 - (67*Log[-pp4 + s])/18 + 
   5*Log[t] + (13*Log[-pp4 + t])/3 - (77*Log[-pp4 + s + t])/18, 
  (-7*Log[pp4])/6 - (38*Log[-pp4 + s])/9 + 5*Log[t] + (23*Log[-pp4 + t])/6 - 
   (31*Log[-pp4 + s + t])/9, (10*Log[pp4])/3 - (83*Log[-pp4 + s])/18 - 
   5*Log[t] + (17*Log[-pp4 + t])/3 + (11*Log[-pp4 + s + t])/18, 
  -2*Log[pp4] + (5*Log[-pp4 + s])/9 + (5*Log[-pp4 + t])/3 - 
   (2*Log[-pp4 + s + t])/9, -7*Log[pp4] + (80*Log[-pp4 + s])/9 - 
   (7*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/6 + (14*Log[-pp4 + s])/9 + 2*Log[t] - (23*Log[-pp4 + t])/6 - 
   (5*Log[-pp4 + s + t])/9, -3*Log[pp4] + (32*Log[-pp4 + s])/9 - 
   (4*Log[-pp4 + t])/3 + (7*Log[-pp4 + s + t])/9, 
  4*Log[pp4] - 3*Log[-pp4 + s] - 2*Log[-pp4 + t] + Log[-pp4 + s + t], 
  2*Log[pp4] - (11*Log[-pp4 + s])/9 - (5*Log[-pp4 + t])/3 + 
   (8*Log[-pp4 + s + t])/9, (2*Log[pp4])/3 + (10*Log[-pp4 + s])/9 - 
   (8*Log[-pp4 + t])/3 + (8*Log[-pp4 + s + t])/9, 0, 
  (5*Log[pp4])/3 + (2*Log[-pp4 + s])/9 - (7*Log[-pp4 + t])/3 + 
   (4*Log[-pp4 + s + t])/9, 0, 9*Log[pp4] - (91*Log[-pp4 + s])/9 - 
   Log[-pp4 + t]/3 + (13*Log[-pp4 + s + t])/9, (-10*Log[-pp4 + s])/9 + 
   (8*Log[-pp4 + t])/3 - (14*Log[-pp4 + s + t])/9, 
  (4*Log[pp4])/3 - (26*Log[-pp4 + s])/9 + (10*Log[-pp4 + t])/3 - 
   (16*Log[-pp4 + s + t])/9, -Log[pp4]/3 + (10*Log[-pp4 + s])/9 - 
   (5*Log[-pp4 + t])/3 + (8*Log[-pp4 + s + t])/9, 
  (-4*Log[pp4])/3 - (26*Log[-pp4 + s])/9 + (16*Log[-pp4 + t])/3 - 
   (10*Log[-pp4 + s + t])/9, Log[pp4]/3 - (11*Log[-pp4 + s])/9 + 
   Log[-pp4 + t]/3 + (5*Log[-pp4 + s + t])/9, 
  (-11*Log[pp4])/2 + (56*Log[-pp4 + s])/9 - Log[t] + (25*Log[-pp4 + t])/6 - 
   (35*Log[-pp4 + s + t])/9, (-4*Log[pp4])/3 + (26*Log[-pp4 + s])/9 - 4*Log[t] - 
   (4*Log[-pp4 + t])/3 + (34*Log[-pp4 + s + t])/9, 
  Log[pp4] - (10*Log[-pp4 + s])/3 + 3*Log[-pp4 + t] - (2*Log[-pp4 + s + t])/3, 
  (-7*Log[pp4])/3 + (53*Log[-pp4 + s])/18 + Log[t] + (4*Log[-pp4 + t])/3 - 
   (53*Log[-pp4 + s + t])/18, -2*Log[pp4] + (8*Log[-pp4 + s])/3 - Log[-pp4 + t] + 
   Log[-pp4 + s + t]/3, 4*Log[pp4] - 8*Log[t] + 4*Log[-pp4 + t], 
  -3*Log[pp4] + (32*Log[-pp4 + s])/9 - Log[-pp4 + t]/3 - (2*Log[-pp4 + s + t])/9, 
  -Log[pp4] + Log[-pp4 + s]/3 + Log[-pp4 + t] - Log[-pp4 + s + t]/3, 
  -3*Log[pp4] + (26*Log[-pp4 + s])/9 + (2*Log[-pp4 + t])/3 - 
   (5*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, 
  (-2*Log[-pp4 + s])/3 - Log[-pp4 + t] + (5*Log[-pp4 + s + t])/3, 
  -4*Log[pp4] + (16*Log[-pp4 + s])/3 - 2*Log[-pp4 + t] + (2*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 - Log[-pp4 + s]/3 + Log[-pp4 + s + t], 0, 
  (-7*Log[pp4])/3 + 3*Log[-pp4 + s] - Log[-pp4 + t] + Log[-pp4 + s + t]/3, 
  Log[pp4]/3 - Log[-pp4 + s + t]/3, (4*Log[pp4])/3 - Log[-pp4 + s]/3 - 
   2*Log[-pp4 + t] + Log[-pp4 + s + t], -2*Log[pp4] + (13*Log[-pp4 + s])/18 + 
   9*Log[t] - (22*Log[-pp4 + t])/3 - (7*Log[-pp4 + s + t])/18, 
  (3*Log[pp4])/2 - Log[-pp4 + s]/3 - 3*Log[t] + (3*Log[-pp4 + t])/2 + 
   Log[-pp4 + s + t]/3, (3*Log[pp4])/2 - 9*Log[t] + (15*Log[-pp4 + t])/2, 
  (-13*Log[pp4])/3 + (7*Log[-pp4 + s])/2 + 3*Log[t] - 2*Log[-pp4 + t] - 
   Log[-pp4 + s + t]/6, (-4*Log[pp4])/3 + (8*Log[-pp4 + s])/3 + 2*Log[-pp4 + t] - 
   (10*Log[-pp4 + s + t])/3, (5*Log[pp4])/6 + (25*Log[-pp4 + s])/18 - 6*Log[t] + 
   (7*Log[-pp4 + t])/6 + (47*Log[-pp4 + s + t])/18, 
  -2*Log[pp4] + (10*Log[-pp4 + s])/9 + 3*Log[t] - (8*Log[-pp4 + t])/3 + 
   (5*Log[-pp4 + s + t])/9, (5*Log[pp4])/6 + (5*Log[-pp4 + s])/9 + 3*Log[t] - 
   (29*Log[-pp4 + t])/6 + (4*Log[-pp4 + s + t])/9, 
  Log[pp4]/2 - 3*Log[s] + Log[-pp4 + s]/3 - 4*Log[t] + Log[-pp4 + t]/2 + 
   (8*Log[-pp4 + s + t])/3, (17*Log[pp4])/6 - 2*Log[-pp4 + s] - 3*Log[t] - 
   Log[-pp4 + t]/2 + (8*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 + (13*Log[-pp4 + s])/18 + 3*Log[t] - Log[-pp4 + t]/3 - 
   (49*Log[-pp4 + s + t])/18, -2*Log[pp4] + (22*Log[-pp4 + s])/9 + 
   Log[-pp4 + t]/3 - (7*Log[-pp4 + s + t])/9, 
  (-4*Log[pp4])/3 + (5*Log[-pp4 + s])/3 + 2*Log[-pp4 + t] - 
   (7*Log[-pp4 + s + t])/3, Log[-pp4 + s]/2 - Log[-pp4 + s + t]/2, 
  (-19*Log[pp4])/3 + (40*Log[-pp4 + s])/9 + (7*Log[-pp4 + t])/3 - 
   (4*Log[-pp4 + s + t])/9, (-7*Log[pp4])/3 + (7*Log[-pp4 + s])/9 + 
   (10*Log[-pp4 + t])/3 - (16*Log[-pp4 + s + t])/9, 
  (-11*Log[pp4])/3 + (28*Log[-pp4 + s])/9 + Log[-pp4 + t]/3 + 
   (2*Log[-pp4 + s + t])/9, (2*Log[pp4])/3 + Log[-pp4 + s]/9 + Log[-pp4 + t]/3 - 
   (10*Log[-pp4 + s + t])/9, (4*Log[pp4])/3 - (13*Log[-pp4 + s])/9 + 
   (2*Log[-pp4 + t])/3 - (5*Log[-pp4 + s + t])/9, 
  (-10*Log[pp4])/3 + (10*Log[-pp4 + s])/3 + Log[-pp4 + t] - Log[-pp4 + s + t], 
  (2*Log[pp4])/3 - (13*Log[-pp4 + s])/18 + Log[-pp4 + t]/3 - 
   (5*Log[-pp4 + s + t])/18, -2*Log[pp4] + (10*Log[-pp4 + s])/9 + 
   Log[-pp4 + t]/3 + (5*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 + Log[-pp4 + t] - 
   Log[-pp4 + s + t]/3, 0, -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, 0, 
  Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, -4*Log[pp4] + (8*Log[-pp4 + s])/3 + 
   2*Log[-pp4 + t] - (2*Log[-pp4 + s + t])/3, 
  (-4*Log[pp4])/3 + (5*Log[-pp4 + s])/9 + (2*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t]/9, 0, (2*Log[-pp4 + s])/3 - (2*Log[-pp4 + s + t])/3, 
  (-7*Log[pp4])/3 + (5*Log[-pp4 + s])/3 + Log[-pp4 + t] - Log[-pp4 + s + t]/3, 
  -Log[pp4]/3 - (5*Log[-pp4 + s])/9 + Log[-pp4 + t]/3 + (5*Log[-pp4 + s + t])/9, 
  (8*Log[pp4])/3 - (19*Log[-pp4 + s])/9 - (4*Log[-pp4 + t])/3 + 
   (7*Log[-pp4 + s + t])/9, 0, Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 
  (-2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  Log[-pp4 + s] - Log[-pp4 + s + t], (13*Log[pp4])/108 - (10*Log[-pp4 + s])/27 + 
   (2*Log[t])/9 + Log[-pp4 + t]/36, (-7*Log[pp4])/27 + (10*Log[-pp4 + s])/27 - 
   (2*Log[t])/9 + Log[-pp4 + t]/9, (7*Log[pp4])/6 - (2*Log[-pp4 + s])/3 - 
   Log[-pp4 + t]/2, (5*Log[pp4])/3 - (5*Log[-pp4 + t])/3, 
  Log[pp4]/4 + 2*Log[t] - (9*Log[-pp4 + t])/4, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, 0, Log[pp4] - 2*Log[t] + Log[-pp4 + t]}, 
 {16*Log[pp4] + (20*Log[s])/3 - (56*Log[-pp4 + s])/9 - 4*Log[t] - 
   4*Log[-pp4 + t] - (56*Log[s + t])/3 + (92*Log[-pp4 + s + t])/9, 
  -2*Log[pp4] - (7*Log[s])/3 + (22*Log[-pp4 + s])/9 - Log[t] + Log[-pp4 + t] + 
   (10*Log[s + t])/3 - (13*Log[-pp4 + s + t])/9, 
  (-32*Log[pp4])/3 - (16*Log[s])/3 + (70*Log[-pp4 + s])/9 + 2*Log[t] - 
   3*Log[-pp4 + t] + 19*Log[s + t] - (88*Log[-pp4 + s + t])/9, 
  -12*Log[pp4] - (23*Log[s])/3 + (20*Log[-pp4 + s])/9 + 5*Log[t] + 
   Log[-pp4 + t] + (56*Log[s + t])/3 - (65*Log[-pp4 + s + t])/9, 
  (7*Log[pp4])/3 + Log[s]/3 + (2*Log[-pp4 + s])/9 - Log[-pp4 + t] - 
   (5*Log[s + t])/3 - (2*Log[-pp4 + s + t])/9, (43*Log[pp4])/3 - (5*Log[s])/3 - 
   (76*Log[-pp4 + s])/9 - 5*Log[-pp4 + t] - (23*Log[s + t])/3 + 
   (76*Log[-pp4 + s + t])/9, (28*Log[s])/3 - (19*Log[-pp4 + s])/9 + Log[t] - 
   2*Log[-pp4 + t] - (22*Log[s + t])/3 + (10*Log[-pp4 + s + t])/9, 
  (19*Log[pp4])/3 + (10*Log[s])/3 - (25*Log[-pp4 + s])/9 - 2*Log[-pp4 + t] - 
   (23*Log[s + t])/3 + (25*Log[-pp4 + s + t])/9, 
  -5*Log[pp4] - Log[s] + 4*Log[-pp4 + s] + 3*Log[-pp4 + t] + 3*Log[s + t] - 
   4*Log[-pp4 + s + t], (-7*Log[pp4])/3 - Log[s]/3 + (10*Log[-pp4 + s])/9 + 
   Log[-pp4 + t] + (5*Log[s + t])/3 - (10*Log[-pp4 + s + t])/9, 
  2*Log[pp4] + (8*Log[s])/3 - (2*Log[-pp4 + s])/9 - (14*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/9, 0, (2*Log[pp4])/3 - (2*Log[s])/3 + 
   (2*Log[-pp4 + s])/9 - (2*Log[-pp4 + s + t])/9, 2*Log[s] - 2*Log[s + t], 
  (-47*Log[pp4])/3 - (17*Log[s])/3 + (104*Log[-pp4 + s])/9 + 7*Log[-pp4 + t] + 
   (43*Log[s + t])/3 - (104*Log[-pp4 + s + t])/9, 
  (-2*Log[pp4])/3 + (10*Log[s])/3 - (4*Log[-pp4 + s])/9 - 2*Log[-pp4 + t] - 
   (2*Log[s + t])/3 + (4*Log[-pp4 + s + t])/9, 
  (-17*Log[pp4])/3 - (13*Log[s])/3 + (10*Log[-pp4 + s])/9 + Log[-pp4 + t] + 
   9*Log[s + t] - (10*Log[-pp4 + s + t])/9, 2*Log[pp4] + (2*Log[s])/3 - 
   (2*Log[-pp4 + s])/9 - (8*Log[s + t])/3 + (2*Log[-pp4 + s + t])/9, 
  -4*Log[pp4] - (16*Log[s])/3 + (16*Log[-pp4 + s])/9 + (28*Log[s + t])/3 - 
   (16*Log[-pp4 + s + t])/9, (-5*Log[pp4])/3 - (7*Log[s])/3 + 
   (16*Log[-pp4 + s])/9 + Log[-pp4 + t] + 3*Log[s + t] - 
   (16*Log[-pp4 + s + t])/9, (25*Log[pp4])/3 + (4*Log[s])/3 - 
   (55*Log[-pp4 + s])/9 - 2*Log[t] - 3*Log[-pp4 + t] - (20*Log[s + t])/3 + 
   (73*Log[-pp4 + s + t])/9, (20*Log[pp4])/3 + (28*Log[s])/3 - 
   (28*Log[-pp4 + s])/9 + 8*Log[t] - 4*Log[-pp4 + t] - 12*Log[s + t] - 
   (44*Log[-pp4 + s + t])/9, -4*Log[pp4] + (17*Log[-pp4 + s])/3 + 4*Log[s + t] - 
   (17*Log[-pp4 + s + t])/3, Log[pp4] - (22*Log[s])/3 - (26*Log[-pp4 + s])/9 - 
   Log[t] + 2*Log[-pp4 + t] + (13*Log[s + t])/3 + (35*Log[-pp4 + s + t])/9, 
  3*Log[pp4] - 2*Log[s] - (7*Log[-pp4 + s])/3 - Log[s + t] + 
   (7*Log[-pp4 + s + t])/3, -4*Log[pp4] + 4*Log[t] + 4*Log[s + t] - 
   4*Log[-pp4 + s + t], (16*Log[pp4])/3 + (4*Log[s])/3 - (34*Log[-pp4 + s])/9 - 
   2*Log[-pp4 + t] - (14*Log[s + t])/3 + (34*Log[-pp4 + s + t])/9, 
  -2*Log[s] - (2*Log[-pp4 + s])/3 + 2*Log[s + t] + (2*Log[-pp4 + s + t])/3, 
  (22*Log[pp4])/3 + (22*Log[s])/3 - (22*Log[-pp4 + s])/9 - 4*Log[-pp4 + t] - 
   (32*Log[s + t])/3 + (22*Log[-pp4 + s + t])/9, 
  (-4*Log[pp4])/3 - 6*Log[s] - (2*Log[-pp4 + s])/3 + 2*Log[-pp4 + t] + 
   (16*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] - 8*Log[s] + (7*Log[-pp4 + s])/3 + 3*Log[-pp4 + t] + 
   7*Log[s + t] - (7*Log[-pp4 + s + t])/3, 9*Log[pp4] + Log[s] - 
   (14*Log[-pp4 + s])/3 - 3*Log[-pp4 + t] - 7*Log[s + t] + 
   (14*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 - 8*Log[s] + (4*Log[-pp4 + s])/3 + 
   (22*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, -2*Log[s] + 2*Log[s + t], 
  (16*Log[pp4])/3 + 2*Log[s] - (8*Log[-pp4 + s])/3 - 2*Log[-pp4 + t] - 
   (16*Log[s + t])/3 + (8*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 + 4*Log[s] - 
   Log[-pp4 + s]/3 - Log[-pp4 + t] - (11*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  (-4*Log[pp4])/3 - 4*Log[s] + (4*Log[-pp4 + s])/3 + 2*Log[-pp4 + t] + 
   (10*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, (7*Log[pp4])/3 - (8*Log[s])/3 + 
   (26*Log[-pp4 + s])/9 - 5*Log[t] + 2*Log[-pp4 + t] - (5*Log[s + t])/3 + 
   (19*Log[-pp4 + s + t])/9, Log[pp4] - Log[-pp4 + s]/3 - Log[-pp4 + t] + 
   Log[-pp4 + s + t]/3, Log[pp4] + 2*Log[s] - 3*Log[-pp4 + s] + 2*Log[t] - 
   3*Log[-pp4 + t] + Log[-pp4 + s + t], (16*Log[pp4])/3 - Log[s] - 
   (8*Log[-pp4 + s])/3 - 3*Log[t] - Log[-pp4 + t] - (10*Log[s + t])/3 + 
   (17*Log[-pp4 + s + t])/3, (4*Log[pp4])/3 + 2*Log[s] + Log[-pp4 + s] - 
   2*Log[-pp4 + t] - (4*Log[s + t])/3 - Log[-pp4 + s + t], 
  -2*Log[pp4] + (16*Log[s])/3 - (25*Log[-pp4 + s])/9 + 3*Log[t] - 
   3*Log[-pp4 + t] - Log[s + t]/3 - (2*Log[-pp4 + s + t])/9, 
  (8*Log[pp4])/3 - (4*Log[s])/3 + (4*Log[-pp4 + s])/9 - 2*Log[t] - 
   (4*Log[s + t])/3 + (14*Log[-pp4 + s + t])/9, -2*Log[pp4] + (4*Log[s])/3 + 
   (8*Log[-pp4 + s])/9 + Log[-pp4 + t] - Log[s + t]/3 - (8*Log[-pp4 + s + t])/9, 
  -Log[pp4] + 2*Log[s] - (5*Log[-pp4 + s])/3 + 2*Log[t] - Log[-pp4 + t] - 
   Log[-pp4 + s + t]/3, (-13*Log[pp4])/3 + Log[s] - (10*Log[-pp4 + s])/3 + 
   3*Log[t] - Log[-pp4 + t] + (4*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  Log[pp4] - (2*Log[s])/3 - (4*Log[-pp4 + s])/9 - Log[t] - Log[s + t]/3 + 
   (13*Log[-pp4 + s + t])/9, (8*Log[pp4])/3 + (2*Log[s])/3 - 
   (38*Log[-pp4 + s])/9 - 2*Log[-pp4 + t] - (4*Log[s + t])/3 + 
   (38*Log[-pp4 + s + t])/9, (4*Log[pp4])/3 + 2*Log[s] - 4*Log[-pp4 + s] - 
   2*Log[-pp4 + t] - (4*Log[s + t])/3 + 4*Log[-pp4 + s + t], 
  -Log[-pp4 + s] + Log[-pp4 + s + t], 7*Log[pp4] + (5*Log[s])/3 - 
   (44*Log[-pp4 + s])/9 - 3*Log[-pp4 + t] - (17*Log[s + t])/3 + 
   (44*Log[-pp4 + s + t])/9, Log[pp4] + (2*Log[s])/3 - (23*Log[-pp4 + s])/9 - 
   2*Log[-pp4 + t] + Log[s + t]/3 + (23*Log[-pp4 + s + t])/9, 
  (16*Log[pp4])/3 - (4*Log[s])/3 - (26*Log[-pp4 + s])/9 - 2*Log[-pp4 + t] - 
   2*Log[s + t] + (26*Log[-pp4 + s + t])/9, -Log[pp4] + (2*Log[s])/3 - 
   (11*Log[-pp4 + s])/9 + Log[s + t]/3 + (11*Log[-pp4 + s + t])/9, 
  -2*Log[pp4] + (4*Log[s])/3 + (8*Log[-pp4 + s])/9 + (2*Log[s + t])/3 - 
   (8*Log[-pp4 + s + t])/9, (13*Log[pp4])/3 - (13*Log[-pp4 + s])/3 - 
   2*Log[-pp4 + t] - (7*Log[s + t])/3 + (13*Log[-pp4 + s + t])/3, 
  -Log[pp4] + (2*Log[s])/3 + (4*Log[-pp4 + s])/9 + Log[s + t]/3 - 
   (4*Log[-pp4 + s + t])/9, (8*Log[pp4])/3 + (2*Log[s])/3 - 
   (14*Log[-pp4 + s])/9 - 2*Log[-pp4 + t] - (4*Log[s + t])/3 + 
   (14*Log[-pp4 + s + t])/9, (2*Log[pp4])/3 + (2*Log[-pp4 + s])/3 - 
   (2*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, 0, 
  (2*Log[-pp4 + s])/3 - (2*Log[-pp4 + s + t])/3, 0, 
  (-2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  5*Log[pp4] + Log[s] - (10*Log[-pp4 + s])/3 - 3*Log[-pp4 + t] - 3*Log[s + t] + 
   (10*Log[-pp4 + s + t])/3, (5*Log[pp4])/3 + Log[s]/3 - (4*Log[-pp4 + s])/9 - 
   Log[-pp4 + t] - Log[s + t] + (4*Log[-pp4 + s + t])/9, 0, 
  (-4*Log[-pp4 + s])/3 + (4*Log[-pp4 + s + t])/3, 
  (10*Log[pp4])/3 - 2*Log[-pp4 + s] - 2*Log[-pp4 + t] - (4*Log[s + t])/3 + 
   2*Log[-pp4 + s + t], (2*Log[s])/3 + (10*Log[-pp4 + s])/9 - 
   (2*Log[s + t])/3 - (10*Log[-pp4 + s + t])/9, 
  (-10*Log[pp4])/3 - (2*Log[s])/3 + (26*Log[-pp4 + s])/9 + 2*Log[-pp4 + t] + 
   2*Log[s + t] - (26*Log[-pp4 + s + t])/9, 0, (-2*Log[-pp4 + s])/3 + 
   (2*Log[-pp4 + s + t])/3, (4*Log[-pp4 + s])/3 - (4*Log[-pp4 + s + t])/3, 
  -2*Log[-pp4 + s] + 2*Log[-pp4 + s + t], (-13*Log[pp4])/27 - (7*Log[s])/18 + 
   (10*Log[-pp4 + s])/27 - Log[t]/9 + Log[-pp4 + t]/3 + (29*Log[s + t])/54 - 
   (7*Log[-pp4 + s + t])/27, (13*Log[pp4])/27 + Log[s]/9 - 
   (10*Log[-pp4 + s])/27 + Log[t]/9 - (2*Log[-pp4 + t])/9 - 
   (10*Log[s + t])/27 + (7*Log[-pp4 + s + t])/27, 
  (-5*Log[pp4])/3 + (2*Log[-pp4 + s])/3 + Log[-pp4 + t] + (2*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, (-4*Log[pp4])/3 + (2*Log[s])/3 + 
   (4*Log[-pp4 + t])/3 - (2*Log[s + t])/3, (-3*Log[s])/2 - Log[t] + 
   2*Log[-pp4 + t] - Log[s + t]/2 + Log[-pp4 + s + t], 
  (7*Log[pp4])/6 + Log[s]/2 - (2*Log[-pp4 + s])/3 - Log[-pp4 + t]/2 - 
   (7*Log[s + t])/6 + (2*Log[-pp4 + s + t])/3, -Log[s]/2 + Log[s + t]/2, 
  -Log[pp4] + Log[s] + Log[t] - Log[-pp4 + s + t]}, 
 {-4*Log[pp4] - Log[s] - 4*Log[-pp4 + s] + 3*Log[t] + 3*Log[-pp4 + t] + 
   3*Log[-pp4 + s + t], (-5*Log[pp4])/4 + (5*Log[s])/4 - 4*Log[-pp4 + s] + 
   4*Log[-pp4 + s + t], Log[pp4]/12 - Log[s]/12 + 7*Log[-pp4 + s] - 3*Log[t] - 
   4*Log[-pp4 + s + t], (-7*Log[pp4])/4 + (7*Log[s])/4 + 4*Log[-pp4 + s] - 
   4*Log[t], -Log[pp4]/6 + Log[s]/6, (7*Log[pp4])/3 - (7*Log[s])/3, 
  Log[pp4] - Log[s] + Log[-pp4 + s] - Log[-pp4 + s + t], 
  (13*Log[pp4])/12 - (13*Log[s])/12, -Log[pp4]/2 + Log[s]/2, 
  Log[pp4]/6 - Log[s]/6, Log[pp4]/2 - Log[s]/2, 0, Log[pp4]/6 - Log[s]/6, 0, 
  (-13*Log[pp4])/6 + (13*Log[s])/6, (-2*Log[pp4])/3 + (2*Log[s])/3, 
  (-7*Log[pp4])/6 + (7*Log[s])/6, Log[pp4]/2 - Log[s]/2, -Log[pp4] + Log[s], 
  -Log[pp4]/6 + Log[s]/6, Log[pp4]/3 + (5*Log[s])/3 - Log[-pp4 + s] - 
   2*Log[s + t] + Log[-pp4 + s + t], (2*Log[pp4])/3 - (2*Log[s])/3, 
  -Log[pp4] + Log[s], -Log[pp4]/4 + Log[s]/4, (3*Log[pp4])/4 - (3*Log[s])/4, 
  3*Log[pp4] - 3*Log[-pp4 + t], (5*Log[pp4])/6 - (5*Log[s])/6, 0, 
  Log[pp4]/3 - Log[s]/3, Log[pp4]/6 - Log[s]/6, Log[pp4]/4 - Log[s]/4, 
  (3*Log[pp4])/2 - (3*Log[s])/2, Log[pp4]/6 - Log[s]/6, 0, 
  (5*Log[pp4])/6 - (5*Log[s])/6, -Log[pp4]/12 + Log[s]/12, 
  Log[pp4]/6 - Log[s]/6, (55*Log[pp4])/12 - (7*Log[s])/12 - 4*Log[-pp4 + s] + 
   Log[t] - Log[-pp4 + s + t], -Log[-pp4 + s] + Log[-pp4 + s + t], 
  2*Log[s] - 3*Log[-pp4 + s] + Log[-pp4 + s + t], 
  (13*Log[pp4])/12 - (13*Log[s])/12, -Log[pp4]/6 + Log[s]/6, 
  Log[pp4]/4 - Log[s]/4 - Log[-pp4 + s] + Log[-pp4 + s + t], 
  (2*Log[pp4])/3 - (2*Log[s])/3, (5*Log[pp4])/4 - (5*Log[s])/4 + Log[-pp4 + s] - 
   Log[-pp4 + s + t], -Log[-pp4 + s] + Log[-pp4 + s + t], 
  Log[pp4]/6 - Log[s]/6 - Log[-pp4 + s] + Log[-pp4 + s + t], 
  Log[pp4]/4 - (13*Log[s])/4 + Log[t] - Log[-pp4 + s + t], 
  (2*Log[pp4])/3 - (2*Log[s])/3, -Log[pp4]/6 + Log[s]/6, 0, Log[pp4] - Log[s], 
  -Log[pp4]/4 + Log[s]/4, (5*Log[pp4])/6 - (5*Log[s])/6, -Log[pp4]/4 + Log[s]/4, 
  -Log[pp4]/2 + Log[s]/2, (7*Log[pp4])/12 - (7*Log[s])/12, 
  -Log[pp4]/4 + Log[s]/4, (2*Log[pp4])/3 - (2*Log[s])/3, -Log[pp4]/3 + Log[s]/3, 
  0, 0, 0, 0, Log[pp4]/2 - Log[s]/2, Log[pp4]/6 - Log[s]/6, 0, 0, 
  Log[pp4]/3 - Log[s]/3, 0, -Log[pp4]/3 + Log[s]/3, 0, 0, 0, 0, 
  (-7*Log[pp4])/108 + (7*Log[s])/108, (19*Log[pp4])/108 - (5*Log[s])/54 - 
   Log[-pp4 + t]/12, -Log[pp4]/6 + Log[s]/6, 0, Log[pp4]/4 - Log[s]/4, 
  Log[pp4]/6 - Log[s]/6, 0, (3*Log[pp4])/4 - (3*Log[-pp4 + t])/4}, 
 {(16*Log[pp4])/3 - (16*Log[s])/3, (-5*Log[pp4])/3 + (5*Log[s])/3, 
  -6*Log[pp4] + 6*Log[s], (-19*Log[pp4])/3 + (19*Log[s])/3, 
  Log[pp4]/3 - Log[s]/3, (97*Log[pp4])/12 - (97*Log[s])/12, 
  (2*Log[pp4])/3 - (2*Log[s])/3, (10*Log[pp4])/3 - (10*Log[s])/3, 
  -3*Log[pp4] + 3*Log[s], -Log[pp4]/3 + Log[s]/3, (4*Log[pp4])/3 - (4*Log[s])/3, 
  0, Log[pp4]/4 - Log[s]/4, 0, (-20*Log[pp4])/3 + (20*Log[s])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, -3*Log[pp4] + 3*Log[s], 
  (4*Log[pp4])/3 - (4*Log[s])/3, (-8*Log[pp4])/3 + (8*Log[s])/3, 
  -Log[pp4] + Log[s], (10*Log[pp4])/3 - (10*Log[s])/3, 4*Log[pp4] - 4*Log[s], 
  -2*Log[pp4] + 2*Log[s], (-2*Log[pp4])/3 + (2*Log[s])/3, 2*Log[pp4] - 2*Log[s], 
  0, (10*Log[pp4])/3 - (10*Log[s])/3, 0, (10*Log[pp4])/3 - (10*Log[s])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, -Log[pp4] + Log[s], 
  (19*Log[pp4])/4 - (19*Log[s])/4, (-2*Log[pp4])/3 + (2*Log[s])/3, 0, 
  (8*Log[pp4])/3 - (8*Log[s])/3, Log[pp4]/3 - Log[s]/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, (4*Log[pp4])/3 - (4*Log[s])/3, 0, 0, 
  (17*Log[pp4])/12 - (17*Log[s])/12, (2*Log[pp4])/3 - (2*Log[s])/3, 
  (2*Log[pp4])/3 - (2*Log[s])/3, (2*Log[pp4])/3 - (2*Log[s])/3, 
  -Log[pp4]/3 + Log[s]/3, 0, (-2*Log[pp4])/3 + (2*Log[s])/3, 
  (2*Log[pp4])/3 - (2*Log[s])/3, (-7*Log[pp4])/3 - (8*Log[s])/3 + 
   2*Log[-pp4 + s], (2*Log[pp4])/3 - (2*Log[s])/3, 0, 
  (-17*Log[pp4])/12 + (17*Log[s])/12, (-2*Log[pp4])/3 + (2*Log[s])/3, 
  -Log[pp4] + Log[s], (-2*Log[pp4])/3 + (2*Log[s])/3, 
  (-4*Log[pp4])/3 + (4*Log[s])/3, (8*Log[pp4])/3 - (8*Log[s])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, (2*Log[pp4])/3 - (2*Log[s])/3, 
  Log[pp4]/3 - Log[s]/3, 0, 0, 0, 0, (3*Log[pp4])/4 - (3*Log[s])/4, 
  (5*Log[pp4])/4 - (5*Log[s])/4, 0, 0, (2*Log[pp4])/3 - (2*Log[s])/3, 
  Log[pp4]/3 - Log[s]/3, -Log[pp4] + Log[s], 0, 0, 0, 0, 
  (-23*Log[pp4])/108 + (23*Log[s])/108, (5*Log[pp4])/27 - (5*Log[s])/27, 
  -Log[pp4]/3 + Log[s]/3, 0, -Log[pp4]/4 + Log[s]/4, 
  (7*Log[pp4])/12 - (7*Log[s])/12, -Log[pp4]/4 + Log[s]/4, 0}, 
 {0, (-3*Log[pp4])/2 - Log[s] + Log[t] + (3*Log[-pp4 + s + t])/2, 
  (5*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 - (5*Log[-pp4 + s + t])/2, 
  (-3*Log[pp4])/2 + (3*Log[-pp4 + s + t])/2, -3*Log[pp4] + 2*Log[s] - 2*Log[t] + 
   3*Log[-pp4 + s + t], -2*Log[pp4] + 6*Log[s] - 6*Log[t] + 2*Log[-pp4 + s + t], 
  (3*Log[pp4])/2 - (3*Log[s])/2 + (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  -Log[pp4] + 3*Log[s] - 3*Log[t] + Log[-pp4 + s + t], 
  2*Log[pp4] - 3*Log[s] + 3*Log[t] - 2*Log[-pp4 + s + t], 
  Log[pp4] - 2*Log[s] + 2*Log[t] - Log[-pp4 + s + t], 
  -Log[pp4] - Log[s] + Log[t] + Log[-pp4 + s + t], 
  -Log[pp4] - Log[s] + Log[t] + Log[-pp4 + s + t], 
  Log[pp4] - 2*Log[s] + 2*Log[t] - Log[-pp4 + s + t], 0, 
  Log[pp4] - 6*Log[s] + 6*Log[t] - Log[-pp4 + s + t], 
  Log[pp4] - Log[-pp4 + s + t], -2*Log[s] + 2*Log[t], 
  Log[pp4] - Log[-pp4 + s + t], -Log[pp4] - Log[s] + Log[t] + Log[-pp4 + s + t], 
  0, Log[pp4]/2 + (5*Log[s])/2 - (5*Log[t])/2 - Log[-pp4 + s + t]/2, 
  -2*Log[pp4] + 2*Log[-pp4 + s + t], -Log[pp4] - 3*Log[s] + 3*Log[t] + 
   Log[-pp4 + s + t], (3*Log[pp4])/2 - (3*Log[-pp4 + s + t])/2, 
  -3*Log[pp4] + 3*Log[s] - 3*Log[t] + 3*Log[-pp4 + s + t], 0, 
  -2*Log[pp4] + 3*Log[s] - 3*Log[t] + 2*Log[-pp4 + s + t], 0, 
  -Log[pp4] + 2*Log[s] - 2*Log[t] + Log[-pp4 + s + t], Log[s] - Log[t], 
  Log[s] - Log[t], 3*Log[s] - 3*Log[t], 2*Log[pp4] + Log[s] - Log[t] - 
   2*Log[-pp4 + s + t], 0, 2*Log[s] - 2*Log[t], -Log[pp4] + Log[-pp4 + s + t], 
  Log[pp4] + Log[s] - Log[t] - Log[-pp4 + s + t], 
  Log[pp4]/2 + 2*Log[s] - 2*Log[t] - Log[-pp4 + s + t]/2, 
  -Log[pp4]/2 - Log[s]/2 + Log[t]/2 + Log[-pp4 + s + t]/2, 
  -Log[pp4]/2 - Log[s]/2 + Log[t]/2 + Log[-pp4 + s + t]/2, 
  Log[pp4]/2 + 3*Log[s] - 3*Log[t] - Log[-pp4 + s + t]/2, 
  -Log[pp4] - Log[s] + Log[t] + Log[-pp4 + s + t], 
  -Log[pp4] - (3*Log[s])/2 + (3*Log[t])/2 + Log[-pp4 + s + t], 
  2*Log[s] - 2*Log[t], Log[pp4]/2 - (3*Log[s])/2 + (3*Log[t])/2 - 
   Log[-pp4 + s + t]/2, -Log[pp4]/2 - Log[s]/2 + Log[t]/2 + Log[-pp4 + s + t]/2, 
  -Log[pp4]/2 - Log[s]/2 + Log[t]/2 + Log[-pp4 + s + t]/2, 
  Log[pp4]/2 - Log[-pp4 + s + t]/2, Log[pp4] + Log[s] - Log[t] - 
   Log[-pp4 + s + t], -Log[pp4] - 2*Log[s] - 2*Log[t] + 2*Log[s + t], 
  Log[pp4]/2 - Log[s] + Log[t] - Log[-pp4 + s + t]/2, 
  2*Log[pp4] + 2*Log[s] - 2*Log[t] - 2*Log[-pp4 + s + t], 
  Log[pp4] - Log[s] + Log[t] - Log[-pp4 + s + t], 
  2*Log[pp4] + Log[s] - Log[t] - 2*Log[-pp4 + s + t], 
  Log[pp4] - Log[s] + Log[t] - Log[-pp4 + s + t], 
  Log[pp4] - 2*Log[s] + 2*Log[t] - Log[-pp4 + s + t], 
  -Log[pp4] + 2*Log[s] - 2*Log[t] + Log[-pp4 + s + t], 
  -Log[pp4]/2 + Log[-pp4 + s + t]/2, 2*Log[s] - 2*Log[t], 0, 0, 0, 0, 0, 
  3*Log[s] - 3*Log[t], Log[s] - Log[t], 0, 0, 2*Log[s] - 2*Log[t], 0, 
  -2*Log[s] + 2*Log[t], 0, 0, 0, 0, (-2*Log[s])/9 + (2*Log[t])/9, 
  (2*Log[s])/9 - (2*Log[t])/9, -Log[s]/2 + Log[t]/2, 0, 0, 
  Log[s]/2 - Log[t]/2, 0, 0}, {(-16*Log[pp4])/3 - (155*Log[s])/9 + 
   (158*Log[s + t])/9 + 5*Log[-pp4 + s + t], (2*Log[pp4])/3 + (115*Log[s])/36 - 
   (28*Log[s + t])/9 - (3*Log[-pp4 + s + t])/4, 6*Log[pp4] + (481*Log[s])/36 - 
   (269*Log[s + t])/18 - (53*Log[-pp4 + s + t])/12, 
  (23*Log[pp4])/6 + (575*Log[s])/36 + Log[t]/2 - (149*Log[s + t])/9 - 
   (15*Log[-pp4 + s + t])/4, (-23*Log[pp4])/6 + Log[s]/18 - (3*Log[t])/2 + 
   8*Log[-pp4 + t] + (22*Log[s + t])/9 - (31*Log[-pp4 + s + t])/6, 
  (-97*Log[pp4])/12 - (283*Log[s])/36 + (245*Log[s + t])/18 + 
   (7*Log[-pp4 + s + t])/3, (-2*Log[pp4])/3 - (83*Log[s])/18 + 
   (95*Log[s + t])/18, (-10*Log[pp4])/3 - (169*Log[s])/36 + 
   (125*Log[s + t])/18 + (13*Log[-pp4 + s + t])/12, 
  (7*Log[pp4])/2 - Log[s]/2 + Log[t]/2 - 2*Log[s + t] - 
   (3*Log[-pp4 + s + t])/2, (11*Log[pp4])/6 - (13*Log[s])/18 - Log[t]/2 - 
   (16*Log[s + t])/9 + (7*Log[-pp4 + s + t])/6, 
  (-4*Log[pp4])/3 - (49*Log[s])/18 + (41*Log[s + t])/9 - Log[-pp4 + s + t]/2, 
  2*Log[s] - 2*Log[-pp4 + s + t], -Log[pp4]/4 - (157*Log[s])/36 + 
   (53*Log[s + t])/18 + (5*Log[-pp4 + s + t])/3, 0, 
  (20*Log[pp4])/3 + (71*Log[s])/9 - (107*Log[s + t])/9 - 
   (8*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 - (10*Log[s])/9 + Log[s + t]/9 + 
   Log[-pp4 + s + t]/3, 3*Log[pp4] + (58*Log[s])/9 - (79*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/3, Log[pp4]/6 - (29*Log[s])/9 - Log[t]/2 + 
   (23*Log[s + t])/9 + Log[-pp4 + s + t], (8*Log[pp4])/3 + (70*Log[s])/9 - 
   (76*Log[s + t])/9 - 2*Log[-pp4 + s + t], Log[pp4] + (19*Log[s])/9 - 
   (22*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (-10*Log[pp4])/3 - (131*Log[s])/18 + (70*Log[s + t])/9 + 
   (17*Log[-pp4 + s + t])/6, -6*Log[pp4] - (94*Log[s])/9 + 2*Log[t] + 
   (124*Log[s + t])/9 + (2*Log[-pp4 + s + t])/3, 
  2*Log[pp4] + (5*Log[s])/3 - (8*Log[s + t])/3 - Log[-pp4 + s + t], 
  (8*Log[pp4])/3 + (121*Log[s])/36 - Log[t] - (52*Log[s + t])/9 + 
   (3*Log[-pp4 + s + t])/4, -2*Log[pp4] + (29*Log[s])/12 - (7*Log[s + t])/6 + 
   (3*Log[-pp4 + s + t])/4, 3*Log[s] - 2*Log[s + t] - Log[-pp4 + s + t], 
  (-10*Log[pp4])/3 - (53*Log[s])/18 + (49*Log[s + t])/9 + 
   (5*Log[-pp4 + s + t])/6, (7*Log[s])/3 - (7*Log[s + t])/3, 
  (-29*Log[pp4])/6 - (137*Log[s])/18 + Log[t]/2 + (100*Log[s + t])/9 + 
   (5*Log[-pp4 + s + t])/6, (2*Log[pp4])/3 + (9*Log[s])/2 - (16*Log[s + t])/3 + 
   Log[-pp4 + s + t]/6, Log[pp4] + (43*Log[s])/12 - (16*Log[s + t])/3 + 
   (3*Log[-pp4 + s + t])/4, (-19*Log[pp4])/4 - (83*Log[s])/12 + 
   (61*Log[s + t])/6 + (3*Log[-pp4 + s + t])/2, (2*Log[pp4])/3 - Log[s]/2 - 
   Log[s + t]/3 + Log[-pp4 + s + t]/6, 0, (-8*Log[pp4])/3 - (23*Log[s])/6 + 
   (17*Log[s + t])/3 + (5*Log[-pp4 + s + t])/6, 
  (-11*Log[pp4])/6 - (23*Log[s])/12 + Log[t]/2 + (10*Log[s + t])/3 - 
   Log[-pp4 + s + t]/12, (2*Log[pp4])/3 + (3*Log[s])/2 - (7*Log[s + t])/3 + 
   Log[-pp4 + s + t]/6, -Log[pp4]/3 + (35*Log[s])/36 + (7*Log[s + t])/9 - 
   (17*Log[-pp4 + s + t])/12, (-11*Log[s])/6 + Log[s + t]/3 + 
   (3*Log[-pp4 + s + t])/2, (-3*Log[s])/2 + (3*Log[-pp4 + s + t])/2, 
  (-5*Log[pp4])/12 + Log[s]/6 + Log[s + t]/6 + Log[-pp4 + s + t]/12, 
  (-2*Log[pp4])/3 - (7*Log[s])/6 + 2*Log[s + t] - Log[-pp4 + s + t]/6, 
  Log[pp4]/3 + (53*Log[s])/36 - (5*Log[s + t])/9 - (5*Log[-pp4 + s + t])/4, 
  (-2*Log[pp4])/3 + Log[s]/9 + (8*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  Log[pp4]/3 + (23*Log[s])/36 + (5*Log[s + t])/18 - (5*Log[-pp4 + s + t])/4, 
  (5*Log[s])/6 - Log[s + t]/3 - Log[-pp4 + s + t]/2, 
  (2*Log[pp4])/3 + (10*Log[s])/3 - (8*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, 
  Log[pp4]/3 - (25*Log[s])/36 + Log[s + t]/9 + Log[-pp4 + s + t]/4, 
  Log[pp4]/3 + (4*Log[s])/9 + Log[t] - (4*Log[s + t])/9 - 
   (4*Log[-pp4 + s + t])/3, (-2*Log[pp4])/3 + (17*Log[s])/6 - 2*Log[s + t] - 
   Log[-pp4 + s + t]/6, -Log[pp4] - (7*Log[s])/2 + Log[t] - Log[s + t]/2 + 
   Log[-pp4 + s + t], (17*Log[pp4])/12 - (77*Log[s])/36 - (5*Log[s + t])/18 + 
   Log[-pp4 + s + t], (2*Log[pp4])/3 + (43*Log[s])/36 - (29*Log[s + t])/18 - 
   Log[-pp4 + s + t]/4, Log[pp4] - (55*Log[s])/18 + (11*Log[s + t])/9 + 
   (5*Log[-pp4 + s + t])/6, (2*Log[pp4])/3 + (19*Log[s])/36 - 
   (17*Log[s + t])/18 - Log[-pp4 + s + t]/4, (4*Log[pp4])/3 - (11*Log[s])/18 - 
   (2*Log[s + t])/9 - Log[-pp4 + s + t]/2, (-8*Log[pp4])/3 + (5*Log[s])/4 + 
   (5*Log[s + t])/6 + (7*Log[-pp4 + s + t])/12, -Log[pp4]/3 + (25*Log[s])/36 - 
   Log[s + t]/9 - Log[-pp4 + s + t]/4, (-2*Log[pp4])/3 + Log[s]/9 + 
   (8*Log[s + t])/9 - Log[-pp4 + s + t]/3, -Log[pp4]/3 - (5*Log[s])/3 + 
   (4*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 0, -Log[s]/3 + Log[s + t]/3, 0, 
  Log[s]/3 - Log[s + t]/3, (-3*Log[pp4])/4 - (7*Log[s])/12 + 
   (5*Log[s + t])/6 + Log[-pp4 + s + t]/2, (-5*Log[pp4])/4 - (55*Log[s])/36 + 
   (47*Log[s + t])/18 + Log[-pp4 + s + t]/6, 0, 
  (2*Log[s])/3 - (2*Log[s + t])/3, (-2*Log[pp4])/3 - (2*Log[s])/3 + 
   Log[s + t] + Log[-pp4 + s + t]/3, -Log[pp4]/3 - (8*Log[s])/9 + 
   (11*Log[s + t])/9, Log[pp4] + (5*Log[s])/9 - (11*Log[s + t])/9 - 
   Log[-pp4 + s + t]/3, 0, Log[s]/3 - Log[s + t]/3, 
  (-2*Log[s])/3 + (2*Log[s + t])/3, Log[s] - Log[s + t], 
  (23*Log[pp4])/108 + (5*Log[s])/18 - (23*Log[s + t])/54 - 
   (7*Log[-pp4 + s + t])/108, (-5*Log[pp4])/27 - Log[s]/4 + 
   (10*Log[s + t])/27 + (7*Log[-pp4 + s + t])/108, 
  Log[pp4]/3 + Log[s]/2 - (2*Log[s + t])/3 - Log[-pp4 + s + t]/6, 0, 
  Log[pp4]/4 - Log[s + t]/2 + Log[-pp4 + s + t]/4, 
  (-7*Log[pp4])/12 - (3*Log[s])/4 + (7*Log[s + t])/6 + Log[-pp4 + s + t]/6, 
  Log[pp4]/4 + Log[s]/4 - Log[s + t]/2, Log[s]/4 - Log[-pp4 + s + t]/4}, 
 {0, 0, 0, 0, 0, Log[s]/4 - Log[-pp4 + s]/4, 0, 0, 0, 0, 0, 0, 
  -Log[s]/4 + Log[-pp4 + s]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, Log[s]/4 - Log[-pp4 + s]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[s]/4 - Log[-pp4 + s]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[s]/4 - (11*Log[-pp4 + s])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[s]/4 - Log[-pp4 + s]/4, -Log[s]/4 + Log[-pp4 + s]/4, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-50*Log[s])/9 + (50*Log[-pp4 + s + t])/9, 
  (-23*Log[s])/36 + (23*Log[-pp4 + s + t])/36, 
  (95*Log[s])/18 - (95*Log[-pp4 + s + t])/18, 
  (137*Log[s])/36 - (137*Log[-pp4 + s + t])/36, 
  -Log[s]/9 + Log[-pp4 + s + t]/9, (-181*Log[s])/36 + (3*Log[t])/4 + 
   (77*Log[-pp4 + s + t])/18, (-19*Log[s])/36 + (19*Log[-pp4 + s + t])/36, 
  (-19*Log[s])/9 + (19*Log[-pp4 + s + t])/9, 2*Log[s] - 2*Log[-pp4 + s + t], 
  (4*Log[s])/9 - (4*Log[-pp4 + s + t])/9, (-5*Log[s])/9 + 
   (5*Log[-pp4 + s + t])/9, 0, (35*Log[s])/36 - (3*Log[t])/4 - 
   (2*Log[-pp4 + s + t])/9, 0, (121*Log[s])/18 - (121*Log[-pp4 + s + t])/18, 
  (13*Log[s])/18 - (13*Log[-pp4 + s + t])/18, 
  (29*Log[s])/18 - (29*Log[-pp4 + s + t])/18, 
  (-5*Log[s])/9 + (5*Log[-pp4 + s + t])/9, 
  (13*Log[s])/9 - (13*Log[-pp4 + s + t])/9, 
  (7*Log[s])/9 - (7*Log[-pp4 + s + t])/9, (-22*Log[s])/9 + 
   (22*Log[-pp4 + s + t])/9, (-10*Log[s])/9 + (10*Log[-pp4 + s + t])/9, 
  (8*Log[s])/3 - (8*Log[-pp4 + s + t])/3, (-17*Log[s])/36 + 
   (17*Log[-pp4 + s + t])/36, (-17*Log[s])/6 + (17*Log[-pp4 + s + t])/6, 
  6*Log[s] - 6*Log[-pp4 + s + t], (-28*Log[s])/9 + (28*Log[-pp4 + s + t])/9, 
  -Log[s]/6 + Log[-pp4 + s + t]/6, (-16*Log[s])/9 + (16*Log[-pp4 + s + t])/9, 
  -Log[s]/2 + Log[-pp4 + s + t]/2, Log[s]/12 - Log[-pp4 + s + t]/12, 
  (-59*Log[s])/12 + (3*Log[t])/4 + (25*Log[-pp4 + s + t])/6, 0, 0, 
  (-7*Log[s])/3 + (7*Log[-pp4 + s + t])/3, Log[s]/12 - Log[-pp4 + s + t]/12, 0, 
  (-61*Log[s])/36 + (61*Log[-pp4 + s + t])/36, Log[s]/6 - Log[-pp4 + s + t]/6, 
  0, (-10*Log[s])/3 + (3*Log[t])/4 + (31*Log[-pp4 + s + t])/12, 
  -Log[s]/6 + Log[-pp4 + s + t]/6, (-25*Log[s])/36 + (25*Log[-pp4 + s + t])/36, 
  (-11*Log[s])/9 + (11*Log[-pp4 + s + t])/9, 
  (-5*Log[s])/18 + (5*Log[-pp4 + s + t])/18, -Log[s]/6 + Log[-pp4 + s + t]/6, 
  -Log[s]/6 + Log[-pp4 + s + t]/6, (-13*Log[s])/36 + (13*Log[-pp4 + s + t])/36, 
  (-17*Log[s])/9 + (17*Log[-pp4 + s + t])/9, 
  (-7*Log[s])/6 + (7*Log[-pp4 + s + t])/6, -Log[s]/4 + Log[-pp4 + s + t]/4, 
  (-179*Log[s])/36 - (3*Log[t])/4 + (103*Log[-pp4 + s + t])/18, 
  (-25*Log[s])/18 - 3*Log[t] + (25*Log[-pp4 + s + t])/18, 
  (-17*Log[s])/9 + (17*Log[-pp4 + s + t])/9, -Log[s]/18 + Log[-pp4 + s + t]/18, 
  (13*Log[s])/18 - (13*Log[-pp4 + s + t])/18, -2*Log[s] + 2*Log[-pp4 + s + t], 
  (13*Log[s])/36 - (13*Log[-pp4 + s + t])/36, 
  (-11*Log[s])/9 + (11*Log[-pp4 + s + t])/9, Log[s]/3 - Log[-pp4 + s + t]/3, 0, 
  Log[s]/6 - Log[-pp4 + s + t]/6, 0, -Log[s]/6 + Log[-pp4 + s + t]/6, 
  (-31*Log[s])/12 + (3*Log[t])/4 + (11*Log[-pp4 + s + t])/6, 
  (11*Log[s])/36 - (3*Log[t])/4 + (4*Log[-pp4 + s + t])/9, 0, 
  -Log[s]/3 + Log[-pp4 + s + t]/3, (-7*Log[s])/6 + (7*Log[-pp4 + s + t])/6, 
  (5*Log[s])/18 - (5*Log[-pp4 + s + t])/18, 
  (25*Log[s])/18 - (25*Log[-pp4 + s + t])/18, 0, 
  -Log[s]/6 + Log[-pp4 + s + t]/6, Log[s]/3 - Log[-pp4 + s + t]/3, 
  -Log[s]/2 + Log[-pp4 + s + t]/2, (7*Log[s])/36 - (7*Log[-pp4 + s + t])/36, 
  (-7*Log[s])/36 + (7*Log[-pp4 + s + t])/36, Log[s]/2 - Log[-pp4 + s + t]/2, 0, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s + t])/4, -Log[s]/2 + Log[-pp4 + s + t]/2, 0, 
  (3*Log[s])/4 - (3*Log[-pp4 + s + t])/4}, 
 {(-16*Log[pp4])/3 + (16*Log[-pp4 + s])/3, (5*Log[pp4])/3 - (5*Log[-pp4 + s])/3, 
  4*Log[pp4] - 4*Log[-pp4 + s], (19*Log[pp4])/3 - (19*Log[-pp4 + s])/3, 
  -Log[pp4]/3 + Log[-pp4 + s]/3, (-25*Log[pp4])/3 + (25*Log[-pp4 + s])/3, 
  (-5*Log[pp4])/3 + (5*Log[-pp4 + s])/3, (-10*Log[pp4])/3 + (10*Log[-pp4 + s])/3, 
  3*Log[pp4] - 3*Log[-pp4 + s], Log[pp4]/3 - Log[-pp4 + s]/3, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3, 0, 0, 0, 
  (20*Log[pp4])/3 - (20*Log[-pp4 + s])/3, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 
  3*Log[pp4] - 3*Log[-pp4 + s], (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3, 
  (8*Log[pp4])/3 - (8*Log[-pp4 + s])/3, Log[pp4] - Log[-pp4 + s], 
  (-10*Log[pp4])/3 + (10*Log[-pp4 + s])/3, -4*Log[pp4] + 4*Log[-pp4 + s], 
  2*Log[pp4] - 2*Log[-pp4 + s], (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 
  -2*Log[pp4] + 2*Log[-pp4 + s], 0, (-10*Log[pp4])/3 + (10*Log[-pp4 + s])/3, 0, 
  (-10*Log[pp4])/3 + (10*Log[-pp4 + s])/3, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 
  Log[pp4] - Log[-pp4 + s], -5*Log[pp4] + 5*Log[-pp4 + s], 
  (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 0, (-8*Log[pp4])/3 + (8*Log[-pp4 + s])/3, 
  -Log[pp4]/3 + Log[-pp4 + s]/3, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3, 0, 0, 
  (-5*Log[pp4])/3 + (5*Log[-pp4 + s])/3, (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, 0, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, 0, (-7*Log[pp4])/3 + 
   (7*Log[-pp4 + s])/3, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, -3*Log[s], 
  (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3, 
  (-8*Log[pp4])/3 + (8*Log[-pp4 + s])/3, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, -Log[pp4]/3 + Log[-pp4 + s]/3, 0, 0, 0, 
  0, -Log[pp4] + Log[-pp4 + s], -Log[pp4] + Log[-pp4 + s], 0, 0, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, -Log[pp4]/3 + Log[-pp4 + s]/3, 
  Log[pp4] - Log[-pp4 + s], 0, 0, 0, 0, (5*Log[pp4])/27 - (5*Log[-pp4 + s])/27, 
  (-5*Log[pp4])/27 + (5*Log[-pp4 + s])/27, Log[pp4]/3 - Log[-pp4 + s]/3, 0, 0, 
  (-7*Log[pp4])/12 + (7*Log[-pp4 + s])/12, Log[pp4]/4 - Log[-pp4 + s]/4, 0}, 
 {(-16*Log[pp4])/3 - (26*Log[-pp4 + s])/9 + (16*Log[t])/3 + 
   (26*Log[-pp4 + s + t])/9, (19*Log[pp4])/6 + (5*Log[-pp4 + s])/18 - 
   (11*Log[t])/3 + (2*Log[-pp4 + s + t])/9, 
  (31*Log[pp4])/6 + (13*Log[-pp4 + s])/9 - (25*Log[t])/6 - 
   (22*Log[-pp4 + s + t])/9, (35*Log[pp4])/6 + (61*Log[-pp4 + s])/18 - 
   (22*Log[t])/3 - (17*Log[-pp4 + s + t])/9, Log[pp4]/3 - (16*Log[-pp4 + s])/9 + 
   (8*Log[t])/3 - (11*Log[-pp4 + s + t])/9, 
  (-8*Log[pp4])/3 - (49*Log[-pp4 + s])/9 + (20*Log[t])/3 + 
   (13*Log[-pp4 + s + t])/9, Log[pp4]/3 - (13*Log[-pp4 + s])/9 - Log[t]/3 + 
   (13*Log[-pp4 + s + t])/9, (-5*Log[pp4])/3 - (7*Log[-pp4 + s])/9 + 
   (11*Log[t])/3 - (11*Log[-pp4 + s + t])/9, -Log[pp4] + 2*Log[-pp4 + s] - 
   4*Log[t] + 3*Log[-pp4 + s + t], -Log[pp4]/3 + (10*Log[-pp4 + s])/9 - 
   (2*Log[t])/3 - Log[-pp4 + s + t]/9, -Log[pp4]/3 - (8*Log[-pp4 + s])/9 + 
   Log[t]/3 + (8*Log[-pp4 + s + t])/9, 2*Log[pp4] - 2*Log[t], 
  (-8*Log[pp4])/3 + (14*Log[-pp4 + s])/9 - Log[t]/3 + (13*Log[-pp4 + s + t])/9, 
  0, (7*Log[pp4])/3 + (23*Log[-pp4 + s])/9 - (19*Log[t])/3 + 
   (13*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 - (4*Log[-pp4 + s])/9 - Log[t]/3 + 
   (13*Log[-pp4 + s + t])/9, (8*Log[pp4])/3 + (25*Log[-pp4 + s])/9 - 
   (14*Log[t])/3 - (7*Log[-pp4 + s + t])/9, 
  (-4*Log[pp4])/3 - (8*Log[-pp4 + s])/9 + (7*Log[t])/3 - Log[-pp4 + s + t]/9, 
  (11*Log[pp4])/3 + (10*Log[-pp4 + s])/9 - (11*Log[t])/3 - 
   (10*Log[-pp4 + s + t])/9, (2*Log[pp4])/3 + (4*Log[-pp4 + s])/9 - 
   (2*Log[t])/3 - (4*Log[-pp4 + s + t])/9, (-19*Log[pp4])/6 - 
   (28*Log[-pp4 + s])/9 + (31*Log[t])/6 + (10*Log[-pp4 + s + t])/9, 
  (-8*Log[pp4])/3 - (34*Log[-pp4 + s])/9 + (2*Log[t])/3 + 
   (52*Log[-pp4 + s + t])/9, Log[pp4] + (2*Log[-pp4 + s])/3 - 3*Log[t] + 
   (4*Log[-pp4 + s + t])/3, Log[pp4]/6 + (35*Log[-pp4 + s])/18 + (4*Log[t])/3 - 
   (31*Log[-pp4 + s + t])/9, -Log[-pp4 + s]/3 + 2*Log[t] - 
   (5*Log[-pp4 + s + t])/3, -4*Log[pp4] + 2*Log[t] + 2*Log[-pp4 + s + t], 
  Log[pp4]/3 - (16*Log[-pp4 + s])/9 + (8*Log[t])/3 - (11*Log[-pp4 + s + t])/9, 
  Log[pp4] + Log[-pp4 + s]/3 - (4*Log[-pp4 + s + t])/3, 
  (-5*Log[pp4])/3 - (40*Log[-pp4 + s])/9 + (8*Log[t])/3 + 
   (31*Log[-pp4 + s + t])/9, Log[pp4] + 2*Log[-pp4 + s] - 3*Log[-pp4 + s + t], 
  Log[pp4]/2 + (4*Log[-pp4 + s])/3 + Log[t]/2 - (7*Log[-pp4 + s + t])/3, 
  -Log[pp4] - (11*Log[-pp4 + s])/3 + 4*Log[t] + (2*Log[-pp4 + s + t])/3, 
  -Log[pp4] + Log[-pp4 + s], 0, -Log[pp4] - (7*Log[-pp4 + s])/3 + 3*Log[t] + 
   Log[-pp4 + s + t]/3, -Log[pp4]/2 - (2*Log[-pp4 + s])/3 - Log[t]/2 + 
   (5*Log[-pp4 + s + t])/3, Log[-pp4 + s] - Log[-pp4 + s + t], 
  (11*Log[pp4])/6 - (29*Log[-pp4 + s])/18 + (2*Log[t])/3 - 
   (8*Log[-pp4 + s + t])/9, (-3*Log[pp4])/2 - Log[-pp4 + s]/3 + (3*Log[t])/2 + 
   Log[-pp4 + s + t]/3, (-3*Log[pp4])/2 + (3*Log[t])/2, 
  (3*Log[pp4])/2 - (11*Log[-pp4 + s])/6 + 2*Log[t] - (5*Log[-pp4 + s + t])/3, 
  (-2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 + (7*Log[-pp4 + s])/18 - (5*Log[t])/6 - 
   (8*Log[-pp4 + s + t])/9, (2*Log[pp4])/3 - (14*Log[-pp4 + s])/9 + 
   (4*Log[t])/3 - (4*Log[-pp4 + s + t])/9, (17*Log[pp4])/6 - 
   (4*Log[-pp4 + s])/9 - (5*Log[t])/6 - (14*Log[-pp4 + s + t])/9, 
  Log[pp4]/2 + Log[-pp4 + s]/3 - Log[t]/2 - Log[-pp4 + s + t]/3, 
  (3*Log[pp4])/2 + (4*Log[-pp4 + s])/3 - (3*Log[t])/2 - (4*Log[-pp4 + s + t])/3, 
  -Log[pp4]/6 - (5*Log[-pp4 + s])/18 + (2*Log[t])/3 - (2*Log[-pp4 + s + t])/9, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + s])/9 + (4*Log[t])/3 - 
   (16*Log[-pp4 + s + t])/9, (-5*Log[-pp4 + s])/3 + (5*Log[-pp4 + s + t])/3, 
  (3*Log[pp4])/2 + Log[-pp4 + s]/2 - 3*Log[t] + Log[-pp4 + s + t], 
  (8*Log[pp4])/3 - (23*Log[-pp4 + s])/9 + (4*Log[t])/3 - 
   (13*Log[-pp4 + s + t])/9, (-4*Log[pp4])/3 + (16*Log[-pp4 + s])/9 - 
   (2*Log[t])/3 + (2*Log[-pp4 + s + t])/9, -Log[pp4]/3 - (20*Log[-pp4 + s])/9 + 
   Log[t]/3 + (20*Log[-pp4 + s + t])/9, (2*Log[pp4])/3 - 3*Log[s] + 
   (10*Log[-pp4 + s])/9 - (11*Log[t])/3 + (17*Log[-pp4 + s + t])/9, 
  Log[pp4]/3 + (5*Log[-pp4 + s])/9 - (4*Log[t])/3 + (4*Log[-pp4 + s + t])/9, 
  Log[pp4] - 3*Log[-pp4 + s] + 2*Log[t], Log[pp4]/6 + (5*Log[-pp4 + s])/18 + 
   (7*Log[t])/3 - (25*Log[-pp4 + s + t])/9, 
  (2*Log[pp4])/3 - (14*Log[-pp4 + s])/9 + (4*Log[t])/3 - 
   (4*Log[-pp4 + s + t])/9, -Log[pp4] + Log[-pp4 + s]/3 + 
   (2*Log[-pp4 + s + t])/3, 0, -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, 0, 
  Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, Log[pp4] - (7*Log[-pp4 + s])/3 + 
   2*Log[t] - (2*Log[-pp4 + s + t])/3, (-5*Log[pp4])/3 + (8*Log[-pp4 + s])/9 + 
   (2*Log[t])/3 + Log[-pp4 + s + t]/9, 0, (2*Log[-pp4 + s])/3 - 
   (2*Log[-pp4 + s + t])/3, (-5*Log[-pp4 + s])/3 + 2*Log[t] - 
   Log[-pp4 + s + t]/3, -Log[pp4]/3 + (4*Log[-pp4 + s])/9 - (2*Log[t])/3 + 
   (5*Log[-pp4 + s + t])/9, Log[pp4]/3 + (2*Log[-pp4 + s])/9 - (4*Log[t])/3 + 
   (7*Log[-pp4 + s + t])/9, 0, Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 
  (-2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  Log[-pp4 + s] - Log[-pp4 + s + t], Log[pp4]/18 + (2*Log[-pp4 + s])/9 - 
   (5*Log[t])/18, -Log[pp4]/18 - (2*Log[-pp4 + s])/9 + (5*Log[t])/18, 
  Log[-pp4 + s]/2 - Log[t]/2, 0, Log[pp4]/2 - Log[t]/2, 
  -Log[pp4]/4 - Log[-pp4 + s]/4 + Log[t]/2, Log[pp4]/4 - Log[-pp4 + s]/4, 
  -Log[pp4]/2 + Log[t]/2}, {(26*Log[-pp4 + s])/9 - (26*Log[-pp4 + s + t])/9, 
  Log[pp4]/2 + 2*Log[s] - (5*Log[-pp4 + s])/18 + Log[t] - 
   (29*Log[-pp4 + s + t])/9, -Log[pp4] - 3*Log[s] - (13*Log[-pp4 + s])/9 + 
   (49*Log[-pp4 + s + t])/9, (3*Log[pp4])/2 - (61*Log[-pp4 + s])/18 + 3*Log[t] - 
   (10*Log[-pp4 + s + t])/9, 3*Log[pp4] - 4*Log[s] + (34*Log[-pp4 + s])/9 + 
   2*Log[t] - (43*Log[-pp4 + s + t])/9, Log[pp4] - 11*Log[s] + 
   (103*Log[-pp4 + s])/9 - (13*Log[-pp4 + s + t])/9, 
  -3*Log[pp4] + 3*Log[s] + (13*Log[-pp4 + s])/9 - 3*Log[t] + 
   (14*Log[-pp4 + s + t])/9, 2*Log[pp4] - 6*Log[s] + (25*Log[-pp4 + s])/9 + 
   (11*Log[-pp4 + s + t])/9, -2*Log[pp4] + 6*Log[s] - 5*Log[-pp4 + s] + 
   Log[-pp4 + s + t], -Log[pp4] + 4*Log[s] - (28*Log[-pp4 + s])/9 - 2*Log[t] + 
   (19*Log[-pp4 + s + t])/9, 2*Log[s] + (8*Log[-pp4 + s])/9 - 
   (26*Log[-pp4 + s + t])/9, 2*Log[s] - 2*Log[-pp4 + s + t], 
  Log[pp4] + 3*Log[s] - (41*Log[-pp4 + s])/9 + (5*Log[-pp4 + s + t])/9, 0, 
  -Log[pp4] + 12*Log[s] - (104*Log[-pp4 + s])/9 + (5*Log[-pp4 + s + t])/9, 
  -Log[pp4] + (4*Log[-pp4 + s])/9 + (5*Log[-pp4 + s + t])/9, 
  4*Log[s] - (43*Log[-pp4 + s])/9 + (7*Log[-pp4 + s + t])/9, 
  -Log[pp4] + (8*Log[-pp4 + s])/9 - 2*Log[t] + (19*Log[-pp4 + s + t])/9, 
  2*Log[s] - (10*Log[-pp4 + s])/9 - (8*Log[-pp4 + s + t])/9, 
  (-4*Log[-pp4 + s])/9 + (4*Log[-pp4 + s + t])/9, 
  -5*Log[s] + (46*Log[-pp4 + s])/9 - Log[-pp4 + s + t]/9, 
  2*Log[pp4] + (34*Log[-pp4 + s])/9 + 4*Log[t] - (88*Log[-pp4 + s + t])/9, 
  6*Log[s] - (8*Log[-pp4 + s])/3 - (10*Log[-pp4 + s + t])/3, 
  (-3*Log[pp4])/2 - (35*Log[-pp4 + s])/18 - 3*Log[t] + (58*Log[-pp4 + s + t])/9, 
  3*Log[pp4] - 6*Log[s] + (10*Log[-pp4 + s])/3 - Log[-pp4 + s + t]/3, 0, 
  2*Log[pp4] - 6*Log[s] + (43*Log[-pp4 + s])/9 - (7*Log[-pp4 + s + t])/9, 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, Log[pp4] - 4*Log[s] + 
   (58*Log[-pp4 + s])/9 + 2*Log[t] - (49*Log[-pp4 + s + t])/9, 
  Log[pp4] - 2*Log[s] - 2*Log[-pp4 + s] + 3*Log[-pp4 + s + t], 
  Log[pp4] - 2*Log[s] - (4*Log[-pp4 + s])/3 + (7*Log[-pp4 + s + t])/3, 
  -Log[pp4] - 5*Log[s] + (20*Log[-pp4 + s])/3 - (2*Log[-pp4 + s + t])/3, 
  -Log[pp4] - 2*Log[s] - Log[-pp4 + s] + 4*Log[-pp4 + s + t], 0, 
  -4*Log[s] + (13*Log[-pp4 + s])/3 - Log[-pp4 + s + t]/3, 
  Log[pp4] + (2*Log[-pp4 + s])/3 + 2*Log[t] - (11*Log[-pp4 + s + t])/3, 
  -2*Log[s] - Log[-pp4 + s] + 3*Log[-pp4 + s + t], 
  -Log[pp4]/2 - 4*Log[s] + (65*Log[-pp4 + s])/18 - Log[t] + 
   (17*Log[-pp4 + s + t])/9, Log[s] + Log[-pp4 + s]/3 - (4*Log[-pp4 + s + t])/3, 
  Log[s] - Log[-pp4 + s + t], (-3*Log[pp4])/2 - 5*Log[s] + 
   (29*Log[-pp4 + s])/6 - Log[t] + (8*Log[-pp4 + s + t])/3, 
  2*Log[s] + (2*Log[-pp4 + s])/3 - (8*Log[-pp4 + s + t])/3, 
  -Log[pp4]/2 + 3*Log[s] - (7*Log[-pp4 + s])/18 - Log[t] - 
   (10*Log[-pp4 + s + t])/9, -4*Log[s] + (32*Log[-pp4 + s])/9 + 
   (4*Log[-pp4 + s + t])/9, -2*Log[pp4] + 3*Log[s] + (4*Log[-pp4 + s])/9 - 
   3*Log[t] + (14*Log[-pp4 + s + t])/9, Log[s] - Log[-pp4 + s]/3 - 
   (2*Log[-pp4 + s + t])/3, Log[s] - (4*Log[-pp4 + s])/3 + Log[-pp4 + s + t]/3, 
  -Log[pp4]/2 + (5*Log[-pp4 + s])/18 - Log[t] + (11*Log[-pp4 + s + t])/9, 
  -Log[pp4] - 2*Log[s] + (11*Log[-pp4 + s])/9 - 2*Log[t] + 
   (34*Log[-pp4 + s + t])/9, -2*Log[s] + (11*Log[-pp4 + s])/3 - 2*Log[s + t] + 
   Log[-pp4 + s + t]/3, (-3*Log[pp4])/2 + 2*Log[s] - Log[-pp4 + s]/2, 
  -Log[pp4] - 5*Log[s] + (41*Log[-pp4 + s])/9 + (13*Log[-pp4 + s + t])/9, 
  2*Log[pp4] - 2*Log[s] - (16*Log[-pp4 + s])/9 + (16*Log[-pp4 + s + t])/9, 
  -2*Log[pp4] - 2*Log[s] + (29*Log[-pp4 + s])/9 + (7*Log[-pp4 + s + t])/9, 
  -2*Log[pp4] + 2*Log[s] - (10*Log[-pp4 + s])/9 + (10*Log[-pp4 + s + t])/9, 
  -2*Log[pp4] + Log[s] - (14*Log[-pp4 + s])/9 - 3*Log[t] + 
   (23*Log[-pp4 + s + t])/9, -4*Log[s] + 6*Log[-pp4 + s] - 2*Log[-pp4 + s + t], 
  Log[pp4]/2 - (5*Log[-pp4 + s])/18 - 2*Log[t] + (16*Log[-pp4 + s + t])/9, 
  -4*Log[s] + (32*Log[-pp4 + s])/9 + (4*Log[-pp4 + s + t])/9, 
  (2*Log[-pp4 + s])/3 - (2*Log[-pp4 + s + t])/3, 0, 
  Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 0, -Log[-pp4 + s]/3 + 
   Log[-pp4 + s + t]/3, -Log[pp4] - 5*Log[s] + (16*Log[-pp4 + s])/3 + 
   (2*Log[-pp4 + s + t])/3, Log[pp4] - 3*Log[s] + (19*Log[-pp4 + s])/9 - 
   Log[-pp4 + s + t]/9, 0, (-2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  -4*Log[s] + (11*Log[-pp4 + s])/3 + Log[-pp4 + s + t]/3, 
  (5*Log[-pp4 + s])/9 - (5*Log[-pp4 + s + t])/9, 
  4*Log[s] - (29*Log[-pp4 + s])/9 - (7*Log[-pp4 + s + t])/9, 0, 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, (2*Log[-pp4 + s])/3 - 
   (2*Log[-pp4 + s + t])/3, -Log[-pp4 + s] + Log[-pp4 + s + t], 
  (4*Log[s])/9 - (4*Log[-pp4 + s])/9, (-4*Log[s])/9 + (4*Log[-pp4 + s])/9, 
  Log[s] - Log[-pp4 + s], 0, 0, -Log[s] + Log[-pp4 + s], 0, 0}, 
 {(16*Log[pp4])/3 - (74*Log[s])/9 + (10*Log[-pp4 + s])/3 + (16*Log[t])/3 - 
   (52*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 + (49*Log[s])/9 + 
   (5*Log[-pp4 + s])/6 - Log[t]/6 - (49*Log[-pp4 + s + t])/9, 
  (-15*Log[pp4])/2 + (46*Log[s])/9 - Log[-pp4 + s]/3 - (7*Log[t])/2 + 
   (56*Log[-pp4 + s + t])/9, (-10*Log[pp4])/3 + (83*Log[s])/9 - 
   (23*Log[-pp4 + s])/6 - (11*Log[t])/6 - (2*Log[-pp4 + s + t])/9, 
  (19*Log[pp4])/3 - (31*Log[s])/9 + 3*Log[-pp4 + s] + (4*Log[t])/3 - 
   (65*Log[-pp4 + s + t])/9, (19*Log[pp4])/3 - (127*Log[s])/9 + 
   8*Log[-pp4 + s] + (28*Log[t])/3 - (86*Log[-pp4 + s + t])/9, 
  (-5*Log[pp4])/6 + (7*Log[s])/18 + (8*Log[-pp4 + s])/3 + Log[t]/6 - 
   (43*Log[-pp4 + s + t])/18, (23*Log[pp4])/6 - (143*Log[s])/18 + 
   7*Log[-pp4 + s] + (23*Log[t])/6 - (121*Log[-pp4 + s + t])/18, 
  -2*Log[pp4] + 4*Log[s] - 5*Log[-pp4 + s] - Log[t] + 4*Log[-pp4 + s + t], 
  (-7*Log[pp4])/3 + (25*Log[s])/9 - Log[-pp4 + s] - (10*Log[t])/3 + 
   (35*Log[-pp4 + s + t])/9, (4*Log[pp4])/3 + (7*Log[s])/9 + 
   (4*Log[-pp4 + s])/3 + (4*Log[t])/3 - (43*Log[-pp4 + s + t])/9, 
  4*Log[s] - 4*Log[-pp4 + s + t], Log[pp4] - Log[s]/9 - (8*Log[-pp4 + s])/3 + 
   Log[t] + (7*Log[-pp4 + s + t])/9, 0, (-20*Log[pp4])/3 + (125*Log[s])/9 - 
   4*Log[-pp4 + s] - (20*Log[t])/3 + (31*Log[-pp4 + s + t])/9, 
  (-2*Log[pp4])/3 - (10*Log[s])/9 + 2*Log[-pp4 + s] - (2*Log[t])/3 + 
   (4*Log[-pp4 + s + t])/9, -3*Log[pp4] + (67*Log[s])/9 - (10*Log[-pp4 + s])/3 - 
   3*Log[t] + (17*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 - (20*Log[s])/9 + 
   (4*Log[-pp4 + s])/3 - (5*Log[t])/3 + (29*Log[-pp4 + s + t])/9, 
  (-8*Log[pp4])/3 + (61*Log[s])/9 - (2*Log[-pp4 + s])/3 - (8*Log[t])/3 - 
   (7*Log[-pp4 + s + t])/9, -Log[pp4] + (10*Log[s])/9 - Log[-pp4 + s]/3 - 
   Log[t] + (11*Log[-pp4 + s + t])/9, (10*Log[pp4])/3 - (167*Log[s])/18 + 
   4*Log[-pp4 + s] + (10*Log[t])/3 - (25*Log[-pp4 + s + t])/18, 
  8*Log[pp4] - (58*Log[s])/9 + (22*Log[-pp4 + s])/3 + 10*Log[t] - 
   (170*Log[-pp4 + s + t])/9, -2*Log[pp4] + (17*Log[s])/3 + 2*Log[-pp4 + s] - 
   2*Log[t] - (11*Log[-pp4 + s + t])/3, (-11*Log[pp4])/3 + (19*Log[s])/9 - 
   (31*Log[-pp4 + s])/6 - (31*Log[t])/6 + (107*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/2 - (5*Log[s])/6 - 3*Log[-pp4 + s] + (7*Log[t])/2 - 
   (13*Log[-pp4 + s + t])/6, 2*Log[pp4] - 4*Log[s] + 2*Log[-pp4 + s + t], 
  (13*Log[pp4])/3 - (40*Log[s])/9 + (16*Log[t])/3 - (47*Log[-pp4 + s + t])/9, 
  -Log[pp4] + (4*Log[s])/3 - Log[-pp4 + s] + (2*Log[-pp4 + s + t])/3, 
  (16*Log[pp4])/3 - (73*Log[s])/9 + 8*Log[-pp4 + s] + (19*Log[t])/3 - 
   (104*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 + Log[s] - (16*Log[-pp4 + s])/3 - 
   (2*Log[t])/3 + (17*Log[-pp4 + s + t])/3, -Log[pp4] - Log[s]/6 - 
   3*Log[-pp4 + s] - Log[t] + (31*Log[-pp4 + s + t])/6, 
  4*Log[pp4] - (23*Log[s])/3 + 4*Log[-pp4 + s] + 4*Log[t] - 
   (13*Log[-pp4 + s + t])/3, (-2*Log[pp4])/3 - 2*Log[s] - (7*Log[-pp4 + s])/3 - 
   (2*Log[t])/3 + (17*Log[-pp4 + s + t])/3, 0, (8*Log[pp4])/3 - (16*Log[s])/3 + 
   (7*Log[-pp4 + s])/3 + (8*Log[t])/3 - (7*Log[-pp4 + s + t])/3, 
  (7*Log[pp4])/3 - (7*Log[s])/6 + (5*Log[-pp4 + s])/3 + (10*Log[t])/3 - 
   (37*Log[-pp4 + s + t])/6, (-2*Log[pp4])/3 - Log[s] - (7*Log[-pp4 + s])/3 - 
   (2*Log[t])/3 + (14*Log[-pp4 + s + t])/3, Log[pp4]/3 - (16*Log[s])/9 + 
   (3*Log[-pp4 + s])/2 - Log[t]/6 + Log[-pp4 + s + t]/9, 
  (-5*Log[s])/6 + Log[-pp4 + s] - Log[-pp4 + s + t]/6, 
  -Log[s]/2 + Log[-pp4 + s + t]/2, -Log[pp4]/3 - (10*Log[s])/3 + 
   (11*Log[-pp4 + s])/6 - (5*Log[t])/6 + (8*Log[-pp4 + s + t])/3, 
  (2*Log[pp4])/3 + (4*Log[s])/3 + (4*Log[-pp4 + s])/3 + (2*Log[t])/3 - 
   4*Log[-pp4 + s + t], -Log[pp4]/3 + (85*Log[s])/18 - (11*Log[-pp4 + s])/6 - 
   (5*Log[t])/6 - (31*Log[-pp4 + s + t])/18, (2*Log[pp4])/3 - (26*Log[s])/9 + 
   2*Log[-pp4 + s] + (2*Log[t])/3 - (4*Log[-pp4 + s + t])/9, 
  (-11*Log[pp4])/6 + (35*Log[s])/9 + (2*Log[-pp4 + s])/3 - (11*Log[t])/6 - 
   (8*Log[-pp4 + s + t])/9, (11*Log[s])/6 - Log[-pp4 + s] - 
   (5*Log[-pp4 + s + t])/6, (-2*Log[pp4])/3 + (23*Log[s])/6 - 
   (10*Log[-pp4 + s])/3 - (2*Log[t])/3 + (5*Log[-pp4 + s + t])/6, 
  -Log[pp4]/3 - (4*Log[s])/9 + Log[-pp4 + s]/6 - (5*Log[t])/6 + 
   (13*Log[-pp4 + s + t])/9, -Log[pp4]/3 - (5*Log[s])/9 - 2*Log[-pp4 + s] - 
   Log[t]/3 + (29*Log[-pp4 + s + t])/9, (2*Log[pp4])/3 + (4*Log[s])/3 - 
   (11*Log[-pp4 + s])/3 + (2*Log[t])/3 - 2*Log[s + t] + 3*Log[-pp4 + s + t], 
  -Log[pp4]/2 + (3*Log[s])/2 - (3*Log[-pp4 + s])/2 - Log[t] + 
   (3*Log[-pp4 + s + t])/2, (-11*Log[pp4])/3 - (17*Log[s])/9 + 
   (16*Log[-pp4 + s])/3 - (8*Log[t])/3 + (26*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/6 + (17*Log[s])/18 - (14*Log[-pp4 + s])/3 - (7*Log[t])/6 + 
   (73*Log[-pp4 + s + t])/18, -Log[pp4] - (32*Log[s])/9 + (8*Log[-pp4 + s])/3 + 
   (17*Log[-pp4 + s + t])/9, (-7*Log[pp4])/6 + (41*Log[s])/18 - 
   (8*Log[-pp4 + s])/3 - (7*Log[t])/6 + (49*Log[-pp4 + s + t])/18, 
  (-4*Log[pp4])/3 + (26*Log[s])/9 - Log[-pp4 + s]/3 - (7*Log[t])/3 + 
   (10*Log[-pp4 + s + t])/9, (7*Log[pp4])/6 - (9*Log[s])/2 - 
   (5*Log[-pp4 + s])/3 + (7*Log[t])/6 + (5*Log[-pp4 + s + t])/6, 
  Log[pp4]/3 + (4*Log[s])/9 - Log[-pp4 + s]/6 - Log[t]/6 - 
   (4*Log[-pp4 + s + t])/9, (2*Log[pp4])/3 - (26*Log[s])/9 + 2*Log[-pp4 + s] + 
   (2*Log[t])/3 - (4*Log[-pp4 + s + t])/9, Log[pp4]/3 - (5*Log[s])/3 + 
   (5*Log[-pp4 + s])/3 + Log[t]/3 - (2*Log[-pp4 + s + t])/3, 0, 
  -Log[s]/3 + Log[-pp4 + s] - (2*Log[-pp4 + s + t])/3, 0, 
  Log[s]/3 - Log[-pp4 + s] + (2*Log[-pp4 + s + t])/3, 
  (-13*Log[s])/3 + 4*Log[-pp4 + s] + Log[-pp4 + s + t]/3, 
  2*Log[pp4] - (34*Log[s])/9 + Log[-pp4 + s]/3 + 2*Log[t] - 
   (5*Log[-pp4 + s + t])/9, 0, (2*Log[s])/3 - 2*Log[-pp4 + s] + 
   (4*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 - (11*Log[s])/3 + 
   (7*Log[-pp4 + s])/3 + (2*Log[t])/3, Log[pp4]/3 - (8*Log[s])/9 + 
   (4*Log[-pp4 + s])/3 + Log[t]/3 - (10*Log[-pp4 + s + t])/9, 
  -Log[pp4] + (32*Log[s])/9 - (2*Log[-pp4 + s])/3 - Log[t] - 
   (8*Log[-pp4 + s + t])/9, 0, Log[s]/3 - Log[-pp4 + s] + 
   (2*Log[-pp4 + s + t])/3, (-2*Log[s])/3 + 2*Log[-pp4 + s] - 
   (4*Log[-pp4 + s + t])/3, Log[s] - 3*Log[-pp4 + s] + 2*Log[-pp4 + s + t], 
  (-5*Log[pp4])/27 + Log[s]/2 - (7*Log[-pp4 + s])/27 - (5*Log[t])/27 + 
   (7*Log[-pp4 + s + t])/54, (5*Log[pp4])/27 - Log[s]/2 + (7*Log[-pp4 + s])/27 + 
   (5*Log[t])/27 - (7*Log[-pp4 + s + t])/54, -Log[pp4]/3 + Log[s] - 
   (2*Log[-pp4 + s])/3 - Log[t]/3 + Log[-pp4 + s + t]/3, 0, 
  Log[s]/2 - Log[-pp4 + s + t]/2, (7*Log[pp4])/12 - (5*Log[s])/4 + 
   (5*Log[-pp4 + s])/12 + (7*Log[t])/12 - Log[-pp4 + s + t]/3, 
  -Log[pp4]/4 + Log[s]/4 + Log[-pp4 + s]/4 - Log[t]/4, 
  -Log[s]/2 + Log[-pp4 + s + t]/2}, 
 {(-16*Log[pp4])/3 - (155*Log[s])/9 + (52*Log[-pp4 + s])/9 + 
   (158*Log[s + t])/9 - (7*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/3 + (115*Log[s])/36 - (5*Log[-pp4 + s])/9 - (28*Log[s + t])/9 - 
   (43*Log[-pp4 + s + t])/36, 6*Log[pp4] + (481*Log[s])/36 - 
   (26*Log[-pp4 + s])/9 - (269*Log[s + t])/18 - (55*Log[-pp4 + s + t])/36, 
  (41*Log[pp4])/6 + (575*Log[s])/36 - (61*Log[-pp4 + s])/9 + Log[t]/2 - 
   (149*Log[s + t])/9 + Log[-pp4 + s + t]/36, (13*Log[pp4])/6 + Log[s]/18 - 
   (4*Log[-pp4 + s])/9 - (3*Log[t])/2 + (22*Log[s + t])/9 - 
   (49*Log[-pp4 + s + t])/18, (-97*Log[pp4])/12 - (283*Log[s])/36 + 
   (26*Log[-pp4 + s])/9 + (245*Log[s + t])/18 - (5*Log[-pp4 + s + t])/9, 
  (-2*Log[pp4])/3 - (83*Log[s])/18 + (26*Log[-pp4 + s])/9 + Log[t] + 
   (95*Log[s + t])/18 - (35*Log[-pp4 + s + t])/9, 
  (-10*Log[pp4])/3 - (169*Log[s])/36 + (50*Log[-pp4 + s])/9 + 
   (125*Log[s + t])/18 - (161*Log[-pp4 + s + t])/36, 
  (7*Log[pp4])/2 - Log[s]/2 - 2*Log[-pp4 + s] + Log[t]/2 - 2*Log[s + t] + 
   Log[-pp4 + s + t]/2, -Log[pp4]/6 - (13*Log[s])/18 + (16*Log[-pp4 + s])/9 - 
   Log[t]/2 - (16*Log[s + t])/9 + (25*Log[-pp4 + s + t])/18, 
  (-4*Log[pp4])/3 - (49*Log[s])/18 + (16*Log[-pp4 + s])/9 + (41*Log[s + t])/9 - 
   (41*Log[-pp4 + s + t])/18, 2*Log[s] - 2*Log[-pp4 + s + t], 
  -Log[pp4]/4 - (157*Log[s])/36 + (26*Log[-pp4 + s])/9 + (53*Log[s + t])/18 - 
   (11*Log[-pp4 + s + t])/9, 0, (20*Log[pp4])/3 + (71*Log[s])/9 + 
   (8*Log[-pp4 + s])/9 - (107*Log[s + t])/9 - (32*Log[-pp4 + s + t])/9, 
  (2*Log[pp4])/3 - (10*Log[s])/9 + (8*Log[-pp4 + s])/9 + Log[s + t]/9 - 
   (5*Log[-pp4 + s + t])/9, 3*Log[pp4] + (58*Log[s])/9 - (14*Log[-pp4 + s])/9 - 
   (79*Log[s + t])/9 + (8*Log[-pp4 + s + t])/9, 
  (-11*Log[pp4])/6 - (29*Log[s])/9 + (16*Log[-pp4 + s])/9 - Log[t]/2 + 
   (23*Log[s + t])/9 + (11*Log[-pp4 + s + t])/9, 
  (8*Log[pp4])/3 + (70*Log[s])/9 - (20*Log[-pp4 + s])/9 - (76*Log[s + t])/9 + 
   (2*Log[-pp4 + s + t])/9, Log[pp4] + (19*Log[s])/9 - (8*Log[-pp4 + s])/9 - 
   (22*Log[s + t])/9 + (2*Log[-pp4 + s + t])/9, 
  (-10*Log[pp4])/3 - (131*Log[s])/18 + (20*Log[-pp4 + s])/9 + 
   (70*Log[s + t])/9 + (11*Log[-pp4 + s + t])/18, 
  -2*Log[pp4] - (94*Log[s])/9 + (68*Log[-pp4 + s])/9 + 2*Log[t] + 
   (124*Log[s + t])/9 - (98*Log[-pp4 + s + t])/9, 
  2*Log[pp4] + (5*Log[s])/3 + (8*Log[-pp4 + s])/3 - (8*Log[s + t])/3 - 
   (11*Log[-pp4 + s + t])/3, -Log[pp4]/3 + (121*Log[s])/36 - 
   (35*Log[-pp4 + s])/9 - Log[t] - (52*Log[s + t])/9 + 
   (275*Log[-pp4 + s + t])/36, -2*Log[pp4] + (29*Log[s])/12 - 
   (4*Log[-pp4 + s])/3 - (7*Log[s + t])/6 + (25*Log[-pp4 + s + t])/12, 
  3*Log[s] - 2*Log[s + t] - Log[-pp4 + s + t], 
  (-10*Log[pp4])/3 - (53*Log[s])/18 + (14*Log[-pp4 + s])/9 + 
   (49*Log[s + t])/9 - (13*Log[-pp4 + s + t])/18, 
  (7*Log[s])/3 - (2*Log[-pp4 + s])/3 - (7*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, (-17*Log[pp4])/6 - (137*Log[s])/18 + 
   (44*Log[-pp4 + s])/9 + Log[t]/2 + (100*Log[s + t])/9 - 
   (109*Log[-pp4 + s + t])/18, (2*Log[pp4])/3 + (9*Log[s])/2 - 4*Log[-pp4 + s] - 
   (16*Log[s + t])/3 + (25*Log[-pp4 + s + t])/6, 
  Log[pp4] + (43*Log[s])/12 - (8*Log[-pp4 + s])/3 - (16*Log[s + t])/3 + 
   (41*Log[-pp4 + s + t])/12, (-19*Log[pp4])/4 - (83*Log[s])/12 + 
   (4*Log[-pp4 + s])/3 + (61*Log[s + t])/6 + Log[-pp4 + s + t]/6, 
  (2*Log[pp4])/3 - Log[s]/2 - 2*Log[-pp4 + s] - Log[s + t]/3 + 
   (13*Log[-pp4 + s + t])/6, 0, (-8*Log[pp4])/3 - (23*Log[s])/6 + 
   (2*Log[-pp4 + s])/3 + (17*Log[s + t])/3 + Log[-pp4 + s + t]/6, 
  Log[pp4]/6 - (23*Log[s])/12 + (4*Log[-pp4 + s])/3 + Log[t]/2 + 
   (10*Log[s + t])/3 - (41*Log[-pp4 + s + t])/12, 
  (2*Log[pp4])/3 + (3*Log[s])/2 - 2*Log[-pp4 + s] - (7*Log[s + t])/3 + 
   (13*Log[-pp4 + s + t])/6, (-4*Log[pp4])/3 + (35*Log[s])/36 - 
   (7*Log[-pp4 + s])/9 + (7*Log[s + t])/9 + (13*Log[-pp4 + s + t])/36, 
  (-11*Log[s])/6 + (2*Log[-pp4 + s])/3 + Log[s + t]/3 + 
   (5*Log[-pp4 + s + t])/6, (-3*Log[s])/2 + (3*Log[-pp4 + s + t])/2, 
  (-17*Log[pp4])/12 + Log[s]/6 - (7*Log[-pp4 + s])/3 + Log[s + t]/6 + 
   (41*Log[-pp4 + s + t])/12, (-2*Log[pp4])/3 - (7*Log[s])/6 + 
   (4*Log[-pp4 + s])/3 + 2*Log[s + t] - (3*Log[-pp4 + s + t])/2, 
  (-2*Log[pp4])/3 + (53*Log[s])/36 - (7*Log[-pp4 + s])/9 - (5*Log[s + t])/9 + 
   (19*Log[-pp4 + s + t])/36, (-2*Log[pp4])/3 + Log[s]/9 - (8*Log[-pp4 + s])/9 + 
   (8*Log[s + t])/9 + (5*Log[-pp4 + s + t])/9, Log[pp4]/3 + (23*Log[s])/36 + 
   (8*Log[-pp4 + s])/9 + (5*Log[s + t])/18 - (77*Log[-pp4 + s + t])/36, 
  (5*Log[s])/6 - (2*Log[-pp4 + s])/3 - Log[s + t]/3 + Log[-pp4 + s + t]/6, 
  (2*Log[pp4])/3 + (10*Log[s])/3 - (8*Log[-pp4 + s])/3 - (8*Log[s + t])/3 + 
   (4*Log[-pp4 + s + t])/3, (-2*Log[pp4])/3 - (25*Log[s])/36 + 
   (5*Log[-pp4 + s])/9 + Log[s + t]/9 + (25*Log[-pp4 + s + t])/36, 
  (7*Log[pp4])/3 + (4*Log[s])/9 - (50*Log[-pp4 + s])/9 + Log[t] - 
   (4*Log[s + t])/9 + (20*Log[-pp4 + s + t])/9, 
  (-2*Log[pp4])/3 + (17*Log[s])/6 - (14*Log[-pp4 + s])/3 - 2*Log[s + t] + 
   (9*Log[-pp4 + s + t])/2, -Log[s]/2 - Log[-pp4 + s] - Log[s + t]/2 + 
   2*Log[-pp4 + s + t], (17*Log[pp4])/12 - (77*Log[s])/36 - 
   (26*Log[-pp4 + s])/9 - (5*Log[s + t])/18 + (35*Log[-pp4 + s + t])/9, 
  (2*Log[pp4])/3 + (43*Log[s])/36 - (32*Log[-pp4 + s])/9 - (29*Log[s + t])/18 + 
   (119*Log[-pp4 + s + t])/36, Log[pp4] - (55*Log[s])/18 - 
   (14*Log[-pp4 + s])/9 + (11*Log[s + t])/9 + (43*Log[-pp4 + s + t])/18, 
  (2*Log[pp4])/3 + (19*Log[s])/36 - (20*Log[-pp4 + s])/9 - (17*Log[s + t])/18 + 
   (71*Log[-pp4 + s + t])/36, (4*Log[pp4])/3 - (11*Log[s])/18 + 
   (8*Log[-pp4 + s])/9 - (2*Log[s + t])/9 - (25*Log[-pp4 + s + t])/18, 
  (-8*Log[pp4])/3 + (5*Log[s])/4 - 4*Log[-pp4 + s] + (5*Log[s + t])/6 + 
   (55*Log[-pp4 + s + t])/12, (2*Log[pp4])/3 - (83*Log[s])/36 - 
   (5*Log[-pp4 + s])/9 + Log[t] - Log[s + t]/9 - (61*Log[-pp4 + s + t])/36, 
  (-2*Log[pp4])/3 + Log[s]/9 - (8*Log[-pp4 + s])/9 + (8*Log[s + t])/9 + 
   (5*Log[-pp4 + s + t])/9, -Log[pp4]/3 - (5*Log[s])/3 + (4*Log[-pp4 + s])/3 + 
   (4*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, 0, 
  -Log[s]/3 + (2*Log[-pp4 + s])/3 + Log[s + t]/3 - (2*Log[-pp4 + s + t])/3, 0, 
  Log[s]/3 - (2*Log[-pp4 + s])/3 - Log[s + t]/3 + (2*Log[-pp4 + s + t])/3, 
  (-3*Log[pp4])/4 - (7*Log[s])/12 - (4*Log[-pp4 + s])/3 + (5*Log[s + t])/6 + 
   (11*Log[-pp4 + s + t])/6, (-5*Log[pp4])/4 - (55*Log[s])/36 + 
   (2*Log[-pp4 + s])/9 + (47*Log[s + t])/18 - Log[-pp4 + s + t]/18, 0, 
  (2*Log[s])/3 - (4*Log[-pp4 + s])/3 - (2*Log[s + t])/3 + 
   (4*Log[-pp4 + s + t])/3, (-2*Log[pp4])/3 - (2*Log[s])/3 - 
   (2*Log[-pp4 + s])/3 + Log[s + t] + Log[-pp4 + s + t], 
  -Log[pp4]/3 - (8*Log[s])/9 + (10*Log[-pp4 + s])/9 + (11*Log[s + t])/9 - 
   (10*Log[-pp4 + s + t])/9, Log[pp4] + (5*Log[s])/9 + (14*Log[-pp4 + s])/9 - 
   (11*Log[s + t])/9 - (17*Log[-pp4 + s + t])/9, 0, 
  Log[s]/3 - (2*Log[-pp4 + s])/3 - Log[s + t]/3 + (2*Log[-pp4 + s + t])/3, 
  (-2*Log[s])/3 + (4*Log[-pp4 + s])/3 + (2*Log[s + t])/3 - 
   (4*Log[-pp4 + s + t])/3, Log[s] - 2*Log[-pp4 + s] - Log[s + t] + 
   2*Log[-pp4 + s + t], (23*Log[pp4])/108 + (5*Log[s])/18 - 
   (23*Log[s + t])/54 - (7*Log[-pp4 + s + t])/108, 
  (-5*Log[pp4])/27 - Log[s]/4 + (10*Log[s + t])/27 + (7*Log[-pp4 + s + t])/108, 
  Log[pp4]/3 + Log[s]/2 - (2*Log[s + t])/3 - Log[-pp4 + s + t]/6, 0, 
  Log[pp4]/4 - Log[s + t]/2 + Log[-pp4 + s + t]/4, 
  (-7*Log[pp4])/12 - (3*Log[s])/4 + (7*Log[s + t])/6 + Log[-pp4 + s + t]/6, 
  Log[pp4]/4 + Log[s]/4 - Log[s + t]/2, Log[s]/4 - Log[-pp4 + s + t]/4}, 
 {(-26*Log[pp4])/3 + (26*Log[s])/3, (35*Log[pp4])/6 - (35*Log[s])/6, 
  (47*Log[pp4])/6 - (47*Log[s])/6, (79*Log[pp4])/6 - (79*Log[s])/6, 
  -Log[pp4]/3 + Log[s]/3, (-31*Log[pp4])/3 + (31*Log[s])/3, 
  (-41*Log[pp4])/6 + (41*Log[s])/6, (-16*Log[pp4])/3 + (16*Log[s])/3, 
  3*Log[pp4] - 3*Log[s], (-5*Log[pp4])/3 + (5*Log[s])/3, 
  (-8*Log[pp4])/3 + (8*Log[s])/3, 0, (-7*Log[pp4])/3 + (7*Log[s])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, (38*Log[pp4])/3 - (38*Log[s])/3, 
  (2*Log[pp4])/3 - (2*Log[s])/3, (19*Log[pp4])/3 - (19*Log[s])/3, 
  (-8*Log[pp4])/3 + (8*Log[s])/3, (22*Log[pp4])/3 - (22*Log[s])/3, 
  (7*Log[pp4])/3 - (7*Log[s])/3, (7*Log[pp4])/6 - (7*Log[s])/6, 
  -10*Log[pp4] + 10*Log[s], 2*Log[pp4] - 2*Log[s], 
  (35*Log[pp4])/6 - (35*Log[s])/6, -4*Log[pp4] + 4*Log[s], 
  (8*Log[pp4])/3 - (8*Log[s])/3, (-16*Log[pp4])/3 + (16*Log[s])/3, 
  Log[pp4] - Log[s], (-16*Log[pp4])/3 + (16*Log[s])/3, Log[pp4] - Log[s], 
  3*Log[pp4] - 3*Log[s], (-23*Log[pp4])/3 + (23*Log[s])/3, 
  (8*Log[pp4])/3 - (8*Log[s])/3, (2*Log[pp4])/3 - (2*Log[s])/3, 
  -4*Log[pp4] + 4*Log[s], -2*Log[pp4] + 2*Log[s], 2*Log[pp4] - 2*Log[s], 
  (-17*Log[pp4])/6 + (17*Log[s])/6, (5*Log[pp4])/2 - (5*Log[s])/2, 
  (3*Log[pp4])/2 - (3*Log[s])/2, (-7*Log[pp4])/2 + (7*Log[s])/2, 
  -Log[pp4] + Log[s], (-13*Log[pp4])/3 + (13*Log[s])/3, 
  (-8*Log[pp4])/3 + (8*Log[s])/3, (-17*Log[pp4])/6 + (17*Log[s])/6, 
  (-3*Log[pp4])/2 + (3*Log[s])/2, (-5*Log[pp4])/2 + (5*Log[s])/2, 
  (-5*Log[pp4])/6 + (5*Log[s])/6, (-8*Log[pp4])/3 + (8*Log[s])/3, 
  -Log[pp4] + Log[s], -Log[pp4]/2 + Log[s]/2, (-5*Log[pp4])/3 + (5*Log[s])/3, 
  (4*Log[pp4])/3 - (4*Log[s])/3, (-2*Log[pp4])/3 + (2*Log[s])/3, 
  (4*Log[pp4])/3 - (4*Log[s])/3, (5*Log[pp4])/3 - (5*Log[s])/3, 
  -3*Log[pp4] + 3*Log[s], (5*Log[pp4])/6 - (5*Log[s])/6, 
  (-17*Log[pp4])/3 + (2*Log[s])/3 + 2*Log[-pp4 + s], 0, 2*Log[pp4] - 2*Log[s], 
  Log[pp4] - Log[s], -Log[pp4] + Log[s], -2*Log[pp4] + 2*Log[s], 
  -2*Log[pp4] + 2*Log[s], -Log[pp4]/3 + Log[s]/3, 0, Log[pp4]/3 - Log[s]/3, 
  -2*Log[pp4] + 2*Log[s], Log[pp4]/3 - Log[s]/3, (5*Log[pp4])/3 - (5*Log[s])/3, 
  0, 0, 0, 0, (19*Log[pp4])/36 - (19*Log[s])/36, -Log[pp4]/3 + Log[s]/3, 
  Log[pp4] - Log[s], Log[pp4]/3 - Log[s]/3, (3*Log[pp4])/4 - (3*Log[s])/4, 
  (-3*Log[pp4])/4 + (3*Log[s])/4, 0, 0}, {(-2*Log[pp4])/3 + (2*Log[s])/3, 
  (11*Log[pp4])/6 - (11*Log[s])/6, (-31*Log[pp4])/6 + (31*Log[s])/6, 
  (31*Log[pp4])/6 - (31*Log[s])/6, (2*Log[pp4])/3 - (2*Log[s])/3, 
  -Log[pp4]/3 + Log[s]/3, (-53*Log[pp4])/6 + (53*Log[s])/6, 
  (-4*Log[pp4])/3 + (4*Log[s])/3, 0, (-8*Log[pp4])/3 + (8*Log[s])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, 0, (-4*Log[pp4])/3 + (4*Log[s])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, (14*Log[pp4])/3 - (14*Log[s])/3, 
  (-4*Log[pp4])/3 + (4*Log[s])/3, (7*Log[pp4])/3 - (7*Log[s])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, (10*Log[pp4])/3 - (10*Log[s])/3, 
  (4*Log[pp4])/3 - (4*Log[s])/3, (31*Log[pp4])/6 - (31*Log[s])/6, 
  -6*Log[pp4] + 6*Log[s], -Log[pp4] + Log[s], (29*Log[pp4])/6 - (29*Log[s])/6, 
  -Log[pp4] + Log[s], (8*Log[pp4])/3 - (8*Log[s])/3, 
  (-4*Log[pp4])/3 + (4*Log[s])/3, Log[pp4] - Log[s], 
  (-4*Log[pp4])/3 + (4*Log[s])/3, Log[pp4] - Log[s], 3*Log[pp4] - 3*Log[s], 
  (-5*Log[pp4])/3 + (5*Log[s])/3, (8*Log[pp4])/3 - (8*Log[s])/3, 
  (2*Log[pp4])/3 - (2*Log[s])/3, -Log[pp4] + Log[s], -2*Log[pp4] + 2*Log[s], 
  2*Log[pp4] - 2*Log[s], (-11*Log[pp4])/6 + (11*Log[s])/6, 
  (5*Log[pp4])/2 - (5*Log[s])/2, (3*Log[pp4])/2 - (3*Log[s])/2, 
  -Log[pp4]/2 + Log[s]/2, -Log[pp4] + Log[s], (-10*Log[pp4])/3 + (10*Log[s])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, (-29*Log[pp4])/6 + (29*Log[s])/6, 
  (-3*Log[pp4])/2 + (3*Log[s])/2, (-5*Log[pp4])/2 + (5*Log[s])/2, 
  Log[pp4]/6 - Log[s]/6, (-2*Log[pp4])/3 + (2*Log[s])/3, -Log[pp4] + Log[s], 
  -Log[pp4]/2 + Log[s]/2, Log[pp4]/3 - Log[s]/3, Log[pp4]/3 - Log[s]/3, 
  (4*Log[pp4])/3 - (4*Log[s])/3, Log[pp4]/3 - Log[s]/3, -Log[pp4]/3 + Log[s]/3, 
  0, -Log[pp4]/6 + Log[s]/6, (-2*Log[pp4])/3 + (2*Log[s])/3, 
  -4*Log[pp4] - Log[s] + 2*Log[-pp4 + s], 2*Log[pp4] - 2*Log[s], 
  Log[pp4] - Log[s], -Log[pp4] + Log[s], -2*Log[pp4] + 2*Log[s], 
  Log[pp4] - Log[s], (-4*Log[pp4])/3 + (4*Log[s])/3, 0, Log[pp4]/3 - Log[s]/3, 
  Log[pp4] - Log[s], (-5*Log[pp4])/3 + (5*Log[s])/3, 
  (2*Log[pp4])/3 - (2*Log[s])/3, 0, 0, 0, 0, -Log[pp4]/18 + Log[s]/18, 0, 
  -Log[pp4]/2 + Log[s]/2, (-2*Log[pp4])/3 + (2*Log[s])/3, 0, 
  -Log[pp4]/2 + Log[s]/2, (3*Log[pp4])/4 - (3*Log[s])/4, 0}, 
 {-4*Log[pp4] - 3*Log[s] - 2*Log[t] + 9*Log[-pp4 + s + t], 
  (11*Log[pp4])/4 - (13*Log[s])/4 - Log[t] + (3*Log[-pp4 + s + t])/2, 
  (55*Log[pp4])/12 + (23*Log[s])/12 + (7*Log[t])/2 - 10*Log[-pp4 + s + t], 
  (15*Log[pp4])/4 - (9*Log[s])/4 + (3*Log[t])/2 - 3*Log[-pp4 + s + t], 
  (4*Log[pp4])/3 - (17*Log[s])/6 - Log[-pp4 + s] - Log[t]/2 + 8*Log[-pp4 + t] - 
   5*Log[-pp4 + s + t], (7*Log[pp4])/3 - (7*Log[s])/3, 
  (-5*Log[pp4])/2 + (9*Log[s])/2 + (3*Log[t])/2 - (7*Log[-pp4 + s + t])/2, 
  (13*Log[pp4])/12 - (13*Log[s])/12, -3*Log[pp4] + (7*Log[s])/2 + Log[t]/2 - 
   Log[-pp4 + s + t], (-10*Log[pp4])/3 + (17*Log[s])/6 + Log[-pp4 + s] - 
   (3*Log[t])/2 + Log[-pp4 + s + t], (-3*Log[pp4])/2 + (3*Log[s])/2, 
  3*Log[s] - 3*Log[-pp4 + s + t], (-29*Log[pp4])/6 + (10*Log[s])/3 + 
   (3*Log[-pp4 + s + t])/2, -Log[pp4]/2 + Log[s]/2, 
  (5*Log[pp4])/6 - Log[s]/3 - Log[-pp4 + s + t]/2, 
  (-2*Log[pp4])/3 - Log[s]/3 + Log[-pp4 + s + t], 
  -Log[pp4]/6 - Log[s]/3 + Log[-pp4 + s + t]/2, -Log[t]/2 + Log[-pp4 + s + t]/2, 
  3*Log[pp4] - 2*Log[s] - Log[-pp4 + s + t], (5*Log[pp4])/6 - Log[s]/3 - 
   Log[-pp4 + s + t]/2, (17*Log[pp4])/6 - (16*Log[s])/3 - Log[-pp4 + s] - 
   (5*Log[t])/2 - 2*Log[s + t] + 8*Log[-pp4 + s + t], 
  (-16*Log[pp4])/3 + (10*Log[s])/3 + 2*Log[t], -Log[pp4] + Log[s], 
  (19*Log[pp4])/4 - (19*Log[s])/4 - 2*Log[t] + 2*Log[-pp4 + s + t], 
  (3*Log[pp4])/4 - (3*Log[s])/4, -Log[pp4] + Log[t], 
  (5*Log[pp4])/6 - (5*Log[s])/6, 0, (-2*Log[pp4])/3 - Log[s]/3 - Log[-pp4 + s] + 
   2*Log[-pp4 + s + t], Log[pp4]/6 - Log[s]/6, (3*Log[pp4])/4 - (5*Log[s])/4 - 
   Log[t]/2 + Log[-pp4 + s + t], (3*Log[pp4])/2 - (3*Log[s])/2, 
  Log[pp4]/6 - Log[s]/6, 0, (5*Log[pp4])/6 - (5*Log[s])/6, 
  (-19*Log[pp4])/12 + (13*Log[s])/12 + Log[t]/2, Log[pp4]/6 - Log[s]/6, 
  (31*Log[pp4])/12 + (29*Log[s])/12 - Log[-pp4 + s] + Log[t] - 
   5*Log[-pp4 + s + t], (3*Log[pp4])/2 - 5*Log[s] - (3*Log[t])/2 + 
   5*Log[-pp4 + s + t], (3*Log[pp4])/2 - 4*Log[s] - (3*Log[t])/2 + 
   4*Log[-pp4 + s + t], (25*Log[pp4])/12 - Log[s]/12 - 2*Log[-pp4 + s + t], 
  -Log[pp4]/6 + Log[s]/6, (-5*Log[pp4])/4 + (11*Log[s])/4 + (3*Log[t])/2 - 
   3*Log[-pp4 + s + t], (2*Log[pp4])/3 + (4*Log[s])/3 - 2*Log[-pp4 + s + t], 
  -Log[pp4]/4 + (15*Log[s])/4 + (3*Log[t])/2 - 5*Log[-pp4 + s + t], 
  -Log[pp4]/2 + Log[s] + Log[t]/2 - Log[-pp4 + s + t], 
  (-4*Log[pp4])/3 + (17*Log[s])/6 + (3*Log[t])/2 - 3*Log[-pp4 + s + t], 
  (-3*Log[pp4])/4 + (3*Log[s])/4, (5*Log[pp4])/3 - (2*Log[s])/3 + 
   Log[-pp4 + s] - 2*Log[-pp4 + s + t], -Log[pp4]/6 + Log[s]/6, 
  Log[s] - Log[-pp4 + s + t], Log[pp4] - Log[s], -Log[pp4]/4 + Log[s]/4, 
  (5*Log[pp4])/6 - (5*Log[s])/6, -Log[pp4]/4 + Log[s]/4, -Log[pp4]/2 + Log[s]/2, 
  (7*Log[pp4])/12 - (7*Log[s])/12, (3*Log[pp4])/4 - (3*Log[s])/4, 
  (2*Log[pp4])/3 + Log[s]/3 + Log[-pp4 + s] - 2*Log[-pp4 + s + t], 
  -Log[pp4]/3 + Log[s]/3 - Log[-pp4 + s] + Log[-pp4 + s + t], 
  -Log[pp4] - 4*Log[s] + Log[t] + Log[-pp4 + s + t], 
  -Log[-pp4 + s] + Log[-pp4 + s + t], 0, Log[s] - Log[-pp4 + s + t], 
  Log[pp4]/2 - Log[s]/2, Log[pp4]/6 - Log[s]/6, Log[pp4] - Log[s], 0, 
  Log[pp4]/3 - Log[s]/3, 0, -Log[pp4]/3 + Log[s]/3, 0, 0, 0, 0, 
  (2*Log[pp4])/27 - (5*Log[s])/108 - Log[t]/36, 
  (7*Log[pp4])/108 - (5*Log[s])/54 + Log[t]/36, -Log[pp4]/6 + Log[s]/6, 
  -Log[pp4]/3 + Log[s]/3, Log[pp4]/2 - Log[s]/4 - Log[t]/4, 
  Log[pp4]/6 - Log[s]/6, 0, -Log[pp4]/4 + Log[t]/4}, 
 {(20*Log[pp4])/3 - (20*Log[s])/3 + 8*Log[t] - 8*Log[-pp4 + s + t], 
  (-4*Log[pp4])/3 + (4*Log[s])/3 + 2*Log[t] - 2*Log[-pp4 + s + t], 
  (-34*Log[pp4])/3 + (34*Log[s])/3 - 11*Log[t] + 11*Log[-pp4 + s + t], 
  (-11*Log[pp4])/3 + (11*Log[s])/3 - 2*Log[t] + 2*Log[-pp4 + s + t], 
  (7*Log[pp4])/3 - (7*Log[s])/3 + Log[t] - Log[-pp4 + s + t], 
  (22*Log[pp4])/3 - (22*Log[s])/3, (-14*Log[pp4])/3 + (14*Log[s])/3 - 
   5*Log[t] + 5*Log[-pp4 + s + t], (7*Log[pp4])/3 - (7*Log[s])/3, 
  -Log[pp4] + Log[s], (-7*Log[pp4])/3 + (7*Log[s])/3 - Log[t] + 
   Log[-pp4 + s + t], (5*Log[pp4])/3 - (5*Log[s])/3 + Log[t] - 
   Log[-pp4 + s + t], Log[pp4] - Log[s] - Log[t] + Log[-pp4 + s + t], 
  (4*Log[pp4])/3 - (4*Log[s])/3, -Log[pp4]/3 + Log[s]/3, 
  (-11*Log[pp4])/3 + (11*Log[s])/3, (-2*Log[pp4])/3 + (2*Log[s])/3, 
  (-4*Log[pp4])/3 + (4*Log[s])/3, (2*Log[pp4])/3 - (2*Log[s])/3, 
  (-4*Log[pp4])/3 + (4*Log[s])/3, -Log[pp4]/3 + Log[s]/3, 
  (31*Log[pp4])/3 - (31*Log[s])/3 + 7*Log[t] - 7*Log[-pp4 + s + t], 0, 
  -5*Log[pp4] + 5*Log[s], (8*Log[pp4])/3 - (8*Log[s])/3 + 2*Log[t] - 
   2*Log[-pp4 + s + t], -2*Log[pp4] + 2*Log[s], (16*Log[pp4])/3 - (16*Log[s])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, 2*Log[pp4] - 2*Log[s], 
  (10*Log[pp4])/3 - (10*Log[s])/3 + Log[t] - Log[-pp4 + s + t], 0, 
  2*Log[pp4] - 2*Log[s] + Log[t] - Log[-pp4 + s + t], 
  (8*Log[pp4])/3 - (8*Log[s])/3, (10*Log[pp4])/3 - (10*Log[s])/3, 
  (4*Log[pp4])/3 - (4*Log[s])/3, 3*Log[pp4] - 3*Log[s], -Log[pp4] + Log[s], 
  2*Log[pp4] - 2*Log[s], (-2*Log[pp4])/3 + (2*Log[s])/3 - 5*Log[t] + 
   5*Log[-pp4 + s + t], 5*Log[t] - 5*Log[-pp4 + s + t], 
  -Log[pp4] + Log[s] + 4*Log[t] - 4*Log[-pp4 + s + t], 
  -2*Log[t] + 2*Log[-pp4 + s + t], 0, (-11*Log[pp4])/3 + (11*Log[s])/3 - 
   3*Log[t] + 3*Log[-pp4 + s + t], -Log[pp4]/3 + Log[s]/3 - 2*Log[t] + 
   2*Log[-pp4 + s + t], (-11*Log[pp4])/3 + (11*Log[s])/3 - 5*Log[t] + 
   5*Log[-pp4 + s + t], -2*Log[pp4] + 2*Log[s] - Log[t] + Log[-pp4 + s + t], 
  -4*Log[pp4] + 4*Log[s] - 3*Log[t] + 3*Log[-pp4 + s + t], 
  (4*Log[pp4])/3 - (4*Log[s])/3, (-4*Log[pp4])/3 + (4*Log[s])/3 - Log[t] + 
   Log[-pp4 + s + t], 0, -Log[pp4] + Log[s] - Log[t] + Log[-pp4 + s + t], 
  (2*Log[pp4])/3 - (2*Log[s])/3, (2*Log[pp4])/3 - (2*Log[s])/3, 
  (5*Log[pp4])/3 - (5*Log[s])/3, (2*Log[pp4])/3 - (2*Log[s])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, 2*Log[pp4] - 2*Log[s], 
  (-4*Log[pp4])/3 + (4*Log[s])/3, (-4*Log[pp4])/3 + (4*Log[s])/3 - Log[t] + 
   Log[-pp4 + s + t], -Log[pp4] - Log[s] + 4*Log[-pp4 + s] - 2*Log[-pp4 + s + t], 
  2*Log[pp4] - 2*Log[s], -Log[pp4] - 4*Log[s] + 2*Log[-pp4 + s], 
  -2*Log[pp4] + 2*Log[s], -3*Log[pp4] + 3*Log[s] - Log[t] + Log[-pp4 + s + t], 
  2*Log[pp4] - 2*Log[s], (4*Log[pp4])/3 - (4*Log[s])/3, -Log[pp4] + Log[s], 
  (2*Log[pp4])/3 - (2*Log[s])/3, Log[pp4] - Log[s], -Log[pp4]/3 + Log[s]/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, 0, 0, 0, 0, 
  (-13*Log[pp4])/36 + (13*Log[s])/36, (2*Log[pp4])/9 - (2*Log[s])/9, 
  -Log[pp4]/2 + Log[s]/2, Log[pp4]/3 - Log[s]/3, Log[pp4]/4 - Log[s]/4, 
  Log[pp4]/2 - Log[s]/2, 0, 0}, {-14*Log[pp4] - 2*Log[s] + 14*Log[t] + 
   2*Log[-pp4 + s + t], (-7*Log[pp4])/2 - (3*Log[s])/2 + (7*Log[t])/2 + 
   (3*Log[-pp4 + s + t])/2, (39*Log[pp4])/2 + (5*Log[s])/2 - (39*Log[t])/2 - 
   (5*Log[-pp4 + s + t])/2, (13*Log[pp4])/2 - (5*Log[s])/2 - (13*Log[t])/2 + 
   (5*Log[-pp4 + s + t])/2, -4*Log[pp4] + 4*Log[t], 
  Log[pp4] + 2*Log[s] - Log[t] - 2*Log[-pp4 + s + t], 
  (7*Log[pp4])/2 + (13*Log[s])/2 - (7*Log[t])/2 - (13*Log[-pp4 + s + t])/2, 
  -2*Log[pp4] + 2*Log[s] + 2*Log[t] - 2*Log[-pp4 + s + t], 
  2*Log[pp4] - 2*Log[s] - 2*Log[t] + 2*Log[-pp4 + s + t], 
  2*Log[pp4] + 2*Log[s] - 2*Log[t] - 2*Log[-pp4 + s + t], 
  -4*Log[pp4] + 4*Log[t], 0, 2*Log[pp4] - 2*Log[t], 
  -Log[pp4] + Log[s]/3 + Log[t] - Log[-pp4 + s + t]/3, 
  4*Log[pp4] - 4*Log[s] - 4*Log[t] + 4*Log[-pp4 + s + t], 
  Log[pp4] - Log[s] - Log[t] + Log[-pp4 + s + t], 
  3*Log[pp4] - 3*Log[s] - 3*Log[t] + 3*Log[-pp4 + s + t], 0, 
  3*Log[pp4] - 3*Log[s] - 3*Log[t] + 3*Log[-pp4 + s + t], 
  Log[pp4] - Log[s] - Log[t] + Log[-pp4 + s + t], 
  (-11*Log[pp4])/2 - (17*Log[s])/2 + (11*Log[t])/2 + (17*Log[-pp4 + s + t])/2, 
  -6*Log[pp4] + (22*Log[s])/3 + 6*Log[t] - (22*Log[-pp4 + s + t])/3, 
  -3*Log[pp4] + 3*Log[s] + 3*Log[t] - 3*Log[-pp4 + s + t], 
  (5*Log[pp4])/2 - (13*Log[s])/2 - (5*Log[t])/2 + (13*Log[-pp4 + s + t])/2, 
  -6*Log[pp4] + 6*Log[s] + 6*Log[t] - 6*Log[-pp4 + s + t], 
  8*Log[pp4] - (16*Log[s])/3 - 8*Log[t] + (16*Log[-pp4 + s + t])/3, 
  -5*Log[pp4] + 5*Log[s] + 5*Log[t] - 5*Log[-pp4 + s + t], 
  3*Log[pp4] - 3*Log[s] - 3*Log[t] + 3*Log[-pp4 + s + t], 
  -5*Log[pp4] + Log[s] + 5*Log[t] - Log[-pp4 + s + t], 
  2*Log[pp4] - 4*Log[-pp4 + t] + 2*Log[-pp4 + s + t], 
  -4*Log[s] + 4*Log[-pp4 + s + t], -2*Log[pp4] + (7*Log[s])/3 + 2*Log[t] - 
   (7*Log[-pp4 + s + t])/3, 5*Log[pp4] - (16*Log[s])/3 - 5*Log[t] + 
   (16*Log[-pp4 + s + t])/3, 2*Log[pp4] - (4*Log[s])/3 - 2*Log[t] + 
   (4*Log[-pp4 + s + t])/3, 0, -3*Log[pp4] + 3*Log[s] + 3*Log[t] - 
   3*Log[-pp4 + s + t], 3*Log[pp4] - 3*Log[s] - 3*Log[t] + 3*Log[-pp4 + s + t], 
  (11*Log[pp4])/2 + (5*Log[s])/2 - (11*Log[t])/2 - (5*Log[-pp4 + s + t])/2, 
  (-9*Log[pp4])/2 - (7*Log[s])/2 + (9*Log[t])/2 + (7*Log[-pp4 + s + t])/2, 
  (-9*Log[pp4])/2 - (3*Log[s])/2 + (9*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  (3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  Log[s] - Log[-pp4 + s + t], 2*Log[pp4] + 5*Log[s] - 2*Log[t] - 
   5*Log[-pp4 + s + t], 2*Log[pp4] + 2*Log[s] - 2*Log[t] - 2*Log[-pp4 + s + t], 
  (11*Log[pp4])/2 + (9*Log[s])/2 - (11*Log[t])/2 - (9*Log[-pp4 + s + t])/2, 
  -Log[pp4]/2 + (5*Log[s])/2 + Log[t]/2 - (5*Log[-pp4 + s + t])/2, 
  (3*Log[pp4])/2 + (9*Log[s])/2 - (3*Log[t])/2 - (9*Log[-pp4 + s + t])/2, 
  (3*Log[pp4])/2 - (3*Log[s])/2 - (3*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  2*Log[pp4] + 2*Log[s] - 2*Log[t] - 2*Log[-pp4 + s + t], 
  -2*Log[s] + 2*Log[-pp4 + s + t], (7*Log[pp4])/2 + Log[s]/2 - (7*Log[t])/2 - 
   Log[-pp4 + s + t]/2, -Log[pp4] - 2*Log[s] + Log[t] + 2*Log[-pp4 + s + t], 
  2*Log[pp4] - 3*Log[s] - 2*Log[t] + 3*Log[-pp4 + s + t], 
  2*Log[pp4] - 2*Log[s] - 2*Log[t] + 2*Log[-pp4 + s + t], 
  2*Log[pp4] - 2*Log[s] - 2*Log[t] + 2*Log[-pp4 + s + t], 
  Log[pp4] - Log[s] - Log[t] + Log[-pp4 + s + t], 0, 
  (-3*Log[pp4])/2 + (3*Log[s])/2 + (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  3*Log[pp4] + Log[s] - 3*Log[t] - Log[-pp4 + s + t], 0, 
  -2*Log[pp4] - 2*Log[s] + 2*Log[t] + 2*Log[-pp4 + s + t], 
  -2*Log[s] + 2*Log[-pp4 + s + t], Log[pp4] - 4*Log[-pp4 + t], 
  3*Log[pp4] + 3*Log[s] - 3*Log[t] - 3*Log[-pp4 + s + t], 
  -Log[s] + Log[-pp4 + s + t], Log[pp4] - Log[s] - Log[t] + Log[-pp4 + s + t], 
  -Log[pp4] + Log[s] + Log[t] - Log[-pp4 + s + t], 
  Log[pp4] - (2*Log[s])/3 - Log[t] + (2*Log[-pp4 + s + t])/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-14*Log[pp4])/3 - (8*Log[s])/3 + 8*Log[t] + 
   (16*Log[-pp4 + t])/3 - 6*Log[-pp4 + s + t], (41*Log[pp4])/6 + (10*Log[s])/3 - 
   (35*Log[-pp4 + t])/3 + (3*Log[-pp4 + s + t])/2, 
  (-8*Log[pp4])/3 + (11*Log[s])/6 - (13*Log[t])/2 + (4*Log[-pp4 + t])/3 + 
   6*Log[-pp4 + s + t], (32*Log[pp4])/3 + (25*Log[s])/6 - (13*Log[t])/2 - 
   (43*Log[-pp4 + t])/3 + 6*Log[-pp4 + s + t], (25*Log[pp4])/6 - (10*Log[s])/3 - 
   Log[t]/2 - Log[-pp4 + t]/3, (-28*Log[pp4])/3 - (31*Log[s])/3 + 
   (59*Log[-pp4 + t])/3, (-19*Log[pp4])/3 - (16*Log[s])/3 - Log[t]/2 + 
   (41*Log[-pp4 + t])/3 - (3*Log[-pp4 + s + t])/2, 
  (-10*Log[pp4])/3 - (16*Log[s])/3 + (26*Log[-pp4 + t])/3, 
  (-3*Log[pp4])/2 + 6*Log[s] + Log[t]/2 - 5*Log[-pp4 + t], 
  -Log[pp4]/6 + (4*Log[s])/3 - (3*Log[t])/2 + Log[-pp4 + t]/3, 
  Log[pp4]/3 - (5*Log[s])/3 - Log[t] + (10*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 
  3*Log[pp4] - 3*Log[t], (-10*Log[pp4])/3 + Log[s]/6 + (14*Log[-pp4 + t])/3 - 
   (3*Log[-pp4 + s + t])/2, Log[pp4]/6 - Log[s]/6 + Log[t]/2 - 
   Log[-pp4 + s + t]/2, (23*Log[pp4])/3 + (67*Log[s])/6 - (61*Log[-pp4 + t])/3 + 
   (3*Log[-pp4 + s + t])/2, (-4*Log[pp4])/3 + (2*Log[s])/3 + 
   (2*Log[-pp4 + t])/3, (16*Log[pp4])/3 + (29*Log[s])/6 - 2*Log[t] - 
   (29*Log[-pp4 + t])/3 + (3*Log[-pp4 + s + t])/2, 
  (-19*Log[pp4])/6 - Log[s]/6 + (3*Log[t])/2 + (10*Log[-pp4 + t])/3 - 
   (3*Log[-pp4 + s + t])/2, (16*Log[pp4])/3 + (13*Log[s])/3 - 2*Log[t] - 
   (32*Log[-pp4 + t])/3 + 3*Log[-pp4 + s + t], (4*Log[pp4])/3 + (11*Log[s])/6 - 
   (11*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/2, (-13*Log[pp4])/3 + (7*Log[s])/6 + 
   (5*Log[t])/2 + (2*Log[-pp4 + t])/3, (-8*Log[pp4])/3 - 10*Log[s] - 2*Log[t] + 
   (44*Log[-pp4 + t])/3, 4*Log[pp4] + 2*Log[s] - 6*Log[-pp4 + t], 
  (5*Log[pp4])/6 + (35*Log[s])/6 + 2*Log[t] - (26*Log[-pp4 + t])/3, 
  2*Log[pp4] - 4*Log[s] + 2*Log[-pp4 + t], (-8*Log[pp4])/3 + (8*Log[s])/3, 
  (-4*Log[pp4])/3 - (16*Log[s])/3 + (20*Log[-pp4 + t])/3, 
  Log[pp4] + Log[s] - 2*Log[-pp4 + t], (-16*Log[pp4])/3 - (16*Log[s])/3 + 
   (32*Log[-pp4 + t])/3, Log[pp4] + Log[s] - 2*Log[-pp4 + t], 
  (5*Log[pp4])/2 + 4*Log[s] + Log[t]/2 - 7*Log[-pp4 + t], 
  (-16*Log[pp4])/3 - (23*Log[s])/3 + 13*Log[-pp4 + t], 
  (-8*Log[pp4])/3 + (8*Log[s])/3, (-2*Log[pp4])/3 + (2*Log[s])/3, 
  -4*Log[pp4] - 4*Log[s] + 8*Log[-pp4 + t], Log[pp4]/2 - 3*Log[s] - Log[t]/2 + 
   3*Log[-pp4 + t], 2*Log[s] - 2*Log[-pp4 + t], 
  (-35*Log[pp4])/6 - (17*Log[s])/6 + (26*Log[-pp4 + t])/3, 
  2*Log[pp4] + (5*Log[s])/2 + (3*Log[t])/2 - 6*Log[-pp4 + t], 
  3*Log[pp4] + (3*Log[s])/2 + (3*Log[t])/2 - 6*Log[-pp4 + t], 
  (-7*Log[pp4])/2 - (7*Log[s])/2 + 7*Log[-pp4 + t], 
  -Log[pp4] - Log[s] + 2*Log[-pp4 + t], (-11*Log[pp4])/6 - (10*Log[s])/3 - 
   (3*Log[t])/2 + (20*Log[-pp4 + t])/3, (-8*Log[pp4])/3 - (8*Log[s])/3 + 
   (16*Log[-pp4 + t])/3, (-7*Log[pp4])/3 - (17*Log[s])/6 - (3*Log[t])/2 + 
   (20*Log[-pp4 + t])/3, (-3*Log[s])/2 - Log[t]/2 + 2*Log[-pp4 + t], 
  (-5*Log[s])/2 - (3*Log[t])/2 + 4*Log[-pp4 + t], 
  (-11*Log[pp4])/6 + (7*Log[s])/6 + (2*Log[-pp4 + t])/3, 
  (-8*Log[pp4])/3 - (8*Log[s])/3 + (16*Log[-pp4 + t])/3, 
  -Log[pp4] - Log[s] + 2*Log[-pp4 + t], (-3*Log[pp4])/2 + (3*Log[s])/2, 
  (-8*Log[pp4])/3 - (5*Log[s])/3 + (13*Log[-pp4 + t])/3, 
  (-2*Log[pp4])/3 + (4*Log[s])/3 - (2*Log[-pp4 + t])/3, 
  (-14*Log[pp4])/3 - (2*Log[s])/3 + (16*Log[-pp4 + t])/3, 
  (-2*Log[pp4])/3 + (4*Log[s])/3 - (2*Log[-pp4 + t])/3, 
  -Log[pp4]/3 + (5*Log[s])/3 - (4*Log[-pp4 + t])/3, 
  -Log[pp4] - 3*Log[s] + 4*Log[-pp4 + t], (11*Log[pp4])/6 - (7*Log[s])/6 - 
   (2*Log[-pp4 + t])/3, (-11*Log[pp4])/3 - (5*Log[s])/3 + Log[t] + 
   (16*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 2*Log[pp4] - 2*Log[-pp4 + t], 0, 
  -Log[pp4] + Log[s], -Log[pp4] - Log[s] + 2*Log[-pp4 + t], 
  -2*Log[pp4] - 3*Log[s] + Log[t] + Log[-pp4 + s + t], 
  -3*Log[pp4] - 2*Log[s] + 5*Log[-pp4 + t], (-4*Log[pp4])/3 - Log[s]/3 + 
   (5*Log[-pp4 + t])/3, Log[pp4] - Log[s], -Log[pp4]/3 + Log[s]/3, 
  -2*Log[pp4] - 2*Log[s] + 4*Log[-pp4 + t], Log[pp4]/3 + Log[s]/3 - 
   (2*Log[-pp4 + t])/3, (5*Log[pp4])/3 + (5*Log[s])/3 - (10*Log[-pp4 + t])/3, 0, 
  0, 0, 0, (19*Log[pp4])/36 + (19*Log[s])/36 - (19*Log[-pp4 + t])/18, 
  -Log[pp4]/3 - Log[s]/3 + (2*Log[-pp4 + t])/3, 
  Log[pp4] + Log[s] - 2*Log[-pp4 + t], Log[pp4]/3 + Log[s]/3 - 
   (2*Log[-pp4 + t])/3, (3*Log[pp4])/4 + (3*Log[s])/4 - (3*Log[-pp4 + t])/2, 
  (-3*Log[pp4])/4 - (3*Log[s])/4 + (3*Log[-pp4 + t])/2, 0, 0}, 
 {8*Log[s] - 8*Log[-pp4 + s], -4*Log[s] + 4*Log[-pp4 + s], 
  -7*Log[s] + 7*Log[-pp4 + s], -8*Log[s] + 8*Log[-pp4 + s], 
  Log[s] - Log[-pp4 + s], 10*Log[s] - 10*Log[-pp4 + s], Log[s] - Log[-pp4 + s], 
  5*Log[s] - 5*Log[-pp4 + s], -3*Log[s] + 3*Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], 2*Log[s] - 2*Log[-pp4 + s], 0, 
  Log[s] - Log[-pp4 + s], 0, -11*Log[s] + 11*Log[-pp4 + s], 
  -2*Log[s] + 2*Log[-pp4 + s], -5*Log[s] + 5*Log[-pp4 + s], 
  2*Log[s] - 2*Log[-pp4 + s], -4*Log[s] + 4*Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], 4*Log[s] - 4*Log[-pp4 + s], 
  4*Log[s] - 4*Log[-pp4 + s], -4*Log[s] + 4*Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], 3*Log[s] - 3*Log[-pp4 + s], 0, 
  4*Log[s] - 4*Log[-pp4 + s], 0, 4*Log[s] - 4*Log[-pp4 + s], 0, 0, 
  6*Log[s] - 6*Log[-pp4 + s], 0, 0, 4*Log[s] - 4*Log[-pp4 + s], 0, 0, 
  Log[s] - Log[-pp4 + s], 0, 0, 3*Log[s] - 3*Log[-pp4 + s], 0, 
  Log[s] - Log[-pp4 + s], 0, Log[s] - Log[-pp4 + s], 0, 0, 
  Log[s] - Log[-pp4 + s], 2*Log[s] - 2*Log[-pp4 + s], 0, 0, 
  2*Log[s] - 2*Log[-pp4 + s], -Log[s] + Log[-pp4 + s], 
  4*Log[s] - 4*Log[-pp4 + s], -Log[s] + Log[-pp4 + s], 
  -2*Log[s] + 2*Log[-pp4 + s], 3*Log[s] - 3*Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], 2*Log[s] - 2*Log[-pp4 + s], 0, 0, 0, 0, 0, 
  Log[s] - 4*Log[-pp4 + s], Log[s] - Log[-pp4 + s], 0, 0, 
  2*Log[s] - 2*Log[-pp4 + s], 0, -2*Log[s] + 2*Log[-pp4 + s], 0, 0, 0, 0, 
  -Log[s]/3 + Log[-pp4 + s]/3, Log[s]/3 - Log[-pp4 + s]/3, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s])/4, 0, 0, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2*Log[s] - Log[-pp4 + s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[s]/4 - Log[-pp4 + s]/4, 0, 0, -Log[s]/4 + Log[-pp4 + s]/4, 0, 0}, 
 {(22*Log[s])/9 - 8*Log[-pp4 + s] + (5*Log[s + t])/9 + 5*Log[-pp4 + s + t], 
  (-203*Log[s])/36 + 5*Log[-pp4 + s] - Log[s + t]/9 + (3*Log[-pp4 + s + t])/4, 
  (-13*Log[s])/18 + 8*Log[-pp4 + s] - (73*Log[s + t])/36 - 
   (21*Log[-pp4 + s + t])/4, (-151*Log[s])/36 + 8*Log[-pp4 + s] - 
   (19*Log[s + t])/18 - (11*Log[-pp4 + s + t])/4, 
  (8*Log[s])/9 - Log[-pp4 + s] - (7*Log[s + t])/18 + Log[-pp4 + s + t]/2, 
  (359*Log[s])/36 - 12*Log[-pp4 + s] - (107*Log[s + t])/36 + 
   5*Log[-pp4 + s + t], (-37*Log[s])/36 + Log[-pp4 + s]/2 + 
   (37*Log[s + t])/36 - Log[-pp4 + s + t]/2, (26*Log[s])/9 - 5*Log[-pp4 + s] + 
   (13*Log[s + t])/36 + (7*Log[-pp4 + s + t])/4, 
  -Log[s] + 3*Log[-pp4 + s] - Log[s + t]/2 - (3*Log[-pp4 + s + t])/2, 
  (-5*Log[s])/9 + Log[-pp4 + s] + Log[s + t]/18 - Log[-pp4 + s + t]/2, 
  (13*Log[s])/9 - 2*Log[-pp4 + s] + Log[s + t]/18 + Log[-pp4 + s + t]/2, 0, 
  (71*Log[s])/36 - Log[t] - (53*Log[s + t])/36 + Log[-pp4 + s + t]/2, 
  -Log[s] + Log[-pp4 + s]/3 - Log[t]/2 + Log[s + t] + Log[-pp4 + s + t]/6, 
  (-95*Log[s])/18 + 12*Log[-pp4 + s] - (11*Log[s + t])/9 - 
   (11*Log[-pp4 + s + t])/2, (-41*Log[s])/18 + 3*Log[-pp4 + s] + 
   (5*Log[s + t])/18 - Log[-pp4 + s + t], (-61*Log[s])/18 + 5*Log[-pp4 + s] - 
   Log[s + t]/9 - (3*Log[-pp4 + s + t])/2, (13*Log[s])/9 - 2*Log[-pp4 + s] + 
   Log[s + t]/18 + Log[-pp4 + s + t]/2, (-23*Log[s])/9 + 4*Log[-pp4 + s] - 
   (4*Log[s + t])/9 - Log[-pp4 + s + t], (-2*Log[s])/9 + Log[-pp4 + s] - 
   (5*Log[s + t])/18 - Log[-pp4 + s + t]/2, (14*Log[s])/9 - 4*Log[-pp4 + s] + 
   (4*Log[s + t])/9 + 2*Log[-pp4 + s + t], 
  (62*Log[s])/9 - (14*Log[-pp4 + s])/3 - 4*Log[t] - (8*Log[s + t])/9 + 
   (8*Log[-pp4 + s + t])/3, (-7*Log[s])/3 + 5*Log[-pp4 + s] - 
   (2*Log[s + t])/3 - 2*Log[-pp4 + s + t], (-53*Log[s])/36 + Log[-pp4 + s] + 
   (13*Log[s + t])/18 - Log[-pp4 + s + t]/4, (19*Log[s])/6 - 6*Log[-pp4 + s] - 
   (11*Log[s + t])/12 + (15*Log[-pp4 + s + t])/4, 
  4*Log[s] + (8*Log[-pp4 + s])/3 - Log[s + t] - (17*Log[-pp4 + s + t])/3, 
  (26*Log[s])/9 - 6*Log[-pp4 + s] - (7*Log[s + t])/18 + 
   (7*Log[-pp4 + s + t])/2, -Log[s]/6 + Log[s + t]/6, 
  (20*Log[s])/9 - 4*Log[-pp4 + s] - (2*Log[s + t])/9 + 2*Log[-pp4 + s + t], 
  Log[s]/2 - Log[-pp4 + s] + Log[-pp4 + s + t]/2, 
  (19*Log[s])/12 - (3*Log[-pp4 + s])/2 - (5*Log[s + t])/6 + 
   (3*Log[-pp4 + s + t])/4, (73*Log[s])/12 - (26*Log[-pp4 + s])/3 - 
   (19*Log[s + t])/12 + (25*Log[-pp4 + s + t])/6, 
  4*Log[s] - Log[-pp4 + s]/3 - (7*Log[s + t])/2 - Log[-pp4 + s + t]/6, 
  Log[s] + (2*Log[-pp4 + s])/3 - Log[s + t] - (2*Log[-pp4 + s + t])/3, 
  (8*Log[s])/3 - 5*Log[-pp4 + s] - Log[s + t]/6 + (5*Log[-pp4 + s + t])/2, 
  (-5*Log[s])/12 + Log[-pp4 + s]/2 + Log[s + t]/6 - Log[-pp4 + s + t]/4, 
  Log[s] - Log[-pp4 + s] - Log[s + t]/2 + Log[-pp4 + s + t]/2, 
  (-25*Log[s])/36 - Log[-pp4 + s] + (4*Log[s + t])/9 + (5*Log[-pp4 + s + t])/4, 
  Log[s]/6 - Log[s + t]/6, 0, (2*Log[s])/3 - 5*Log[-pp4 + s] + Log[t] + 
   (19*Log[s + t])/12 + (7*Log[-pp4 + s + t])/4, 
  -Log[s]/6 - Log[s + t]/3 + Log[-pp4 + s + t]/2, 
  (47*Log[s])/36 - 2*Log[-pp4 + s] + (4*Log[s + t])/9 + Log[-pp4 + s + t]/4, 
  (-11*Log[s])/9 + (2*Log[s + t])/9 + Log[-pp4 + s + t], 
  (13*Log[s])/18 - Log[-pp4 + s] + Log[s + t]/36 + Log[-pp4 + s + t]/4, 
  -Log[s]/6 + Log[s + t]/6, -Log[s]/6 + (2*Log[s + t])/3 - 
   Log[-pp4 + s + t]/2, (23*Log[s])/36 - Log[-pp4 + s] + Log[s + t]/9 + 
   Log[-pp4 + s + t]/4, Log[s]/9 - 2*Log[-pp4 + s] + (8*Log[s + t])/9 + 
   Log[-pp4 + s + t], (-7*Log[s])/6 + (2*Log[s + t])/3 + Log[-pp4 + s + t]/2, 
  -Log[s]/4 + Log[s + t]/4, Log[s]/36 - 8*Log[-pp4 + s] + 
   (107*Log[s + t])/36 + 5*Log[-pp4 + s + t], (-25*Log[s])/18 - Log[-pp4 + s] + 
   (23*Log[s + t])/36 + (7*Log[-pp4 + s + t])/4, 
  (19*Log[s])/9 - 4*Log[-pp4 + s] + (7*Log[s + t])/18 + 
   (3*Log[-pp4 + s + t])/2, (-19*Log[s])/18 + Log[-pp4 + s] + 
   (11*Log[s + t])/36 - Log[-pp4 + s + t]/4, 
  (-23*Log[s])/18 + 2*Log[-pp4 + s] - (2*Log[s + t])/9 - Log[-pp4 + s + t]/2, 
  Log[s] - 3*Log[-pp4 + s] + (3*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  (-23*Log[s])/36 + Log[-pp4 + s] - Log[s + t]/9 - Log[-pp4 + s + t]/4, 
  (7*Log[s])/9 - 2*Log[-pp4 + s] + (2*Log[s + t])/9 + Log[-pp4 + s + t], 
  Log[s]/3 - Log[s + t]/3, 0, Log[s]/6 - Log[s + t]/6, 0, 
  -Log[s]/6 + Log[s + t]/6, (5*Log[s])/12 - 4*Log[-pp4 + s] + 
   (13*Log[s + t])/12 + (5*Log[-pp4 + s + t])/2, 
  (47*Log[s])/36 - 2*Log[-pp4 + s] - (29*Log[s + t])/36 + 
   (3*Log[-pp4 + s + t])/2, -2*Log[s] - Log[-pp4 + s] + Log[t] - 
   Log[-pp4 + s + t], -Log[s]/3 - (2*Log[-pp4 + s])/3 + Log[s + t]/3 + 
   (2*Log[-pp4 + s + t])/3, (5*Log[s])/6 - 2*Log[-pp4 + s] + Log[s + t]/6 + 
   Log[-pp4 + s + t], (5*Log[s])/18 - (5*Log[s + t])/18, 
  (-11*Log[s])/18 + 2*Log[-pp4 + s] - (7*Log[s + t])/18 - Log[-pp4 + s + t], 0, 
  -Log[s]/6 + Log[s + t]/6, Log[s]/3 - Log[s + t]/3, 
  -Log[s]/2 + Log[s + t]/2, (-11*Log[s])/36 + (5*Log[-pp4 + s])/9 - 
   Log[s + t]/18 - (7*Log[-pp4 + s + t])/36, 
  (13*Log[s])/36 - (5*Log[-pp4 + s])/9 + (7*Log[-pp4 + s + t])/36, 
  -Log[s]/2 + Log[-pp4 + s] - Log[-pp4 + s + t]/2, -Log[s]/3 + Log[s + t]/3, 
  (-5*Log[s])/4 + Log[s + t]/2 + (3*Log[-pp4 + s + t])/4, 
  Log[s]/2 - Log[-pp4 + s] + Log[-pp4 + s + t]/2, 0, 
  (3*Log[s])/4 - (3*Log[-pp4 + s + t])/4}, 
 {(74*Log[s])/9 + (26*Log[-pp4 + s])/9 - (100*Log[-pp4 + s + t])/9, 
  (23*Log[s])/9 - (5*Log[-pp4 + s])/18 + 3*Log[t] - (95*Log[-pp4 + s + t])/18, 
  (-82*Log[s])/9 - (13*Log[-pp4 + s])/9 + (95*Log[-pp4 + s + t])/9, 
  (-38*Log[s])/9 - (61*Log[-pp4 + s])/18 + (137*Log[-pp4 + s + t])/18, 
  (-14*Log[s])/9 + (16*Log[-pp4 + s])/9 - (2*Log[-pp4 + s + t])/9, 
  (82*Log[s])/9 + (49*Log[-pp4 + s])/9 - (131*Log[-pp4 + s + t])/9, 
  (-7*Log[s])/18 + (13*Log[-pp4 + s])/9 - (19*Log[-pp4 + s + t])/18, 
  (13*Log[s])/9 + (25*Log[-pp4 + s])/9 - (38*Log[-pp4 + s + t])/9, 
  -2*Log[s] - 2*Log[-pp4 + s] + 4*Log[-pp4 + s + t], 
  (2*Log[s])/9 - (10*Log[-pp4 + s])/9 + (8*Log[-pp4 + s + t])/9, 
  (2*Log[s])/9 + (8*Log[-pp4 + s])/9 - (10*Log[-pp4 + s + t])/9, 0, 
  Log[s]/9 - (14*Log[-pp4 + s])/9 - 3*Log[t] + (40*Log[-pp4 + s + t])/9, 
  -Log[s] + Log[t], (-71*Log[s])/9 - (50*Log[-pp4 + s])/9 + 
   (121*Log[-pp4 + s + t])/9, (-17*Log[s])/9 + (4*Log[-pp4 + s])/9 + 
   (13*Log[-pp4 + s + t])/9, (-4*Log[s])/9 - (25*Log[-pp4 + s])/9 + 
   (29*Log[-pp4 + s + t])/9, (2*Log[s])/9 + (8*Log[-pp4 + s])/9 - 
   (10*Log[-pp4 + s + t])/9, (-16*Log[s])/9 - (10*Log[-pp4 + s])/9 + 
   (26*Log[-pp4 + s + t])/9, (-10*Log[s])/9 - (4*Log[-pp4 + s])/9 + 
   (14*Log[-pp4 + s + t])/9, (16*Log[s])/9 + (28*Log[-pp4 + s])/9 - 
   (44*Log[-pp4 + s + t])/9, (4*Log[s])/9 + (34*Log[-pp4 + s])/9 - 
   (38*Log[-pp4 + s + t])/9, (-17*Log[s])/3 + Log[-pp4 + s]/3 + 
   (16*Log[-pp4 + s + t])/3, (26*Log[s])/9 - (35*Log[-pp4 + s])/18 - 
   (17*Log[-pp4 + s + t])/18, (16*Log[s])/3 + Log[-pp4 + s]/3 - 
   (17*Log[-pp4 + s + t])/3, -8*Log[s] + 8*Log[-pp4 + s + t], 
  (40*Log[s])/9 + (16*Log[-pp4 + s])/9 - (56*Log[-pp4 + s + t])/9, 
  (2*Log[s])/3 - Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 
  (-8*Log[s])/9 + (40*Log[-pp4 + s])/9 - (32*Log[-pp4 + s + t])/9, 
  3*Log[s] - 2*Log[-pp4 + s] - Log[-pp4 + s + t], 
  (7*Log[s])/6 - (4*Log[-pp4 + s])/3 + Log[-pp4 + s + t]/6, 
  (20*Log[s])/3 + (11*Log[-pp4 + s])/3 - (31*Log[-pp4 + s + t])/3, 
  2*Log[s] - Log[-pp4 + s] - Log[-pp4 + s + t], Log[s] - Log[-pp4 + s + t], 
  (7*Log[s])/3 + (7*Log[-pp4 + s])/3 - (14*Log[-pp4 + s + t])/3, 
  (-5*Log[s])/6 + (2*Log[-pp4 + s])/3 + Log[-pp4 + s + t]/6, 
  Log[s] - Log[-pp4 + s], (16*Log[s])/9 + (29*Log[-pp4 + s])/18 - 
   (61*Log[-pp4 + s + t])/18, (-2*Log[s])/3 + Log[-pp4 + s]/3 + 
   Log[-pp4 + s + t]/3, 0, (10*Log[s])/3 + (11*Log[-pp4 + s])/6 - 
   (31*Log[-pp4 + s + t])/6, (5*Log[s])/3 + (5*Log[-pp4 + s])/3 - 
   (10*Log[-pp4 + s + t])/3, (43*Log[s])/9 - (7*Log[-pp4 + s])/18 - 3*Log[t] - 
   (25*Log[-pp4 + s + t])/18, (8*Log[s])/9 + (14*Log[-pp4 + s])/9 - 
   (22*Log[-pp4 + s + t])/9, Log[s]/9 + (4*Log[-pp4 + s])/9 - 
   (5*Log[-pp4 + s + t])/9, (2*Log[s])/3 - Log[-pp4 + s]/3 - 
   Log[-pp4 + s + t]/3, (8*Log[s])/3 - (7*Log[-pp4 + s])/3 - 
   Log[-pp4 + s + t]/3, (4*Log[s])/9 + (5*Log[-pp4 + s])/18 - 
   (13*Log[-pp4 + s + t])/18, (32*Log[s])/9 + (2*Log[-pp4 + s])/9 - 
   (34*Log[-pp4 + s + t])/9, (8*Log[s])/3 - Log[-pp4 + s]/3 - 
   (7*Log[-pp4 + s + t])/3, Log[s] - Log[-pp4 + s]/2 - Log[-pp4 + s + t]/2, 
  (26*Log[s])/9 + (23*Log[-pp4 + s])/9 - (49*Log[-pp4 + s + t])/9, 
  (-4*Log[s])/9 - (16*Log[-pp4 + s])/9 + (20*Log[-pp4 + s + t])/9, 
  (14*Log[s])/9 + (20*Log[-pp4 + s])/9 - (34*Log[-pp4 + s + t])/9, 
  (11*Log[s])/9 - (10*Log[-pp4 + s])/9 - Log[-pp4 + s + t]/9, 
  (-8*Log[s])/9 - (5*Log[-pp4 + s])/9 + (13*Log[-pp4 + s + t])/9, 
  3*Log[s] + Log[-pp4 + s] - 4*Log[-pp4 + s + t], 
  (-4*Log[s])/9 - (5*Log[-pp4 + s])/18 + (13*Log[-pp4 + s + t])/18, 
  (8*Log[s])/9 + (14*Log[-pp4 + s])/9 - (22*Log[-pp4 + s + t])/9, 
  (-4*Log[s])/3 + (2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 0, 
  (-2*Log[s])/3 + Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, 0, 
  (2*Log[s])/3 - Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, 
  (4*Log[s])/3 + (7*Log[-pp4 + s])/3 - 3*Log[t] - (2*Log[-pp4 + s + t])/3, 
  (-2*Log[s])/9 - (17*Log[-pp4 + s])/9 + (19*Log[-pp4 + s + t])/9, 
  3*Log[t] - 3*Log[-pp4 + s + t], (-2*Log[s])/3 - (2*Log[-pp4 + s])/3 - 
   3*Log[t] + (4*Log[-pp4 + s + t])/3, (2*Log[s])/3 + (5*Log[-pp4 + s])/3 - 
   (7*Log[-pp4 + s + t])/3, (-10*Log[s])/9 + (5*Log[-pp4 + s])/9 + 
   (5*Log[-pp4 + s + t])/9, (-14*Log[s])/9 - (11*Log[-pp4 + s])/9 + 
   (25*Log[-pp4 + s + t])/9, 0, (2*Log[s])/3 - Log[-pp4 + s]/3 - 
   Log[-pp4 + s + t]/3, (-4*Log[s])/3 + (2*Log[-pp4 + s])/3 + 
   (2*Log[-pp4 + s + t])/3, 2*Log[s] - Log[-pp4 + s] - Log[-pp4 + s + t], 
  -Log[s]/6 - (2*Log[-pp4 + s])/9 + (7*Log[-pp4 + s + t])/18, 
  Log[s]/6 + (2*Log[-pp4 + s])/9 - (7*Log[-pp4 + s + t])/18, 
  (-3*Log[s])/4 - Log[-pp4 + s]/4 + Log[-pp4 + s + t], 0, 
  (3*Log[s])/2 - (3*Log[-pp4 + s + t])/2, (3*Log[s])/4 + Log[-pp4 + s]/4 - 
   Log[-pp4 + s + t], 0, (-3*Log[s])/2 + (3*Log[-pp4 + s + t])/2}, 
 {0, 0, 0, 0, 0, 0, 0, -Log[pp4] + Log[-pp4 + s], 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[pp4] - Log[-pp4 + s], 0, 0, 0, 0, 0, Log[pp4] - Log[-pp4 + s], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -Log[pp4] + Log[-pp4 + s], 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[pp4] - 2*Log[-pp4 + s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[pp4] + 2*Log[-pp4 + s], 0, 0, 0, 0, 2*Log[pp4] - 2*Log[-pp4 + s], 0, 0, 
  0, 0, 0, -2*Log[pp4] + 2*Log[-pp4 + s], 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[pp4] + 3*Log[-pp4 + s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 3*Log[pp4] - 3*Log[-pp4 + s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[pp4] - 3*Log[s] - Log[-pp4 + s], -Log[pp4] + Log[-pp4 + s], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*Log[pp4])/4 - (3*Log[-pp4 + s])/4, 
  (-3*Log[pp4])/4 + (3*Log[-pp4 + s])/4, 0}, {(-2*Log[pp4])/3 + (2*Log[s])/3, 
  (11*Log[pp4])/6 - (11*Log[s])/6, (77*Log[pp4])/6 - (77*Log[s])/6, 
  (31*Log[pp4])/6 - (31*Log[s])/6, (2*Log[pp4])/3 - (2*Log[s])/3, 
  -Log[pp4]/3 + Log[s]/3, (-35*Log[pp4])/6 + (35*Log[s])/6, 
  (-4*Log[pp4])/3 + (4*Log[s])/3, 0, (-8*Log[pp4])/3 + (8*Log[s])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, 0, (-4*Log[pp4])/3 + (4*Log[s])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, (5*Log[pp4])/3 - (5*Log[s])/3, 
  (5*Log[pp4])/3 - (5*Log[s])/3, (7*Log[pp4])/3 - (7*Log[s])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, (10*Log[pp4])/3 - (10*Log[s])/3, 
  (4*Log[pp4])/3 - (4*Log[s])/3, (31*Log[pp4])/6 - (31*Log[s])/6, 
  -6*Log[pp4] + 6*Log[s], -Log[pp4] + Log[s], (29*Log[pp4])/6 - (29*Log[s])/6, 
  -Log[pp4] + Log[s], (8*Log[pp4])/3 - (8*Log[s])/3, 
  (-4*Log[pp4])/3 + (4*Log[s])/3, Log[pp4] - Log[s], 
  (-4*Log[pp4])/3 + (4*Log[s])/3, Log[pp4] - Log[s], 3*Log[pp4] - 3*Log[s], 
  (-5*Log[pp4])/3 + (5*Log[s])/3, (8*Log[pp4])/3 - (8*Log[s])/3, 
  (2*Log[pp4])/3 - (2*Log[s])/3, -Log[pp4] + Log[s], -2*Log[pp4] + 2*Log[s], 
  2*Log[pp4] - 2*Log[s], (-11*Log[pp4])/6 + (11*Log[s])/6, 
  (5*Log[pp4])/2 - (5*Log[s])/2, (3*Log[pp4])/2 - (3*Log[s])/2, 
  -Log[pp4]/2 + Log[s]/2, -Log[pp4] + Log[s], (-10*Log[pp4])/3 + (10*Log[s])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, (-29*Log[pp4])/6 + (29*Log[s])/6, 
  (-3*Log[pp4])/2 + (3*Log[s])/2, (-5*Log[pp4])/2 + (5*Log[s])/2, 
  Log[pp4]/6 - Log[s]/6, (-2*Log[pp4])/3 + (2*Log[s])/3, -Log[pp4] + Log[s], 
  -Log[pp4]/2 + Log[s]/2, Log[pp4]/3 - Log[s]/3, Log[pp4]/3 - Log[s]/3, 
  (4*Log[pp4])/3 - (4*Log[s])/3, Log[pp4]/3 - Log[s]/3, -Log[pp4]/3 + Log[s]/3, 
  0, -Log[pp4]/6 + Log[s]/6, (-2*Log[pp4])/3 + (2*Log[s])/3, 0, 
  2*Log[pp4] - 2*Log[s], Log[pp4] - Log[s], -Log[pp4] + Log[s], 
  -2*Log[pp4] + 2*Log[s], Log[pp4] - Log[s], (2*Log[pp4])/3 - (2*Log[s])/3, 0, 
  Log[pp4]/3 - Log[s]/3, Log[pp4] - Log[s], Log[pp4]/3 - Log[s]/3, 
  (-4*Log[pp4])/3 - (5*Log[s])/3, 0, 0, 0, 0, Log[pp4]/36 - Log[s]/36, 0, 
  -Log[pp4]/2 + Log[s]/2, (-5*Log[pp4])/3 + (5*Log[s])/3, 
  (-9*Log[pp4])/4 + (9*Log[s])/4, 0, 0, 0}, 
 {-8*Log[pp4] - (20*Log[-pp4 + s])/9 + 8*Log[t] + (20*Log[-pp4 + s + t])/9, 
  5*Log[pp4] - (14*Log[-pp4 + s])/9 - 2*Log[t] - (13*Log[-pp4 + s + t])/9, 
  (43*Log[pp4])/6 + (31*Log[-pp4 + s])/9 - (15*Log[t])/2 - 
   (28*Log[-pp4 + s + t])/9, 10*Log[pp4] + (38*Log[-pp4 + s])/9 - 10*Log[t] - 
   (38*Log[-pp4 + s + t])/9, (-7*Log[pp4])/3 + (35*Log[-pp4 + s])/9 - 2*Log[t] + 
   (4*Log[-pp4 + s + t])/9, (-28*Log[pp4])/3 + (56*Log[-pp4 + s])/9 + 
   (28*Log[-pp4 + s + t])/9, (8*Log[-pp4 + s])/9 + Log[t] - 
   (17*Log[-pp4 + s + t])/9, (-13*Log[pp4])/3 + (26*Log[-pp4 + s])/9 + 
   (13*Log[-pp4 + s + t])/9, 4*Log[pp4] - 6*Log[-pp4 + s] + 2*Log[t], 
  Log[pp4]/3 - (23*Log[-pp4 + s])/9 + (20*Log[-pp4 + s + t])/9, 
  -Log[pp4] - (2*Log[-pp4 + s])/9 + Log[t] + (2*Log[-pp4 + s + t])/9, 
  2*Log[pp4] - 2*Log[t], Log[pp4]/3 - (22*Log[-pp4 + s])/9 + 
   (19*Log[-pp4 + s + t])/9, (-2*Log[-pp4 + s])/3 + Log[t] - 
   Log[-pp4 + s + t]/3, (23*Log[pp4])/3 - (88*Log[-pp4 + s])/9 + 
   (19*Log[-pp4 + s + t])/9, (5*Log[pp4])/3 + (20*Log[-pp4 + s])/9 - Log[t] - 
   (26*Log[-pp4 + s + t])/9, (17*Log[pp4])/3 + (7*Log[-pp4 + s])/9 - 6*Log[t] - 
   (4*Log[-pp4 + s + t])/9, -3*Log[pp4] - (2*Log[-pp4 + s])/9 + 2*Log[t] + 
   (11*Log[-pp4 + s + t])/9, 5*Log[pp4] + (16*Log[-pp4 + s])/9 - 5*Log[t] - 
   (16*Log[-pp4 + s + t])/9, (2*Log[pp4])/3 + (4*Log[-pp4 + s])/9 - Log[t] - 
   Log[-pp4 + s + t]/9, (-29*Log[pp4])/6 + (41*Log[-pp4 + s])/9 + (5*Log[t])/2 - 
   (20*Log[-pp4 + s + t])/9, (-14*Log[pp4])/3 + (68*Log[-pp4 + s])/9 - 
   2*Log[t] - (8*Log[-pp4 + s + t])/9, 4*Log[pp4] - (10*Log[-pp4 + s])/3 - 
   (2*Log[-pp4 + s + t])/3, -2*Log[pp4] - (8*Log[-pp4 + s])/9 + 2*Log[t] + 
   (8*Log[-pp4 + s + t])/9, -3*Log[pp4] + (11*Log[-pp4 + s])/3 - 
   (2*Log[-pp4 + s + t])/3, -2*Log[pp4] - (16*Log[-pp4 + s])/3 + 2*Log[t] + 
   (16*Log[-pp4 + s + t])/3, (-10*Log[pp4])/3 + (44*Log[-pp4 + s])/9 - 
   (14*Log[-pp4 + s + t])/9, (-2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  (-7*Log[pp4])/3 + (47*Log[-pp4 + s])/9 - (26*Log[-pp4 + s + t])/9, 
  (-2*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + 2*Log[-pp4 + s + t], 
  (-3*Log[pp4])/2 - (5*Log[-pp4 + s])/3 + Log[t]/2 + (8*Log[-pp4 + s + t])/3, 
  -6*Log[pp4] + (20*Log[-pp4 + s])/3 - (2*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (10*Log[-pp4 + s + t])/3, 
  (-4*Log[-pp4 + s])/3 + (4*Log[-pp4 + s + t])/3, 
  (-10*Log[pp4])/3 + 4*Log[-pp4 + s] - (2*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/6 + Log[-pp4 + s] - Log[t]/2 - (4*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + 2*Log[-pp4 + s + t], 
  -Log[pp4]/3 + (5*Log[-pp4 + s])/9 - (2*Log[-pp4 + s + t])/9, 
  (-3*Log[pp4])/2 + (2*Log[-pp4 + s])/3 + (3*Log[t])/2 - 
   (2*Log[-pp4 + s + t])/3, (-3*Log[pp4])/2 + (3*Log[t])/2, 
  (-10*Log[pp4])/3 + 4*Log[-pp4 + s] - (2*Log[-pp4 + s + t])/3, 
  (2*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/2 + (2*Log[-pp4 + s])/9 - (3*Log[t])/2 + (16*Log[-pp4 + s + t])/9, 
  (4*Log[pp4])/3 - (20*Log[-pp4 + s])/9 + Log[t] - Log[-pp4 + s + t]/9, 
  Log[pp4]/2 - Log[-pp4 + s]/9 - (3*Log[t])/2 + (10*Log[-pp4 + s + t])/9, 
  Log[pp4]/2 - (2*Log[-pp4 + s])/3 - Log[t]/2 + (2*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/6 - (3*Log[t])/2 + (2*Log[-pp4 + s + t])/3, 
  (-4*Log[-pp4 + s])/9 + (4*Log[-pp4 + s + t])/9, 
  (-5*Log[pp4])/3 + (19*Log[-pp4 + s])/9 - (4*Log[-pp4 + s + t])/9, 
  (2*Log[pp4])/3 + (2*Log[-pp4 + s])/3 - (4*Log[-pp4 + s + t])/3, 
  Log[pp4] - Log[-pp4 + s], -4*Log[pp4] + (64*Log[-pp4 + s])/9 - 
   (28*Log[-pp4 + s + t])/9, Log[pp4] + (13*Log[-pp4 + s])/9 - 
   (22*Log[-pp4 + s + t])/9, (-10*Log[pp4])/3 + (16*Log[-pp4 + s])/9 + 
   (14*Log[-pp4 + s + t])/9, Log[pp4] - (11*Log[-pp4 + s])/9 + 
   (2*Log[-pp4 + s + t])/9, 2*Log[pp4] - (10*Log[-pp4 + s])/9 - 
   (8*Log[-pp4 + s + t])/9, (-7*Log[pp4])/3 + (7*Log[-pp4 + s])/3, 
  (4*Log[-pp4 + s])/9 - (4*Log[-pp4 + s + t])/9, 
  (-5*Log[pp4])/3 + (7*Log[-pp4 + s])/9 + (8*Log[-pp4 + s + t])/9, 
  Log[pp4]/3 - Log[-pp4 + s] + (2*Log[-pp4 + s + t])/3, 
  2*Log[pp4] - 2*Log[-pp4 + s + t], (2*Log[-pp4 + s])/3 - 
   (2*Log[-pp4 + s + t])/3, 0, (-2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] + (8*Log[-pp4 + s])/3 - (2*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 + (8*Log[-pp4 + s])/9 - (2*Log[-pp4 + s + t])/9, 
  -2*Log[pp4] + 2*Log[-pp4 + s], 0, (-4*Log[pp4])/3 + (2*Log[-pp4 + s])/3 + 
   (2*Log[-pp4 + s + t])/3, (-8*Log[-pp4 + s])/9 + (8*Log[-pp4 + s + t])/9, 
  (4*Log[pp4])/3 - (16*Log[-pp4 + s])/9 + (4*Log[-pp4 + s + t])/9, 
  -3*Log[s] + Log[t] - Log[-pp4 + s + t], (-2*Log[-pp4 + s])/3 + 
   (2*Log[-pp4 + s + t])/3, (-2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 0, 
  (23*Log[pp4])/54 - (10*Log[-pp4 + s])/27 - Log[t]/18, 
  (-23*Log[pp4])/54 + (10*Log[-pp4 + s])/27 + Log[t]/18, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 0, Log[pp4]/2 - Log[t]/2, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, 0, -Log[pp4]/2 + Log[t]/2}, 
 {8*Log[pp4] - 8*Log[t], -6*Log[pp4] + 8*Log[t] - 2*Log[-pp4 + s + t], 
  (-7*Log[pp4])/2 + (13*Log[t])/2 - 3*Log[-pp4 + s + t], 
  -14*Log[pp4] + 20*Log[t] - 6*Log[-pp4 + s + t], 
  -2*Log[pp4] + 2*Log[-pp4 + s + t], 0, 7*Log[pp4] - Log[t] - 
   6*Log[-pp4 + s + t], 3*Log[pp4] - 3*Log[-pp4 + s + t], 
  2*Log[pp4] - 2*Log[-pp4 + s + t], -6*Log[t] + 6*Log[-pp4 + s + t], 
  2*Log[pp4] - 2*Log[-pp4 + t], -3*Log[pp4] + 3*Log[t], 
  -2*Log[t] + 2*Log[-pp4 + s + t], 2*Log[pp4] - 2*Log[t], 
  -3*Log[pp4] + 3*Log[-pp4 + s + t], 3*Log[pp4] + 2*Log[t] - 5*Log[-pp4 + s + t], 
  -8*Log[pp4] + 3*Log[t] + 5*Log[-pp4 + s + t], 3*Log[pp4] - 5*Log[t] + 
   2*Log[-pp4 + s + t], -7*Log[pp4] + 7*Log[t], -2*Log[pp4] + 2*Log[t], 
  (5*Log[pp4])/2 - (5*Log[t])/2, 6*Log[pp4] + 2*Log[t] - 8*Log[-pp4 + s + t], 
  3*Log[pp4] - 3*Log[-pp4 + s + t], -4*Log[pp4] - 2*Log[t] + 6*Log[-pp4 + s + t], 
  -3*Log[pp4] + 3*Log[-pp4 + s + t], 4*Log[pp4] - 6*Log[t] + 2*Log[-pp4 + s + t], 
  0, -3*Log[pp4] + 3*Log[-pp4 + s + t], 6*Log[pp4] - 6*Log[-pp4 + s + t], 
  -3*Log[pp4] - 2*Log[-pp4 + s] - 2*Log[-pp4 + t] + 7*Log[-pp4 + s + t], 
  (-11*Log[pp4])/2 - Log[t]/2 + 6*Log[-pp4 + s + t], 
  2*Log[pp4] - 2*Log[-pp4 + s + t], -5*Log[pp4] + 5*Log[-pp4 + s + t], 
  -2*Log[pp4] + 2*Log[-pp4 + s + t], 3*Log[pp4] - 3*Log[-pp4 + s + t], 
  (5*Log[pp4])/2 + Log[t]/2 - 3*Log[-pp4 + s + t], 
  -4*Log[pp4] + 4*Log[-pp4 + s + t], 0, (3*Log[pp4])/2 - (3*Log[t])/2, 
  (3*Log[pp4])/2 - (3*Log[t])/2, 0, 0, (-3*Log[pp4])/2 - Log[t]/2 + 
   2*Log[-pp4 + s + t], 2*Log[t] - 2*Log[-pp4 + s + t], 
  (-3*Log[pp4])/2 + (3*Log[t])/2, (3*Log[pp4])/2 - (3*Log[t])/2, 
  (-3*Log[pp4])/2 + (3*Log[t])/2, -4*Log[t] + 4*Log[-pp4 + s + t], 0, 0, 
  2*Log[t] - 2*Log[-pp4 + s + t], 0, 0, 0, -2*Log[pp4] + 2*Log[-pp4 + s + t], 0, 
  0, -2*Log[t] + 2*Log[-pp4 + s + t], -2*Log[t] + 2*Log[-pp4 + s + t], 0, 
  4*Log[t] - 4*Log[-pp4 + s + t], 0, 2*Log[pp4] - 2*Log[-pp4 + t], 
  2*Log[pp4] - 2*Log[t], 0, 0, 2*Log[t] - 2*Log[-pp4 + s + t], 
  -2*Log[pp4] + 2*Log[-pp4 + s + t], -3*Log[t] + 3*Log[-pp4 + s + t], 
  -2*Log[-pp4 + s] + 2*Log[-pp4 + s + t], 0, 4*Log[t] - 4*Log[-pp4 + s + t], 
  -3*Log[s] - 3*Log[t] + 3*Log[-pp4 + s + t], 0, 
  -2*Log[-pp4 + s] + 2*Log[-pp4 + s + t], -Log[pp4]/6 + Log[t]/6, 
  Log[pp4]/6 - Log[t]/6, 0, 0, (-3*Log[pp4])/2 + (3*Log[t])/2, 0, 0, 
  (3*Log[pp4])/2 - (3*Log[t])/2}, 
 {16*Log[pp4] - (16*Log[s])/3 + 8*Log[-pp4 + s] - (56*Log[s + t])/3, 
  -5*Log[pp4] + (43*Log[s])/6 - 3*Log[-pp4 + s] + (10*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/2, -15*Log[pp4] + (19*Log[s])/6 - 8*Log[-pp4 + s] + 
   19*Log[s + t] + (5*Log[-pp4 + s + t])/6, (-33*Log[pp4])/2 + (22*Log[s])/3 - 
   9*Log[-pp4 + s] + Log[t]/2 + (56*Log[s + t])/3 - Log[-pp4 + s + t], 
  (15*Log[pp4])/2 - (11*Log[s])/3 + Log[-pp4 + s] - (5*Log[t])/2 - 
   (5*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, 18*Log[pp4] - (59*Log[s])/3 + 
   15*Log[-pp4 + s] - (23*Log[s + t])/3 - (17*Log[-pp4 + s + t])/3, 
  5*Log[pp4] + (7*Log[s])/3 - Log[-pp4 + s]/2 + 3*Log[t] - (22*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/2, 9*Log[pp4] - (17*Log[s])/3 + 10*Log[-pp4 + s] - 
   (23*Log[s + t])/3 - (17*Log[-pp4 + s + t])/3, 
  (-11*Log[pp4])/2 + 6*Log[s] - 8*Log[-pp4 + s] + (7*Log[t])/2 + 3*Log[s + t] + 
   Log[-pp4 + s + t], (-3*Log[pp4])/2 - Log[s]/3 - Log[-pp4 + s] + Log[t]/2 + 
   (5*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 4*Log[pp4] - Log[s]/3 + 
   2*Log[-pp4 + s] - (14*Log[s + t])/3 - Log[-pp4 + s + t], 
  2*Log[s] - 2*Log[-pp4 + s + t], -Log[pp4] - (13*Log[s])/6 + Log[-pp4 + s] + 
   2*Log[t] + Log[-pp4 + s + t]/6, Log[pp4]/2 + (3*Log[s])/2 + Log[t]/2 - 
   2*Log[s + t] - Log[-pp4 + s + t]/2, -18*Log[pp4] + (77*Log[s])/6 - 
   9*Log[-pp4 + s] + (43*Log[s + t])/3 - Log[-pp4 + s + t]/6, 
  (7*Log[s])/3 - 3*Log[-pp4 + s] - (2*Log[s + t])/3 + (4*Log[-pp4 + s + t])/3, 
  -9*Log[pp4] + (25*Log[s])/6 - 4*Log[-pp4 + s] + Log[t] + 9*Log[s + t] - 
   (7*Log[-pp4 + s + t])/6, (5*Log[pp4])/2 - (17*Log[s])/6 + 2*Log[-pp4 + s] - 
   Log[t]/2 - (8*Log[s + t])/3 + (3*Log[-pp4 + s + t])/2, 
  -8*Log[pp4] + (11*Log[s])/3 - 4*Log[-pp4 + s] + (28*Log[s + t])/3 - 
   Log[-pp4 + s + t], -3*Log[pp4] + (7*Log[s])/6 - 2*Log[-pp4 + s] + 
   3*Log[s + t] + (5*Log[-pp4 + s + t])/6, 10*Log[pp4] - (25*Log[s])/6 - 
   3*Log[-pp4 + s] - (20*Log[s + t])/3 + (23*Log[-pp4 + s + t])/6, 
  18*Log[pp4] - (20*Log[s])/3 + 2*Log[-pp4 + s] + 6*Log[t] - 12*Log[s + t] - 
   (22*Log[-pp4 + s + t])/3, -6*Log[pp4] + 6*Log[s] - 2*Log[-pp4 + s] + 
   4*Log[s + t] - 2*Log[-pp4 + s + t], -4*Log[pp4] - (4*Log[s])/3 - 
   3*Log[-pp4 + s] + (13*Log[s + t])/3 + 4*Log[-pp4 + s + t], 
  3*Log[pp4] - 5*Log[s] + 6*Log[-pp4 + s] - Log[s + t] - 3*Log[-pp4 + s + t], 
  -6*Log[s] + 4*Log[s + t] + 2*Log[-pp4 + s + t], 
  6*Log[pp4] - (14*Log[s])/3 + 6*Log[-pp4 + s] - (14*Log[s + t])/3 - 
   (8*Log[-pp4 + s + t])/3, -2*Log[s] + 2*Log[s + t], 
  14*Log[pp4] - (5*Log[s])/3 - Log[-pp4 + s] + Log[t] - (32*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/3, -2*Log[pp4] - 4*Log[s] + (16*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, (-7*Log[pp4])/2 - 5*Log[s] + (3*Log[-pp4 + s])/2 + 
   Log[t]/2 + 7*Log[s + t] - Log[-pp4 + s + t]/2, 
  12*Log[pp4] - 11*Log[s] + 9*Log[-pp4 + s] - 7*Log[s + t] - 
   3*Log[-pp4 + s + t], -2*Log[pp4] - 6*Log[s] + Log[-pp4 + s] + 
   (22*Log[s + t])/3 - Log[-pp4 + s + t]/3, -2*Log[s] + 2*Log[s + t], 
  8*Log[pp4] - 6*Log[s] + 5*Log[-pp4 + s] - (16*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/3, (5*Log[pp4])/2 + 2*Log[s] - Log[-pp4 + s]/2 + 
   Log[t]/2 - (11*Log[s + t])/3 - (5*Log[-pp4 + s + t])/6, 
  -2*Log[pp4] - 2*Log[s] + Log[-pp4 + s] + (10*Log[s + t])/3 - 
   Log[-pp4 + s + t]/3, 2*Log[pp4] + Log[s]/3 + 2*Log[-pp4 + s] - Log[t] - 
   (5*Log[s + t])/3 - (5*Log[-pp4 + s + t])/3, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s + t])/2, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s + t])/2, 6*Log[pp4] - 3*Log[s] + 
   2*Log[-pp4 + s] - 2*Log[t] - (10*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  2*Log[pp4] + Log[-pp4 + s] - (4*Log[s + t])/3 - (5*Log[-pp4 + s + t])/3, 
  2*Log[pp4] - (7*Log[s])/6 + Log[-pp4 + s] - Log[s + t]/3 - 
   (3*Log[-pp4 + s + t])/2, 2*Log[pp4] + (2*Log[s])/3 - Log[t] - 
   (4*Log[s + t])/3 - Log[-pp4 + s + t]/3, (5*Log[s])/6 + Log[-pp4 + s] - 
   Log[s + t]/3 - (3*Log[-pp4 + s + t])/2, Log[s]/2 - Log[-pp4 + s + t]/2, 
  -2*Log[pp4] + (3*Log[s])/2 - Log[-pp4 + s] + (4*Log[s + t])/3 + 
   Log[-pp4 + s + t]/6, Log[pp4] - (5*Log[s])/3 + Log[-pp4 + s] - Log[s + t]/3, 
  -2*Log[pp4] - (7*Log[s])/3 + 7*Log[-pp4 + s] - Log[t] - (4*Log[s + t])/3 - 
   Log[-pp4 + s + t]/3, 2*Log[pp4] - Log[-pp4 + s] - (4*Log[s + t])/3 + 
   Log[-pp4 + s + t]/3, -Log[pp4] + Log[s], 2*Log[pp4] - Log[s]/3 + 
   5*Log[-pp4 + s] - (17*Log[s + t])/3 - Log[-pp4 + s + t], 
  -Log[pp4] + (5*Log[s])/3 - Log[-pp4 + s] + Log[s + t]/3, 
  Log[pp4] - (7*Log[s])/3 + 4*Log[-pp4 + s] - 2*Log[s + t] - 
   (2*Log[-pp4 + s + t])/3, -Log[pp4] + (5*Log[s])/3 - Log[-pp4 + s] + 
   Log[s + t]/3, -2*Log[pp4] + (10*Log[s])/3 - 2*Log[-pp4 + s] + 
   (2*Log[s + t])/3, 5*Log[pp4] - 5*Log[s] + 2*Log[-pp4 + s] - 
   (7*Log[s + t])/3 + Log[-pp4 + s + t]/3, -Log[pp4] + (5*Log[s])/3 - 
   Log[-pp4 + s] - Log[t] + Log[s + t]/3 + Log[-pp4 + s + t], 
  2*Log[pp4] - (7*Log[s])/3 + 3*Log[-pp4 + s] - (4*Log[s + t])/3 - 
   (4*Log[-pp4 + s + t])/3, Log[pp4] - 2*Log[s] + 2*Log[-pp4 + s] - 
   (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, -Log[pp4] + Log[s] - Log[t] + 
   Log[-pp4 + s + t], Log[s] - Log[-pp4 + s], 0, 0, 
  3*Log[pp4] - 2*Log[s] + 3*Log[-pp4 + s] - 3*Log[s + t] - Log[-pp4 + s + t], 
  3*Log[pp4] - (8*Log[s])/3 + 2*Log[-pp4 + s] - Log[s + t] - 
   (4*Log[-pp4 + s + t])/3, Log[pp4] - Log[s] - 2*Log[t] + 2*Log[-pp4 + s + t], 
  0, 2*Log[pp4] - 2*Log[s] + 2*Log[-pp4 + s] - (4*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, Log[pp4] - Log[s]/3 + Log[-pp4 + s] - 
   (2*Log[s + t])/3 - Log[-pp4 + s + t], -3*Log[pp4] + (7*Log[s])/3 - 
   Log[-pp4 + s] + 2*Log[s + t] - Log[-pp4 + s + t]/3, 
  -Log[t] + Log[-pp4 + s + t], 0, -3*Log[s], -Log[-pp4 + s] + Log[-pp4 + s + t], 
  (-25*Log[pp4])/36 + (7*Log[s])/12 - (5*Log[-pp4 + s])/9 + 
   (29*Log[s + t])/54 + (7*Log[-pp4 + s + t])/54, 
  (5*Log[pp4])/9 - (11*Log[s])/18 + (5*Log[-pp4 + s])/9 - (10*Log[s + t])/27 - 
   (7*Log[-pp4 + s + t])/54, -Log[pp4] + Log[s] - Log[-pp4 + s] + 
   (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, Log[pp4]/3 + Log[s]/3 - 
   (2*Log[s + t])/3, -Log[pp4]/4 + (5*Log[s])/4 - Log[s + t]/2 - 
   Log[-pp4 + s + t]/2, (7*Log[pp4])/4 - (5*Log[s])/4 + Log[-pp4 + s] - 
   (7*Log[s + t])/6 - Log[-pp4 + s + t]/3, (-3*Log[pp4])/4 + Log[s]/4 + 
   Log[s + t]/2, -Log[s]/2 + Log[-pp4 + s + t]/2}, 
 {(128*Log[pp4])/3 - (116*Log[s])/9 - (26*Log[-pp4 + s])/3 - 20*Log[t] - 
   (10*Log[-pp4 + s + t])/9, (-13*Log[pp4])/3 - (13*Log[s])/18 + 
   (5*Log[-pp4 + s])/6 + Log[t] + (29*Log[-pp4 + s + t])/9, 
  (-121*Log[pp4])/3 + (121*Log[s])/9 + (13*Log[-pp4 + s])/3 + 13*Log[t] + 
   (86*Log[-pp4 + s + t])/9, (-211*Log[pp4])/6 + (53*Log[s])/9 + 
   (61*Log[-pp4 + s])/6 + (37*Log[t])/2 + (11*Log[-pp4 + s + t])/18, 
  (41*Log[pp4])/6 - (16*Log[s])/9 - (16*Log[-pp4 + s])/3 + (3*Log[t])/2 - 
   (11*Log[-pp4 + s + t])/9, (121*Log[pp4])/3 - (157*Log[s])/9 - 
   (49*Log[-pp4 + s])/3 - 22*Log[t] + (139*Log[-pp4 + s + t])/9, 
  (53*Log[pp4])/6 + (14*Log[s])/9 - (13*Log[-pp4 + s])/3 - (29*Log[t])/2 + 
   (76*Log[-pp4 + s + t])/9, (58*Log[pp4])/3 - (43*Log[s])/9 - 
   (31*Log[-pp4 + s])/3 - 10*Log[t] + (52*Log[-pp4 + s + t])/9, 
  (-23*Log[pp4])/2 + 6*Log[s] + 6*Log[-pp4 + s] + (13*Log[t])/2 - 
   7*Log[-pp4 + s + t], (-41*Log[pp4])/6 + (28*Log[s])/9 + 
   (10*Log[-pp4 + s])/3 + (5*Log[t])/2 - (19*Log[-pp4 + s + t])/9, 
  (29*Log[pp4])/3 - (17*Log[s])/9 - (8*Log[-pp4 + s])/3 - 5*Log[t] - 
   Log[-pp4 + s + t]/9, 0, (4*Log[pp4])/3 + Log[s]/18 + (14*Log[-pp4 + s])/3 - 
   (109*Log[-pp4 + s + t])/18, -Log[pp4]/6 + (7*Log[s])/6 - Log[t]/2 - 
   Log[-pp4 + s + t]/2, (-128*Log[pp4])/3 + (271*Log[s])/18 + 
   (68*Log[-pp4 + s])/3 + 22*Log[t] - (307*Log[-pp4 + s + t])/18, 
  (-2*Log[pp4])/3 + (14*Log[s])/9 - (4*Log[-pp4 + s])/3 + 
   (4*Log[-pp4 + s + t])/9, (-55*Log[pp4])/3 + (41*Log[s])/18 + 
   (25*Log[-pp4 + s])/3 + 12*Log[t] - (77*Log[-pp4 + s + t])/18, 
  (31*Log[pp4])/6 - (7*Log[s])/18 - (8*Log[-pp4 + s])/3 - (5*Log[t])/2 + 
   (7*Log[-pp4 + s + t])/18, (-52*Log[pp4])/3 + (28*Log[s])/9 + 
   (10*Log[-pp4 + s])/3 + 12*Log[t] - (10*Log[-pp4 + s + t])/9, 
  (-19*Log[pp4])/3 + (35*Log[s])/18 + (4*Log[-pp4 + s])/3 + 4*Log[t] - 
   (17*Log[-pp4 + s + t])/18, (82*Log[pp4])/3 - (82*Log[s])/9 - 
   (28*Log[-pp4 + s])/3 - Log[t] - (71*Log[-pp4 + s + t])/9, 
  (80*Log[pp4])/3 - (28*Log[s])/9 - (34*Log[-pp4 + s])/3 - 12*Log[t] - 
   (2*Log[-pp4 + s + t])/9, -16*Log[pp4] + (32*Log[s])/3 + Log[-pp4 + s] + 
   6*Log[t] - (5*Log[-pp4 + s + t])/3, (-19*Log[pp4])/3 - (32*Log[s])/9 + 
   (35*Log[-pp4 + s])/6 + 4*Log[t] + Log[-pp4 + s + t]/18, 
  10*Log[pp4] - (10*Log[s])/3 - Log[-pp4 + s] - 3*Log[t] - 
   (8*Log[-pp4 + s + t])/3, (-28*Log[pp4])/3 + (16*Log[s])/3 + 6*Log[t] - 
   2*Log[-pp4 + s + t], (43*Log[pp4])/3 - (43*Log[s])/9 - (16*Log[-pp4 + s])/3 - 
   7*Log[t] + (25*Log[-pp4 + s + t])/9, -Log[pp4] - (8*Log[s])/3 + 
   Log[-pp4 + s] + (8*Log[-pp4 + s + t])/3, (73*Log[pp4])/3 - (31*Log[s])/9 - 
   (40*Log[-pp4 + s])/3 - 7*Log[t] - (5*Log[-pp4 + s + t])/9, 
  -12*Log[pp4] - 2*Log[s] + 6*Log[-pp4 + s] + 3*Log[t] + 4*Log[-pp4 + t] + 
   Log[-pp4 + s + t], -12*Log[pp4] - (7*Log[s])/6 + 4*Log[-pp4 + s] + 9*Log[t] + 
   Log[-pp4 + s + t]/6, (88*Log[pp4])/3 - 12*Log[s] - 11*Log[-pp4 + s] - 
   15*Log[t] + (26*Log[-pp4 + s + t])/3, (-4*Log[pp4])/3 - (14*Log[s])/3 + 
   3*Log[-pp4 + s] + 3*Log[t], (2*Log[pp4])/3 - (5*Log[s])/3 + 
   Log[-pp4 + s + t], 17*Log[pp4] - (19*Log[s])/3 - 7*Log[-pp4 + s] - 9*Log[t] + 
   (16*Log[-pp4 + s + t])/3, 5*Log[pp4] + (5*Log[s])/6 - 2*Log[-pp4 + s] - 
   3*Log[t] - (5*Log[-pp4 + s + t])/6, -3*Log[pp4] - 2*Log[s] + 
   3*Log[-pp4 + s] + 3*Log[t] - Log[-pp4 + s + t], 
  (16*Log[pp4])/3 - (19*Log[s])/9 - (29*Log[-pp4 + s])/6 - 7*Log[t] + 
   (155*Log[-pp4 + s + t])/18, Log[pp4] - Log[s]/3 - Log[-pp4 + s] + 4*Log[t] - 
   (11*Log[-pp4 + s + t])/3, 3*Log[t] - 3*Log[-pp4 + s + t], 
  9*Log[pp4] - (16*Log[s])/3 - (11*Log[-pp4 + s])/2 - 7*Log[t] + 
   (53*Log[-pp4 + s + t])/6, 5*Log[pp4] - (5*Log[s])/3 - 3*Log[-pp4 + s] - 
   3*Log[t] + (8*Log[-pp4 + s + t])/3, (7*Log[pp4])/3 - (28*Log[s])/9 + 
   (7*Log[-pp4 + s])/6 - 5*Log[t] + (83*Log[-pp4 + s + t])/18, 
  (14*Log[pp4])/3 - (14*Log[s])/9 - (14*Log[-pp4 + s])/3 - 4*Log[t] + 
   (50*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 + (14*Log[s])/9 - 
   (4*Log[-pp4 + s])/3 - 5*Log[t] + (49*Log[-pp4 + s + t])/9, 
  -Log[pp4] + Log[s]/3 + Log[-pp4 + s] - 2*Log[t] + (5*Log[-pp4 + s + t])/3, 
  -4*Log[pp4] - (2*Log[s])/3 + 5*Log[-pp4 + s] - 5*Log[t] + 
   (14*Log[-pp4 + s + t])/3, (4*Log[pp4])/3 - (7*Log[s])/9 - 
   (5*Log[-pp4 + s])/6 + Log[t] - (13*Log[-pp4 + s + t])/18, 
  (14*Log[pp4])/3 - (38*Log[s])/9 - (2*Log[-pp4 + s])/3 - 8*Log[t] + 
   (74*Log[-pp4 + s + t])/9, 5*Log[pp4] - (17*Log[s])/3 + 3*Log[-pp4 + s] - 
   3*Log[t] + (2*Log[-pp4 + s + t])/3, -2*Log[pp4] + Log[s] + 
   (3*Log[-pp4 + s])/2 - Log[t] + Log[-pp4 + s + t]/2, 
  (35*Log[pp4])/3 - (59*Log[s])/9 - (23*Log[-pp4 + s])/3 - 2*Log[t] + 
   (41*Log[-pp4 + s + t])/9, (-7*Log[pp4])/3 - (11*Log[s])/9 + 
   (16*Log[-pp4 + s])/3 + Log[t] - (25*Log[-pp4 + s + t])/9, 
  (26*Log[pp4])/3 - (38*Log[s])/9 - (20*Log[-pp4 + s])/3 - 2*Log[t] + 
   (38*Log[-pp4 + s + t])/9, -Log[pp4]/3 - (17*Log[s])/9 + 
   (10*Log[-pp4 + s])/3 + Log[t] - (19*Log[-pp4 + s + t])/9, 
  (-8*Log[pp4])/3 + (14*Log[s])/9 + (5*Log[-pp4 + s])/3 + 2*Log[t] - 
   (23*Log[-pp4 + s + t])/9, 8*Log[pp4] - 6*Log[s] - Log[-pp4 + s] - 6*Log[t] + 
   5*Log[-pp4 + s + t], (-4*Log[pp4])/3 + (7*Log[s])/9 + (5*Log[-pp4 + s])/6 - 
   Log[t] + (13*Log[-pp4 + s + t])/18, (14*Log[pp4])/3 - (14*Log[s])/9 - 
   (14*Log[-pp4 + s])/3 - 2*Log[t] + (32*Log[-pp4 + s + t])/9, 
  (4*Log[s])/3 + 2*Log[t] - (10*Log[-pp4 + s + t])/3, 
  2*Log[pp4] - 2*Log[s] - 2*Log[t] + 2*Log[-pp4 + s + t], 
  Log[pp4] - Log[s]/3 - Log[-pp4 + s] + Log[t] - (2*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] + 2*Log[s], -3*Log[pp4] + (7*Log[s])/3 + Log[-pp4 + s] - Log[t] + 
   (2*Log[-pp4 + s + t])/3, 9*Log[pp4] - (13*Log[s])/3 - 7*Log[-pp4 + s] + 
   (7*Log[-pp4 + s + t])/3, (19*Log[pp4])/3 - (10*Log[s])/9 - 
   (7*Log[-pp4 + s])/3 - Log[t] - (17*Log[-pp4 + s + t])/9, 
  -4*Log[t] + 4*Log[-pp4 + s + t], (4*Log[pp4])/3 - (8*Log[s])/3 + 
   2*Log[-pp4 + s] - (2*Log[-pp4 + s + t])/3, 6*Log[pp4] - (8*Log[s])/3 - 
   5*Log[-pp4 + s] + (5*Log[-pp4 + s + t])/3, (5*Log[pp4])/3 + (13*Log[s])/9 - 
   (5*Log[-pp4 + s])/3 + Log[t] - (22*Log[-pp4 + s + t])/9, 
  (-23*Log[pp4])/3 + (29*Log[s])/9 + (17*Log[-pp4 + s])/3 + 3*Log[t] - 
   (38*Log[-pp4 + s + t])/9, -2*Log[t] + 2*Log[-pp4 + s + t], 
  (-2*Log[s])/3 + Log[-pp4 + s] - Log[-pp4 + s + t]/3, 
  (4*Log[s])/3 - 2*Log[-pp4 + s] + 2*Log[t] - (4*Log[-pp4 + s + t])/3, 
  -5*Log[s] + 3*Log[-pp4 + s] - 3*Log[t] + 2*Log[-pp4 + s + t], 
  (-53*Log[pp4])/36 + (25*Log[s])/36 + (2*Log[-pp4 + s])/3 + Log[t]/2 - 
   (7*Log[-pp4 + s + t])/18, (23*Log[pp4])/18 - Log[s]/2 - (2*Log[-pp4 + s])/3 - 
   Log[t]/2 + (7*Log[-pp4 + s + t])/18, -3*Log[pp4] + (7*Log[s])/4 + 
   (3*Log[-pp4 + s])/4 + (3*Log[t])/2 - Log[-pp4 + s + t], 
  -Log[pp4]/3 + Log[s]/3, (3*Log[pp4])/4 - (3*Log[s])/4 - (3*Log[t])/2 + 
   (3*Log[-pp4 + s + t])/2, (17*Log[pp4])/4 - (3*Log[s])/2 - 
   (9*Log[-pp4 + s])/4 - (3*Log[t])/2 + Log[-pp4 + s + t], 
  (-3*Log[pp4])/2 + (3*Log[-pp4 + s])/2, (-3*Log[pp4])/2 + (3*Log[s])/2 + 
   (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -3*Log[pp4], 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -3*Log[s], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2*Log[pp4] - Log[s], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[pp4] - 2*Log[s], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -12*Log[pp4] + 12*Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[pp4] - 2*Log[-pp4 + t]}}


==> anc/A_can.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{ep^6*(pp4 - t)*j[A, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[A, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*s*j[A, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[A, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[A, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*(pp4 - t)*j[A, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[A, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*s*j[A, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 -(ep^6*s*(-pp4 + s + t)*j[A, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[A, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[A, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] - 
   s*t*j[A, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((s - t)*j[A, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[A, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*s*(pp4 - t)*j[A, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(s*j[A, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[A, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s*t*j[A, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[A, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[A, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*s*t*j[A, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 -(ep^6*s*(-pp4 + s)*j[A, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*s^2*j[A, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(s*t*j[A, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*(-pp4 + s)*j[A, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-(s*j[A, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]) - 
   s*j[A, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[A, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] + 
   s*t*j[A, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[A, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
   s*j[A, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0]), 
 ep^6*(-(pp4*s*j[A, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s^2*j[A, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 -(ep^6*s*(-pp4 + s)*j[A, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*(s + t)*j[A, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*t*j[A, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 -(ep^6*s*(-pp4 + s + t)*j[A, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 - t)*j[A, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[A, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] - 
   s*t*j[A, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s + t)*j[A, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*t*j[A, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*((-pp4 - t)*j[A, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[A, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*s*t*j[A, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*((-pp4 - t)*j[A, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[A, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*s*(pp4 - t)*j[A, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(t*j[A, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[A, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s*t*j[A, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 + s)*j[A, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[A, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-(s*j[A, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[A, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ep^6*s*t*j[A, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(s*t*j[A, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*(-pp4 + s)*j[A, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-(s*j[A, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]) - 
   s*t*j[A, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[A, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[A, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] + 
   s*t*j[A, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[A, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
   s*j[A, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0]), 
 ep^6*(-(s*(s + t)*j[A, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s^2*j[A, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ep^6*(pp4 - s)*j[A, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*s*(pp4 - t)*j[A, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(t*j[A, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[A, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[A, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - s)*j[A, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 -(ep^6*s*(-pp4 + s + t)*j[A, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s*j[A, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[A, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[A, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 -(ep^6*s*(-pp4 + s)*j[A, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*s^2*j[A, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(pp4*s*j[A, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*t*j[A, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[A, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(-(s*t*j[A, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*t*j[A, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*(-pp4 + s)*j[A, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ep^6*(-(s*j[A, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]) + 
   t*j[A, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[A, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[A, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*j[A, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0] + 
   s*t*j[A, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ep^6*(pp4 - s)*j[A, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*s*(s + t)*j[A, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(t*j[A, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[A, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[A, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - s)*j[A, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(s*j[A, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[A, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 -(ep^6*s*(-pp4 + s)*j[A, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s^2*j[A, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s^2*j[A, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(-(s*(pp4 + t)*j[A, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*(-pp4 + s)*j[A, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*(-(s*t*j[A, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*(pp4 + t)*j[A, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*(-pp4 + s)*j[A, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ep^6*(-(s*j[A, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]) - 
   s*t*j[A, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[A, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[A, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[A, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*j[A, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0] + 
   s*t*j[A, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ep^6*(pp4 - s)*s*j[A, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 -(ep^6*s*(-pp4 + s)*j[A, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s*j[A, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[A, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] + 
   t*j[A, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[A, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[A, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s*t*j[A, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[A, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 -(ep^6*s*(-pp4 + s)*j[A, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*s^2*(pp4 - t)*j[A, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(s*t*j[A, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[A, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s^2*t*j[A, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 -(ep^6*s*(-pp4 + s)*j[A, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - s)*s*j[A, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(s*j[A, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0]) + 
   s*j[A, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[A, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s*t*j[A, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[A, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ep^6*(-(pp4*s*j[A, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s^2*j[A, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 -(ep^6*s^2*(-pp4 + s)*j[A, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 -(ep^6*s^2*(-pp4 + s)*j[A, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]), 
 -(ep^6*s^2*(-pp4 + s)*j[A, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s^2*j[A, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]) + 
   s*t*j[A, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[A, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s^2*j[A, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s^2*t*j[A, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[A, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ep^6*(-(pp4*s^2*j[A, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s^3*j[A, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(-(s*t*j[A, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*t*j[A, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*(-pp4 + s)*j[A, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0] + 
   s*(-pp4 + s)*j[A, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0] - 
   s*(-pp4 + s)*j[A, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1]), 
 ep^6*(-(s*(-pp4 + s)*j[A, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*(s - t)*j[A, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s^2*(-pp4 + s)*j[A, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ep^3*s*j[A, 0, 1, 0, 0, 2, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0], 
 ep^3*pp4*j[A, 0, 1, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0], 
 ep^3*s^2*j[A, 1, 2, 2, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0], 
 ep^3*(1 + 2*ep)*s*j[A, 2, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^4*s*j[A, 0, 0, 0, 0, 1, 1, 2, 1, 2, 0, 0, 0, 0, 0, 0], 
 ep^3*pp4*s*j[A, 1, 2, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0], 
 ep^3*pp4*s*j[A, 0, 2, 2, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^4*(pp4 - t)*j[A, 0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 0, 0, 0, 0, 0]}


==> anc/A_definition.m <==
Internal={k1,k2,k3};
External={p1,p2,p3};
Propagators={-k1^2,-(p1+p2+k1)^2,-k2^2,-(p1+p2+k2)^2,-k3^2,-(p1+p2+k3)^2,-(p1+k1)^2,-(k1-k2)^2,-(k2-k3)^2,-(p3-k3)^2,-(p3-k1)^2,-(p1+k2)^2,-(p3-k2)^2,-(p1+k3)^2,-(k1-k3)^2};
Replacements={p1^2->0,p2^2->0,p3^2->0,p1 p2->1/2 s,p1 p3->1/2 t,p2 p3->-1/2 (s+t-pp4)};


==> anc/B1_can.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{ep^3*pp4*j[B1, 0, 2, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0, 0], 
 ep^3*s*j[B1, 0, 2, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0], 
 ep^4*(-pp4 + s)*j[B1, 0, 2, 0, 0, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^4*(-pp4 + s)*j[B1, 0, 1, 1, 0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0], 
 ep^3*(1 + 2*ep)*s*j[B1, 0, 1, 1, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0], 
 ep^3*pp4*s*j[B1, 0, 2, 1, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0], 
 ep^5*(-pp4 + s)*j[B1, 0, 1, 1, 0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0], 
 ep^4*pp4*(-pp4 + s)*j[B1, 0, 1, 1, 0, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0], 
 ep^4*(-pp4 + s)*j[B1, 0, 1, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0], 
 ep^5*(-pp4 + s)*j[B1, 0, 1, 1, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0], 
 ep^5*(-pp4 + s)^2*j[B1, 0, 1, 1, 0, 1, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0], 
 ep^5*s*(-pp4 + s)*j[B1, 2, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^5*pp4*(-pp4 + s)*j[B1, 1, 1, 0, 0, 1, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^3*s^2*j[B1, 1, 2, 0, 2, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], 
 ep^5*(-pp4 + s)*j[B1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0], 
 ep^6*pp4*((4*j[B1, 0, 1, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0])/ep^2 + 
   (s*j[B1, 0, 1, 2, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0])/ep^3), 
 ep^3*pp4*s*j[B1, 1, 2, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0], 
 ep^6*pp4*((12*j[B1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0])/ep + 
   ((1 + 2*ep)*s*j[B1, 1, 2, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0])/ep^3), 
 ep^4*(pp4 - t)*j[B1, 0, 0, 0, 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 0, 0], 
 ep^5*(pp4 - s)*j[B1, 0, 0, 0, 0, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0], 
 ep^4*(s + t)*j[B1, 0, 0, 0, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0], 
 ep^4*(pp4 - s - t)*t*j[B1, 0, 0, 0, 0, 1, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0], 
 ep^4*s*j[B1, 0, 0, 0, 1, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0], 
 ep^5*(pp4 - s - t)*j[B1, 0, 0, 0, 1, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^5*pp4*(pp4 - s - t)*j[B1, 0, 0, 0, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0], 
 ep^5*(pp4 - t)*j[B1, 0, 0, 0, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - t)*j[B1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[B1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - t)*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s)*(-j[B1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(pp4 - s - t)*(-j[B1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ep^6*pp4*(pp4 - s - t)*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[B1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   t*j[B1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
   (s - t)*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   t*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   (pp4 - s)*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] + 
   (pp4 - s)*t*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - t)*j[B1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[B1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - t)*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*((-pp4 + s)*j[B1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*((-pp4 + t)*j[B1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - t)*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ep^6*(pp4^2 - 2*pp4*s + s^2 - pp4*t)*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 
   0, 0, 0, 0], 
 ep^6*(-(t*j[B1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   t*j[B1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
   (s - t)*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   t*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   (pp4 - s)*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] + 
   (pp4 - s)*t*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 + t)*j[B1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s - t)*j[B1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] - 
   s*t*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((s - t)*j[B1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*s*(pp4 - t)*j[B1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(s*j[B1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[B1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s*t*j[B1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[B1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[B1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*s*t*j[B1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0]), 
 -(ep^6*s*(-pp4 + s + t)*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   s*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0] + 
   s*t*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*((s - t)*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0]), 
 ep^6*s*(s + t)*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(s*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]) + 
   s*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0] + 
   s*t*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 + s + t)*j[B1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s*t*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0]), 
 ep^6*(-(pp4*t*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)^2*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(s*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
   s*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] - 
   s*t*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] + 
   s*t*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
   s*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0]), 
 ep^6*(s*t*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s*(-pp4 + s)*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*(-(s*t*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*t*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*(-pp4 + s)*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] - 
   s*(-pp4 + s)*t*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s*t*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*t*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] - 
   s*(-pp4 + s)*t*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 + t)*j[B1, 0, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   2*s*t*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s - t)*j[B1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0] + 
   s*(-pp4 + s)*t*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s + t)*j[B1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*t*j[B1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*t*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(s + t)*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*t*(-j[B1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ep^6*(-s^2 + pp4*(s - t))*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
   0], ep^6*(s + t)*(-j[B1, 1, 0, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   (pp4 - s)*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 - t)*j[B1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] + 
   (pp4 - s)*t*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s + t)*j[B1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*t*j[B1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*t*j[B1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(s + t)*j[B1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*((-pp4 - t)*j[B1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*pp4*t*j[B1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[B1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   t*j[B1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] - 
   s*t*j[B1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*s*(pp4 - t)*j[B1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(t*j[B1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s*t*j[B1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s*j[B1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[B1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ep^6*s*t*j[B1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 -(ep^6*s*(-pp4 + s + t)*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*s*(s + t)*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(s*j[B1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]) + 
   s*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0] + 
   s*t*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*(s*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
   s*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] - 
   s*t*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[B1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] + 
   s*t*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
   s*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0]), 
 ep^6*(s*t*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s*(-pp4 + s)*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*(-(s*t*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*t*j[B1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*(-pp4 + s)*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] - 
   s*(-pp4 + s)*t*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s*t*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*t*j[B1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] - 
   s*(-pp4 + s)*t*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-s - t)*j[B1, 1, 0, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   2*pp4*t*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[B1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   2*s*t*j[B1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0] + 
   s*(-pp4 + s)*t*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - s)*s*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s)*j[B1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*s*(pp4 - t)*j[B1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(t*j[B1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - s)*j[B1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 -(ep^6*s*(-pp4 + s + t)*j[B1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*s*(-j[B1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   j[B1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   t*j[B1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - s)*j[B1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s)*j[B1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s)*(-j[B1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   j[B1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ep^6*pp4*(pp4 - s)*j[B1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s)*(j[B1, 1, 1, -1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   j[B1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 -(ep^6*s*(-pp4 + s + t)*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*s*(pp4 - t)*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(t*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*(s*j[B1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] + 
   t*j[B1, 1, 0, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, -1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   pp4*s*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s^2*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0] - 
   pp4*s*j[B1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   pp4*s*j[B1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 -(ep^6*s*(-pp4 + s)*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*s*(-pp4 + s + t)*(j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ep^6*((-pp4 + t)*j[B1, 0, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - t)*j[B1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*(t*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
     j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
     pp4*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
     s*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
     t*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
     j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0] + 
     t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0])), 
 ep^6*pp4*s*(pp4 - s - t)*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*s*((pp4 - s - t)*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[B1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
   t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   pp4*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] - 
   s*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] + 
   pp4*t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*s*((-pp4 + t)*j[B1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - t)*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s*t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 + s + t)*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
   s*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] + 
   pp4*s*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[B1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   pp4*t*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   pp4*s*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s^2*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0] - 
   s^2*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] - 
   s*t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] - 
   pp4*s*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1] + 
   s^2*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1] + 
   s*t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1] - 
   pp4*s*t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 + t)*j[B1, 0, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - t)*j[B1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   pp4*s*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[B1, 1, 0, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   pp4*s*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s^2*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s^2*t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(pp4*s*j[B1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   pp4*t*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*((pp4 - s - t)*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
     t*j[B1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
     t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
     s*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
     t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
     s*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
     t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
     pp4*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1] - 
     s*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1] + 
     pp4*t*j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0])), 
 ep^6*s*(s + t)*j[B1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(t*j[B1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s*j[B1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[B1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(-(s*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   s*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0]), 
 ep^6*s*t*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*s*(s + t)*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(t*j[B1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*(pp4*j[B1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   pp4*j[B1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[B1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] + 
   s*j[B1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   pp4*s*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s^2*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0] - 
   pp4*s*j[B1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ep^6*(-(pp4^2*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   pp4*t*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   pp4*s*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 -(ep^6*s*(-pp4 + s)*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-(s^2*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*t*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s*t*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ep^6*(-(pp4*s*j[B1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*t*j[B1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   pp4*s*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] - 
   s^2*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*(-(pp4^2*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   pp4*s*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   pp4*t*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   pp4*s*j[B1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   pp4*s*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1] - 
   s^2*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ep^6*pp4*s*t*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(s*t*j[B1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*t*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] - 
   s^2*t*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[B1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   t*j[B1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   pp4*s*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s^2*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0] + 
   s^2*t*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4*j[B1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   pp4*j[B1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[B1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   pp4*s*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[B1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   pp4*s*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s^2*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[B1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s^2*t*j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - s)*s*j[B1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(s*j[B1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] + 
   t*j[B1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s*t*j[B1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ep^6*(pp4 - s)*s*j[B1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0], 
 ep^6*s^2*(pp4 - t)*j[B1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(s*t*j[B1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s^2*t*j[B1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s*t*j[B1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s^2*t*j[B1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - s)*s*j[B1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(s*j[B1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0]) + 
   s*j[B1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s*t*j[B1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ep^6*(-(pp4*s*j[B1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s^2*j[B1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(pp4 - s)*s*j[B1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0], 
 ep^6*(-(s*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0]) + 
   s*j[B1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[B1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, -1, 0, 0] + 
   s*t*j[B1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, -1, 0, 0, 0]), 
 -(ep^6*s*(-pp4 + s)*j[B1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0]), 
 ep^6*(s*j[B1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
   s*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
   t*j[B1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0] - 
   s*j[B1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0, 0] + 
   s*t*j[B1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0] + 
   s*j[B1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0, 0]), 
 ep^6*(pp4 - s)*s*j[B1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0], 
 ep^6*s^2*(s + t)*j[B1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(s*(pp4 + s)*j[B1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]) + 
   s*t*j[B1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s^2*j[B1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] - 
   s^3*j[B1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 -(ep^6*s*(-pp4 + s)*j[B1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0]), 
 ep^6*s*(-pp4 + s)^2*j[B1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0], 
 -(ep^6*s^2*(-pp4 + s + t)*j[B1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 
    0]), ep^6*s^2*t*(-j[B1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   j[B1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   j[B1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   (pp4 - s)*j[B1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0])}


==> anc/B1_definition.m <==
Internal={k1,k2,k3};
External={p1,p2,p3};
Propagators={-k1^2,-(p1+p2+k1)^2,-k2^2,-(p1+p2+k2)^2,-k3^2,-(p1+p2+p3+k2-k3)^2,-(p1+k1)^2,-(k1-k2)^2,-(k2-k3)^2,-(p3-k3)^2,-(p3-k1)^2,-(p1+k2)^2,-(p3-k2)^2,-(p1+k3)^2,-(k1-k3)^2};
Replacements={p1^2->0,p2^2->0,p3^2->0,p1 p2->1/2 s,p1 p3->1/2 t,p2 p3->-1/2 (s+t-pp4)};


==> anc/B2_Atilde.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-3*Log[pp4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[pp4]/2 + Log[-pp4 + t]/2, 0, 0, 
  Log[pp4]/3 - Log[-pp4 + t]/3, 0, 0, 0, 0}, 
 {-6*Log[s] + Log[-pp4 + s] - 4*Log[t] + 6*Log[-pp4 + t] + 3*Log[-pp4 + s + t], 
  -3*Log[s] - (41*Log[-pp4 + s])/12 - (7*Log[t])/12 + 4*Log[-pp4 + s + t], 
  (3*Log[-pp4 + s])/4 + (9*Log[t])/4 - 3*Log[-pp4 + s + t], 
  (-3*Log[-pp4 + s])/2 + (5*Log[t])/2 - Log[-pp4 + s + t], 
  -4*Log[-pp4 + s] + 4*Log[t], (-11*Log[-pp4 + s])/4 + (11*Log[t])/4, 
  (13*Log[-pp4 + s])/2 - (13*Log[t])/2, (-3*Log[-pp4 + s])/2 + (3*Log[t])/2, 
  -3*Log[-pp4 + s] + 3*Log[t], 0, Log[-pp4 + s] - Log[t], 0, 0, 
  (-2*Log[-pp4 + s])/3 + (2*Log[t])/3, 4*Log[-pp4 + s] - 4*Log[t], 
  Log[-pp4 + s]/2 - Log[t]/2, (-17*Log[-pp4 + s])/4 + (17*Log[t])/4, 
  2*Log[-pp4 + s] - 2*Log[t], -2*Log[-pp4 + s] + 2*Log[t], 
  (3*Log[-pp4 + s])/2 - (3*Log[t])/2, -Log[-pp4 + s] + Log[t], 
  (-23*Log[-pp4 + s])/6 + (23*Log[t])/6, -2*Log[-pp4 + s] + 2*Log[t], 
  2*Log[-pp4 + s] - 2*Log[t], -3*Log[-pp4 + s] + 3*Log[t], 
  (-10*Log[-pp4 + s])/3 + (10*Log[t])/3, -2*Log[-pp4 + s] + 2*Log[t], 
  (-11*Log[-pp4 + s])/2 + (11*Log[t])/2, -3*Log[-pp4 + s] + 3*Log[t], 
  -Log[-pp4 + s] + Log[t], Log[-pp4 + s]/4 - Log[t]/4, 
  (-17*Log[-pp4 + s])/12 + (17*Log[t])/12, (41*Log[-pp4 + s])/12 - 
   (41*Log[t])/12, Log[-pp4 + s]/6 - Log[t]/6, Log[-pp4 + s]/2 - Log[t]/2, 
  (-5*Log[-pp4 + s])/4 + (5*Log[t])/4, Log[-pp4 + s] - Log[t], 
  Log[-pp4 + s]/2 - Log[t]/2, -Log[-pp4 + s] + Log[t], 
  -Log[-pp4 + s]/2 + Log[t]/2, (9*Log[-pp4 + s])/4 - (9*Log[t])/4, 
  (-7*Log[-pp4 + s])/4 + (7*Log[t])/4, (-5*Log[-pp4 + s])/4 + (5*Log[t])/4, 
  (11*Log[-pp4 + s])/6 - (11*Log[t])/6, (5*Log[-pp4 + s])/12 - (5*Log[t])/12, 
  Log[-pp4 + s]/4 - Log[t]/4, (-5*Log[-pp4 + s])/4 + (5*Log[t])/4, 
  -Log[-pp4 + s]/4 + Log[t]/4, (5*Log[-pp4 + s])/12 - (5*Log[t])/12, 
  (11*Log[-pp4 + s])/2 - (11*Log[t])/2, -3*Log[-pp4 + s] + 3*Log[t], 0, 
  (-9*Log[-pp4 + s])/4 + (9*Log[t])/4, (9*Log[-pp4 + s])/4 - (9*Log[t])/4, 
  (7*Log[-pp4 + s])/4 - (7*Log[t])/4, (-5*Log[-pp4 + s])/4 + (5*Log[t])/4, 
  (3*Log[-pp4 + s])/4 - (3*Log[t])/4, (-3*Log[-pp4 + s])/4 + (3*Log[t])/4, 
  2*Log[-pp4 + s] - 2*Log[t], -3*Log[-pp4 + s] + 3*Log[t], 
  -2*Log[-pp4 + s] + 2*Log[t], (3*Log[-pp4 + s])/4 - (3*Log[t])/4, 
  (-9*Log[-pp4 + s])/4 + (9*Log[t])/4, -2*Log[-pp4 + s] + 2*Log[t], 
  (11*Log[-pp4 + s])/4 - (11*Log[t])/4, (39*Log[-pp4 + s])/4 - (39*Log[t])/4, 
  (83*Log[-pp4 + s])/12 - (83*Log[t])/12, (-5*Log[-pp4 + s])/2 + (5*Log[t])/2, 
  5*Log[-pp4 + s] - 5*Log[t], -3*Log[-pp4 + s] + 3*Log[t], 
  (11*Log[-pp4 + s])/2 - (11*Log[t])/2, (13*Log[-pp4 + s])/2 - (13*Log[t])/2, 
  Log[-pp4 + s]/4 - Log[t]/4, Log[-pp4 + s]/2 - Log[t]/2, 
  4*Log[-pp4 + s] - 4*Log[t], -Log[-pp4 + s] + Log[t], 
  -2*Log[-pp4 + s] + 2*Log[t], (-3*Log[-pp4 + s])/2 + (3*Log[t])/2, 
  -5*Log[-pp4 + s] + 5*Log[t], -6*Log[-pp4 + s] + 6*Log[t], 
  2*Log[-pp4 + s] - 2*Log[t], (3*Log[-pp4 + s])/2 - (3*Log[t])/2, 0, 
  (5*Log[-pp4 + s])/4 - (5*Log[t])/4, (5*Log[-pp4 + s])/4 - (5*Log[t])/4, 
  (-5*Log[-pp4 + s])/4 + (5*Log[t])/4, -Log[-pp4 + s]/4 + Log[t]/4, 
  (-5*Log[-pp4 + s])/12 + (5*Log[t])/12, (5*Log[-pp4 + s])/4 - (5*Log[t])/4, 
  (-29*Log[-pp4 + s])/12 + (29*Log[t])/12, (-5*Log[-pp4 + s])/12 + 
   (5*Log[t])/12, 0, (5*Log[-pp4 + s])/12 - (5*Log[t])/12, 
  (7*Log[-pp4 + s])/12 - (7*Log[t])/12, 0, -3*Log[-pp4 + s] + 3*Log[t], 
  (-5*Log[-pp4 + s])/4 + (5*Log[t])/4, (-3*Log[-pp4 + s])/2 + (3*Log[t])/2, 
  Log[-pp4 + s] - Log[t], (5*Log[-pp4 + s])/4 - (5*Log[t])/4, 
  -Log[-pp4 + s]/4 + Log[t]/4, Log[-pp4 + s] - Log[t], 
  Log[-pp4 + s]/4 - Log[t]/4, -Log[-pp4 + s]/2 + Log[t]/2, 
  -Log[-pp4 + s]/4 + Log[t]/4, -Log[-pp4 + s]/2 + Log[t]/2, 
  (-3*Log[s])/2 - Log[-pp4 + s]/2 + (3*Log[-pp4 + t])/2 + Log[-pp4 + s + t]/2, 
  -Log[-pp4 + s]/2 + Log[-pp4 + s + t]/2, Log[-pp4 + s]/4 - (3*Log[t])/8 + 
   Log[-pp4 + s + t]/8, Log[s] - Log[-pp4 + t], 0, 0, 0, 0}, 
 {0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-9*Log[pp4] + 3*Log[s] + 3*Log[t] + 6*Log[-pp4 + t] - 3*Log[-pp4 + s + t], 
  -2*Log[-pp4 + s] + 2*Log[-pp4 + s + t], -3*Log[t] + 3*Log[-pp4 + s + t], 
  -3*Log[s] + 2*Log[-pp4 + s] - 3*Log[t] + Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[pp4])/2 + (3*Log[-pp4 + t])/2, 0, 0, Log[pp4] - Log[-pp4 + t], 0, 0, 0, 
  0}, {(-19*Log[s])/3 + (19*Log[-pp4 + s + t])/3, Log[s] - Log[-pp4 + s + t], 
  (-3*Log[s])/4 + (3*Log[-pp4 + s + t])/4, -Log[pp4]/2 + 3*Log[s] + Log[t]/2 - 
   3*Log[-pp4 + s + t], (-5*Log[pp4])/2 + (2*Log[s])/3 - Log[t]/2 + 
   6*Log[-pp4 + t] - (20*Log[-pp4 + s + t])/3, -Log[s]/6 + Log[-pp4 + s + t]/6, 
  (-29*Log[s])/12 + (29*Log[-pp4 + s + t])/12, 
  (3*Log[s])/4 - (3*Log[-pp4 + s + t])/4, -Log[pp4]/2 + (5*Log[s])/3 + 
   Log[t]/2 - (5*Log[-pp4 + s + t])/3, Log[pp4]/2 - Log[s] - Log[t]/2 + 
   Log[-pp4 + s + t], Log[s]/6 - Log[-pp4 + s + t]/6, 
  2*Log[s] - 2*Log[-pp4 + s + t], (-3*Log[s])/2 + (3*Log[-pp4 + s + t])/2, 
  -Log[s]/3 + Log[-pp4 + s + t]/3, Log[s] - Log[-pp4 + s + t], 
  -Log[s] + Log[-pp4 + s + t], Log[s]/2 - Log[-pp4 + s + t]/2, 
  Log[pp4]/2 - (5*Log[s])/6 - Log[t]/2 + (5*Log[-pp4 + s + t])/6, 
  (5*Log[s])/3 - (5*Log[-pp4 + s + t])/3, 
  (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, 0, -2*Log[pp4] - (4*Log[s])/3 + 
   2*Log[t] + (4*Log[-pp4 + s + t])/3, (-2*Log[s])/3 + (2*Log[-pp4 + s + t])/3, 
  Log[pp4] + Log[s] - Log[t] - Log[-pp4 + s + t], 
  -Log[s]/12 + Log[-pp4 + s + t]/12, Log[s] - Log[-pp4 + s + t], 
  -Log[s]/3 + Log[-pp4 + s + t]/3, (4*Log[s])/3 - (4*Log[-pp4 + s + t])/3, 
  -Log[pp4]/2 + Log[t]/2, (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, 0, 
  Log[s]/6 - Log[-pp4 + s + t]/6, Log[s]/2 - Log[-pp4 + s + t]/2, 
  Log[s]/3 - Log[-pp4 + s + t]/3, 0, -Log[pp4]/2 - (2*Log[s])/3 + Log[t]/2 + 
   (2*Log[-pp4 + s + t])/3, (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, 
  -Log[s]/3 + Log[-pp4 + s + t]/3, 4*Log[s] - 4*Log[-pp4 + s + t], 
  (13*Log[s])/3 - (13*Log[-pp4 + s + t])/3, -4*Log[s] + 4*Log[-pp4 + s + t], 
  (-2*Log[s])/3 + (2*Log[-pp4 + s + t])/3, Log[s]/3 - Log[-pp4 + s + t]/3, 
  -Log[s]/3 + Log[-pp4 + s + t]/3, Log[s]/2 - Log[-pp4 + s + t]/2, 
  -Log[s] + Log[-pp4 + s + t], (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, 
  Log[s]/6 - Log[-pp4 + s + t]/6, Log[s]/6 - Log[-pp4 + s + t]/6, 
  -Log[s]/3 + Log[-pp4 + s + t]/3, -Log[s]/2 + Log[-pp4 + s + t]/2, 
  -Log[s]/2 + Log[-pp4 + s + t]/2, (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, 
  (-13*Log[s])/12 + (13*Log[-pp4 + s + t])/12, Log[s]/3 - Log[-pp4 + s + t]/3, 
  Log[s]/3 - Log[-pp4 + s + t]/3, Log[s]/3 - Log[-pp4 + s + t]/3, 
  (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, (-5*Log[s])/3 + 
   (5*Log[-pp4 + s + t])/3, (3*Log[s])/4 - (3*Log[-pp4 + s + t])/4, 
  (11*Log[s])/12 - (11*Log[-pp4 + s + t])/12, 
  (-7*Log[s])/12 + (7*Log[-pp4 + s + t])/12, 
  (7*Log[s])/6 - (7*Log[-pp4 + s + t])/6, Log[s]/6 - Log[-pp4 + s + t]/6, 
  -Log[s]/2 + Log[-pp4 + s + t]/2, (-7*Log[s])/6 + (7*Log[-pp4 + s + t])/6, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s + t])/4, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s + t])/3, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s + t])/3, Log[s]/3 - Log[-pp4 + s + t]/3, 
  (-4*Log[s])/3 + (4*Log[-pp4 + s + t])/3, (-11*Log[s])/12 + 
   (11*Log[-pp4 + s + t])/12, (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, 
  Log[s]/6 - Log[-pp4 + s + t]/6, (-7*Log[s])/12 + (7*Log[-pp4 + s + t])/12, 
  (-5*Log[s])/12 + (5*Log[-pp4 + s + t])/12, Log[s]/6 - Log[-pp4 + s + t]/6, 0, 
  (7*Log[s])/6 - (7*Log[-pp4 + s + t])/6, 0, 0, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s + t])/3, 
  (-4*Log[s])/3 + (4*Log[-pp4 + s + t])/3, 
  (-5*Log[s])/6 + (5*Log[-pp4 + s + t])/6, -Log[s]/2 + Log[-pp4 + s + t]/2, 
  Log[s]/2 - Log[-pp4 + s + t]/2, -Log[s]/2 + Log[-pp4 + s + t]/2, 
  Log[s]/3 - Log[-pp4 + s + t]/3, -Log[s]/2 + Log[-pp4 + s + t]/2, 
  Log[s]/6 - Log[-pp4 + s + t]/6, Log[s]/6 - Log[-pp4 + s + t]/6, 
  -Log[s]/3 + Log[-pp4 + s + t]/3, -Log[s]/6 + Log[-pp4 + s + t]/6, 
  Log[s]/6 - Log[-pp4 + s + t]/6, 0, Log[s]/3 - Log[-pp4 + s + t]/3, 
  Log[s]/6 - Log[-pp4 + s + t]/6, (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, 0, 
  -Log[s]/6 + Log[-pp4 + s + t]/6, -Log[s]/6 + Log[-pp4 + s + t]/6, 0, 
  -Log[s]/2 + Log[-pp4 + s + t]/2, 0, Log[s]/6 - Log[-pp4 + s + t]/6, 0, 
  -Log[s]/6 + Log[-pp4 + s + t]/6, -Log[s]/6 + Log[-pp4 + s + t]/6, 
  -Log[s]/24 + Log[-pp4 + s + t]/24, 0, 0, 0, 0, 0}, 
 {-3*Log[s] + 3*Log[-pp4 + s + t], -2*Log[s] + (9*Log[-pp4 + s])/4 - 
   (9*Log[t])/4 + 2*Log[-pp4 + s + t], 3*Log[s] - 3*Log[-pp4 + s + t], 
  Log[s] - Log[-pp4 + s + t], 0, -2*Log[s] - 2*Log[-pp4 + s] - Log[t] + 
   2*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, -Log[-pp4 + s]/4 + Log[t]/4, 
  (-3*Log[-pp4 + s])/4 + (3*Log[t])/4, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[-pp4 + s] - 2*Log[t], 0, 0, 0, -Log[-pp4 + s] + Log[t], 0, 0, 0, 0, 0, 
  0, 0, Log[-pp4 + s]/2 - Log[t]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[-pp4 + s] + 2*Log[t], -2*Log[-pp4 + s] + 2*Log[t], 
  Log[-pp4 + s]/2 - Log[t]/2, Log[-pp4 + s]/2 - Log[t]/2, 0, 
  (-9*Log[-pp4 + s])/4 + (9*Log[t])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -Log[-pp4 + s] + Log[t], -2*Log[-pp4 + s] + 2*Log[t], 
  -Log[-pp4 + s] + Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -Log[-pp4 + s]/4 + Log[t]/4, -Log[-pp4 + s] + Log[t], 0, 0, 
  Log[-pp4 + s]/4 - Log[t]/4, -Log[-pp4 + s] + Log[t], 
  Log[-pp4 + s]/2 - Log[t]/2, Log[-pp4 + s]/2 - Log[t]/2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -Log[s]/2 + Log[-pp4 + s + t]/2, -Log[s]/2 + Log[-pp4 + s + t]/2, 
  -Log[s]/8 + Log[-pp4 + s + t]/8, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-16*Log[pp4])/3 + (40*Log[-pp4 + s])/3 - 8*Log[t], 
  (7*Log[pp4])/2 - 2*Log[-pp4 + s] - (3*Log[t])/2, -Log[pp4] + Log[t], 
  4*Log[pp4] - 8*Log[-pp4 + s] + 4*Log[t], (17*Log[pp4])/3 - 
   (23*Log[-pp4 + s])/3 + 2*Log[t], (5*Log[pp4])/6 - (10*Log[-pp4 + s])/3 + 
   (5*Log[t])/2, (-5*Log[pp4])/3 + (17*Log[-pp4 + s])/3 - 4*Log[t], 
  -3*Log[s] - 3*Log[-pp4 + s] + 2*Log[t] + Log[-pp4 + s + t], 
  -Log[pp4]/3 - (14*Log[-pp4 + s])/3 + 5*Log[t], -Log[pp4] + Log[-pp4 + s], 
  -Log[pp4]/3 + (10*Log[-pp4 + s])/3 - 3*Log[t], 2*Log[pp4] - 2*Log[t], 
  -2*Log[pp4] + 2*Log[-pp4 + s], -Log[pp4]/3 + (4*Log[-pp4 + s])/3 - Log[t], 
  2*Log[pp4] - 2*Log[t], 2*Log[-pp4 + s] - 2*Log[t], 
  (3*Log[pp4])/2 - (7*Log[-pp4 + s])/2 + 2*Log[t], 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3, (8*Log[pp4])/3 - (8*Log[-pp4 + s])/3, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, -Log[-pp4 + s] + Log[t], 
  (-4*Log[pp4])/3 + (16*Log[-pp4 + s])/3 - 4*Log[t], 
  (-2*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - 2*Log[t], 
  Log[pp4] - 3*Log[-pp4 + s] + 2*Log[t], (2*Log[pp4])/3 - (11*Log[-pp4 + s])/3 + 
   3*Log[t], 2*Log[pp4] - 6*Log[-pp4 + s] + 4*Log[t], 
  (2*Log[pp4])/3 - (5*Log[-pp4 + s])/3 + Log[t], 
  Log[pp4]/3 - (22*Log[-pp4 + s])/3 + 7*Log[t], 0, 
  (2*Log[pp4])/3 - (11*Log[-pp4 + s])/3 + 3*Log[t], -3*Log[-pp4 + s] + 3*Log[t], 
  Log[pp4]/6 - (5*Log[-pp4 + s])/3 + (3*Log[t])/2, 
  Log[pp4]/2 - Log[-pp4 + s] + Log[t]/2, Log[pp4]/3 - (4*Log[-pp4 + s])/3 + 
   Log[t], 0, (-2*Log[pp4])/3 + (5*Log[-pp4 + s])/3 - Log[t], 
  (2*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + 2*Log[t], 
  (2*Log[pp4])/3 + Log[-pp4 + s]/3 - Log[t], 4*Log[pp4] - 6*Log[-pp4 + s] + 
   2*Log[t], (13*Log[pp4])/3 - (31*Log[-pp4 + s])/3 + 6*Log[t], 
  -4*Log[pp4] + 6*Log[-pp4 + s] - 2*Log[t], (-2*Log[pp4])/3 - 
   (4*Log[-pp4 + s])/3 + 2*Log[t], Log[pp4]/3 + (2*Log[-pp4 + s])/3 - Log[t], 
  -Log[pp4]/3 + Log[-pp4 + s]/3, Log[pp4]/2 - 4*Log[-pp4 + s] + (7*Log[t])/2, 
  -Log[pp4] + 2*Log[-pp4 + s] - Log[t], (2*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + 
   2*Log[t], Log[pp4]/6 - (2*Log[-pp4 + s])/3 + Log[t]/2, 
  Log[pp4]/6 - (2*Log[-pp4 + s])/3 + Log[t]/2, 
  -Log[pp4]/3 - (5*Log[-pp4 + s])/3 + 2*Log[t], 
  -Log[pp4]/2 + (5*Log[-pp4 + s])/2 - 2*Log[t], 
  -Log[pp4]/2 + (3*Log[-pp4 + s])/2 - Log[t], -Log[pp4]/3 - (8*Log[-pp4 + s])/3 + 
   3*Log[t], (-4*Log[pp4])/3 + (13*Log[-pp4 + s])/3 - 3*Log[t], 
  Log[pp4]/3 - (4*Log[-pp4 + s])/3 + Log[t], Log[pp4]/3 - (4*Log[-pp4 + s])/3 + 
   Log[t], Log[pp4]/3 - (4*Log[-pp4 + s])/3 + Log[t], 
  (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, (-8*Log[pp4])/3 + (8*Log[-pp4 + s])/3, 
  -3*Log[-pp4 + s] + 3*Log[t], (2*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + 2*Log[t], 
  (-5*Log[pp4])/6 + (11*Log[-pp4 + s])/6 - Log[t], 
  (7*Log[pp4])/6 - (25*Log[-pp4 + s])/6 + 3*Log[t], 
  -Log[pp4]/3 - (5*Log[-pp4 + s])/3 + 2*Log[t], 
  (-7*Log[pp4])/2 + 6*Log[-pp4 + s] - (5*Log[t])/2, 
  (-13*Log[pp4])/6 + (35*Log[-pp4 + s])/3 - (19*Log[t])/2, 
  -Log[pp4]/2 + 7*Log[-pp4 + s] - (13*Log[t])/2, 
  (-5*Log[pp4])/3 - Log[-pp4 + s]/3 + 2*Log[t], 
  (4*Log[pp4])/3 + (17*Log[-pp4 + s])/3 - 7*Log[t], 
  (-2*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + 3*Log[t], 
  -Log[pp4]/3 + (16*Log[-pp4 + s])/3 - 5*Log[t], 
  Log[pp4]/3 + (17*Log[-pp4 + s])/3 - 6*Log[t], 
  (7*Log[pp4])/6 - Log[-pp4 + s]/6 - Log[t], -Log[pp4]/3 + Log[-pp4 + s]/3, 
  (2*Log[pp4])/3 + (10*Log[-pp4 + s])/3 - 4*Log[t], 
  (-2*Log[pp4])/3 - Log[-pp4 + s]/3 + Log[t], -Log[pp4]/3 - (5*Log[-pp4 + s])/3 + 
   2*Log[t], -Log[-pp4 + s] + Log[t], (2*Log[pp4])/3 - (11*Log[-pp4 + s])/3 + 
   3*Log[t], 0, Log[-pp4 + s] - Log[t], (-2*Log[pp4])/3 + (5*Log[-pp4 + s])/3 - 
   Log[t], (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3, 
  (-5*Log[pp4])/6 + (17*Log[-pp4 + s])/6 - 2*Log[t], 
  -Log[pp4]/2 + (5*Log[-pp4 + s])/2 - 2*Log[t], Log[pp4]/2 - 2*Log[-pp4 + s] + 
   (3*Log[t])/2, -Log[pp4]/2 + Log[-pp4 + s]/2, 
  (5*Log[pp4])/6 + (5*Log[-pp4 + s])/3 - (5*Log[t])/2, 
  -Log[pp4]/2 + 3*Log[-pp4 + s] - (5*Log[t])/2, 
  Log[pp4]/6 - (5*Log[-pp4 + s])/3 + (3*Log[t])/2, 
  Log[pp4]/6 - (2*Log[-pp4 + s])/3 + Log[t]/2, -Log[pp4]/3 + Log[-pp4 + s]/3, 
  -Log[pp4]/6 + (2*Log[-pp4 + s])/3 - Log[t]/2, Log[pp4]/6 + Log[-pp4 + s]/3 - 
   Log[t]/2, 0, Log[pp4]/3 + (2*Log[-pp4 + s])/3 - Log[t], 
  Log[pp4]/6 - Log[-pp4 + s]/6, (2*Log[pp4])/3 - (5*Log[-pp4 + s])/3 + Log[t], 
  Log[-pp4 + s] - Log[t], -Log[pp4]/6 + (7*Log[-pp4 + s])/6 - Log[t], 
  -Log[pp4]/6 + Log[-pp4 + s]/6, 0, -Log[pp4]/2 + Log[-pp4 + s]/2, 0, 
  Log[pp4]/6 - Log[-pp4 + s]/6, 0, Log[pp4]/3 - Log[-pp4 + s]/3, 
  Log[pp4]/3 - Log[-pp4 + s]/3, Log[pp4]/12 + Log[-pp4 + s]/6 - Log[t]/4, 0, 0, 
  0, 0, 0}, {(-19*Log[s])/3 - 4*Log[-pp4 + s] + (31*Log[-pp4 + s + t])/3, 
  Log[s] + Log[-pp4 + s] - 2*Log[-pp4 + s + t], 
  (-3*Log[s])/4 + (11*Log[-pp4 + s])/2 - (19*Log[-pp4 + s + t])/4, 
  Log[pp4]/2 + 3*Log[s] + 3*Log[-pp4 + s] + Log[t]/2 - 7*Log[-pp4 + s + t], 
  (5*Log[pp4])/2 + (11*Log[s])/3 - Log[-pp4 + s] - (3*Log[t])/2 - 
   (11*Log[-pp4 + s + t])/3, -Log[s]/6 + 6*Log[-pp4 + s] - 
   (35*Log[-pp4 + s + t])/6, (-29*Log[s])/12 + (3*Log[-pp4 + s])/2 + Log[t] - 
   Log[-pp4 + s + t]/12, (3*Log[s])/4 + Log[-pp4 + s]/2 - 
   (5*Log[-pp4 + s + t])/4, Log[pp4]/2 - (4*Log[s])/3 - 7*Log[-pp4 + s] + 
   (3*Log[t])/2 + (10*Log[-pp4 + s + t])/3, -Log[pp4]/2 - Log[s] + 
   Log[-pp4 + s] - Log[t]/2 + Log[-pp4 + s + t], Log[s]/6 - Log[-pp4 + s] + 
   (5*Log[-pp4 + s + t])/6, 2*Log[s] - 2*Log[-pp4 + s + t], 
  (-3*Log[s])/2 - Log[-pp4 + s] + (5*Log[-pp4 + s + t])/2, 
  -Log[s]/3 + Log[-pp4 + s + t]/3, Log[s] + 2*Log[-pp4 + s] - 
   3*Log[-pp4 + s + t], -Log[s] + 2*Log[-pp4 + s] - Log[-pp4 + s + t], 
  Log[s]/2 + 2*Log[-pp4 + s] - (5*Log[-pp4 + s + t])/2, 
  -Log[pp4]/2 - (5*Log[s])/6 - Log[t]/2 + (11*Log[-pp4 + s + t])/6, 
  (5*Log[s])/3 + 2*Log[-pp4 + s] - (11*Log[-pp4 + s + t])/3, 
  (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, 0, 2*Log[pp4] - (4*Log[s])/3 - 
   4*Log[-pp4 + s] + 2*Log[t] + (4*Log[-pp4 + s + t])/3, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s + t])/3, -Log[pp4] + Log[s] + 
   2*Log[-pp4 + s] - Log[t] - Log[-pp4 + s + t], 
  -Log[s]/12 + (3*Log[-pp4 + s])/2 - (17*Log[-pp4 + s + t])/12, 
  Log[s] + 2*Log[-pp4 + s] - 3*Log[-pp4 + s + t], 
  -Log[s]/3 + 2*Log[-pp4 + s] - (5*Log[-pp4 + s + t])/3, 
  (4*Log[s])/3 - 2*Log[-pp4 + s] + (2*Log[-pp4 + s + t])/3, 
  Log[pp4]/2 - Log[-pp4 + s] + Log[t]/2, (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, 
  0, Log[s]/6 - Log[-pp4 + s + t]/6, Log[s]/2 - Log[-pp4 + s + t]/2, 
  Log[s]/3 - Log[-pp4 + s + t]/3, 0, Log[pp4]/2 - (2*Log[s])/3 - Log[-pp4 + s] + 
   Log[t]/2 + (2*Log[-pp4 + s + t])/3, (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, 
  -Log[s]/3 + 2*Log[-pp4 + s] - (5*Log[-pp4 + s + t])/3, 
  4*Log[s] - 4*Log[-pp4 + s + t], (13*Log[s])/3 - (13*Log[-pp4 + s + t])/3, 
  -4*Log[s] + 4*Log[-pp4 + s + t], (-2*Log[s])/3 + (2*Log[-pp4 + s + t])/3, 
  Log[s]/3 - Log[-pp4 + s + t]/3, -Log[s]/3 + Log[-pp4 + s + t]/3, 
  Log[s]/2 - Log[-pp4 + s + t]/2, -Log[s] + Log[-pp4 + s + t], 
  (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, Log[s]/6 - Log[-pp4 + s + t]/6, 
  Log[s]/6 - Log[-pp4 + s + t]/6, -Log[s]/3 + Log[-pp4 + s + t]/3, 
  -Log[s]/2 + Log[-pp4 + s + t]/2, -Log[s]/2 + Log[-pp4 + s + t]/2, 
  (2*Log[s])/3 - 2*Log[-pp4 + s] + (4*Log[-pp4 + s + t])/3, 
  (-13*Log[s])/12 - Log[-pp4 + s]/2 + (19*Log[-pp4 + s + t])/12, 
  Log[s]/3 - Log[-pp4 + s + t]/3, Log[s]/3 - Log[-pp4 + s + t]/3, 
  Log[s]/3 - Log[-pp4 + s + t]/3, (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, 
  (-5*Log[s])/3 - 2*Log[-pp4 + s] + (11*Log[-pp4 + s + t])/3, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/2 + (3*Log[-pp4 + s + t])/4, 
  (11*Log[s])/12 - Log[-pp4 + s]/2 - (5*Log[-pp4 + s + t])/12, 
  (-7*Log[s])/12 - Log[-pp4 + s]/2 + (13*Log[-pp4 + s + t])/12, 
  (7*Log[s])/6 - (7*Log[-pp4 + s + t])/6, Log[s]/6 - Log[-pp4 + s] + 
   (5*Log[-pp4 + s + t])/6, -Log[s]/2 - 6*Log[-pp4 + s] + 
   (13*Log[-pp4 + s + t])/2, (-7*Log[s])/6 - 2*Log[-pp4 + s] + 
   (19*Log[-pp4 + s + t])/6, (-3*Log[s])/4 + Log[-pp4 + s]/2 + 
   Log[-pp4 + s + t]/4, (-2*Log[s])/3 - 2*Log[-pp4 + s] + 
   (8*Log[-pp4 + s + t])/3, (-2*Log[s])/3 + 4*Log[-pp4 + s] - 
   (10*Log[-pp4 + s + t])/3, Log[s]/3 - 2*Log[-pp4 + s] + 
   (5*Log[-pp4 + s + t])/3, (-4*Log[s])/3 + 2*Log[-pp4 + s] - 
   (2*Log[-pp4 + s + t])/3, (-11*Log[s])/12 + (5*Log[-pp4 + s])/2 - 
   (19*Log[-pp4 + s + t])/12, (2*Log[s])/3 + Log[-pp4 + s] - 
   (5*Log[-pp4 + s + t])/3, Log[s]/6 - Log[-pp4 + s] + (5*Log[-pp4 + s + t])/6, 
  (-7*Log[s])/12 + (5*Log[-pp4 + s])/2 - (23*Log[-pp4 + s + t])/12, 
  (-5*Log[s])/12 - Log[-pp4 + s]/2 + (11*Log[-pp4 + s + t])/12, 
  Log[s]/6 - Log[-pp4 + s] + (5*Log[-pp4 + s + t])/6, 0, 
  (7*Log[s])/6 - Log[-pp4 + s] - Log[-pp4 + s + t]/6, 0, 0, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s + t])/3, 
  (-4*Log[s])/3 + (4*Log[-pp4 + s + t])/3, 
  (-5*Log[s])/6 + (5*Log[-pp4 + s + t])/6, -Log[s]/2 + Log[-pp4 + s + t]/2, 
  Log[s]/2 - Log[-pp4 + s + t]/2, -Log[s]/2 + Log[-pp4 + s + t]/2, 
  Log[s]/3 + Log[-pp4 + s] - (4*Log[-pp4 + s + t])/3, 
  -Log[s]/2 + Log[-pp4 + s + t]/2, Log[s]/6 - Log[-pp4 + s + t]/6, 
  Log[s]/6 - Log[-pp4 + s + t]/6, -Log[s]/3 + Log[-pp4 + s + t]/3, 
  -Log[s]/6 + Log[-pp4 + s + t]/6, Log[s]/6 - Log[-pp4 + s + t]/6, 0, 
  Log[s]/3 - Log[-pp4 + s + t]/3, Log[s]/6 - Log[-pp4 + s + t]/6, 
  (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, 0, -Log[s]/6 + Log[-pp4 + s + t]/6, 
  -Log[s]/6 + Log[-pp4 + s + t]/6, 0, -Log[s]/2 + Log[-pp4 + s + t]/2, 0, 
  Log[s]/6 - Log[-pp4 + s + t]/6, 0, -Log[s]/6 + Log[-pp4 + s + t]/6, 
  -Log[s]/6 + Log[-pp4 + s + t]/6, -Log[s]/24 + Log[-pp4 + s + t]/24, 0, 0, 0, 
  0, 0}, {(-23*Log[pp4])/3 + (13*Log[s])/3 - 6*Log[-pp4 + s] - (7*Log[t])/3 + 
   (35*Log[-pp4 + s + t])/3, (-2*Log[pp4])/9 + (55*Log[s])/36 - 
   (11*Log[-pp4 + s])/18 + (29*Log[t])/36 - (3*Log[-pp4 + s + t])/2, 
  (-9*Log[pp4])/2 + (43*Log[s])/4 - 14*Log[-pp4 + s] + (29*Log[t])/4 + 
   Log[-pp4 + s + t]/2, Log[pp4]/6 + (19*Log[s])/6 - (5*Log[-pp4 + s])/3 + 
   (10*Log[t])/3 - 5*Log[-pp4 + s + t], (-17*Log[pp4])/6 + (17*Log[s])/3 - 
   (4*Log[-pp4 + s])/3 + (5*Log[t])/6 + 6*Log[-pp4 + t] - 
   (25*Log[-pp4 + s + t])/3, (-11*Log[pp4])/3 + (55*Log[s])/12 - 
   (13*Log[-pp4 + s])/6 + (11*Log[t])/12 + Log[-pp4 + s + t]/3, 
  (49*Log[pp4])/6 - (43*Log[s])/3 + (15*Log[-pp4 + s])/2 - (14*Log[t])/3 + 
   (10*Log[-pp4 + s + t])/3, -2*Log[pp4] + (5*Log[s])/2 + Log[-pp4 + s]/2 + 
   Log[t]/2 - (3*Log[-pp4 + s + t])/2, (-9*Log[pp4])/2 + 6*Log[s] - 
   (2*Log[-pp4 + s])/3 + (3*Log[t])/2 - (7*Log[-pp4 + s + t])/3, 
  (-9*Log[pp4])/2 - 2*Log[s] + 4*Log[-pp4 + s] - Log[t]/2, 
  (-2*Log[pp4])/3 + (4*Log[s])/3 - Log[-pp4 + s] - Log[t]/3 + 
   (2*Log[-pp4 + s + t])/3, 2*Log[s] - 2*Log[-pp4 + s + t], 
  -4*Log[pp4] + (5*Log[s])/2 + (3*Log[-pp4 + s + t])/2, 
  (-25*Log[pp4])/18 + (29*Log[s])/18 - (10*Log[-pp4 + s])/9 + (2*Log[t])/9 + 
   (2*Log[-pp4 + s + t])/3, (22*Log[pp4])/3 - (49*Log[s])/6 + 
   (11*Log[-pp4 + s])/3 - (4*Log[t])/3 - (3*Log[-pp4 + s + t])/2, 
  -Log[pp4]/3 - (5*Log[s])/6 + Log[-pp4 + s]/3 - Log[t]/6 + Log[-pp4 + s + t], 
  (-14*Log[pp4])/3 + (67*Log[s])/12 - (5*Log[-pp4 + s])/6 + (17*Log[t])/12 - 
   (3*Log[-pp4 + s + t])/2, (13*Log[pp4])/6 - (17*Log[s])/6 + 
   (2*Log[-pp4 + s])/3 - (7*Log[t])/6 + (7*Log[-pp4 + s + t])/6, 
  (4*Log[pp4])/3 + Log[s]/3 + (2*Log[t])/3 - (7*Log[-pp4 + s + t])/3, 
  3*Log[pp4] - 3*Log[s] + (4*Log[-pp4 + s])/3 - Log[t]/2 - 
   (5*Log[-pp4 + s + t])/6, (-4*Log[pp4])/3 + (5*Log[s])/3 - 
   (2*Log[-pp4 + s])/3 + Log[t]/3, (-163*Log[pp4])/9 + (439*Log[s])/18 - 
   (173*Log[-pp4 + s])/9 + (185*Log[t])/18 + (8*Log[-pp4 + s + t])/3, 
  (-8*Log[pp4])/3 + (10*Log[s])/3 - (8*Log[-pp4 + s])/3 + (2*Log[t])/3 + 
   (4*Log[-pp4 + s + t])/3, (20*Log[pp4])/3 - (22*Log[s])/3 + 
   (16*Log[-pp4 + s])/3 - (8*Log[t])/3 - 2*Log[-pp4 + s + t], 
  -4*Log[pp4] + 5*Log[s] - (13*Log[-pp4 + s])/6 + Log[t] + Log[-pp4 + s + t]/6, 
  (-40*Log[pp4])/9 + (50*Log[s])/9 - (2*Log[-pp4 + s])/9 + (10*Log[t])/9 - 
   2*Log[-pp4 + s + t], (-8*Log[pp4])/3 + (10*Log[s])/3 - 2*Log[-pp4 + s] + 
   (2*Log[t])/3 + (2*Log[-pp4 + s + t])/3, (-22*Log[pp4])/3 + (55*Log[s])/6 - 
   Log[-pp4 + s] + (11*Log[t])/6 - (8*Log[-pp4 + s + t])/3, 
  -5*Log[pp4] + 5*Log[s] - Log[-pp4 + s] + Log[t], 
  (-4*Log[pp4])/3 + (5*Log[s])/3 + (2*Log[-pp4 + s])/3 + Log[t]/3 - 
   (4*Log[-pp4 + s + t])/3, (5*Log[pp4])/6 - (17*Log[s])/12 + 
   (7*Log[-pp4 + s])/6 - (7*Log[t])/12, (-17*Log[pp4])/9 + (85*Log[s])/36 - 
   (11*Log[-pp4 + s])/18 + (17*Log[t])/36 - Log[-pp4 + s + t]/3, 
  (41*Log[pp4])/9 - (205*Log[s])/36 + (59*Log[-pp4 + s])/18 - (41*Log[t])/36 - 
   Log[-pp4 + s + t], (2*Log[pp4])/9 - (5*Log[s])/18 + (7*Log[-pp4 + s])/9 - 
   Log[t]/18 - (2*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 - (5*Log[s])/6 + 
   Log[-pp4 + s]/3 - Log[t]/6, (-19*Log[pp4])/6 + (37*Log[s])/12 - 
   (13*Log[-pp4 + s])/6 + (11*Log[t])/12 + (4*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 - (5*Log[s])/3 + 2*Log[-pp4 + s] - Log[t]/3 - 
   (4*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 - (5*Log[s])/6 - Log[-pp4 + s]/3 - 
   Log[t]/6 + (2*Log[-pp4 + s + t])/3, (-4*Log[pp4])/3 + (5*Log[s])/3 + 
   (22*Log[-pp4 + s])/3 + Log[t]/3 - 8*Log[-pp4 + s + t], 
  (19*Log[pp4])/3 - (79*Log[s])/6 + (67*Log[-pp4 + s])/3 - (41*Log[t])/6 - 
   (26*Log[-pp4 + s + t])/3, (9*Log[pp4])/2 - (27*Log[s])/4 - 
   (7*Log[-pp4 + s])/2 - (9*Log[t])/4 + 8*Log[-pp4 + s + t], 
  (-5*Log[pp4])/6 - Log[s]/12 + Log[-pp4 + s]/2 - (11*Log[t])/12 + 
   (4*Log[-pp4 + s + t])/3, (-31*Log[pp4])/6 + (109*Log[s])/12 - 
   (43*Log[-pp4 + s])/6 + (47*Log[t])/12 - (2*Log[-pp4 + s + t])/3, 
  (31*Log[pp4])/9 - (91*Log[s])/18 + (23*Log[-pp4 + s])/9 - (29*Log[t])/18 + 
   (2*Log[-pp4 + s + t])/3, (68*Log[pp4])/9 - (529*Log[s])/36 + 
   (275*Log[-pp4 + s])/18 - (257*Log[t])/36 - Log[-pp4 + s + t], 
  (-13*Log[pp4])/6 + (55*Log[s])/12 - (41*Log[-pp4 + s])/6 + (29*Log[t])/12 + 
   2*Log[-pp4 + s + t], -Log[pp4]/6 - (11*Log[s])/12 + (7*Log[-pp4 + s])/2 - 
   (13*Log[t])/12 - (4*Log[-pp4 + s + t])/3, -Log[pp4]/3 + (5*Log[s])/12 + 
   Log[-pp4 + s]/6 + Log[t]/12 - Log[-pp4 + s + t]/3, 
  (32*Log[pp4])/9 - (241*Log[s])/36 + (119*Log[-pp4 + s])/18 - 
   (113*Log[t])/36 - Log[-pp4 + s + t]/3, (25*Log[pp4])/3 - (67*Log[s])/6 + 
   5*Log[-pp4 + s] - (17*Log[t])/6 + (2*Log[-pp4 + s + t])/3, 
  (-11*Log[pp4])/2 + 8*Log[s] - 6*Log[-pp4 + s] + (5*Log[t])/2 + 
   Log[-pp4 + s + t], -Log[pp4] + 2*Log[s] - 3*Log[-pp4 + s] + Log[t] + 
   Log[-pp4 + s + t], (-3*Log[pp4])/2 + (3*Log[s])/4 + (17*Log[-pp4 + s])/6 - 
   (3*Log[t])/4 - (4*Log[-pp4 + s + t])/3, Log[pp4]/2 + (5*Log[s])/4 - 
   (17*Log[-pp4 + s])/3 + (7*Log[t])/4 + (13*Log[-pp4 + s + t])/6, 
  (17*Log[pp4])/6 - (47*Log[s])/12 + (17*Log[-pp4 + s])/6 - (13*Log[t])/12 - 
   (2*Log[-pp4 + s + t])/3, -Log[pp4]/6 - (11*Log[s])/12 + 
   (17*Log[-pp4 + s])/6 - (13*Log[t])/12 - (2*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/2 - (17*Log[s])/4 + (25*Log[-pp4 + s])/6 - (7*Log[t])/4 - 
   (2*Log[-pp4 + s + t])/3, (-3*Log[pp4])/2 + (9*Log[s])/4 - Log[-pp4 + s]/6 + 
   (3*Log[t])/4 - (4*Log[-pp4 + s + t])/3, (8*Log[pp4])/3 - (10*Log[s])/3 - 
   2*Log[-pp4 + s] - (2*Log[t])/3 + (10*Log[-pp4 + s + t])/3, 
  -4*Log[pp4] + 5*Log[s] - Log[-pp4 + s]/2 + Log[t] - (3*Log[-pp4 + s + t])/2, 
  (-8*Log[pp4])/3 + (10*Log[s])/3 + Log[-pp4 + s]/2 + (2*Log[t])/3 - 
   (11*Log[-pp4 + s + t])/6, Log[pp4] - (5*Log[s])/4 - (2*Log[-pp4 + s])/3 - 
   Log[t]/4 + (7*Log[-pp4 + s + t])/6, -3*Log[pp4] + (15*Log[s])/4 + 
   (5*Log[-pp4 + s])/6 + (3*Log[t])/4 - (7*Log[-pp4 + s + t])/3, 
  (-8*Log[pp4])/3 + (10*Log[s])/3 - Log[-pp4 + s] + (2*Log[t])/3 - 
   Log[-pp4 + s + t]/3, (11*Log[pp4])/3 - (55*Log[s])/12 + (5*Log[-pp4 + s])/6 - 
   (11*Log[t])/12 + Log[-pp4 + s + t], 13*Log[pp4] - (65*Log[s])/4 + 
   (25*Log[-pp4 + s])/6 - (13*Log[t])/4 + (7*Log[-pp4 + s + t])/3, 
  (83*Log[pp4])/9 - (415*Log[s])/36 + (28*Log[-pp4 + s])/9 - (83*Log[t])/36 + 
   (3*Log[-pp4 + s + t])/2, (-10*Log[pp4])/3 + (25*Log[s])/6 - 3*Log[-pp4 + s] + 
   (5*Log[t])/6 + (4*Log[-pp4 + s + t])/3, (20*Log[pp4])/3 - (25*Log[s])/3 + 
   2*Log[-pp4 + s] - (5*Log[t])/3 + (4*Log[-pp4 + s + t])/3, 
  -4*Log[pp4] + 5*Log[s] - (4*Log[-pp4 + s])/3 + Log[t] - 
   (2*Log[-pp4 + s + t])/3, (22*Log[pp4])/3 - (55*Log[s])/6 + Log[-pp4 + s] - 
   (11*Log[t])/6 + (8*Log[-pp4 + s + t])/3, (26*Log[pp4])/3 - (65*Log[s])/6 + 
   (5*Log[-pp4 + s])/2 - (13*Log[t])/6 + (11*Log[-pp4 + s + t])/6, 
  Log[pp4]/3 - (5*Log[s])/12 + (3*Log[-pp4 + s])/2 - Log[t]/12 - 
   (4*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 - (5*Log[s])/6 + 
   (2*Log[-pp4 + s])/3 - Log[t]/6 - Log[-pp4 + s + t]/3, 
  (16*Log[pp4])/3 - (20*Log[s])/3 + (3*Log[-pp4 + s])/2 - (4*Log[t])/3 + 
   (7*Log[-pp4 + s + t])/6, (-4*Log[pp4])/3 + (5*Log[s])/3 - 
   (3*Log[-pp4 + s])/2 + Log[t]/3 + (5*Log[-pp4 + s + t])/6, 
  (-8*Log[pp4])/3 + (10*Log[s])/3 - Log[-pp4 + s] + (2*Log[t])/3 - 
   Log[-pp4 + s + t]/3, -2*Log[pp4] + (5*Log[s])/2 - Log[-pp4 + s] + Log[t]/2, 
  (-20*Log[pp4])/3 + (25*Log[s])/3 - Log[-pp4 + s] + (5*Log[t])/3 - 
   (7*Log[-pp4 + s + t])/3, -8*Log[pp4] + 10*Log[s] - 4*Log[-pp4 + s] + 
   2*Log[t], (8*Log[pp4])/3 - (10*Log[s])/3 + (4*Log[-pp4 + s])/3 - 
   (2*Log[t])/3, 2*Log[pp4] - (5*Log[s])/2 - Log[-pp4 + s]/3 - Log[t]/2 + 
   (4*Log[-pp4 + s + t])/3, (-8*Log[-pp4 + s])/3 + (8*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/3 - (25*Log[s])/12 - (5*Log[-pp4 + s])/6 - (5*Log[t])/12 + 
   (5*Log[-pp4 + s + t])/3, (5*Log[pp4])/3 - (25*Log[s])/12 - Log[-pp4 + s]/6 - 
   (5*Log[t])/12 + Log[-pp4 + s + t], (-5*Log[pp4])/3 + (25*Log[s])/12 + 
   Log[-pp4 + s]/6 + (5*Log[t])/12 - Log[-pp4 + s + t], 
  -Log[pp4]/3 + (5*Log[s])/12 - (7*Log[-pp4 + s])/6 + Log[t]/12 + 
   Log[-pp4 + s + t], (-5*Log[pp4])/9 + (25*Log[s])/36 + (7*Log[-pp4 + s])/18 + 
   (5*Log[t])/36 - (2*Log[-pp4 + s + t])/3, (5*Log[pp4])/3 - (25*Log[s])/12 - 
   Log[-pp4 + s]/6 - (5*Log[t])/12 + Log[-pp4 + s + t], 
  (-29*Log[pp4])/9 + (145*Log[s])/36 - (23*Log[-pp4 + s])/18 + (29*Log[t])/36 - 
   Log[-pp4 + s + t]/3, (-5*Log[pp4])/9 + (25*Log[s])/36 + Log[-pp4 + s]/18 + 
   (5*Log[t])/36 - Log[-pp4 + s + t]/3, (-2*Log[-pp4 + s])/3 + 
   (2*Log[-pp4 + s + t])/3, (5*Log[pp4])/9 - (25*Log[s])/36 - Log[-pp4 + s]/18 - 
   (5*Log[t])/36 + Log[-pp4 + s + t]/3, (7*Log[pp4])/9 - (35*Log[s])/36 + 
   (13*Log[-pp4 + s])/18 - (7*Log[t])/36 - Log[-pp4 + s + t]/3, 0, 
  -4*Log[pp4] + 5*Log[s] - (4*Log[-pp4 + s])/3 + Log[t] - 
   (2*Log[-pp4 + s + t])/3, (-5*Log[pp4])/3 + (25*Log[s])/12 - Log[-pp4 + s]/2 + 
   (5*Log[t])/12 - Log[-pp4 + s + t]/3, -2*Log[pp4] + (5*Log[s])/2 + 
   Log[-pp4 + s]/3 + Log[t]/2 - (4*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 - (5*Log[s])/3 + (2*Log[-pp4 + s])/3 - Log[t]/3, 
  (5*Log[pp4])/3 - (25*Log[s])/12 + Log[-pp4 + s]/2 - (5*Log[t])/12 + 
   Log[-pp4 + s + t]/3, -Log[pp4]/3 + (5*Log[s])/12 - Log[-pp4 + s]/2 + 
   Log[t]/12 + Log[-pp4 + s + t]/3, (4*Log[pp4])/3 - (5*Log[s])/3 + 
   (2*Log[-pp4 + s])/3 - Log[t]/3, Log[pp4]/3 - (5*Log[s])/12 - 
   (5*Log[-pp4 + s])/6 - Log[t]/12 + Log[-pp4 + s + t], 
  (-2*Log[pp4])/3 + (5*Log[s])/6 - Log[-pp4 + s]/3 + Log[t]/6, 
  -Log[pp4]/3 + (5*Log[s])/12 + Log[-pp4 + s]/6 + Log[t]/12 - 
   Log[-pp4 + s + t]/3, (-2*Log[pp4])/3 + (5*Log[s])/6 - Log[-pp4 + s]/3 + 
   Log[t]/6, (-3*Log[pp4])/2 + (3*Log[s])/2 - Log[-pp4 + s]/3 + 
   Log[-pp4 + s + t]/3, -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, 
  Log[pp4]/2 - (5*Log[s])/8 + Log[-pp4 + s]/6 - Log[t]/8 + Log[-pp4 + s + t]/12, 
  Log[pp4] - Log[s], Log[pp4] - Log[s], Log[pp4]/4 - Log[s]/4, 0, 0}, 
 {-8*Log[pp4] + 6*Log[s] + 8*Log[t] - 6*Log[-pp4 + s + t], 
  Log[pp4] - (3*Log[s])/2 - Log[t] + (3*Log[-pp4 + s + t])/2, 
  (21*Log[pp4])/2 - 6*Log[s] - (21*Log[t])/2 + 6*Log[-pp4 + s + t], 
  (15*Log[pp4])/2 - 6*Log[s] - (15*Log[t])/2 + 6*Log[-pp4 + s + t], 
  Log[pp4]/2 - Log[t]/2, 0, (-7*Log[pp4])/2 + (3*Log[s])/2 + (7*Log[t])/2 - 
   (3*Log[-pp4 + s + t])/2, 0, -Log[pp4]/2 + Log[t]/2, 
  (3*Log[pp4])/2 - (3*Log[t])/2, Log[pp4] - 4*Log[-pp4 + t], 
  3*Log[pp4] - 3*Log[t], (3*Log[s])/2 - (3*Log[-pp4 + s + t])/2, 
  -Log[pp4]/2 + Log[s]/2 + Log[t]/2 - Log[-pp4 + s + t]/2, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s + t])/2, 0, 2*Log[pp4] - (3*Log[s])/2 - 
   2*Log[t] + (3*Log[-pp4 + s + t])/2, (-3*Log[pp4])/2 + (3*Log[s])/2 + 
   (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 2*Log[pp4] - 3*Log[s] - 2*Log[t] + 
   3*Log[-pp4 + s + t], -Log[s]/2 + Log[-pp4 + s + t]/2, 0, 
  9*Log[pp4] - 9*Log[t], 0, -2*Log[pp4] + 2*Log[t], 0, 0, 0, 0, 0, 0, 
  -Log[pp4]/2 + Log[t]/2, 0, 0, 0, 0, Log[pp4]/2 - Log[t]/2, 0, 0, 0, 
  -7*Log[pp4] + 7*Log[t], (-3*Log[pp4])/2 + (3*Log[t])/2, 
  (-3*Log[pp4])/2 + (3*Log[t])/2, (7*Log[pp4])/2 - (7*Log[t])/2, 
  -Log[pp4] + Log[t], -7*Log[pp4] + 7*Log[t], (5*Log[pp4])/2 - (5*Log[t])/2, 
  (-3*Log[pp4])/2 + (3*Log[t])/2, 0, -3*Log[pp4] + 3*Log[t], -Log[pp4] + Log[t], 
  (3*Log[pp4])/2 - (3*Log[t])/2, Log[pp4] - Log[t], 
  (-3*Log[pp4])/2 + (3*Log[t])/2, (5*Log[pp4])/2 - (5*Log[t])/2, 
  -Log[pp4]/2 + Log[t]/2, (-3*Log[pp4])/2 + (3*Log[t])/2, 
  (-3*Log[pp4])/2 + (3*Log[t])/2, Log[pp4]/2 - Log[t]/2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(16*Log[pp4])/3 - 8*Log[s] + (4*Log[t])/3 + (10*Log[-pp4 + t])/3 - 
   2*Log[-pp4 + s + t], (-29*Log[pp4])/9 + Log[s]/12 - (29*Log[t])/36 + 
   (31*Log[-pp4 + t])/9 + Log[-pp4 + s + t]/2, 
  (-33*Log[pp4])/2 + (15*Log[s])/4 - (29*Log[t])/4 + 21*Log[-pp4 + t] - 
   Log[-pp4 + s + t], (-65*Log[pp4])/6 + (7*Log[s])/2 - (10*Log[t])/3 + 
   (29*Log[-pp4 + t])/3 + Log[-pp4 + s + t], (-35*Log[pp4])/6 - 4*Log[s] - 
   (5*Log[t])/6 + (11*Log[-pp4 + t])/3 + 7*Log[-pp4 + s + t], 
  (-11*Log[pp4])/3 - (11*Log[s])/4 - (11*Log[t])/12 + (22*Log[-pp4 + t])/3, 
  (67*Log[pp4])/6 + 5*Log[s] + (14*Log[t])/3 - (58*Log[-pp4 + t])/3 - 
   (3*Log[-pp4 + s + t])/2, -2*Log[pp4] - (3*Log[s])/2 - Log[t]/2 + 
   4*Log[-pp4 + t], (-7*Log[pp4])/2 - 3*Log[s] - (3*Log[t])/2 + 
   7*Log[-pp4 + t] + Log[-pp4 + s + t], (-3*Log[pp4])/2 + (3*Log[t])/2 + 
   3*Log[-pp4 + t] - 3*Log[-pp4 + s + t], (-2*Log[pp4])/3 - 2*Log[s] + 
   Log[t]/3 + (4*Log[-pp4 + t])/3 + Log[-pp4 + s + t], 
  -4*Log[pp4] - 3*Log[s] + Log[t] + 3*Log[-pp4 + s + t], 
  -Log[pp4] - (5*Log[s])/2 + 5*Log[-pp4 + t] - (3*Log[-pp4 + s + t])/2, 
  (-7*Log[pp4])/18 - (7*Log[s])/6 - (2*Log[t])/9 + (16*Log[-pp4 + t])/9, 
  (13*Log[pp4])/3 + (11*Log[s])/2 + (4*Log[t])/3 - (35*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t]/2, -Log[pp4]/3 + Log[s]/2 + Log[t]/6 + 
   (2*Log[-pp4 + t])/3 - Log[-pp4 + s + t], (-23*Log[pp4])/3 - (11*Log[s])/4 - 
   (17*Log[t])/12 + (37*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/2, 
  (25*Log[pp4])/6 + Log[s]/2 + (7*Log[t])/6 - (16*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/2, (-14*Log[pp4])/3 + Log[s] - (2*Log[t])/3 + 
   (10*Log[-pp4 + t])/3 + Log[-pp4 + s + t], 2*Log[pp4] + 2*Log[s] + Log[t]/2 - 
   5*Log[-pp4 + t] + Log[-pp4 + s + t]/2, (-4*Log[pp4])/3 - Log[s] - Log[t]/3 + 
   (8*Log[-pp4 + t])/3, (-127*Log[pp4])/9 - (23*Log[s])/6 - (185*Log[t])/18 + 
   (254*Log[-pp4 + t])/9, (-8*Log[pp4])/3 - 2*Log[s] - (2*Log[t])/3 + 
   (16*Log[-pp4 + t])/3, (14*Log[pp4])/3 + 2*Log[s] + (8*Log[t])/3 - 
   (28*Log[-pp4 + t])/3, -4*Log[pp4] - 3*Log[s] - Log[t] + 8*Log[-pp4 + t], 
  (-40*Log[pp4])/9 - (10*Log[s])/3 - (10*Log[t])/9 + (80*Log[-pp4 + t])/9, 
  (-8*Log[pp4])/3 - 2*Log[s] - (2*Log[t])/3 + (16*Log[-pp4 + t])/3, 
  (-22*Log[pp4])/3 - (11*Log[s])/2 - (11*Log[t])/6 + (44*Log[-pp4 + t])/3, 
  -4*Log[pp4] - 3*Log[s] - Log[t] + 8*Log[-pp4 + t], 
  (-4*Log[pp4])/3 - Log[s] - Log[t]/3 + (8*Log[-pp4 + t])/3, 
  (5*Log[pp4])/6 + Log[s]/4 + (7*Log[t])/12 - (5*Log[-pp4 + t])/3, 
  (-17*Log[pp4])/9 - (17*Log[s])/12 - (17*Log[t])/36 + (34*Log[-pp4 + t])/9, 
  (41*Log[pp4])/9 + (41*Log[s])/12 + (41*Log[t])/36 - (82*Log[-pp4 + t])/9, 
  (2*Log[pp4])/9 + Log[s]/6 + Log[t]/18 - (4*Log[-pp4 + t])/9, 
  (2*Log[pp4])/3 + Log[s]/2 + Log[t]/6 - (4*Log[-pp4 + t])/3, 
  (-13*Log[pp4])/6 - (5*Log[s])/4 - (11*Log[t])/12 + (13*Log[-pp4 + t])/3, 
  (4*Log[pp4])/3 + Log[s] + Log[t]/3 - (8*Log[-pp4 + t])/3, 
  (2*Log[pp4])/3 + Log[s]/2 + Log[t]/6 - (4*Log[-pp4 + t])/3, 
  (-4*Log[pp4])/3 - Log[s] - Log[t]/3 + (8*Log[-pp4 + t])/3, 
  (19*Log[pp4])/3 - Log[s]/2 + (41*Log[t])/6 - (38*Log[-pp4 + t])/3, 
  (9*Log[pp4])/2 + (9*Log[s])/4 + (9*Log[t])/4 - 9*Log[-pp4 + t], 
  (-5*Log[pp4])/6 - (7*Log[s])/4 + (11*Log[t])/12 + (5*Log[-pp4 + t])/3, 
  (-31*Log[pp4])/6 - (5*Log[s])/4 - (47*Log[t])/12 + (31*Log[-pp4 + t])/3, 
  (31*Log[pp4])/9 + (11*Log[s])/6 + (29*Log[t])/18 - (62*Log[-pp4 + t])/9, 
  (68*Log[pp4])/9 + (5*Log[s])/12 + (257*Log[t])/36 - (136*Log[-pp4 + t])/9, 
  (-13*Log[pp4])/6 + Log[s]/4 - (29*Log[t])/12 + (13*Log[-pp4 + t])/3, 
  -Log[pp4]/6 - (5*Log[s])/4 + (13*Log[t])/12 + Log[-pp4 + t]/3, 
  -Log[pp4]/3 - Log[s]/4 - Log[t]/12 + (2*Log[-pp4 + t])/3, 
  (32*Log[pp4])/9 + (5*Log[s])/12 + (113*Log[t])/36 - (64*Log[-pp4 + t])/9, 
  (25*Log[pp4])/3 + (11*Log[s])/2 + (17*Log[t])/6 - (50*Log[-pp4 + t])/3, 
  (-11*Log[pp4])/2 - 3*Log[s] - (5*Log[t])/2 + 11*Log[-pp4 + t], 
  -Log[pp4] - Log[t] + 2*Log[-pp4 + t], (-3*Log[pp4])/2 - (9*Log[s])/4 + 
   (3*Log[t])/4 + 3*Log[-pp4 + t], Log[pp4]/2 + (9*Log[s])/4 - (7*Log[t])/4 - 
   Log[-pp4 + t], (17*Log[pp4])/6 + (7*Log[s])/4 + (13*Log[t])/12 - 
   (17*Log[-pp4 + t])/3, -Log[pp4]/6 - (5*Log[s])/4 + (13*Log[t])/12 + 
   Log[-pp4 + t]/3, (5*Log[pp4])/2 + (3*Log[s])/4 + (7*Log[t])/4 - 
   5*Log[-pp4 + t], (-3*Log[pp4])/2 - (3*Log[s])/4 - (3*Log[t])/4 + 
   3*Log[-pp4 + t], (8*Log[pp4])/3 + 2*Log[s] + (2*Log[t])/3 - 
   (16*Log[-pp4 + t])/3, -4*Log[pp4] - 3*Log[s] - Log[t] + 8*Log[-pp4 + t], 
  (-8*Log[pp4])/3 - 2*Log[s] - (2*Log[t])/3 + (16*Log[-pp4 + t])/3, 
  Log[pp4] + (3*Log[s])/4 + Log[t]/4 - 2*Log[-pp4 + t], 
  -3*Log[pp4] - (9*Log[s])/4 - (3*Log[t])/4 + 6*Log[-pp4 + t], 
  (-8*Log[pp4])/3 - 2*Log[s] - (2*Log[t])/3 + (16*Log[-pp4 + t])/3, 
  (11*Log[pp4])/3 + (11*Log[s])/4 + (11*Log[t])/12 - (22*Log[-pp4 + t])/3, 
  13*Log[pp4] + (39*Log[s])/4 + (13*Log[t])/4 - 26*Log[-pp4 + t], 
  (83*Log[pp4])/9 + (83*Log[s])/12 + (83*Log[t])/36 - (166*Log[-pp4 + t])/9, 
  (-10*Log[pp4])/3 - (5*Log[s])/2 - (5*Log[t])/6 + (20*Log[-pp4 + t])/3, 
  (20*Log[pp4])/3 + 5*Log[s] + (5*Log[t])/3 - (40*Log[-pp4 + t])/3, 
  -4*Log[pp4] - 3*Log[s] - Log[t] + 8*Log[-pp4 + t], 
  (22*Log[pp4])/3 + (11*Log[s])/2 + (11*Log[t])/6 - (44*Log[-pp4 + t])/3, 
  (26*Log[pp4])/3 + (13*Log[s])/2 + (13*Log[t])/6 - (52*Log[-pp4 + t])/3, 
  Log[pp4]/3 + Log[s]/4 + Log[t]/12 - (2*Log[-pp4 + t])/3, 
  (2*Log[pp4])/3 + Log[s]/2 + Log[t]/6 - (4*Log[-pp4 + t])/3, 
  (16*Log[pp4])/3 + 4*Log[s] + (4*Log[t])/3 - (32*Log[-pp4 + t])/3, 
  (-4*Log[pp4])/3 - Log[s] - Log[t]/3 + (8*Log[-pp4 + t])/3, 
  (-8*Log[pp4])/3 - 2*Log[s] - (2*Log[t])/3 + (16*Log[-pp4 + t])/3, 
  -2*Log[pp4] - (3*Log[s])/2 - Log[t]/2 + 4*Log[-pp4 + t], 
  (-20*Log[pp4])/3 - 5*Log[s] - (5*Log[t])/3 + (40*Log[-pp4 + t])/3, 
  -8*Log[pp4] - 6*Log[s] - 2*Log[t] + 16*Log[-pp4 + t], 
  (8*Log[pp4])/3 + 2*Log[s] + (2*Log[t])/3 - (16*Log[-pp4 + t])/3, 
  2*Log[pp4] + (3*Log[s])/2 + Log[t]/2 - 4*Log[-pp4 + t], 0, 
  (5*Log[pp4])/3 + (5*Log[s])/4 + (5*Log[t])/12 - (10*Log[-pp4 + t])/3, 
  (5*Log[pp4])/3 + (5*Log[s])/4 + (5*Log[t])/12 - (10*Log[-pp4 + t])/3, 
  (-5*Log[pp4])/3 - (5*Log[s])/4 - (5*Log[t])/12 + (10*Log[-pp4 + t])/3, 
  -Log[pp4]/3 - Log[s]/4 - Log[t]/12 + (2*Log[-pp4 + t])/3, 
  (-5*Log[pp4])/9 - (5*Log[s])/12 - (5*Log[t])/36 + (10*Log[-pp4 + t])/9, 
  (5*Log[pp4])/3 + (5*Log[s])/4 + (5*Log[t])/12 - (10*Log[-pp4 + t])/3, 
  (-29*Log[pp4])/9 - (29*Log[s])/12 - (29*Log[t])/36 + (58*Log[-pp4 + t])/9, 
  (-5*Log[pp4])/9 - (5*Log[s])/12 - (5*Log[t])/36 + (10*Log[-pp4 + t])/9, 0, 
  (5*Log[pp4])/9 + (5*Log[s])/12 + (5*Log[t])/36 - (10*Log[-pp4 + t])/9, 
  (7*Log[pp4])/9 + (7*Log[s])/12 + (7*Log[t])/36 - (14*Log[-pp4 + t])/9, 0, 
  -4*Log[pp4] - 3*Log[s] - Log[t] + 8*Log[-pp4 + t], 
  (-5*Log[pp4])/3 - (5*Log[s])/4 - (5*Log[t])/12 + (10*Log[-pp4 + t])/3, 
  -2*Log[pp4] - (3*Log[s])/2 - Log[t]/2 + 4*Log[-pp4 + t], 
  (4*Log[pp4])/3 + Log[s] + Log[t]/3 - (8*Log[-pp4 + t])/3, 
  (5*Log[pp4])/3 + (5*Log[s])/4 + (5*Log[t])/12 - (10*Log[-pp4 + t])/3, 
  -Log[pp4]/3 - Log[s]/4 - Log[t]/12 + (2*Log[-pp4 + t])/3, 
  (4*Log[pp4])/3 + Log[s] + Log[t]/3 - (8*Log[-pp4 + t])/3, 
  Log[pp4]/3 + Log[s]/4 + Log[t]/12 - (2*Log[-pp4 + t])/3, 
  (-2*Log[pp4])/3 - Log[s]/2 - Log[t]/6 + (4*Log[-pp4 + t])/3, 
  -Log[pp4]/3 - Log[s]/4 - Log[t]/12 + (2*Log[-pp4 + t])/3, 
  (-2*Log[pp4])/3 - Log[s]/2 - Log[t]/6 + (4*Log[-pp4 + t])/3, 
  -2*Log[pp4] - (3*Log[s])/2 + (7*Log[-pp4 + t])/2, 0, 
  Log[pp4]/2 + (3*Log[s])/8 + Log[t]/8 - Log[-pp4 + t], 
  (4*Log[pp4])/3 + Log[s] - (7*Log[-pp4 + t])/3, 
  Log[pp4] + Log[s] - 2*Log[-pp4 + t], Log[pp4]/4 + Log[s]/4 - Log[-pp4 + t]/2, 
  0, 0}, {-4*Log[s] + Log[-pp4 + s] + 3*Log[-pp4 + s + t], 
  (17*Log[s])/12 - (41*Log[-pp4 + s])/12 + 2*Log[-pp4 + s + t], 
  (9*Log[s])/4 + (3*Log[-pp4 + s])/4 - 3*Log[-pp4 + s + t], 
  (5*Log[s])/2 - (3*Log[-pp4 + s])/2 - Log[-pp4 + s + t], 
  4*Log[s] - 4*Log[-pp4 + s], (11*Log[s])/4 - (11*Log[-pp4 + s])/4, 
  (-13*Log[s])/2 + (13*Log[-pp4 + s])/2, (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 
  3*Log[s] - 3*Log[-pp4 + s], 0, -Log[s] + Log[-pp4 + s], 0, 
  -2*Log[s] - Log[-pp4 + s + t], (2*Log[s])/3 - (2*Log[-pp4 + s])/3 - 
   Log[t]/2 + Log[-pp4 + s + t]/2, -4*Log[s] + 4*Log[-pp4 + s], 
  -Log[s]/2 + Log[-pp4 + s]/2, (17*Log[s])/4 - (17*Log[-pp4 + s])/4, 
  -2*Log[s] + 2*Log[-pp4 + s], 2*Log[s] - 2*Log[-pp4 + s], 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, Log[s] - Log[-pp4 + s], 
  (23*Log[s])/6 - (23*Log[-pp4 + s])/6, 2*Log[s] - 2*Log[-pp4 + s], 
  -2*Log[s] + 2*Log[-pp4 + s], 3*Log[s] - 3*Log[-pp4 + s], 
  (10*Log[s])/3 - (10*Log[-pp4 + s])/3, 2*Log[s] - 2*Log[-pp4 + s], 
  (11*Log[s])/2 - (11*Log[-pp4 + s])/2, 3*Log[s] - 3*Log[-pp4 + s], 
  Log[s] - Log[-pp4 + s], -Log[s]/4 + Log[-pp4 + s]/4, 
  (17*Log[s])/12 - (17*Log[-pp4 + s])/12, (-41*Log[s])/12 + 
   (41*Log[-pp4 + s])/12, -Log[s]/6 + Log[-pp4 + s]/6, 
  -Log[s]/2 + Log[-pp4 + s]/2, (5*Log[s])/4 - (5*Log[-pp4 + s])/4, 
  -Log[s] + Log[-pp4 + s], -Log[s]/2 + Log[-pp4 + s]/2, Log[s] - Log[-pp4 + s], 
  Log[s]/2 - Log[-pp4 + s]/2, (-9*Log[s])/4 + (9*Log[-pp4 + s])/4, 
  (7*Log[s])/4 - (7*Log[-pp4 + s])/4, (5*Log[s])/4 - (5*Log[-pp4 + s])/4, 
  (-11*Log[s])/6 + (11*Log[-pp4 + s])/6, (-5*Log[s])/12 + (5*Log[-pp4 + s])/12, 
  -Log[s]/4 + Log[-pp4 + s]/4, (5*Log[s])/4 - (5*Log[-pp4 + s])/4, 
  Log[s]/4 - Log[-pp4 + s]/4, (-5*Log[s])/12 + (5*Log[-pp4 + s])/12, 
  (-11*Log[s])/2 + (11*Log[-pp4 + s])/2, 3*Log[s] - 3*Log[-pp4 + s], 0, 
  (9*Log[s])/4 - (9*Log[-pp4 + s])/4, (-9*Log[s])/4 + (9*Log[-pp4 + s])/4, 
  (-7*Log[s])/4 + (7*Log[-pp4 + s])/4, (5*Log[s])/4 - (5*Log[-pp4 + s])/4, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s])/4, (3*Log[s])/4 - (3*Log[-pp4 + s])/4, 
  -2*Log[s] + 2*Log[-pp4 + s], 3*Log[s] - 3*Log[-pp4 + s], 
  2*Log[s] - 2*Log[-pp4 + s], (-3*Log[s])/4 + (3*Log[-pp4 + s])/4, 
  (9*Log[s])/4 - (9*Log[-pp4 + s])/4, 2*Log[s] - 2*Log[-pp4 + s], 
  (-11*Log[s])/4 + (11*Log[-pp4 + s])/4, (-39*Log[s])/4 + (39*Log[-pp4 + s])/4, 
  (-83*Log[s])/12 + (83*Log[-pp4 + s])/12, (5*Log[s])/2 - (5*Log[-pp4 + s])/2, 
  -5*Log[s] + 5*Log[-pp4 + s], 3*Log[s] - 3*Log[-pp4 + s], 
  (-11*Log[s])/2 + (11*Log[-pp4 + s])/2, (-13*Log[s])/2 + (13*Log[-pp4 + s])/2, 
  -Log[s]/4 + Log[-pp4 + s]/4, -Log[s]/2 + Log[-pp4 + s]/2, 
  -4*Log[s] + 4*Log[-pp4 + s], Log[s] - Log[-pp4 + s], 
  2*Log[s] - 2*Log[-pp4 + s], (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 
  5*Log[s] - 5*Log[-pp4 + s], 6*Log[s] - 6*Log[-pp4 + s], 
  -2*Log[s] + 2*Log[-pp4 + s], (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 0, 
  (-5*Log[s])/4 + (5*Log[-pp4 + s])/4, (-5*Log[s])/4 + (5*Log[-pp4 + s])/4, 
  (5*Log[s])/4 - (5*Log[-pp4 + s])/4, Log[s]/4 - Log[-pp4 + s]/4, 
  (5*Log[s])/12 - (5*Log[-pp4 + s])/12, (-5*Log[s])/4 + (5*Log[-pp4 + s])/4, 
  (29*Log[s])/12 - (29*Log[-pp4 + s])/12, (5*Log[s])/12 - (5*Log[-pp4 + s])/12, 
  0, (-5*Log[s])/12 + (5*Log[-pp4 + s])/12, 
  (-7*Log[s])/12 + (7*Log[-pp4 + s])/12, 0, 3*Log[s] - 3*Log[-pp4 + s], 
  (5*Log[s])/4 - (5*Log[-pp4 + s])/4, (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 
  -Log[s] + Log[-pp4 + s], (-5*Log[s])/4 + (5*Log[-pp4 + s])/4, 
  Log[s]/4 - Log[-pp4 + s]/4, -Log[s] + Log[-pp4 + s], 
  -Log[s]/4 + Log[-pp4 + s]/4, Log[s]/2 - Log[-pp4 + s]/2, 
  Log[s]/4 - Log[-pp4 + s]/4, Log[s]/2 - Log[-pp4 + s]/2, 
  -Log[-pp4 + s]/2 + Log[-pp4 + s + t]/2, -Log[-pp4 + s]/2 + Log[-pp4 + s + t]/2, 
  (-3*Log[s])/8 + Log[-pp4 + s]/4 + Log[-pp4 + s + t]/8, 0, 0, 0, 0, 0}, 
 {-8*Log[s] + 2*Log[-pp4 + s] + 6*Log[-pp4 + s + t], 
  (-7*Log[s])/6 - (41*Log[-pp4 + s])/6 + 8*Log[-pp4 + s + t], 
  (9*Log[s])/2 + (3*Log[-pp4 + s])/2 - 6*Log[-pp4 + s + t], 
  5*Log[s] - 3*Log[-pp4 + s] - 2*Log[-pp4 + s + t], 8*Log[s] - 8*Log[-pp4 + s], 
  (11*Log[s])/2 - (19*Log[-pp4 + s])/2 + 4*Log[-pp4 + s + t], 
  -13*Log[s] + 13*Log[-pp4 + s], 3*Log[s] - 3*Log[-pp4 + s], 
  6*Log[s] - 6*Log[-pp4 + s], 0, -2*Log[s] + 2*Log[-pp4 + s], 0, 
  4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], (-2*Log[s])/3 - (4*Log[-pp4 + s])/3 - 
   3*Log[t] + 2*Log[-pp4 + s + t], -8*Log[s] + 8*Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], (17*Log[s])/2 - (17*Log[-pp4 + s])/2, 
  -4*Log[s] + 4*Log[-pp4 + s], 4*Log[s] - 4*Log[-pp4 + s], 
  -3*Log[s] + 3*Log[-pp4 + s], 2*Log[s] - 2*Log[-pp4 + s], 
  (23*Log[s])/3 - (23*Log[-pp4 + s])/3, 4*Log[s] - 4*Log[-pp4 + s], 
  -4*Log[s] + 4*Log[-pp4 + s], 6*Log[s] - 6*Log[-pp4 + s], 
  (20*Log[s])/3 - (20*Log[-pp4 + s])/3, 4*Log[s] - 4*Log[-pp4 + s], 
  11*Log[s] - 11*Log[-pp4 + s], 6*Log[s] - 6*Log[-pp4 + s], 
  2*Log[s] - 2*Log[-pp4 + s], -Log[s]/2 + Log[-pp4 + s]/2, 
  (17*Log[s])/6 - (17*Log[-pp4 + s])/6, (-41*Log[s])/6 + (41*Log[-pp4 + s])/6, 
  -Log[s]/3 + Log[-pp4 + s]/3, -Log[s] + Log[-pp4 + s], 
  (5*Log[s])/2 - (5*Log[-pp4 + s])/2, -2*Log[s] + 2*Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], 2*Log[s] - 2*Log[-pp4 + s], Log[s] - Log[-pp4 + s], 
  (-9*Log[s])/2 + (9*Log[-pp4 + s])/2, (7*Log[s])/2 - (7*Log[-pp4 + s])/2, 
  (5*Log[s])/2 - (5*Log[-pp4 + s])/2, (-11*Log[s])/3 + (11*Log[-pp4 + s])/3, 
  (-5*Log[s])/6 + (5*Log[-pp4 + s])/6, -Log[s]/2 + Log[-pp4 + s]/2, 
  (5*Log[s])/2 - (5*Log[-pp4 + s])/2, Log[s]/2 - Log[-pp4 + s]/2, 
  (-5*Log[s])/6 + (5*Log[-pp4 + s])/6, -11*Log[s] + 11*Log[-pp4 + s], 
  6*Log[s] - 6*Log[-pp4 + s], 0, (9*Log[s])/2 - (9*Log[-pp4 + s])/2, 
  (-9*Log[s])/2 + (9*Log[-pp4 + s])/2, (-7*Log[s])/2 + (7*Log[-pp4 + s])/2, 
  (5*Log[s])/2 - (5*Log[-pp4 + s])/2, (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2, -4*Log[s] + 4*Log[-pp4 + s], 
  6*Log[s] - 6*Log[-pp4 + s], 4*Log[s] - 4*Log[-pp4 + s], 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, (9*Log[s])/2 - (9*Log[-pp4 + s])/2, 
  4*Log[s] - 4*Log[-pp4 + s], (-11*Log[s])/2 + (11*Log[-pp4 + s])/2, 
  (-39*Log[s])/2 + (39*Log[-pp4 + s])/2, (-83*Log[s])/6 + (83*Log[-pp4 + s])/6, 
  5*Log[s] - 5*Log[-pp4 + s], -10*Log[s] + 10*Log[-pp4 + s], 
  6*Log[s] - 6*Log[-pp4 + s], -11*Log[s] + 11*Log[-pp4 + s], 
  -13*Log[s] + 13*Log[-pp4 + s], -Log[s]/2 + Log[-pp4 + s]/2, 
  -Log[s] + Log[-pp4 + s], -8*Log[s] + 8*Log[-pp4 + s], 
  2*Log[s] - 2*Log[-pp4 + s], 4*Log[s] - 4*Log[-pp4 + s], 
  3*Log[s] - 3*Log[-pp4 + s], 10*Log[s] - 10*Log[-pp4 + s], 
  12*Log[s] - 12*Log[-pp4 + s], -4*Log[s] + 4*Log[-pp4 + s], 
  -3*Log[s] + 3*Log[-pp4 + s], 0, (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, 
  (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, (5*Log[s])/2 - (5*Log[-pp4 + s])/2, 
  Log[s]/2 - Log[-pp4 + s]/2, (5*Log[s])/6 - (5*Log[-pp4 + s])/6, 
  (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, (29*Log[s])/6 - (29*Log[-pp4 + s])/6, 
  (5*Log[s])/6 - (5*Log[-pp4 + s])/6, 0, (-5*Log[s])/6 + (5*Log[-pp4 + s])/6, 
  (-7*Log[s])/6 + (7*Log[-pp4 + s])/6, 0, 6*Log[s] - 6*Log[-pp4 + s], 
  (5*Log[s])/2 - (5*Log[-pp4 + s])/2, 3*Log[s] - 3*Log[-pp4 + s], 
  -2*Log[s] + 2*Log[-pp4 + s], (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, 
  Log[s]/2 - Log[-pp4 + s]/2, -2*Log[s] + 2*Log[-pp4 + s], 
  -Log[s]/2 + Log[-pp4 + s]/2, Log[s] - Log[-pp4 + s], 
  Log[s]/2 - Log[-pp4 + s]/2, Log[s] - Log[-pp4 + s], 
  -Log[-pp4 + s] + Log[-pp4 + s + t], -Log[-pp4 + s] + Log[-pp4 + s + t], 
  (-3*Log[s])/4 + Log[-pp4 + s]/2 + Log[-pp4 + s + t]/4, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[pp4] + Log[s], 
  -Log[pp4]/4 + Log[s]/4, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(2*Log[pp4])/3 + (22*Log[t])/3 - 8*Log[-pp4 + s + t], 
  (-29*Log[pp4])/18 + 2*Log[-pp4 + s] - (25*Log[t])/18 + Log[-pp4 + s + t], 
  4*Log[pp4] - 12*Log[t] + 8*Log[-pp4 + s + t], 
  (10*Log[pp4])/3 - 2*Log[-pp4 + s] - (28*Log[t])/3 + 8*Log[-pp4 + s + t], 
  (-8*Log[pp4])/3 + 2*Log[-pp4 + s] + (2*Log[t])/3, 
  (-11*Log[pp4])/6 + (11*Log[t])/6, Log[pp4]/3 + (2*Log[t])/3 - 
   Log[-pp4 + s + t], -Log[pp4] + Log[-pp4 + s] + Log[t] - Log[-pp4 + s + t], 
  -2*Log[pp4] - 2*Log[-pp4 + s] + 4*Log[t], 2*Log[pp4] - 2*Log[-pp4 + s], 
  (5*Log[pp4])/3 + Log[t]/3 - 2*Log[-pp4 + s + t], 2*Log[pp4] - 2*Log[t], 
  -Log[pp4] + 2*Log[-pp4 + s] - Log[-pp4 + s + t], 
  (-4*Log[pp4])/9 + (13*Log[t])/9 - Log[-pp4 + s + t], 
  (5*Log[pp4])/3 - (8*Log[t])/3 + Log[-pp4 + s + t], 
  (-2*Log[pp4])/3 - (4*Log[t])/3 + 2*Log[-pp4 + s + t], 
  (-11*Log[pp4])/6 - 3*Log[s] + Log[-pp4 + s] - (13*Log[t])/6 + 
   3*Log[-pp4 + s + t], Log[pp4]/3 + (2*Log[t])/3 - Log[-pp4 + s + t], 
  -Log[pp4]/3 - (11*Log[t])/3 + 4*Log[-pp4 + s + t], 
  Log[pp4] - 2*Log[t] + Log[-pp4 + s + t], (-2*Log[pp4])/3 + (2*Log[t])/3, 
  (58*Log[pp4])/9 - (58*Log[t])/9, (-4*Log[pp4])/3 + (4*Log[t])/3, 
  (-2*Log[pp4])/3 + (2*Log[t])/3, -2*Log[pp4] + 2*Log[t], 
  (-20*Log[pp4])/9 + (20*Log[t])/9, (-4*Log[pp4])/3 + (4*Log[t])/3, 
  (-11*Log[pp4])/3 + (11*Log[t])/3, -2*Log[pp4] + 2*Log[t], 
  (-2*Log[pp4])/3 + (2*Log[t])/3, -Log[pp4]/3 + Log[t]/3, 
  (-17*Log[pp4])/18 + (17*Log[t])/18, (41*Log[pp4])/18 - (41*Log[t])/18, 
  Log[pp4]/9 - Log[t]/9, Log[pp4]/3 - Log[t]/3, -Log[pp4]/3 + Log[t]/3, 
  (2*Log[pp4])/3 - (2*Log[t])/3, Log[pp4]/3 - Log[t]/3, 
  (-2*Log[pp4])/3 + (2*Log[t])/3, (-22*Log[pp4])/3 + (22*Log[t])/3, 0, 
  (-8*Log[pp4])/3 + (8*Log[t])/3, (8*Log[pp4])/3 - (8*Log[t])/3, 
  (2*Log[pp4])/9 - (2*Log[t])/9, (-121*Log[pp4])/18 + (121*Log[t])/18, 
  (8*Log[pp4])/3 - (8*Log[t])/3, (-7*Log[pp4])/3 + (7*Log[t])/3, 
  -Log[pp4]/6 + Log[t]/6, (-49*Log[pp4])/18 + (49*Log[t])/18, 
  (8*Log[pp4])/3 - (8*Log[t])/3, -Log[pp4]/2 + Log[t]/2, Log[pp4] - Log[t], 
  -3*Log[pp4] + 3*Log[t], 4*Log[pp4] - 4*Log[t], (2*Log[pp4])/3 - (2*Log[t])/3, 
  (-7*Log[pp4])/3 + (7*Log[t])/3, -Log[pp4] + Log[t], 0, 
  (4*Log[pp4])/3 - (4*Log[t])/3, -2*Log[pp4] + 2*Log[t], 
  (-4*Log[pp4])/3 + (4*Log[t])/3, Log[pp4]/2 - Log[t]/2, 
  (-3*Log[pp4])/2 + (3*Log[t])/2, (-4*Log[pp4])/3 + (4*Log[t])/3, 
  (11*Log[pp4])/6 - (11*Log[t])/6, (13*Log[pp4])/2 - (13*Log[t])/2, 
  (83*Log[pp4])/18 - (83*Log[t])/18, (-5*Log[pp4])/3 + (5*Log[t])/3, 
  (10*Log[pp4])/3 - (10*Log[t])/3, -2*Log[pp4] + 2*Log[t], 
  (11*Log[pp4])/3 - (11*Log[t])/3, (13*Log[pp4])/3 - (13*Log[t])/3, 
  Log[pp4]/6 - Log[t]/6, Log[pp4]/3 - Log[t]/3, (8*Log[pp4])/3 - (8*Log[t])/3, 
  (-2*Log[pp4])/3 + (2*Log[t])/3, (-4*Log[pp4])/3 + (4*Log[t])/3, 
  -Log[pp4] + Log[t], (-10*Log[pp4])/3 + (10*Log[t])/3, -4*Log[pp4] + 4*Log[t], 
  (4*Log[pp4])/3 - (4*Log[t])/3, Log[pp4] - Log[t], 0, 
  (5*Log[pp4])/6 - (5*Log[t])/6, (5*Log[pp4])/6 - (5*Log[t])/6, 
  (-5*Log[pp4])/6 + (5*Log[t])/6, -Log[pp4]/6 + Log[t]/6, 
  (-5*Log[pp4])/18 + (5*Log[t])/18, (5*Log[pp4])/6 - (5*Log[t])/6, 
  (-29*Log[pp4])/18 + (29*Log[t])/18, (-5*Log[pp4])/18 + (5*Log[t])/18, 0, 
  (5*Log[pp4])/18 - (5*Log[t])/18, (7*Log[pp4])/18 - (7*Log[t])/18, 0, 
  -2*Log[pp4] + 2*Log[t], (-5*Log[pp4])/6 + (5*Log[t])/6, -Log[pp4] + Log[t], 
  (2*Log[pp4])/3 - (2*Log[t])/3, (5*Log[pp4])/6 - (5*Log[t])/6, 
  -Log[pp4]/6 + Log[t]/6, (2*Log[pp4])/3 - (2*Log[t])/3, Log[pp4]/6 - Log[t]/6, 
  -Log[pp4]/3 + Log[t]/3, -Log[pp4]/6 + Log[t]/6, -Log[pp4]/3 + Log[t]/3, 0, 0, 
  Log[pp4]/4 - Log[t]/4, 0, 0, 0, 0, 0}, 
 {(-4*Log[pp4])/3 - 8*Log[s] + (16*Log[t])/3 + 6*Log[-pp4 + t] - 
   2*Log[-pp4 + s + t], (2*Log[pp4])/9 + Log[s]/12 - 3*Log[-pp4 + s] - 
   (29*Log[t])/36 + (7*Log[-pp4 + s + t])/2, (9*Log[pp4])/2 + (15*Log[s])/4 - 
   (41*Log[t])/4 + 2*Log[-pp4 + s + t], (-7*Log[pp4])/6 + (7*Log[s])/2 + 
   3*Log[-pp4 + s] - (22*Log[t])/3 + 2*Log[-pp4 + s + t], 
  (-13*Log[pp4])/6 - 4*Log[s] + 7*Log[-pp4 + s] - (5*Log[t])/6, 
  (11*Log[pp4])/3 - (11*Log[s])/4 - (11*Log[t])/12, 
  (-49*Log[pp4])/6 + 5*Log[s] + (14*Log[t])/3 - (3*Log[-pp4 + s + t])/2, 
  2*Log[pp4] - (3*Log[s])/2 - Log[t]/2, (7*Log[pp4])/2 - 3*Log[s] + 
   Log[-pp4 + s] - (3*Log[t])/2, (11*Log[pp4])/2 - 7*Log[-pp4 + s] + 
   (3*Log[t])/2, (2*Log[pp4])/3 - 2*Log[s] + Log[t]/3 + Log[-pp4 + s + t], 0, 
  4*Log[pp4] - (5*Log[s])/2 - Log[-pp4 + s] - Log[-pp4 + s + t]/2, 
  (25*Log[pp4])/18 - (7*Log[s])/6 - (2*Log[t])/9, 
  (-22*Log[pp4])/3 + (11*Log[s])/2 - Log[-pp4 + s] + (4*Log[t])/3 + 
   (3*Log[-pp4 + s + t])/2, Log[pp4]/3 + Log[s]/2 + Log[t]/6 - 
   Log[-pp4 + s + t], (14*Log[pp4])/3 - (11*Log[s])/4 - Log[-pp4 + s] - 
   (17*Log[t])/12 + Log[-pp4 + s + t]/2, (-7*Log[pp4])/6 - (5*Log[s])/2 + 
   (13*Log[t])/6 - (3*Log[-pp4 + s + t])/2, (-4*Log[pp4])/3 + Log[s] - 
   (2*Log[t])/3 + Log[-pp4 + s + t], -3*Log[pp4] + 2*Log[s] + Log[-pp4 + s] + 
   Log[t]/2 - Log[-pp4 + s + t]/2, (4*Log[pp4])/3 - Log[s] - Log[t]/3, 
  (127*Log[pp4])/9 - (23*Log[s])/6 - (185*Log[t])/18, 
  (8*Log[pp4])/3 - 2*Log[s] - (2*Log[t])/3, (-14*Log[pp4])/3 + 2*Log[s] + 
   (8*Log[t])/3, 4*Log[pp4] - 3*Log[s] - Log[t], 
  (40*Log[pp4])/9 - (10*Log[s])/3 - (10*Log[t])/9, 
  (8*Log[pp4])/3 - 2*Log[s] - (2*Log[t])/3, (22*Log[pp4])/3 - (11*Log[s])/2 - 
   (11*Log[t])/6, 4*Log[pp4] - 3*Log[s] - Log[t], 
  (4*Log[pp4])/3 - Log[s] - Log[t]/3, (-5*Log[pp4])/6 + Log[s]/4 + 
   (7*Log[t])/12, (17*Log[pp4])/9 - (17*Log[s])/12 - (17*Log[t])/36, 
  (-41*Log[pp4])/9 + (41*Log[s])/12 + (41*Log[t])/36, 
  (-2*Log[pp4])/9 + Log[s]/6 + Log[t]/18, (-2*Log[pp4])/3 + Log[s]/2 + 
   Log[t]/6, (13*Log[pp4])/6 - (5*Log[s])/4 - (11*Log[t])/12, 
  (-4*Log[pp4])/3 + Log[s] + Log[t]/3, (-2*Log[pp4])/3 + Log[s]/2 + Log[t]/6, 
  (4*Log[pp4])/3 - Log[s] - Log[t]/3, (-19*Log[pp4])/3 - Log[s]/2 + 
   (41*Log[t])/6, (-9*Log[pp4])/2 + (9*Log[s])/4 + (9*Log[t])/4, 
  (5*Log[pp4])/6 - (7*Log[s])/4 + (11*Log[t])/12, 
  (31*Log[pp4])/6 - (5*Log[s])/4 - (47*Log[t])/12, 
  (-31*Log[pp4])/9 + (11*Log[s])/6 + (29*Log[t])/18, 
  (-68*Log[pp4])/9 + (5*Log[s])/12 + (257*Log[t])/36, 
  (13*Log[pp4])/6 + Log[s]/4 - (29*Log[t])/12, Log[pp4]/6 - (5*Log[s])/4 + 
   (13*Log[t])/12, Log[pp4]/3 - Log[s]/4 - Log[t]/12, 
  (-32*Log[pp4])/9 + (5*Log[s])/12 + (113*Log[t])/36, 
  (-25*Log[pp4])/3 + (11*Log[s])/2 + (17*Log[t])/6, 
  (11*Log[pp4])/2 - 3*Log[s] - (5*Log[t])/2, Log[pp4] - Log[t], 
  (3*Log[pp4])/2 - (9*Log[s])/4 + (3*Log[t])/4, -Log[pp4]/2 + (9*Log[s])/4 - 
   (7*Log[t])/4, (-17*Log[pp4])/6 + (7*Log[s])/4 + (13*Log[t])/12, 
  Log[pp4]/6 - (5*Log[s])/4 + (13*Log[t])/12, (-5*Log[pp4])/2 + (3*Log[s])/4 + 
   (7*Log[t])/4, (3*Log[pp4])/2 - (3*Log[s])/4 - (3*Log[t])/4, 
  (-8*Log[pp4])/3 + 2*Log[s] + (2*Log[t])/3, 4*Log[pp4] - 3*Log[s] - Log[t], 
  (8*Log[pp4])/3 - 2*Log[s] - (2*Log[t])/3, -Log[pp4] + (3*Log[s])/4 + 
   Log[t]/4, 3*Log[pp4] - (9*Log[s])/4 - (3*Log[t])/4, 
  (8*Log[pp4])/3 - 2*Log[s] - (2*Log[t])/3, (-11*Log[pp4])/3 + (11*Log[s])/4 + 
   (11*Log[t])/12, -13*Log[pp4] + (39*Log[s])/4 + (13*Log[t])/4, 
  (-83*Log[pp4])/9 + (83*Log[s])/12 + (83*Log[t])/36, 
  (10*Log[pp4])/3 - (5*Log[s])/2 - (5*Log[t])/6, 
  (-20*Log[pp4])/3 + 5*Log[s] + (5*Log[t])/3, 4*Log[pp4] - 3*Log[s] - Log[t], 
  (-22*Log[pp4])/3 + (11*Log[s])/2 + (11*Log[t])/6, 
  (-26*Log[pp4])/3 + (13*Log[s])/2 + (13*Log[t])/6, 
  -Log[pp4]/3 + Log[s]/4 + Log[t]/12, (-2*Log[pp4])/3 + Log[s]/2 + Log[t]/6, 
  (-16*Log[pp4])/3 + 4*Log[s] + (4*Log[t])/3, (4*Log[pp4])/3 - Log[s] - 
   Log[t]/3, (8*Log[pp4])/3 - 2*Log[s] - (2*Log[t])/3, 
  2*Log[pp4] - (3*Log[s])/2 - Log[t]/2, (20*Log[pp4])/3 - 5*Log[s] - 
   (5*Log[t])/3, 8*Log[pp4] - 6*Log[s] - 2*Log[t], 
  (-8*Log[pp4])/3 + 2*Log[s] + (2*Log[t])/3, -2*Log[pp4] + (3*Log[s])/2 + 
   Log[t]/2, 0, (-5*Log[pp4])/3 + (5*Log[s])/4 + (5*Log[t])/12, 
  (-5*Log[pp4])/3 + (5*Log[s])/4 + (5*Log[t])/12, 
  (5*Log[pp4])/3 - (5*Log[s])/4 - (5*Log[t])/12, 
  Log[pp4]/3 - Log[s]/4 - Log[t]/12, (5*Log[pp4])/9 - (5*Log[s])/12 - 
   (5*Log[t])/36, (-5*Log[pp4])/3 + (5*Log[s])/4 + (5*Log[t])/12, 
  (29*Log[pp4])/9 - (29*Log[s])/12 - (29*Log[t])/36, 
  (5*Log[pp4])/9 - (5*Log[s])/12 - (5*Log[t])/36, 0, 
  (-5*Log[pp4])/9 + (5*Log[s])/12 + (5*Log[t])/36, 
  (-7*Log[pp4])/9 + (7*Log[s])/12 + (7*Log[t])/36, 0, 
  4*Log[pp4] - 3*Log[s] - Log[t], (5*Log[pp4])/3 - (5*Log[s])/4 - 
   (5*Log[t])/12, 2*Log[pp4] - (3*Log[s])/2 - Log[t]/2, 
  (-4*Log[pp4])/3 + Log[s] + Log[t]/3, (-5*Log[pp4])/3 + (5*Log[s])/4 + 
   (5*Log[t])/12, Log[pp4]/3 - Log[s]/4 - Log[t]/12, 
  (-4*Log[pp4])/3 + Log[s] + Log[t]/3, -Log[pp4]/3 + Log[s]/4 + Log[t]/12, 
  (2*Log[pp4])/3 - Log[s]/2 - Log[t]/6, Log[pp4]/3 - Log[s]/4 - Log[t]/12, 
  (2*Log[pp4])/3 - Log[s]/2 - Log[t]/6, (-3*Log[s])/2 + (3*Log[-pp4 + t])/2, 0, 
  -Log[pp4]/2 + (3*Log[s])/8 + Log[t]/8, Log[s] - Log[-pp4 + t], 
  -Log[pp4] + Log[s], -Log[pp4]/4 + Log[s]/4, 0, 0}, 
 {(8*Log[pp4])/3 + (4*Log[t])/3 - 12*Log[-pp4 + t] + 8*Log[-pp4 + s + t], 
  (20*Log[pp4])/9 + (7*Log[t])/9 - 3*Log[-pp4 + s + t], 
  6*Log[pp4] + 2*Log[t] - 8*Log[-pp4 + s + t], (10*Log[pp4])/3 + (2*Log[t])/3 - 
   4*Log[-pp4 + s + t], (16*Log[pp4])/3 - (16*Log[t])/3, 
  (11*Log[pp4])/3 - (11*Log[t])/3, (-23*Log[pp4])/3 + (26*Log[t])/3 - 
   Log[-pp4 + s + t], 2*Log[pp4] - 2*Log[t], 4*Log[pp4] - 4*Log[t], 0, 
  -Log[pp4]/3 + Log[t]/3 - 2*Log[-pp4 + t] + 2*Log[-pp4 + s + t], 
  Log[pp4] - Log[t], Log[pp4] - Log[-pp4 + s + t], 
  (8*Log[pp4])/9 - (17*Log[t])/9 + Log[-pp4 + s + t], 
  (-13*Log[pp4])/3 - 2*Log[-pp4 + s] + (16*Log[t])/3 + Log[-pp4 + s + t], 
  Log[pp4]/3 + (5*Log[t])/3 - 2*Log[-pp4 + s + t], 
  (17*Log[pp4])/3 - (14*Log[t])/3 - Log[-pp4 + s + t], 
  (-8*Log[pp4])/3 + (11*Log[t])/3 - Log[-pp4 + s + t], 
  (8*Log[pp4])/3 - 3*Log[s] - (5*Log[t])/3 - Log[-pp4 + s + t], 
  -2*Log[pp4] + 3*Log[t] - Log[-pp4 + s + t], (4*Log[pp4])/3 - (4*Log[t])/3, 
  (46*Log[pp4])/9 - (46*Log[t])/9, (8*Log[pp4])/3 - (8*Log[t])/3, 
  (-8*Log[pp4])/3 + (8*Log[t])/3, 4*Log[pp4] - 4*Log[t], 
  (40*Log[pp4])/9 - (40*Log[t])/9, (8*Log[pp4])/3 - (8*Log[t])/3, 
  (22*Log[pp4])/3 - (22*Log[t])/3, 4*Log[pp4] - 4*Log[t], 
  (4*Log[pp4])/3 - (4*Log[t])/3, -Log[pp4]/3 + Log[t]/3, 
  (17*Log[pp4])/9 - (17*Log[t])/9, (-41*Log[pp4])/9 + (41*Log[t])/9, 
  (-2*Log[pp4])/9 + (2*Log[t])/9, (-2*Log[pp4])/3 + (2*Log[t])/3, 
  (5*Log[pp4])/3 - (5*Log[t])/3, (-4*Log[pp4])/3 + (4*Log[t])/3, 
  (-2*Log[pp4])/3 + (2*Log[t])/3, (4*Log[pp4])/3 - (4*Log[t])/3, 
  (2*Log[pp4])/3 - (2*Log[t])/3, -3*Log[pp4] + 3*Log[t], 
  (7*Log[pp4])/3 - (7*Log[t])/3, (5*Log[pp4])/3 - (5*Log[t])/3, 
  (-22*Log[pp4])/9 + (22*Log[t])/9, (-5*Log[pp4])/9 + (5*Log[t])/9, 
  -Log[pp4]/3 + Log[t]/3, (5*Log[pp4])/3 - (5*Log[t])/3, Log[pp4]/3 - Log[t]/3, 
  (-5*Log[pp4])/9 + (5*Log[t])/9, (-22*Log[pp4])/3 + (22*Log[t])/3, 
  4*Log[pp4] - 4*Log[t], 0, 3*Log[pp4] - 3*Log[t], -3*Log[pp4] + 3*Log[t], 
  (-7*Log[pp4])/3 + (7*Log[t])/3, (5*Log[pp4])/3 - (5*Log[t])/3, 
  -Log[pp4] + Log[t], Log[pp4] - Log[t], (-8*Log[pp4])/3 + (8*Log[t])/3, 
  4*Log[pp4] - 4*Log[t], (8*Log[pp4])/3 - (8*Log[t])/3, -Log[pp4] + Log[t], 
  3*Log[pp4] - 3*Log[t], (8*Log[pp4])/3 - (8*Log[t])/3, 
  (-11*Log[pp4])/3 + (11*Log[t])/3, -13*Log[pp4] + 13*Log[t], 
  (-83*Log[pp4])/9 + (83*Log[t])/9, (10*Log[pp4])/3 - (10*Log[t])/3, 
  (-20*Log[pp4])/3 + (20*Log[t])/3, 4*Log[pp4] - 4*Log[t], 
  (-22*Log[pp4])/3 + (22*Log[t])/3, (-26*Log[pp4])/3 + (26*Log[t])/3, 
  -Log[pp4]/3 + Log[t]/3, (-2*Log[pp4])/3 + (2*Log[t])/3, 
  (-16*Log[pp4])/3 + (16*Log[t])/3, (4*Log[pp4])/3 - (4*Log[t])/3, 
  (8*Log[pp4])/3 - (8*Log[t])/3, 2*Log[pp4] - 2*Log[t], 
  (20*Log[pp4])/3 - (20*Log[t])/3, 8*Log[pp4] - 8*Log[t], 
  (-8*Log[pp4])/3 + (8*Log[t])/3, -2*Log[pp4] + 2*Log[t], 0, 
  (-5*Log[pp4])/3 + (5*Log[t])/3, (-5*Log[pp4])/3 + (5*Log[t])/3, 
  (5*Log[pp4])/3 - (5*Log[t])/3, Log[pp4]/3 - Log[t]/3, 
  (5*Log[pp4])/9 - (5*Log[t])/9, (-5*Log[pp4])/3 + (5*Log[t])/3, 
  (29*Log[pp4])/9 - (29*Log[t])/9, (5*Log[pp4])/9 - (5*Log[t])/9, 0, 
  (-5*Log[pp4])/9 + (5*Log[t])/9, (-7*Log[pp4])/9 + (7*Log[t])/9, 0, 
  4*Log[pp4] - 4*Log[t], (5*Log[pp4])/3 - (5*Log[t])/3, 2*Log[pp4] - 2*Log[t], 
  (-4*Log[pp4])/3 + (4*Log[t])/3, (-5*Log[pp4])/3 + (5*Log[t])/3, 
  Log[pp4]/3 - Log[t]/3, (-4*Log[pp4])/3 + (4*Log[t])/3, -Log[pp4]/3 + Log[t]/3, 
  (2*Log[pp4])/3 - (2*Log[t])/3, Log[pp4]/3 - Log[t]/3, 
  (2*Log[pp4])/3 - (2*Log[t])/3, 2*Log[pp4] - 2*Log[-pp4 + t], 0, 
  -Log[pp4]/2 + Log[t]/2, (-4*Log[pp4])/3 + (4*Log[-pp4 + t])/3, 0, 0, 0, 0}, 
 {2*Log[pp4] - 2*Log[s] + 2*Log[-pp4 + s] - 2*Log[t], 
  (7*Log[pp4])/6 - (8*Log[s])/3 - (23*Log[-pp4 + s])/6 - (7*Log[t])/6 + 
   (13*Log[-pp4 + s + t])/2, (3*Log[pp4])/2 - (3*Log[s])/2 + 
   (3*Log[-pp4 + s])/2 - (3*Log[t])/2, (5*Log[pp4])/2 - Log[s] - 
   6*Log[-pp4 + s] + Log[t]/2 + 4*Log[-pp4 + s + t], 
  (-13*Log[pp4])/2 + 8*Log[s] - 11*Log[-pp4 + s] + (19*Log[t])/2, 
  (-11*Log[pp4])/2 + (11*Log[s])/2 - (19*Log[-pp4 + s])/2 + (11*Log[t])/2 + 
   4*Log[-pp4 + s + t], (23*Log[pp4])/2 - (23*Log[s])/2 + 13*Log[-pp4 + s] - 
   (29*Log[t])/2 + (3*Log[-pp4 + s + t])/2, -3*Log[pp4] + 3*Log[s] - 
   6*Log[-pp4 + s] + 3*Log[t] + 3*Log[-pp4 + s + t], 
  (-15*Log[pp4])/2 + 6*Log[s] - 3*Log[-pp4 + s] + (9*Log[t])/2, 
  (-3*Log[pp4])/2 + 3*Log[-pp4 + s] - (3*Log[t])/2, 
  -Log[pp4] + Log[s] + 2*Log[-pp4 + s] + Log[t] - 3*Log[-pp4 + s + t], 0, 
  (3*Log[s])/2 + Log[-pp4 + s] - (5*Log[-pp4 + s + t])/2, 
  (-17*Log[pp4])/6 + (17*Log[s])/6 - (4*Log[-pp4 + s])/3 + (11*Log[t])/6 - 
   Log[-pp4 + s + t]/2, 8*Log[pp4] - (19*Log[s])/2 + 11*Log[-pp4 + s] - 
   8*Log[t] - (3*Log[-pp4 + s + t])/2, Log[pp4] - Log[s] + Log[-pp4 + s] - 
   4*Log[t] + 3*Log[-pp4 + s + t], (-11*Log[pp4])/2 + 7*Log[s] - 
   (17*Log[-pp4 + s])/2 + (11*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  (5*Log[pp4])/2 - (5*Log[s])/2 + 4*Log[-pp4 + s] - (11*Log[t])/2 + 
   (3*Log[-pp4 + s + t])/2, -Log[pp4] + Log[s] - 4*Log[-pp4 + s] + Log[t] + 
   3*Log[-pp4 + s + t], 3*Log[pp4] - (13*Log[s])/2 + 4*Log[-pp4 + s] - 
   6*Log[t] + (5*Log[-pp4 + s + t])/2, -2*Log[pp4] + 2*Log[s] - 
   2*Log[-pp4 + s] + 2*Log[t], (-23*Log[pp4])/3 + (23*Log[s])/3 - 
   (23*Log[-pp4 + s])/3 + (23*Log[t])/3, -4*Log[pp4] + 4*Log[s] - 
   4*Log[-pp4 + s] + 4*Log[t], 4*Log[pp4] - 4*Log[s] + 4*Log[-pp4 + s] - 
   4*Log[t], -6*Log[pp4] + 6*Log[s] - 6*Log[-pp4 + s] + 6*Log[t], 
  (-20*Log[pp4])/3 + (20*Log[s])/3 - (20*Log[-pp4 + s])/3 + (20*Log[t])/3, 
  -4*Log[pp4] + 4*Log[s] - 4*Log[-pp4 + s] + 4*Log[t], 
  -11*Log[pp4] + 11*Log[s] - 11*Log[-pp4 + s] + 11*Log[t], 
  -6*Log[pp4] + 6*Log[s] - 6*Log[-pp4 + s] + 6*Log[t], 
  -2*Log[pp4] + 2*Log[s] - 2*Log[-pp4 + s] + 2*Log[t], 
  Log[pp4]/2 - Log[s]/2 + Log[-pp4 + s]/2 - Log[t]/2, 
  (-17*Log[pp4])/6 + (17*Log[s])/6 - (17*Log[-pp4 + s])/6 + (17*Log[t])/6, 
  (41*Log[pp4])/6 - (41*Log[s])/6 + (41*Log[-pp4 + s])/6 - (41*Log[t])/6, 
  Log[pp4]/3 - Log[s]/3 + Log[-pp4 + s]/3 - Log[t]/3, 
  Log[pp4] - Log[s] + Log[-pp4 + s] - Log[t], (-5*Log[pp4])/2 + (5*Log[s])/2 - 
   (5*Log[-pp4 + s])/2 + (5*Log[t])/2, 2*Log[pp4] - 2*Log[s] + 2*Log[-pp4 + s] - 
   2*Log[t], Log[pp4] - Log[s] + Log[-pp4 + s] - Log[t], 
  -2*Log[pp4] + 2*Log[s] - 2*Log[-pp4 + s] + 2*Log[t], 
  -Log[pp4] + Log[s] - Log[-pp4 + s] + Log[t], (9*Log[pp4])/2 - (9*Log[s])/2 + 
   (9*Log[-pp4 + s])/2 - (9*Log[t])/2, (-7*Log[pp4])/2 + (7*Log[s])/2 - 
   (7*Log[-pp4 + s])/2 + (7*Log[t])/2, (-5*Log[pp4])/2 + (5*Log[s])/2 - 
   (5*Log[-pp4 + s])/2 + (5*Log[t])/2, (11*Log[pp4])/3 - (11*Log[s])/3 + 
   (11*Log[-pp4 + s])/3 - (11*Log[t])/3, (5*Log[pp4])/6 - (5*Log[s])/6 + 
   (5*Log[-pp4 + s])/6 - (5*Log[t])/6, Log[pp4]/2 - Log[s]/2 + Log[-pp4 + s]/2 - 
   Log[t]/2, (-5*Log[pp4])/2 + (5*Log[s])/2 - (5*Log[-pp4 + s])/2 + 
   (5*Log[t])/2, -Log[pp4]/2 + Log[s]/2 - Log[-pp4 + s]/2 + Log[t]/2, 
  (5*Log[pp4])/6 - (5*Log[s])/6 + (5*Log[-pp4 + s])/6 - (5*Log[t])/6, 
  11*Log[pp4] - 11*Log[s] + 11*Log[-pp4 + s] - 11*Log[t], 
  -6*Log[pp4] + 6*Log[s] - 6*Log[-pp4 + s] + 6*Log[t], 0, 
  (-9*Log[pp4])/2 + (9*Log[s])/2 - (9*Log[-pp4 + s])/2 + (9*Log[t])/2, 
  (9*Log[pp4])/2 - (9*Log[s])/2 + (9*Log[-pp4 + s])/2 - (9*Log[t])/2, 
  (7*Log[pp4])/2 - (7*Log[s])/2 + (7*Log[-pp4 + s])/2 - (7*Log[t])/2, 
  (-5*Log[pp4])/2 + (5*Log[s])/2 - (5*Log[-pp4 + s])/2 + (5*Log[t])/2, 
  (3*Log[pp4])/2 - (3*Log[s])/2 + (3*Log[-pp4 + s])/2 - (3*Log[t])/2, 
  (-3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[-pp4 + s])/2 + (3*Log[t])/2, 
  4*Log[pp4] - 4*Log[s] + 4*Log[-pp4 + s] - 4*Log[t], 
  -6*Log[pp4] + 6*Log[s] - 6*Log[-pp4 + s] + 6*Log[t], 
  -4*Log[pp4] + 4*Log[s] - 4*Log[-pp4 + s] + 4*Log[t], 
  (3*Log[pp4])/2 - (3*Log[s])/2 + (3*Log[-pp4 + s])/2 - (3*Log[t])/2, 
  (-9*Log[pp4])/2 + (9*Log[s])/2 - (9*Log[-pp4 + s])/2 + (9*Log[t])/2, 
  -4*Log[pp4] + 4*Log[s] - 4*Log[-pp4 + s] + 4*Log[t], 
  (11*Log[pp4])/2 - (11*Log[s])/2 + (11*Log[-pp4 + s])/2 - (11*Log[t])/2, 
  (39*Log[pp4])/2 - (39*Log[s])/2 + (39*Log[-pp4 + s])/2 - (39*Log[t])/2, 
  (83*Log[pp4])/6 - (83*Log[s])/6 + (83*Log[-pp4 + s])/6 - (83*Log[t])/6, 
  -5*Log[pp4] + 5*Log[s] - 5*Log[-pp4 + s] + 5*Log[t], 
  10*Log[pp4] - 10*Log[s] + 10*Log[-pp4 + s] - 10*Log[t], 
  -6*Log[pp4] + 6*Log[s] - 6*Log[-pp4 + s] + 6*Log[t], 
  11*Log[pp4] - 11*Log[s] + 11*Log[-pp4 + s] - 11*Log[t], 
  13*Log[pp4] - 13*Log[s] + 13*Log[-pp4 + s] - 13*Log[t], 
  Log[pp4]/2 - Log[s]/2 + Log[-pp4 + s]/2 - Log[t]/2, 
  Log[pp4] - Log[s] + Log[-pp4 + s] - Log[t], 8*Log[pp4] - 8*Log[s] + 
   8*Log[-pp4 + s] - 8*Log[t], -2*Log[pp4] + 2*Log[s] - 2*Log[-pp4 + s] + 
   2*Log[t], -4*Log[pp4] + 4*Log[s] - 4*Log[-pp4 + s] + 4*Log[t], 
  -3*Log[pp4] + 3*Log[s] - 3*Log[-pp4 + s] + 3*Log[t], 
  -10*Log[pp4] + 10*Log[s] - 10*Log[-pp4 + s] + 10*Log[t], 
  -12*Log[pp4] + 12*Log[s] - 12*Log[-pp4 + s] + 12*Log[t], 
  4*Log[pp4] - 4*Log[s] + 4*Log[-pp4 + s] - 4*Log[t], 
  3*Log[pp4] - 3*Log[s] + 3*Log[-pp4 + s] - 3*Log[t], 0, 
  (5*Log[pp4])/2 - (5*Log[s])/2 + (5*Log[-pp4 + s])/2 - (5*Log[t])/2, 
  (5*Log[pp4])/2 - (5*Log[s])/2 + (5*Log[-pp4 + s])/2 - (5*Log[t])/2, 
  (-5*Log[pp4])/2 + (5*Log[s])/2 - (5*Log[-pp4 + s])/2 + (5*Log[t])/2, 
  -Log[pp4]/2 + Log[s]/2 - Log[-pp4 + s]/2 + Log[t]/2, 
  (-5*Log[pp4])/6 + (5*Log[s])/6 - (5*Log[-pp4 + s])/6 + (5*Log[t])/6, 
  (5*Log[pp4])/2 - (5*Log[s])/2 + (5*Log[-pp4 + s])/2 - (5*Log[t])/2, 
  (-29*Log[pp4])/6 + (29*Log[s])/6 - (29*Log[-pp4 + s])/6 + (29*Log[t])/6, 
  (-5*Log[pp4])/6 + (5*Log[s])/6 - (5*Log[-pp4 + s])/6 + (5*Log[t])/6, 0, 
  (5*Log[pp4])/6 - (5*Log[s])/6 + (5*Log[-pp4 + s])/6 - (5*Log[t])/6, 
  (7*Log[pp4])/6 - (7*Log[s])/6 + (7*Log[-pp4 + s])/6 - (7*Log[t])/6, 0, 
  -6*Log[pp4] + 6*Log[s] - 6*Log[-pp4 + s] + 6*Log[t], 
  (-5*Log[pp4])/2 + (5*Log[s])/2 - (5*Log[-pp4 + s])/2 + (5*Log[t])/2, 
  -3*Log[pp4] + 3*Log[s] - 3*Log[-pp4 + s] + 3*Log[t], 
  2*Log[pp4] - 2*Log[s] + 2*Log[-pp4 + s] - 2*Log[t], 
  (5*Log[pp4])/2 - (5*Log[s])/2 + (5*Log[-pp4 + s])/2 - (5*Log[t])/2, 
  -Log[pp4]/2 + Log[s]/2 - Log[-pp4 + s]/2 + Log[t]/2, 
  2*Log[pp4] - 2*Log[s] + 2*Log[-pp4 + s] - 2*Log[t], 
  Log[pp4]/2 - Log[s]/2 + Log[-pp4 + s]/2 - Log[t]/2, 
  -Log[pp4] + Log[s] - Log[-pp4 + s] + Log[t], -Log[pp4]/2 + Log[s]/2 - 
   Log[-pp4 + s]/2 + Log[t]/2, -Log[pp4] + Log[s] - Log[-pp4 + s] + Log[t], 
  -Log[-pp4 + s] + Log[-pp4 + s + t], -Log[-pp4 + s] + Log[-pp4 + s + t], 
  (3*Log[pp4])/4 - (3*Log[s])/4 + Log[-pp4 + s]/2 - (3*Log[t])/4 + 
   Log[-pp4 + s + t]/4, 0, 0, 0, 0, 0}, 
 {(16*Log[pp4])/3 - 19*Log[s] - (7*Log[t])/3 + (64*Log[s + t])/3 - 
   (16*Log[-pp4 + s + t])/3, -Log[pp4]/2 - (125*Log[s])/36 + (29*Log[t])/36 + 
   (8*Log[s + t])/3 + Log[-pp4 + s + t]/2, -Log[pp4]/4 - (37*Log[s])/4 + 
   (29*Log[t])/4 + 2*Log[s + t] + Log[-pp4 + s + t]/4, 
  -2*Log[pp4] + (32*Log[s])/3 + (17*Log[t])/6 - (27*Log[s + t])/2 + 
   2*Log[-pp4 + s + t], (-5*Log[pp4])/3 + Log[s]/3 + (4*Log[t])/3 - 
   (5*Log[s + t])/3 + (5*Log[-pp4 + s + t])/3, Log[pp4]/6 - (25*Log[s])/3 + 
   (11*Log[t])/12 + (89*Log[s + t])/12 - Log[-pp4 + s + t]/6, 
  (11*Log[pp4])/12 - (11*Log[s])/4 - (14*Log[t])/3 + (89*Log[s + t])/12 - 
   (11*Log[-pp4 + s + t])/12, (-3*Log[pp4])/4 + (23*Log[s])/4 + Log[t]/2 - 
   (25*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (-2*Log[pp4])/3 + (11*Log[s])/3 + Log[t] - (14*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, -Log[pp4] + Log[s] - Log[s + t] + Log[-pp4 + s + t], 
  (5*Log[pp4])/6 - (7*Log[s])/2 - Log[t]/3 + (23*Log[s + t])/6 - 
   (5*Log[-pp4 + s + t])/6, 0, (9*Log[s])/4 - (9*Log[s + t])/4, 
  Log[pp4]/3 - (89*Log[s])/36 + (2*Log[t])/9 + (9*Log[s + t])/4 - 
   Log[-pp4 + s + t]/3, -Log[pp4]/2 - (7*Log[s])/6 - (4*Log[t])/3 + 
   (5*Log[s + t])/2 + Log[-pp4 + s + t]/2, (-19*Log[s])/3 - Log[t]/6 + 
   (13*Log[s + t])/2, -Log[pp4] + (10*Log[s])/3 + (17*Log[t])/12 - 
   (19*Log[s + t])/4 + Log[-pp4 + s + t], Log[pp4]/3 - (2*Log[s])/3 - 
   (2*Log[t])/3 + (4*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  (-2*Log[pp4])/3 + 3*Log[s] + (2*Log[t])/3 - (11*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, -Log[pp4]/6 + (13*Log[s])/6 - Log[t]/2 - 
   (5*Log[s + t])/3 + Log[-pp4 + s + t]/6, -2*Log[pp4] - (16*Log[s])/3 + 
   Log[t]/3 + 5*Log[s + t] - Log[-pp4 + s + t], 
  (4*Log[pp4])/3 - (157*Log[s])/9 + (149*Log[t])/18 + (55*Log[s + t])/6 - 
   (4*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 - (16*Log[s])/3 + (2*Log[t])/3 + 
   (14*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, -Log[pp4] + (17*Log[s])/3 - 
   (5*Log[t])/3 - 4*Log[s + t] + Log[-pp4 + s + t], 
  Log[pp4]/12 + (11*Log[s])/12 + Log[t] - (23*Log[s + t])/12 - 
   Log[-pp4 + s + t]/12, -Log[pp4] - (103*Log[s])/9 + (10*Log[t])/9 + 
   (31*Log[s + t])/3 + Log[-pp4 + s + t], Log[pp4]/3 - 2*Log[s] + 
   (2*Log[t])/3 + (4*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  (-4*Log[pp4])/3 + 7*Log[s] + (11*Log[t])/6 - (53*Log[s + t])/6 + 
   (4*Log[-pp4 + s + t])/3, Log[pp4]/2 - (9*Log[s])/2 + Log[t] + 
   (7*Log[s + t])/2 - Log[-pp4 + s + t]/2, (-2*Log[pp4])/3 + (16*Log[s])/3 + 
   Log[t]/3 - (17*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/2 + (41*Log[s])/6 - Log[t]/12 - (27*Log[s + t])/4 + 
   Log[-pp4 + s + t]/2, -Log[pp4]/6 + (16*Log[s])/9 + (17*Log[t])/36 - 
   (9*Log[s + t])/4 + Log[-pp4 + s + t]/6, -Log[pp4]/2 + (68*Log[s])/9 - 
   (41*Log[t])/36 - (77*Log[s + t])/12 + Log[-pp4 + s + t]/2, 
  -Log[pp4]/3 + (37*Log[s])/18 - Log[t]/18 - 2*Log[s + t] + 
   Log[-pp4 + s + t]/3, (2*Log[s])/3 - Log[t]/6 - Log[s + t]/2, 
  (2*Log[pp4])/3 - (10*Log[s])/3 + (5*Log[t])/12 + (35*Log[s + t])/12 - 
   (2*Log[-pp4 + s + t])/3, (-2*Log[pp4])/3 + 5*Log[s] - Log[t]/3 - 
   (14*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, Log[pp4]/3 - (14*Log[s])/3 - 
   Log[t]/6 + (29*Log[s + t])/6 - Log[-pp4 + s + t]/3, 
  -4*Log[pp4] + (14*Log[s])/3 + Log[t]/3 - 5*Log[s + t] + 4*Log[-pp4 + s + t], 
  (-13*Log[pp4])/3 + (50*Log[s])/3 - (41*Log[t])/6 - (59*Log[s + t])/6 + 
   (13*Log[-pp4 + s + t])/3, 4*Log[pp4] - (3*Log[s])/2 - (9*Log[t])/4 + 
   (15*Log[s + t])/4 - 4*Log[-pp4 + s + t], (2*Log[pp4])/3 + Log[s]/2 - 
   (11*Log[t])/12 + (5*Log[s + t])/12 - (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/3 - (35*Log[s])/6 + (47*Log[t])/12 + (23*Log[s + t])/12 + 
   Log[-pp4 + s + t]/3, Log[pp4]/3 + (46*Log[s])/9 - (29*Log[t])/18 - 
   (7*Log[s + t])/2 - Log[-pp4 + s + t]/3, -Log[pp4]/2 + (122*Log[s])/9 - 
   (257*Log[t])/36 - (77*Log[s + t])/12 + Log[-pp4 + s + t]/2, 
  Log[pp4] - (14*Log[s])/3 + (29*Log[t])/12 + (9*Log[s + t])/4 - 
   Log[-pp4 + s + t], (-2*Log[pp4])/3 + 2*Log[s] - (13*Log[t])/12 - 
   (11*Log[s + t])/12 + (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/6 + Log[s]/3 + Log[t]/12 - (5*Log[s + t])/12 + Log[-pp4 + s + t]/6, 
  -Log[pp4]/6 + (233*Log[s])/36 - (113*Log[t])/36 - (10*Log[s + t])/3 + 
   Log[-pp4 + s + t]/6, Log[pp4]/3 + 10*Log[s] - (17*Log[t])/6 - 
   (43*Log[s + t])/6 - Log[-pp4 + s + t]/3, Log[pp4]/2 - 8*Log[s] + 
   (5*Log[t])/2 + (11*Log[s + t])/2 - Log[-pp4 + s + t]/2, 
  Log[pp4]/2 - (5*Log[s])/2 + Log[t] + (3*Log[s + t])/2 - Log[-pp4 + s + t]/2, 
  (-2*Log[pp4])/3 + (25*Log[s])/6 - (3*Log[t])/4 - (41*Log[s + t])/12 + 
   (2*Log[-pp4 + s + t])/3, (13*Log[pp4])/12 - (31*Log[s])/12 + (7*Log[t])/4 + 
   (5*Log[s + t])/6 - (13*Log[-pp4 + s + t])/12, 
  -Log[pp4]/3 + (25*Log[s])/6 - (13*Log[t])/12 - (37*Log[s + t])/12 + 
   Log[-pp4 + s + t]/3, -Log[pp4]/3 + (7*Log[s])/6 - (13*Log[t])/12 - 
   Log[s + t]/12 + Log[-pp4 + s + t]/3, -Log[pp4]/3 + (23*Log[s])/6 - 
   (7*Log[t])/4 - (25*Log[s + t])/12 + Log[-pp4 + s + t]/3, 
  (-2*Log[pp4])/3 - (5*Log[s])/6 + (3*Log[t])/4 + Log[s + t]/12 + 
   (2*Log[-pp4 + s + t])/3, (5*Log[pp4])/3 + 5*Log[s] - (2*Log[t])/3 - 
   (13*Log[s + t])/3 - (5*Log[-pp4 + s + t])/3, 
  (-3*Log[pp4])/4 + (11*Log[s])/4 + Log[t] - (15*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, (-11*Log[pp4])/12 + (5*Log[s])/4 + (2*Log[t])/3 - 
   (23*Log[s + t])/12 + (11*Log[-pp4 + s + t])/12, 
  (7*Log[pp4])/12 + (5*Log[s])/12 - Log[t]/4 - Log[s + t]/6 - 
   (7*Log[-pp4 + s + t])/12, (-7*Log[pp4])/6 + (7*Log[s])/6 + (3*Log[t])/4 - 
   (23*Log[s + t])/12 + (7*Log[-pp4 + s + t])/6, 
  -Log[pp4]/6 + (3*Log[s])/2 + (2*Log[t])/3 - (13*Log[s + t])/6 + 
   Log[-pp4 + s + t]/6, Log[pp4]/2 + (41*Log[s])/3 - (11*Log[t])/12 - 
   (51*Log[s + t])/4 - Log[-pp4 + s + t]/2, (7*Log[pp4])/6 + (25*Log[s])/3 - 
   (13*Log[t])/4 - (61*Log[s + t])/12 - (7*Log[-pp4 + s + t])/6, 
  (3*Log[pp4])/4 + (71*Log[s])/36 - (83*Log[t])/36 + Log[s + t]/3 - 
   (3*Log[-pp4 + s + t])/4, (2*Log[pp4])/3 + 2*Log[s] + (5*Log[t])/6 - 
   (17*Log[s + t])/6 - (2*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 - 9*Log[s] - 
   (5*Log[t])/3 + (32*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/3 + (10*Log[s])/3 + Log[t] - (13*Log[s + t])/3 + 
   Log[-pp4 + s + t]/3, (4*Log[pp4])/3 - 3*Log[s] - (11*Log[t])/6 + 
   (29*Log[s + t])/6 - (4*Log[-pp4 + s + t])/3, 
  (11*Log[pp4])/12 - (13*Log[s])/4 - (13*Log[t])/6 + (65*Log[s + t])/12 - 
   (11*Log[-pp4 + s + t])/12, (-2*Log[pp4])/3 - 2*Log[s] - Log[t]/12 + 
   (25*Log[s + t])/12 + (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/6 + (17*Log[s])/6 - Log[t]/6 - (8*Log[s + t])/3 + 
   Log[-pp4 + s + t]/6, (7*Log[pp4])/12 - (17*Log[s])/4 - (4*Log[t])/3 + 
   (67*Log[s + t])/12 - (7*Log[-pp4 + s + t])/12, 
  (5*Log[pp4])/12 + Log[s]/4 + Log[t]/3 - (7*Log[s + t])/12 - 
   (5*Log[-pp4 + s + t])/12, -Log[pp4]/6 + (3*Log[s])/2 + (2*Log[t])/3 - 
   (13*Log[s + t])/6 + Log[-pp4 + s + t]/6, -Log[s] + Log[t]/2 + Log[s + t]/2, 
  (-7*Log[pp4])/6 - Log[s]/2 + (5*Log[t])/3 - (7*Log[s + t])/6 + 
   (7*Log[-pp4 + s + t])/6, -8*Log[s] + 2*Log[t] + 6*Log[s + t], 
  (5*Log[s])/3 - (2*Log[t])/3 - Log[s + t], (2*Log[pp4])/3 + Log[s]/3 - 
   Log[t]/2 + Log[s + t]/6 - (2*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 - (4*Log[s])/3 + (4*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/6 - (7*Log[s])/6 - (5*Log[t])/12 + (19*Log[s + t])/12 - 
   (5*Log[-pp4 + s + t])/6, Log[pp4]/2 - (5*Log[s])/6 - (5*Log[t])/12 + 
   (5*Log[s + t])/4 - Log[-pp4 + s + t]/2, -Log[pp4]/2 + Log[s]/3 + 
   (5*Log[t])/12 - (3*Log[s + t])/4 + Log[-pp4 + s + t]/2, 
  Log[pp4]/2 - (5*Log[s])/6 + Log[t]/12 + (3*Log[s + t])/4 - 
   Log[-pp4 + s + t]/2, -Log[pp4]/3 - (161*Log[s])/36 + (5*Log[t])/36 + 
   (13*Log[s + t])/3 + Log[-pp4 + s + t]/3, Log[pp4]/2 - Log[s]/3 - 
   (5*Log[t])/12 + (3*Log[s + t])/4 - Log[-pp4 + s + t]/2, 
  -Log[pp4]/6 - (14*Log[s])/9 + (29*Log[t])/36 + (3*Log[s + t])/4 + 
   Log[-pp4 + s + t]/6, -Log[pp4]/6 + Log[s]/9 + (5*Log[t])/36 - Log[s + t]/4 + 
   Log[-pp4 + s + t]/6, Log[pp4]/3 - (7*Log[s])/12 + (7*Log[s + t])/12 - 
   Log[-pp4 + s + t]/3, Log[pp4]/6 + (8*Log[s])/9 - (5*Log[t])/36 - 
   (3*Log[s + t])/4 - Log[-pp4 + s + t]/6, -Log[pp4]/6 - Log[s]/18 - 
   (7*Log[t])/36 + Log[s + t]/4 + Log[-pp4 + s + t]/6, 
  -Log[s]/2 + Log[s + t]/2, -Log[pp4]/3 - (14*Log[s])/3 + Log[t] + 
   (11*Log[s + t])/3 + Log[-pp4 + s + t]/3, -Log[pp4]/6 - (3*Log[s])/2 + 
   (5*Log[t])/12 + (13*Log[s + t])/12 + Log[-pp4 + s + t]/6, 
  (-2*Log[pp4])/3 - Log[s]/3 + Log[t]/2 - Log[s + t]/6 + 
   (2*Log[-pp4 + s + t])/3, Log[s]/3 - Log[t]/3, 
  Log[pp4]/6 + Log[s]/2 - (5*Log[t])/12 - Log[s + t]/12 - Log[-pp4 + s + t]/6, 
  Log[pp4]/6 - Log[s]/2 + Log[t]/12 + (5*Log[s + t])/12 - Log[-pp4 + s + t]/6, 
  (4*Log[s])/3 - Log[t]/3 - Log[s + t], Log[pp4]/2 - Log[s]/6 - Log[t]/12 + 
   Log[s + t]/4 - Log[-pp4 + s + t]/2, (-2*Log[s])/3 + Log[t]/6 + 
   Log[s + t]/2, -Log[pp4]/6 - Log[s]/6 + Log[t]/12 + Log[s + t]/12 + 
   Log[-pp4 + s + t]/6, (-2*Log[s])/3 + Log[t]/6 + Log[s + t]/2, 
  Log[pp4]/6 - Log[s]/6 + Log[s + t]/6 - Log[-pp4 + s + t]/6, 
  Log[pp4]/6 + (4*Log[s])/3 - (4*Log[s + t])/3 - Log[-pp4 + s + t]/6, 
  Log[pp4]/24 - Log[s]/6 - Log[t]/8 + (7*Log[s + t])/24 - Log[-pp4 + s + t]/24, 
  Log[s] - Log[s + t], Log[s] - Log[s + t], Log[s]/4 - Log[s + t]/4, 0, 0}, 
 {(8*Log[s])/3 - 2*Log[-pp4 + s] - (8*Log[s + t])/3 + 2*Log[-pp4 + s + t], 
  (-13*Log[s])/9 + (13*Log[s + t])/9, 2*Log[s] + (7*Log[-pp4 + s])/4 - 
   2*Log[s + t] - (7*Log[-pp4 + s + t])/4, (-7*Log[s])/6 + 2*Log[-pp4 + s] + 
   (7*Log[s + t])/6 - 2*Log[-pp4 + s + t], (4*Log[s])/3 - (4*Log[s + t])/3, 
  (-37*Log[s])/12 + Log[-pp4 + s] + (37*Log[s + t])/12 - Log[-pp4 + s + t], 
  (-5*Log[s])/12 - (3*Log[-pp4 + s])/4 + (5*Log[s + t])/12 + 
   (3*Log[-pp4 + s + t])/4, (9*Log[s])/4 - (7*Log[-pp4 + s])/4 - 
   (9*Log[s + t])/4 + (7*Log[-pp4 + s + t])/4, 2*Log[s] - Log[-pp4 + s] - 
   2*Log[s + t] + Log[-pp4 + s + t], 0, Log[s]/6 - Log[-pp4 + s]/2 - 
   Log[s + t]/6 + Log[-pp4 + s + t]/2, 0, Log[s]/4 - Log[-pp4 + s] - 
   Log[s + t]/4 + Log[-pp4 + s + t], (71*Log[s])/36 - (71*Log[s + t])/36, 
  (-11*Log[s])/6 + (3*Log[-pp4 + s])/2 + (11*Log[s + t])/6 - 
   (3*Log[-pp4 + s + t])/2, (5*Log[s])/6 - (5*Log[s + t])/6, 
  (11*Log[s])/12 + Log[-pp4 + s]/2 - (11*Log[s + t])/12 - Log[-pp4 + s + t]/2, 
  (-2*Log[s])/3 + (2*Log[s + t])/3, -Log[s]/3 + Log[-pp4 + s] + Log[s + t]/3 - 
   Log[-pp4 + s + t], -Log[s] + Log[-pp4 + s]/2 + Log[s + t] - 
   Log[-pp4 + s + t]/2, (4*Log[s])/3 - Log[-pp4 + s] - (4*Log[s + t])/3 + 
   Log[-pp4 + s + t], (-31*Log[s])/18 - 4*Log[-pp4 + s] + 3*Log[t] - 
   (23*Log[s + t])/18 + Log[-pp4 + s + t], (2*Log[s])/3 - (2*Log[s + t])/3, 
  (-5*Log[s])/3 + Log[-pp4 + s] + (5*Log[s + t])/3 - Log[-pp4 + s + t], 
  (-3*Log[s])/4 + (7*Log[-pp4 + s])/4 + (3*Log[s + t])/4 - 
   (7*Log[-pp4 + s + t])/4, Log[s]/9 + Log[-pp4 + s] - Log[s + t]/9 - 
   Log[-pp4 + s + t], -Log[s]/3 + Log[-pp4 + s] + Log[s + t]/3 - 
   Log[-pp4 + s + t], (17*Log[s])/6 - Log[-pp4 + s] - (17*Log[s + t])/6 + 
   Log[-pp4 + s + t], (5*Log[s])/2 - (3*Log[-pp4 + s])/2 - (5*Log[s + t])/2 + 
   (3*Log[-pp4 + s + t])/2, (-2*Log[s])/3 + Log[-pp4 + s] + (2*Log[s + t])/3 - 
   Log[-pp4 + s + t], (-19*Log[s])/12 + (3*Log[-pp4 + s])/2 + 
   (19*Log[s + t])/12 - (3*Log[-pp4 + s + t])/2, 
  (-55*Log[s])/36 + (55*Log[s + t])/36, (-185*Log[s])/36 + Log[-pp4 + s] + 
   (185*Log[s + t])/36 - Log[-pp4 + s + t], 
  (-14*Log[s])/9 + (14*Log[s + t])/9, -Log[s]/6 + Log[s + t]/6, 
  (17*Log[s])/12 - Log[-pp4 + s] - (17*Log[s + t])/12 + Log[-pp4 + s + t], 
  (-4*Log[s])/3 + Log[-pp4 + s] + (4*Log[s + t])/3 - Log[-pp4 + s + t], 
  (-7*Log[s])/6 + Log[-pp4 + s] + (7*Log[s + t])/6 - Log[-pp4 + s + t], 
  Log[s]/3 - Log[s + t]/3, Log[s]/6 - Log[s + t]/6, 
  (-3*Log[s])/4 + (3*Log[s + t])/4, (7*Log[s])/12 - (7*Log[s + t])/12, 
  (5*Log[s])/12 - (5*Log[s + t])/12, (25*Log[s])/18 - (25*Log[s + t])/18, 
  (67*Log[s])/36 - (67*Log[s + t])/36, (-7*Log[s])/12 + (7*Log[s + t])/12, 
  -Log[s]/12 + Log[s + t]/12, Log[s]/12 - Log[s + t]/12, 
  (19*Log[s])/9 - (19*Log[s + t])/9, (-11*Log[s])/6 + (11*Log[s + t])/6, 
  Log[s] - Log[s + t], 0, (7*Log[s])/4 - Log[-pp4 + s] - (7*Log[s + t])/4 + 
   Log[-pp4 + s + t], -Log[s]/2 - Log[-pp4 + s]/4 + Log[s + t]/2 + 
   Log[-pp4 + s + t]/4, (-7*Log[s])/12 + (7*Log[s + t])/12, 
  (5*Log[s])/12 - (5*Log[s + t])/12, -Log[s]/4 + Log[s + t]/4, 
  Log[s]/4 - Log[s + t]/4, Log[s]/3 - Log[-pp4 + s] - Log[s + t]/3 + 
   Log[-pp4 + s + t], (7*Log[s])/4 - (3*Log[-pp4 + s])/4 - (7*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, (11*Log[s])/12 - Log[-pp4 + s]/4 - 
   (11*Log[s + t])/12 + Log[-pp4 + s + t]/4, 
  -Log[-pp4 + s]/4 + Log[-pp4 + s + t]/4, (3*Log[s])/4 - (3*Log[s + t])/4, 
  (7*Log[s])/6 - Log[-pp4 + s]/2 - (7*Log[s + t])/6 + Log[-pp4 + s + t]/2, 
  (37*Log[s])/12 - 3*Log[-pp4 + s] - (37*Log[s + t])/12 + 3*Log[-pp4 + s + t], 
  -Log[s]/4 - Log[-pp4 + s] + Log[s + t]/4 + Log[-pp4 + s + t], 
  (-14*Log[s])/9 + Log[-pp4 + s]/4 + (14*Log[s + t])/9 - Log[-pp4 + s + t]/4, 
  (11*Log[s])/6 - Log[-pp4 + s] - (11*Log[s + t])/6 + Log[-pp4 + s + t], 
  (-11*Log[s])/3 + 2*Log[-pp4 + s] + (11*Log[s + t])/3 - 2*Log[-pp4 + s + t], 
  2*Log[s] - Log[-pp4 + s] - 2*Log[s + t] + Log[-pp4 + s + t], 
  (-17*Log[s])/6 + Log[-pp4 + s] + (17*Log[s + t])/6 - Log[-pp4 + s + t], 
  (-41*Log[s])/12 + (5*Log[-pp4 + s])/4 + (41*Log[s + t])/12 - 
   (5*Log[-pp4 + s + t])/4, (-7*Log[s])/12 + Log[-pp4 + s]/2 + 
   (7*Log[s + t])/12 - Log[-pp4 + s + t]/2, Log[s]/3 - Log[-pp4 + s]/2 - 
   Log[s + t]/3 + Log[-pp4 + s + t]/2, (-31*Log[s])/12 + (5*Log[-pp4 + s])/4 + 
   (31*Log[s + t])/12 - (5*Log[-pp4 + s + t])/4, 
  (7*Log[s])/12 - Log[-pp4 + s]/4 - (7*Log[s + t])/12 + Log[-pp4 + s + t]/4, 
  (7*Log[s])/6 - Log[-pp4 + s]/2 - (7*Log[s + t])/6 + Log[-pp4 + s + t]/2, 
  Log[s]/2 - Log[s + t]/2, (13*Log[s])/6 - Log[-pp4 + s]/2 - 
   (13*Log[s + t])/6 + Log[-pp4 + s + t]/2, 2*Log[s] - 2*Log[s + t], 
  (-2*Log[s])/3 + (2*Log[s + t])/3, -Log[s]/2 + Log[s + t]/2, 0, 
  (-5*Log[s])/12 + (5*Log[s + t])/12, (-5*Log[s])/12 + (5*Log[s + t])/12, 
  (5*Log[s])/12 - (5*Log[s + t])/12, Log[s]/12 - Log[s + t]/12, 
  -Log[s]/9 + Log[-pp4 + s]/2 + Log[s + t]/9 - Log[-pp4 + s + t]/2, 
  (7*Log[s])/12 - (7*Log[s + t])/12, (29*Log[s])/36 - (29*Log[s + t])/36, 
  (5*Log[s])/36 - (5*Log[s + t])/36, -Log[s]/4 + Log[s + t]/4, 
  (31*Log[s])/36 - (31*Log[s + t])/36, (-25*Log[s])/36 + (25*Log[s + t])/36, 
  -Log[s]/2 + Log[s + t]/2, Log[s] - Log[s + t], 
  (5*Log[s])/12 - (5*Log[s + t])/12, Log[s]/2 - Log[s + t]/2, 
  -Log[s]/3 + Log[s + t]/3, (-5*Log[s])/12 + (5*Log[s + t])/12, 
  Log[s]/12 - Log[s + t]/12, -Log[s]/3 + Log[s + t]/3, 
  -Log[s]/12 + Log[s + t]/12, Log[s]/6 - Log[s + t]/6, 
  Log[s]/12 - Log[s + t]/12, Log[s]/6 - Log[s + t]/6, 
  Log[s]/2 - Log[s + t]/2, 0, -Log[s]/8 + Log[s + t]/8, 
  -Log[s]/3 + Log[s + t]/3, -Log[s] + Log[s + t], -Log[s]/4 + Log[s + t]/4, 
  0, 0}, {24*Log[pp4] + 2*Log[-pp4 + s] - 2*Log[t] - 24*Log[s + t], 
  (11*Log[pp4])/9 + (10*Log[-pp4 + s])/9 - (10*Log[t])/9 - (11*Log[s + t])/9, 
  4*Log[pp4] - 16*Log[-pp4 + s] + 16*Log[t] - 4*Log[s + t], 
  (-44*Log[pp4])/3 - (10*Log[-pp4 + s])/3 + (10*Log[t])/3 + (44*Log[s + t])/3, 
  -Log[pp4]/3 + (13*Log[-pp4 + s])/3 - (13*Log[t])/3 + Log[s + t]/3, 
  (13*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (4*Log[t])/3 - (13*Log[s + t])/3, 
  7*Log[pp4] - 5*Log[-pp4 + s] + 5*Log[t] - 7*Log[s + t], 
  -4*Log[pp4] + 7*Log[-pp4 + s] - 7*Log[t] + 4*Log[s + t], 
  (-8*Log[pp4])/3 + (17*Log[-pp4 + s])/3 - (17*Log[t])/3 + (8*Log[s + t])/3, 
  -Log[pp4] + Log[-pp4 + s] - Log[t] + Log[s + t], 4*Log[pp4] - 4*Log[s + t], 0, 
  -2*Log[pp4] + 3*Log[-pp4 + s] - 3*Log[t] + 2*Log[s + t], 
  (38*Log[pp4])/9 + Log[-pp4 + s]/9 - Log[t]/9 - (38*Log[s + t])/9, 
  (2*Log[pp4])/3 - (29*Log[-pp4 + s])/3 + (29*Log[t])/3 - (2*Log[s + t])/3, 
  (22*Log[pp4])/3 - (10*Log[-pp4 + s])/3 + (10*Log[t])/3 - (22*Log[s + t])/3, 
  (-23*Log[pp4])/6 + (7*Log[-pp4 + s])/3 - (7*Log[t])/3 + (23*Log[s + t])/6, 
  (2*Log[pp4])/3 - (5*Log[-pp4 + s])/3 + (5*Log[t])/3 - (2*Log[s + t])/3, 
  -4*Log[pp4] - Log[-pp4 + s] + Log[t] + 4*Log[s + t], 
  (-8*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + (7*Log[t])/3 + (8*Log[s + t])/3, 
  Log[pp4]/3 + (2*Log[-pp4 + s])/3 - (2*Log[t])/3 - Log[s + t]/3, 
  (94*Log[pp4])/9 + (2*Log[-pp4 + s])/9 - (2*Log[t])/9 - (94*Log[s + t])/9, 
  (16*Log[pp4])/3 - 3*Log[s] - Log[-pp4 + s]/3 - (2*Log[t])/3 - 
   (16*Log[s + t])/3 + Log[-pp4 + s + t], (-17*Log[pp4])/3 - 
   (13*Log[-pp4 + s])/3 + (13*Log[t])/3 + (17*Log[s + t])/3, 
  (-8*Log[pp4])/3 + (17*Log[-pp4 + s])/3 - (17*Log[t])/3 + (8*Log[s + t])/3, 
  (94*Log[pp4])/9 - (106*Log[-pp4 + s])/9 + (106*Log[t])/9 - (94*Log[s + t])/9, 
  Log[pp4] + 4*Log[-pp4 + s] - 4*Log[t] - Log[s + t], 
  -6*Log[pp4] + 8*Log[-pp4 + s] - 8*Log[t] + 6*Log[s + t], 
  6*Log[pp4] + 6*Log[-pp4 + s] - 6*Log[t] - 6*Log[s + t], 
  (-19*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - (4*Log[t])/3 + (19*Log[s + t])/3, 
  (-25*Log[pp4])/3 + Log[-pp4 + s]/3 - Log[t]/3 + (25*Log[s + t])/3, 
  (-34*Log[pp4])/9 + (64*Log[-pp4 + s])/9 - (64*Log[t])/9 + (34*Log[s + t])/9, 
  (-104*Log[pp4])/9 - (16*Log[-pp4 + s])/9 + (16*Log[t])/9 + 
   (104*Log[s + t])/9, (-32*Log[pp4])/9 + (2*Log[-pp4 + s])/9 - (2*Log[t])/9 + 
   (32*Log[s + t])/9, (-2*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (8*Log[t])/3 + 
   (2*Log[s + t])/3, (13*Log[pp4])/3 + (5*Log[-pp4 + s])/3 - (5*Log[t])/3 - 
   (13*Log[s + t])/3, -6*Log[pp4] + 6*Log[s + t], 
  (11*Log[pp4])/3 - (11*Log[-pp4 + s])/3 + (11*Log[t])/3 - (11*Log[s + t])/3, 
  (-14*Log[pp4])/3 + (14*Log[-pp4 + s])/3 - (14*Log[t])/3 + (14*Log[s + t])/3, 
  (-29*Log[pp4])/3 + (35*Log[-pp4 + s])/3 - (35*Log[t])/3 + (29*Log[s + t])/3, 
  3*Log[pp4] - 4*Log[-pp4 + s] + 4*Log[t] - 3*Log[s + t], 
  Log[pp4] + 2*Log[-pp4 + s] - 2*Log[t] - Log[s + t], 
  (7*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + (7*Log[t])/3 - (7*Log[s + t])/3, 
  (-19*Log[pp4])/9 - (5*Log[-pp4 + s])/9 + (5*Log[t])/9 + (19*Log[s + t])/9, 
  (-41*Log[pp4])/9 + (65*Log[-pp4 + s])/9 - (65*Log[t])/9 + (41*Log[s + t])/9, 
  (5*Log[pp4])/3 - (11*Log[-pp4 + s])/3 + (11*Log[t])/3 - (5*Log[s + t])/3, 
  -Log[pp4] + 3*Log[-pp4 + s] - 3*Log[t] + Log[s + t], 
  -Log[pp4]/3 + Log[-pp4 + s]/3 - Log[t]/3 + Log[s + t]/3, 
  (-11*Log[pp4])/9 + (26*Log[-pp4 + s])/9 - (26*Log[t])/9 + (11*Log[s + t])/9, 
  -9*Log[pp4] - 3*Log[-pp4 + s] + 3*Log[t] + 9*Log[s + t], 
  (13*Log[pp4])/2 - (13*Log[s + t])/2, (3*Log[pp4])/2 - (3*Log[-pp4 + s])/2 + 
   (3*Log[t])/2 - (3*Log[s + t])/2, (-5*Log[pp4])/3 + (14*Log[-pp4 + s])/3 - 
   (14*Log[t])/3 + (5*Log[s + t])/3, Log[pp4]/3 - (13*Log[-pp4 + s])/3 + 
   (13*Log[t])/3 - Log[s + t]/3, (-11*Log[pp4])/3 - Log[-pp4 + s]/3 + 
   Log[t]/3 + (11*Log[s + t])/3, Log[pp4]/3 + (8*Log[-pp4 + s])/3 - 
   (8*Log[t])/3 - Log[s + t]/3, (-7*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - 
   (4*Log[t])/3 + (7*Log[s + t])/3, Log[pp4]/3 + (2*Log[-pp4 + s])/3 - 
   (2*Log[t])/3 - Log[s + t]/3, -4*Log[pp4] + 4*Log[s + t], 
  -2*Log[pp4] + 5*Log[-pp4 + s] - 5*Log[t] + 2*Log[s + t], 
  -Log[pp4] + 3*Log[-pp4 + s] - 3*Log[t] + Log[s + t], 
  -Log[pp4]/6 - Log[-pp4 + s]/3 + Log[t]/3 + Log[s + t]/6, 
  (-7*Log[pp4])/6 + (8*Log[-pp4 + s])/3 - (8*Log[t])/3 + (7*Log[s + t])/6, 
  -Log[pp4] + 3*Log[-pp4 + s] - 3*Log[t] + Log[s + t], 
  (-29*Log[pp4])/3 + (20*Log[-pp4 + s])/3 - (20*Log[t])/3 + (29*Log[s + t])/3, 
  (-16*Log[pp4])/3 - (14*Log[-pp4 + s])/3 + (14*Log[t])/3 + (16*Log[s + t])/3, 
  (-11*Log[pp4])/9 - (55*Log[-pp4 + s])/9 + (55*Log[t])/9 + (11*Log[s + t])/9, 
  -Log[pp4] + 4*Log[-pp4 + s] - 4*Log[t] + Log[s + t], 
  7*Log[pp4] - 10*Log[-pp4 + s] + 10*Log[t] - 7*Log[s + t], 
  (-7*Log[pp4])/3 + (16*Log[-pp4 + s])/3 - (16*Log[t])/3 + (7*Log[s + t])/3, 
  2*Log[pp4] - 8*Log[-pp4 + s] + 8*Log[t] - 2*Log[s + t], 
  2*Log[pp4] - 9*Log[-pp4 + s] + 9*Log[t] - 2*Log[s + t], 
  (3*Log[pp4])/2 - Log[-pp4 + s] + Log[t] - (3*Log[s + t])/2, 
  (-7*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - (4*Log[t])/3 + (7*Log[s + t])/3, 
  3*Log[pp4] - 7*Log[-pp4 + s] + 7*Log[t] - 3*Log[s + t], 
  Log[-pp4 + s] - Log[t], -Log[pp4] + 3*Log[-pp4 + s] - 3*Log[t] + Log[s + t], 
  Log[pp4] + Log[-pp4 + s] - Log[t] - Log[s + t], 
  Log[pp4] + 6*Log[-pp4 + s] - 6*Log[t] - Log[s + t], 
  8*Log[pp4] + 4*Log[-pp4 + s] - 4*Log[t] - 8*Log[s + t], 
  (-5*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (4*Log[t])/3 + (5*Log[s + t])/3, 
  -Log[pp4]/3 - (5*Log[-pp4 + s])/3 + (5*Log[t])/3 + Log[s + t]/3, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (4*Log[t])/3 - (4*Log[s + t])/3, 
  (7*Log[pp4])/6 - (5*Log[-pp4 + s])/3 + (5*Log[t])/3 - (7*Log[s + t])/6, 
  (5*Log[pp4])/6 - (4*Log[-pp4 + s])/3 + (4*Log[t])/3 - (5*Log[s + t])/6, 
  -Log[pp4]/3 + (4*Log[-pp4 + s])/3 - (4*Log[t])/3 + Log[s + t]/3, 
  (5*Log[pp4])/6 - Log[-pp4 + s]/3 + Log[t]/3 - (5*Log[s + t])/6, 
  (38*Log[pp4])/9 - (8*Log[-pp4 + s])/9 + (8*Log[t])/9 - (38*Log[s + t])/9, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (4*Log[t])/3 - (4*Log[s + t])/3, 
  (14*Log[pp4])/9 + (16*Log[-pp4 + s])/9 - (16*Log[t])/9 - (14*Log[s + t])/9, 
  -Log[pp4]/9 + (4*Log[-pp4 + s])/9 - (4*Log[t])/9 + Log[s + t]/9, 
  Log[pp4]/3 - Log[-pp4 + s]/3 + Log[t]/3 - Log[s + t]/3, 
  Log[pp4]/9 - (4*Log[-pp4 + s])/9 + (4*Log[t])/9 - Log[s + t]/9, 
  (-4*Log[pp4])/9 - (2*Log[-pp4 + s])/9 + (2*Log[t])/9 + (4*Log[s + t])/9, 0, 
  (14*Log[pp4])/3 + (7*Log[-pp4 + s])/3 - (7*Log[t])/3 - (14*Log[s + t])/3, 
  (3*Log[pp4])/2 + Log[-pp4 + s] - Log[t] - (3*Log[s + t])/2, 
  Log[pp4]/3 + (5*Log[-pp4 + s])/3 - (5*Log[t])/3 - Log[s + t]/3, 
  -Log[pp4]/3 - (2*Log[-pp4 + s])/3 + (2*Log[t])/3 + Log[s + t]/3, 
  -Log[pp4]/2 - Log[-pp4 + s] + Log[t] + Log[s + t]/2, 
  Log[pp4]/2 - Log[s + t]/2, (-4*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + 
   (2*Log[t])/3 + (4*Log[s + t])/3, Log[pp4]/6 - (2*Log[-pp4 + s])/3 + 
   (2*Log[t])/3 - Log[s + t]/6, (2*Log[pp4])/3 + Log[-pp4 + s]/3 - Log[t]/3 - 
   (2*Log[s + t])/3, Log[pp4]/6 + Log[-pp4 + s]/3 - Log[t]/3 - Log[s + t]/6, 
  (2*Log[pp4])/3 + Log[-pp4 + s]/3 - Log[t]/3 - (2*Log[s + t])/3, 
  (2*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - (4*Log[t])/3 - (2*Log[s + t])/3, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - (4*Log[t])/3 + (4*Log[s + t])/3, 
  Log[pp4]/6 - (2*Log[-pp4 + s])/3 + (2*Log[t])/3 - Log[s + t]/6, 
  (-4*Log[pp4])/3 + (4*Log[s + t])/3, -2*Log[pp4] + 2*Log[s + t], 
  -Log[pp4]/2 + Log[s + t]/2, 0, 0}, 
 {(122*Log[s])/3 - 8*Log[-pp4 + s] - (136*Log[s + t])/3 + 
   (38*Log[-pp4 + s + t])/3, (11*Log[s])/2 - (11*Log[-pp4 + s])/18 - 
   (35*Log[s + t])/9 - Log[-pp4 + s + t], (41*Log[s])/2 - 
   (49*Log[-pp4 + s])/4 - 6*Log[s + t] - (9*Log[-pp4 + s + t])/4, 
  (-45*Log[s])/2 + Log[-pp4 + s]/3 + (169*Log[s + t])/6 - 6*Log[-pp4 + s + t], 
  (2*Log[s])/3 + (2*Log[-pp4 + s])/3 + 2*Log[s + t] - (10*Log[-pp4 + s + t])/3, 
  (163*Log[s])/12 - (7*Log[-pp4 + s])/6 - (47*Log[s + t])/4 - 
   (2*Log[-pp4 + s + t])/3, (61*Log[s])/12 + (27*Log[-pp4 + s])/4 + Log[t] - 
   (173*Log[s + t])/12 + (19*Log[-pp4 + s + t])/12, 
  (-37*Log[s])/4 - (5*Log[-pp4 + s])/4 + (41*Log[s + t])/4 + 
   Log[-pp4 + s + t]/4, (-16*Log[s])/3 - (5*Log[-pp4 + s])/3 + 
   (22*Log[s + t])/3 - Log[-pp4 + s + t]/3, -2*Log[s] + 2*Log[-pp4 + s] + 
   2*Log[s + t] - 2*Log[-pp4 + s + t], (43*Log[s])/6 - (3*Log[-pp4 + s])/2 - 
   (47*Log[s + t])/6 + (13*Log[-pp4 + s + t])/6, 0, 
  (-17*Log[s])/4 - Log[-pp4 + s] + (17*Log[s + t])/4 + Log[-pp4 + s + t], 
  (83*Log[s])/12 - (10*Log[-pp4 + s])/9 - (233*Log[s + t])/36 + 
   (2*Log[-pp4 + s + t])/3, Log[s]/2 + (31*Log[-pp4 + s])/6 - 
   (19*Log[s + t])/6 - (5*Log[-pp4 + s + t])/2, 
  (27*Log[s])/2 + Log[-pp4 + s]/3 - (83*Log[s + t])/6, 
  (-23*Log[s])/4 - Log[-pp4 + s]/3 + (103*Log[s + t])/12 - 
   (5*Log[-pp4 + s + t])/2, (2*Log[s])/3 + (2*Log[-pp4 + s])/3 - 2*Log[s + t] + 
   (2*Log[-pp4 + s + t])/3, (-19*Log[s])/3 + Log[-pp4 + s] + 
   (23*Log[s + t])/3 - (7*Log[-pp4 + s + t])/3, 
  (-16*Log[s])/3 + (11*Log[-pp4 + s])/6 + (13*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/6, 6*Log[s] - (17*Log[-pp4 + s])/3 - 
   (16*Log[s + t])/3 + 5*Log[-pp4 + s + t], 
  (217*Log[s])/6 - (209*Log[-pp4 + s])/9 + 4*Log[t] - (353*Log[s + t])/18 + 
   (8*Log[-pp4 + s + t])/3, (34*Log[s])/3 - (2*Log[-pp4 + s])/3 - 
   10*Log[s + t] - (2*Log[-pp4 + s + t])/3, -16*Log[s] + (13*Log[-pp4 + s])/3 + 
   Log[t] + (29*Log[s + t])/3 - 2*Log[-pp4 + s + t], 
  (-31*Log[s])/12 - (5*Log[-pp4 + s])/12 + (55*Log[s + t])/12 - 
   (19*Log[-pp4 + s + t])/12, 23*Log[s] + (7*Log[-pp4 + s])/9 - 
   (187*Log[s + t])/9 - 3*Log[-pp4 + s + t], (11*Log[s])/3 - Log[-pp4 + s] - 
   (7*Log[s + t])/3 - Log[-pp4 + s + t]/3, (-67*Log[s])/6 - 2*Log[-pp4 + s] + 
   (89*Log[s + t])/6 - (5*Log[-pp4 + s + t])/3, 
  (23*Log[s])/2 - (9*Log[-pp4 + s])/2 - (19*Log[s + t])/2 + 
   (5*Log[-pp4 + s + t])/2, (-34*Log[s])/3 + (5*Log[-pp4 + s])/3 + 
   12*Log[s + t] - (7*Log[-pp4 + s + t])/3, 
  (-61*Log[s])/4 + (8*Log[-pp4 + s])/3 + (181*Log[s + t])/12 - 
   (5*Log[-pp4 + s + t])/2, (-61*Log[s])/12 - (11*Log[-pp4 + s])/18 + 
   (217*Log[s + t])/36 - Log[-pp4 + s + t]/3, 
  (-81*Log[s])/4 + (77*Log[-pp4 + s])/18 + (647*Log[s + t])/36 - 
   2*Log[-pp4 + s + t], (-17*Log[s])/3 + (7*Log[-pp4 + s])/9 + 
   (50*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (-3*Log[s])/2 + Log[-pp4 + s]/3 + (7*Log[s + t])/6, 
  (97*Log[s])/12 - (19*Log[-pp4 + s])/6 - (29*Log[s + t])/4 + 
   (7*Log[-pp4 + s + t])/3, (-34*Log[s])/3 + 3*Log[-pp4 + s] + 
   (32*Log[s + t])/3 - (7*Log[-pp4 + s + t])/3, 
  (49*Log[s])/6 + (2*Log[-pp4 + s])/3 - (17*Log[s + t])/2 - 
   Log[-pp4 + s + t]/3, -9*Log[s] + (22*Log[-pp4 + s])/3 + (29*Log[s + t])/3 - 
   8*Log[-pp4 + s + t], (-199*Log[s])/6 + (67*Log[-pp4 + s])/3 + 
   (39*Log[s + t])/2 - (26*Log[-pp4 + s + t])/3, 
  (9*Log[s])/4 - (7*Log[-pp4 + s])/2 - (27*Log[s + t])/4 + 8*Log[-pp4 + s + t], 
  (-5*Log[s])/12 + Log[-pp4 + s]/2 - (17*Log[s + t])/12 + 
   (4*Log[-pp4 + s + t])/3, (145*Log[s])/12 - (43*Log[-pp4 + s])/6 - 
   (17*Log[s + t])/4 - (2*Log[-pp4 + s + t])/3, 
  (-53*Log[s])/6 + (23*Log[-pp4 + s])/9 + (101*Log[s + t])/18 + 
   (2*Log[-pp4 + s + t])/3, (-101*Log[s])/4 + (275*Log[-pp4 + s])/18 + 
   (395*Log[s + t])/36 - Log[-pp4 + s + t], 
  (35*Log[s])/4 - (41*Log[-pp4 + s])/6 - (47*Log[s + t])/12 + 
   2*Log[-pp4 + s + t], (-49*Log[s])/12 + (7*Log[-pp4 + s])/2 + 
   (23*Log[s + t])/12 - (4*Log[-pp4 + s + t])/3, 
  (-7*Log[s])/12 + Log[-pp4 + s]/6 + (3*Log[s + t])/4 - Log[-pp4 + s + t]/3, 
  (-65*Log[s])/6 + (119*Log[-pp4 + s])/18 + (41*Log[s + t])/9 - 
   Log[-pp4 + s + t]/3, (-131*Log[s])/6 + 5*Log[-pp4 + s] + (97*Log[s + t])/6 + 
   (2*Log[-pp4 + s + t])/3, 17*Log[s] - 6*Log[-pp4 + s] - 12*Log[s + t] + 
   Log[-pp4 + s + t], 5*Log[s] - 3*Log[-pp4 + s] - 3*Log[s + t] + 
   Log[-pp4 + s + t], (-79*Log[s])/12 + (11*Log[-pp4 + s])/6 + 
   (61*Log[s + t])/12 - Log[-pp4 + s + t]/3, 
  (14*Log[s])/3 - (71*Log[-pp4 + s])/12 - (7*Log[s + t])/6 + 
   (29*Log[-pp4 + s + t])/12, (-107*Log[s])/12 + (17*Log[-pp4 + s])/6 + 
   (27*Log[s + t])/4 - (2*Log[-pp4 + s + t])/3, 
  (-23*Log[s])/12 + (17*Log[-pp4 + s])/6 - Log[s + t]/4 - 
   (2*Log[-pp4 + s + t])/3, (-95*Log[s])/12 + (25*Log[-pp4 + s])/6 + 
   (53*Log[s + t])/12 - (2*Log[-pp4 + s + t])/3, 
  (23*Log[s])/12 - Log[-pp4 + s]/6 - (5*Log[s + t])/12 - 
   (4*Log[-pp4 + s + t])/3, (-29*Log[s])/3 - 3*Log[-pp4 + s] + 
   (25*Log[s + t])/3 + (13*Log[-pp4 + s + t])/3, 
  (-15*Log[s])/4 - (5*Log[-pp4 + s])/4 + (23*Log[s + t])/4 - 
   (3*Log[-pp4 + s + t])/4, (-19*Log[s])/12 + Log[-pp4 + s]/4 + 
   (35*Log[s + t])/12 - (19*Log[-pp4 + s + t])/12, 
  (-5*Log[s])/6 - (11*Log[-pp4 + s])/12 + Log[s + t]/3 + 
   (17*Log[-pp4 + s + t])/12, (-19*Log[s])/12 + (5*Log[-pp4 + s])/6 + 
   (37*Log[s + t])/12 - (7*Log[-pp4 + s + t])/3, 
  (-11*Log[s])/6 - (3*Log[-pp4 + s])/2 + (19*Log[s + t])/6 + 
   Log[-pp4 + s + t]/6, (-97*Log[s])/4 - (13*Log[-pp4 + s])/6 + 
   (269*Log[s + t])/12 + 4*Log[-pp4 + s + t], 
  (-203*Log[s])/12 + (19*Log[-pp4 + s])/6 + (125*Log[s + t])/12 + 
   (10*Log[-pp4 + s + t])/3, (-11*Log[s])/2 + (121*Log[-pp4 + s])/36 + 
   (8*Log[s + t])/9 + (5*Log[-pp4 + s + t])/4, 
  (-13*Log[s])/6 - 4*Log[-pp4 + s] + (23*Log[s + t])/6 + 
   (7*Log[-pp4 + s + t])/3, (43*Log[s])/3 + 4*Log[-pp4 + s] - 
   (53*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, 
  (-14*Log[s])/3 - (7*Log[-pp4 + s])/3 + (20*Log[s + t])/3 + 
   Log[-pp4 + s + t]/3, (19*Log[s])/6 + 2*Log[-pp4 + s] - (41*Log[s + t])/6 + 
   (5*Log[-pp4 + s + t])/3, (37*Log[s])/12 + (15*Log[-pp4 + s])/4 - 
   (89*Log[s + t])/12 + (7*Log[-pp4 + s + t])/12, 
  (41*Log[s])/12 + 2*Log[-pp4 + s] - (43*Log[s + t])/12 - 
   (11*Log[-pp4 + s + t])/6, (-16*Log[s])/3 + Log[-pp4 + s]/6 + 5*Log[s + t] + 
   Log[-pp4 + s + t]/6, (71*Log[s])/12 + (11*Log[-pp4 + s])/4 - 
   (103*Log[s + t])/12 - Log[-pp4 + s + t]/12, 
  Log[s]/12 - (7*Log[-pp4 + s])/4 + (7*Log[s + t])/12 + 
   (13*Log[-pp4 + s + t])/12, (-11*Log[s])/6 - (3*Log[-pp4 + s])/2 + 
   (19*Log[s + t])/6 + Log[-pp4 + s + t]/6, (5*Log[s])/2 - Log[-pp4 + s] - 
   (3*Log[s + t])/2, (19*Log[s])/6 - (3*Log[-pp4 + s])/2 + Log[s + t]/6 - 
   (11*Log[-pp4 + s + t])/6, 18*Log[s] - 4*Log[-pp4 + s] - 14*Log[s + t], 
  -4*Log[s] + (4*Log[-pp4 + s])/3 + (8*Log[s + t])/3, 
  (-7*Log[s])/6 - Log[-pp4 + s]/3 + Log[s + t]/6 + (4*Log[-pp4 + s + t])/3, 
  (8*Log[s])/3 - (8*Log[-pp4 + s])/3 - (8*Log[s + t])/3 + 
   (8*Log[-pp4 + s + t])/3, (23*Log[s])/12 - (5*Log[-pp4 + s])/6 - 
   (11*Log[s + t])/4 + (5*Log[-pp4 + s + t])/3, 
  (5*Log[s])/4 - Log[-pp4 + s]/6 - (25*Log[s + t])/12 + Log[-pp4 + s + t], 
  -Log[s]/4 + Log[-pp4 + s]/6 + (13*Log[s + t])/12 - Log[-pp4 + s + t], 
  (7*Log[s])/4 - (7*Log[-pp4 + s])/6 - (19*Log[s + t])/12 + Log[-pp4 + s + t], 
  (53*Log[s])/6 + (8*Log[-pp4 + s])/9 - (77*Log[s + t])/9 - 
   (7*Log[-pp4 + s + t])/6, (5*Log[s])/4 - Log[-pp4 + s]/6 - 
   (25*Log[s + t])/12 + Log[-pp4 + s + t], (47*Log[s])/12 - 
   (23*Log[-pp4 + s])/18 - (83*Log[s + t])/36 - Log[-pp4 + s + t]/3, 
  -Log[s]/12 + Log[-pp4 + s]/18 + (13*Log[s + t])/36 - Log[-pp4 + s + t]/3, 
  (11*Log[s])/12 - (2*Log[-pp4 + s])/3 - (11*Log[s + t])/12 + 
   (2*Log[-pp4 + s + t])/3, (-11*Log[s])/12 - Log[-pp4 + s]/18 + 
   (23*Log[s + t])/36 + Log[-pp4 + s + t]/3, 
  (-7*Log[s])/12 + (13*Log[-pp4 + s])/18 + (7*Log[s + t])/36 - 
   Log[-pp4 + s + t]/3, Log[s]/2 - Log[s + t]/2, 
  (31*Log[s])/3 - (4*Log[-pp4 + s])/3 - (25*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, (41*Log[s])/12 - Log[-pp4 + s]/2 - 
   (31*Log[s + t])/12 - Log[-pp4 + s + t]/3, (7*Log[s])/6 + Log[-pp4 + s]/3 - 
   Log[s + t]/6 - (4*Log[-pp4 + s + t])/3, -Log[s] + (2*Log[-pp4 + s])/3 + 
   Log[s + t]/3, (-17*Log[s])/12 + Log[-pp4 + s]/2 + (7*Log[s + t])/12 + 
   Log[-pp4 + s + t]/3, (13*Log[s])/12 - Log[-pp4 + s]/2 - (11*Log[s + t])/12 + 
   Log[-pp4 + s + t]/3, -3*Log[s] + (2*Log[-pp4 + s])/3 + (7*Log[s + t])/3, 
  Log[s]/4 - (5*Log[-pp4 + s])/6 - (5*Log[s + t])/12 + Log[-pp4 + s + t], 
  (3*Log[s])/2 - Log[-pp4 + s]/3 - (7*Log[s + t])/6, 
  (5*Log[s])/12 + Log[-pp4 + s]/6 - Log[s + t]/4 - Log[-pp4 + s + t]/3, 
  (3*Log[s])/2 - Log[-pp4 + s]/3 - (7*Log[s + t])/6, 
  (5*Log[s])/6 - Log[-pp4 + s]/3 - (5*Log[s + t])/6 + Log[-pp4 + s + t]/3, 
  (-8*Log[s])/3 - Log[-pp4 + s]/3 + (8*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  (5*Log[s])/24 + Log[-pp4 + s]/6 - (11*Log[s + t])/24 + Log[-pp4 + s + t]/12, 
  (-7*Log[s])/3 + (7*Log[s + t])/3, -3*Log[s] + 3*Log[s + t], 
  (-3*Log[s])/4 + (3*Log[s + t])/4, 0, 0}, 
 {(-22*Log[pp4])/3 - (8*Log[s])/3 - (20*Log[t])/3 + (56*Log[s + t])/3 - 
   2*Log[-pp4 + s + t], (-23*Log[pp4])/9 - (11*Log[s])/36 - (7*Log[t])/4 + 
   (37*Log[s + t])/9 + Log[-pp4 + s + t]/2, (-9*Log[pp4])/4 - (3*Log[s])/2 + 
   (3*Log[t])/2 + (9*Log[-pp4 + s + t])/4, (25*Log[pp4])/6 + (7*Log[s])/6 + 
   5*Log[t] - (37*Log[s + t])/3 + 2*Log[-pp4 + s + t], 
  (3*Log[pp4])/2 - (4*Log[s])/3 + (17*Log[t])/6 - 3*Log[s + t], 
  (-9*Log[pp4])/4 - (47*Log[s])/12 - (4*Log[t])/3 + (21*Log[s + t])/2 - 
   3*Log[-pp4 + s + t], (-19*Log[pp4])/6 + (5*Log[s])/12 - (13*Log[t])/3 + 
   (47*Log[s + t])/6 - (3*Log[-pp4 + s + t])/4, (7*Log[pp4])/2 + Log[s]/4 + 
   4*Log[t] - (17*Log[s + t])/2 + (3*Log[-pp4 + s + t])/4, 
  (7*Log[pp4])/3 + (10*Log[t])/3 - (20*Log[s + t])/3 + Log[-pp4 + s + t], 
  Log[pp4]/2 + Log[t]/2 - Log[s + t], (-4*Log[pp4])/3 - Log[s]/6 - 
   (5*Log[t])/3 + (11*Log[s + t])/3 - Log[-pp4 + s + t]/2, 0, 
  (7*Log[pp4])/4 - Log[s]/2 + (7*Log[t])/4 - (5*Log[s + t])/2 - 
   Log[-pp4 + s + t]/2, (-5*Log[pp4])/36 - (2*Log[s])/9 + Log[t]/12 + 
   (5*Log[s + t])/18, (-13*Log[pp4])/6 + Log[s]/3 - (5*Log[t])/2 + 
   (13*Log[s + t])/3, (-17*Log[pp4])/6 - (5*Log[s])/6 - 2*Log[t] + 
   (17*Log[s + t])/3, (11*Log[pp4])/6 - (5*Log[s])/12 + (13*Log[t])/4 - 
   (17*Log[s + t])/3 + Log[-pp4 + s + t], -Log[pp4]/2 + Log[s]/6 - 
   (7*Log[t])/6 + 2*Log[s + t] - Log[-pp4 + s + t]/2, 
  (2*Log[pp4])/3 + Log[s]/3 + (4*Log[t])/3 - (10*Log[s + t])/3 + 
   Log[-pp4 + s + t], Log[pp4]/3 + Log[s]/2 - Log[t]/6 - (2*Log[s + t])/3, 
  Log[pp4]/6 - Log[s]/3 + Log[t]/2 - Log[s + t]/3, 
  (-71*Log[pp4])/18 - (23*Log[s])/18 - (8*Log[t])/3 + (71*Log[s + t])/9, 
  -2*Log[pp4] - (2*Log[s])/3 - (4*Log[t])/3 + 4*Log[s + t], 
  (7*Log[pp4])/6 + (2*Log[s])/3 + Log[t]/2 - (7*Log[s + t])/3, 
  (4*Log[pp4])/3 - (19*Log[s])/4 + Log[t]/3 + (17*Log[s + t])/6 - 
   (11*Log[-pp4 + s + t])/4, (-46*Log[pp4])/9 - (10*Log[s])/9 - 4*Log[t] + 
   (92*Log[s + t])/9, (7*Log[pp4])/6 - (8*Log[s])/3 + (11*Log[t])/6 + 
   (5*Log[s + t])/3 - 2*Log[-pp4 + s + t], (23*Log[pp4])/6 + Log[s]/6 + 
   (17*Log[t])/3 - (35*Log[s + t])/3 + 2*Log[-pp4 + s + t], 
  -Log[pp4]/2 - Log[s] + Log[t]/2 + Log[s + t], (5*Log[pp4])/2 + (2*Log[s])/3 + 
   (11*Log[t])/6 - 5*Log[s + t], (31*Log[pp4])/12 + (13*Log[s])/12 + 
   (3*Log[t])/2 - (31*Log[s + t])/6, (13*Log[pp4])/36 - (17*Log[s])/36 + 
   (5*Log[t])/6 - (13*Log[s + t])/18, (23*Log[pp4])/36 + (5*Log[s])/36 + 
   Log[t]/2 - (23*Log[s + t])/18, (2*Log[pp4])/9 + Log[s]/18 + Log[t]/6 - 
   (4*Log[s + t])/9, Log[pp4]/6 + Log[s]/6 - Log[s + t]/3, 
  (-3*Log[pp4])/4 - (5*Log[s])/12 - Log[t]/3 + (3*Log[s + t])/2, 
  (5*Log[pp4])/3 + Log[s]/3 + (4*Log[t])/3 - (10*Log[s + t])/3, 
  -2*Log[pp4] - (5*Log[s])/6 - (13*Log[t])/6 + 6*Log[s + t] - 
   Log[-pp4 + s + t], (8*Log[pp4])/3 - Log[s]/3 + 3*Log[t] - (16*Log[s + t])/3, 
  5*Log[pp4] - Log[s]/6 + (31*Log[t])/6 - 10*Log[s + t], 
  (-9*Log[pp4])/4 + (3*Log[s])/4 - 3*Log[t] + (9*Log[s + t])/2, 
  Log[pp4]/12 - (7*Log[s])/12 + (2*Log[t])/3 - Log[s + t]/6, 
  (-3*Log[pp4])/4 - (5*Log[s])/12 - Log[t]/3 + (3*Log[s + t])/2, 
  (22*Log[pp4])/9 + (11*Log[s])/18 + (11*Log[t])/6 - (44*Log[s + t])/9, 
  (149*Log[pp4])/36 + (5*Log[s])/36 + 4*Log[t] - (149*Log[s + t])/18, 
  (-17*Log[pp4])/12 + Log[s]/12 - (3*Log[t])/2 + (17*Log[s + t])/6, 
  (5*Log[pp4])/12 - (5*Log[s])/12 + (5*Log[t])/6 - (5*Log[s + t])/6, 
  Log[pp4]/4 - Log[s]/12 + Log[t]/3 - Log[s + t]/2, 
  (49*Log[pp4])/18 + (5*Log[s])/36 + (31*Log[t])/12 - (49*Log[s + t])/9, 
  (8*Log[pp4])/3 + (11*Log[s])/6 + (5*Log[t])/6 - (16*Log[s + t])/3, 
  (-9*Log[pp4])/4 - Log[s] - (5*Log[t])/4 + (9*Log[s + t])/2, 
  (-3*Log[pp4])/4 - (3*Log[t])/4 + (3*Log[s + t])/2, 
  (19*Log[pp4])/12 + Log[s]/4 + (7*Log[t])/3 - (31*Log[s + t])/6 + 
   Log[-pp4 + s + t], (-11*Log[pp4])/12 + Log[s] - (5*Log[t])/3 + 
   (4*Log[s + t])/3 + Log[-pp4 + s + t]/4, (5*Log[pp4])/4 + (7*Log[s])/12 + 
   (2*Log[t])/3 - (5*Log[s + t])/2, Log[pp4]/4 - (5*Log[s])/12 + 
   (2*Log[t])/3 - Log[s + t]/2, (11*Log[pp4])/12 + Log[s]/4 + (2*Log[t])/3 - 
   (11*Log[s + t])/6, Log[pp4]/12 - Log[s]/4 + Log[t]/3 - Log[s + t]/6, 
  (4*Log[pp4])/3 + (5*Log[s])/3 + (2*Log[t])/3 - (14*Log[s + t])/3 + 
   Log[-pp4 + s + t], 2*Log[pp4] - Log[s]/4 + 3*Log[t] - (11*Log[s + t])/2 + 
   (3*Log[-pp4 + s + t])/4, (7*Log[pp4])/6 - (5*Log[s])/12 + (11*Log[t])/6 - 
   (17*Log[s + t])/6 + Log[-pp4 + s + t]/4, -Log[pp4]/6 + Log[s]/2 - 
   (5*Log[t])/12 - Log[s + t]/6 + Log[-pp4 + s + t]/4, 
  (4*Log[pp4])/3 - (3*Log[s])/4 + (25*Log[t])/12 - (8*Log[s + t])/3, 
  (7*Log[pp4])/6 - Log[s]/6 + (11*Log[t])/6 - (10*Log[s + t])/3 + 
   Log[-pp4 + s + t]/2, (59*Log[pp4])/12 + (47*Log[s])/12 + 4*Log[t] - 
   (95*Log[s + t])/6 + 3*Log[-pp4 + s + t], (17*Log[pp4])/12 + (17*Log[s])/4 - 
   (11*Log[t])/6 - (29*Log[s + t])/6 + Log[-pp4 + s + t], 
  (-25*Log[pp4])/36 + (37*Log[s])/18 - 3*Log[t] + (17*Log[s + t])/9 - 
   Log[-pp4 + s + t]/4, (4*Log[pp4])/3 + Log[s]/6 + (13*Log[t])/6 - 
   (14*Log[s + t])/3 + Log[-pp4 + s + t], (-31*Log[pp4])/6 - Log[s]/3 - 
   (41*Log[t])/6 + (43*Log[s + t])/3 - 2*Log[-pp4 + s + t], 
  (13*Log[pp4])/6 + (19*Log[t])/6 - (19*Log[s + t])/3 + Log[-pp4 + s + t], 
  (-17*Log[pp4])/6 + (5*Log[s])/6 - (14*Log[t])/3 + (23*Log[s + t])/3 - 
   Log[-pp4 + s + t], (-19*Log[pp4])/6 + (11*Log[s])/12 - (16*Log[t])/3 + 
   (53*Log[s + t])/6 - (5*Log[-pp4 + s + t])/4, 
  (-5*Log[pp4])/6 - (5*Log[s])/12 - (11*Log[t])/12 + (8*Log[s + t])/3 - 
   Log[-pp4 + s + t]/2, Log[pp4] + (2*Log[s])/3 + (5*Log[t])/6 - 3*Log[s + t] + 
   Log[-pp4 + s + t]/2, (-17*Log[pp4])/6 + Log[s]/12 - (25*Log[t])/6 + 
   (49*Log[s + t])/6 - (5*Log[-pp4 + s + t])/4, 
  Log[pp4]/3 - Log[s]/12 + (2*Log[t])/3 - (7*Log[s + t])/6 + 
   Log[-pp4 + s + t]/4, (7*Log[pp4])/6 - Log[s]/6 + (11*Log[t])/6 - 
   (10*Log[s + t])/3 + Log[-pp4 + s + t]/2, -Log[s]/2 + Log[t]/2, 
  (7*Log[pp4])/6 - (7*Log[s])/6 + (17*Log[t])/6 - (10*Log[s + t])/3 + 
   Log[-pp4 + s + t]/2, -2*Log[pp4] - 2*Log[s] + 4*Log[s + t], 
  Log[pp4]/6 + (2*Log[s])/3 - Log[t]/2 - Log[s + t]/3, 
  -Log[pp4]/3 + Log[s]/2 - (5*Log[t])/6 + (2*Log[s + t])/3, 
  (-2*Log[pp4])/3 - (2*Log[t])/3 + (4*Log[s + t])/3, 
  -Log[pp4] + (5*Log[s])/12 - (17*Log[t])/12 + 2*Log[s + t], 
  (-5*Log[pp4])/6 + (5*Log[s])/12 - (5*Log[t])/4 + (5*Log[s + t])/3, 
  (7*Log[pp4])/12 - (5*Log[s])/12 + Log[t] - (7*Log[s + t])/6, 
  -Log[pp4]/3 - Log[s]/12 - Log[t]/4 + (2*Log[s + t])/3, 
  (-31*Log[pp4])/18 - (23*Log[s])/36 - (19*Log[t])/12 + (40*Log[s + t])/9 - 
   Log[-pp4 + s + t]/2, -Log[pp4]/12 + (5*Log[s])/12 - Log[t]/2 + Log[s + t]/6, 
  Log[pp4]/36 - (29*Log[s])/36 + (5*Log[t])/6 - Log[s + t]/18, 
  (7*Log[pp4])/36 - (5*Log[s])/36 + Log[t]/3 - (7*Log[s + t])/18, 
  (-5*Log[pp4])/12 - (5*Log[t])/12 + (5*Log[s + t])/6, 
  (29*Log[pp4])/36 + (5*Log[s])/36 + (2*Log[t])/3 - (29*Log[s + t])/18, 
  (-17*Log[pp4])/36 + (7*Log[s])/36 - (2*Log[t])/3 + (17*Log[s + t])/18, 
  -Log[pp4]/2 - Log[t]/2 + Log[s + t], (-4*Log[pp4])/3 - Log[s] - Log[t]/3 + 
   (8*Log[s + t])/3, -Log[pp4]/3 - (5*Log[s])/12 + Log[t]/12 + 
   (2*Log[s + t])/3, Log[pp4]/3 - Log[s]/2 + (5*Log[t])/6 - (2*Log[s + t])/3, 
  -Log[pp4]/6 + Log[s]/3 - Log[t]/2 + Log[s + t]/3, 
  -Log[pp4]/6 + (5*Log[s])/12 - (7*Log[t])/12 + Log[s + t]/3, 
  -Log[pp4]/6 - Log[s]/12 - Log[t]/12 + Log[s + t]/3, 
  Log[pp4]/3 + Log[s]/3 - (2*Log[s + t])/3, -Log[pp4]/6 + Log[s]/12 - 
   Log[t]/4 + Log[s + t]/3, -Log[pp4]/6 - Log[s]/6 + Log[s + t]/3, 
  -Log[s]/12 + Log[t]/12, -Log[pp4]/6 - Log[s]/6 + Log[s + t]/3, 
  Log[pp4]/6 - Log[s]/2 + (2*Log[t])/3 - Log[s + t]/3, 
  (2*Log[pp4])/3 + (2*Log[t])/3 - (4*Log[s + t])/3, 
  (-5*Log[pp4])/24 + Log[s]/8 - Log[t]/3 + (5*Log[s + t])/12, 
  Log[pp4]/3 + Log[s]/3 - (2*Log[s + t])/3, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(16*Log[s])/3 + (28*Log[-pp4 + s])/3 - (56*Log[s + t])/3 + 
   4*Log[-pp4 + s + t], (11*Log[s])/18 + (9*Log[-pp4 + s])/2 - 
   (37*Log[s + t])/9 - Log[-pp4 + s + t], -2*Log[pp4] + 3*Log[s] + 
   (11*Log[-pp4 + s])/2 - 3*Log[t] - (7*Log[-pp4 + s + t])/2, 
  (-7*Log[s])/3 - 6*Log[-pp4 + s] + (37*Log[s + t])/3 - 4*Log[-pp4 + s + t], 
  (8*Log[s])/3 - (17*Log[-pp4 + s])/3 + 3*Log[s + t], 
  (47*Log[s])/6 - (10*Log[-pp4 + s])/3 - (21*Log[s + t])/2 + 
   6*Log[-pp4 + s + t], (-5*Log[s])/6 + (43*Log[-pp4 + s])/6 - 
   (47*Log[s + t])/6 + (3*Log[-pp4 + s + t])/2, 
  -Log[s]/2 - (13*Log[-pp4 + s])/2 + (17*Log[s + t])/2 - 
   (3*Log[-pp4 + s + t])/2, (-14*Log[-pp4 + s])/3 + (20*Log[s + t])/3 - 
   2*Log[-pp4 + s + t], -Log[-pp4 + s] + Log[s + t], 
  Log[s]/3 + (7*Log[-pp4 + s])/3 - (11*Log[s + t])/3 + Log[-pp4 + s + t], 0, 
  Log[s] - (9*Log[-pp4 + s])/2 + (5*Log[s + t])/2 + Log[-pp4 + s + t], 
  (4*Log[s])/9 - Log[-pp4 + s]/6 - (5*Log[s + t])/18, 
  (-2*Log[s])/3 + 5*Log[-pp4 + s] - (13*Log[s + t])/3, 
  (5*Log[s])/3 + 4*Log[-pp4 + s] - (17*Log[s + t])/3, 
  (5*Log[s])/6 - (9*Log[-pp4 + s])/2 + (17*Log[s + t])/3 - 2*Log[-pp4 + s + t], 
  -Log[s]/3 + (4*Log[-pp4 + s])/3 - 2*Log[s + t] + Log[-pp4 + s + t], 
  (-2*Log[s])/3 - (2*Log[-pp4 + s])/3 + (10*Log[s + t])/3 - 
   2*Log[-pp4 + s + t], -Log[s] + Log[-pp4 + s]/3 + (2*Log[s + t])/3, 
  (2*Log[s])/3 - Log[-pp4 + s] + Log[s + t]/3, 
  (23*Log[s])/9 + (16*Log[-pp4 + s])/3 - (71*Log[s + t])/9, 
  (4*Log[s])/3 + (8*Log[-pp4 + s])/3 - 4*Log[s + t], 
  (-4*Log[s])/3 - Log[-pp4 + s] + (7*Log[s + t])/3, 
  (7*Log[s])/2 - (25*Log[-pp4 + s])/6 - (17*Log[s + t])/6 + 
   (7*Log[-pp4 + s + t])/2, -2*Log[pp4] + (47*Log[s])/9 + 6*Log[-pp4 + s] - 
   (92*Log[s + t])/9 + Log[-pp4 + s + t], -2*Log[pp4] + (7*Log[s])/3 - 
   (5*Log[-pp4 + s])/3 - 3*Log[t] - (5*Log[s + t])/3 + 3*Log[-pp4 + s + t], 
  Log[pp4] - Log[s]/3 - (28*Log[-pp4 + s])/3 + (35*Log[s + t])/3 - 
   3*Log[-pp4 + s + t], 2*Log[s] - Log[-pp4 + s] - Log[s + t], 
  (-4*Log[s])/3 - (11*Log[-pp4 + s])/3 + 5*Log[s + t], 
  (-13*Log[s])/6 - 3*Log[-pp4 + s] + (31*Log[s + t])/6, 
  (17*Log[s])/18 - (5*Log[-pp4 + s])/3 + (13*Log[s + t])/18, 
  (-5*Log[s])/18 - Log[-pp4 + s] + (23*Log[s + t])/18, 
  -Log[s]/9 - Log[-pp4 + s]/3 + (4*Log[s + t])/9, -Log[s]/3 + Log[s + t]/3, 
  (5*Log[s])/6 + (2*Log[-pp4 + s])/3 - (3*Log[s + t])/2, 
  (-2*Log[s])/3 - (8*Log[-pp4 + s])/3 + (10*Log[s + t])/3, 
  (5*Log[s])/3 + (7*Log[-pp4 + s])/3 - 6*Log[s + t] + 2*Log[-pp4 + s + t], 
  (2*Log[s])/3 - 6*Log[-pp4 + s] + (16*Log[s + t])/3, 
  Log[s]/3 - (31*Log[-pp4 + s])/3 + 10*Log[s + t], 
  (-3*Log[s])/2 + 6*Log[-pp4 + s] - (9*Log[s + t])/2, 
  (7*Log[s])/6 - (4*Log[-pp4 + s])/3 + Log[s + t]/6, 
  (5*Log[s])/6 + (2*Log[-pp4 + s])/3 - (3*Log[s + t])/2, 
  (-11*Log[s])/9 - (11*Log[-pp4 + s])/3 + (44*Log[s + t])/9, 
  (-5*Log[s])/18 - 8*Log[-pp4 + s] + (149*Log[s + t])/18, 
  -Log[s]/6 + 3*Log[-pp4 + s] - (17*Log[s + t])/6, 
  (5*Log[s])/6 - (5*Log[-pp4 + s])/3 + (5*Log[s + t])/6, 
  Log[s]/6 - (2*Log[-pp4 + s])/3 + Log[s + t]/2, 
  (-5*Log[s])/18 - (31*Log[-pp4 + s])/6 + (49*Log[s + t])/9, 
  (-11*Log[s])/3 - (5*Log[-pp4 + s])/3 + (16*Log[s + t])/3, 
  2*Log[s] + (5*Log[-pp4 + s])/2 - (9*Log[s + t])/2, 
  (3*Log[-pp4 + s])/2 - (3*Log[s + t])/2, -Log[s]/2 - (8*Log[-pp4 + s])/3 + 
   (31*Log[s + t])/6 - 2*Log[-pp4 + s + t], -2*Log[s] + (23*Log[-pp4 + s])/6 - 
   (4*Log[s + t])/3 - Log[-pp4 + s + t]/2, 
  (-7*Log[s])/6 - (4*Log[-pp4 + s])/3 + (5*Log[s + t])/2, 
  (5*Log[s])/6 - (4*Log[-pp4 + s])/3 + Log[s + t]/2, 
  -Log[s]/2 - (4*Log[-pp4 + s])/3 + (11*Log[s + t])/6, 
  Log[s]/2 - (2*Log[-pp4 + s])/3 + Log[s + t]/6, 
  (-10*Log[s])/3 + (2*Log[-pp4 + s])/3 + (14*Log[s + t])/3 - 
   2*Log[-pp4 + s + t], Log[s]/2 - (9*Log[-pp4 + s])/2 + (11*Log[s + t])/2 - 
   (3*Log[-pp4 + s + t])/2, (5*Log[s])/6 - (19*Log[-pp4 + s])/6 + 
   (17*Log[s + t])/6 - Log[-pp4 + s + t]/2, -Log[s] + (4*Log[-pp4 + s])/3 + 
   Log[s + t]/6 - Log[-pp4 + s + t]/2, (3*Log[s])/2 - (25*Log[-pp4 + s])/6 + 
   (8*Log[s + t])/3, Log[s]/3 - (8*Log[-pp4 + s])/3 + (10*Log[s + t])/3 - 
   Log[-pp4 + s + t], (-47*Log[s])/6 - 2*Log[-pp4 + s] + (95*Log[s + t])/6 - 
   6*Log[-pp4 + s + t], (-17*Log[s])/2 + (17*Log[-pp4 + s])/3 + 
   (29*Log[s + t])/6 - 2*Log[-pp4 + s + t], 
  (-37*Log[s])/9 + (11*Log[-pp4 + s])/2 - (17*Log[s + t])/9 + 
   Log[-pp4 + s + t]/2, -Log[s]/3 - (7*Log[-pp4 + s])/3 + (14*Log[s + t])/3 - 
   2*Log[-pp4 + s + t], (2*Log[s])/3 + (29*Log[-pp4 + s])/3 - 
   (43*Log[s + t])/3 + 4*Log[-pp4 + s + t], (-13*Log[-pp4 + s])/3 + 
   (19*Log[s + t])/3 - 2*Log[-pp4 + s + t], 
  (-5*Log[s])/3 + (22*Log[-pp4 + s])/3 - (23*Log[s + t])/3 + 
   2*Log[-pp4 + s + t], (-11*Log[s])/6 + (49*Log[-pp4 + s])/6 - 
   (53*Log[s + t])/6 + (5*Log[-pp4 + s + t])/2, 
  (5*Log[s])/6 + (5*Log[-pp4 + s])/6 - (8*Log[s + t])/3 + Log[-pp4 + s + t], 
  (-4*Log[s])/3 - (2*Log[-pp4 + s])/3 + 3*Log[s + t] - Log[-pp4 + s + t], 
  -Log[s]/6 + (35*Log[-pp4 + s])/6 - (49*Log[s + t])/6 + 
   (5*Log[-pp4 + s + t])/2, Log[s]/6 - (5*Log[-pp4 + s])/6 + (7*Log[s + t])/6 - 
   Log[-pp4 + s + t]/2, Log[s]/3 - (8*Log[-pp4 + s])/3 + (10*Log[s + t])/3 - 
   Log[-pp4 + s + t], Log[s] - Log[-pp4 + s], 
  (7*Log[s])/3 - (14*Log[-pp4 + s])/3 + (10*Log[s + t])/3 - Log[-pp4 + s + t], 
  4*Log[s] - 4*Log[s + t], (-4*Log[s])/3 + Log[-pp4 + s] + Log[s + t]/3, 
  -Log[s] + (5*Log[-pp4 + s])/3 - (2*Log[s + t])/3, 
  (4*Log[-pp4 + s])/3 - (4*Log[s + t])/3, (-5*Log[s])/6 + 
   (17*Log[-pp4 + s])/6 - 2*Log[s + t], (-5*Log[s])/6 + (5*Log[-pp4 + s])/2 - 
   (5*Log[s + t])/3, (5*Log[s])/6 - 2*Log[-pp4 + s] + (7*Log[s + t])/6, 
  Log[s]/6 + Log[-pp4 + s]/2 - (2*Log[s + t])/3, 
  (23*Log[s])/18 + (13*Log[-pp4 + s])/6 - (40*Log[s + t])/9 + 
   Log[-pp4 + s + t], (-5*Log[s])/6 + Log[-pp4 + s] - Log[s + t]/6, 
  (29*Log[s])/18 - (5*Log[-pp4 + s])/3 + Log[s + t]/18, 
  (5*Log[s])/18 - (2*Log[-pp4 + s])/3 + (7*Log[s + t])/18, 
  (5*Log[-pp4 + s])/6 - (5*Log[s + t])/6, (-5*Log[s])/18 - 
   (4*Log[-pp4 + s])/3 + (29*Log[s + t])/18, 
  (-7*Log[s])/18 + (4*Log[-pp4 + s])/3 - (17*Log[s + t])/18, 
  Log[-pp4 + s] - Log[s + t], 2*Log[s] + (2*Log[-pp4 + s])/3 - 
   (8*Log[s + t])/3, (5*Log[s])/6 - Log[-pp4 + s]/6 - (2*Log[s + t])/3, 
  Log[s] - (5*Log[-pp4 + s])/3 + (2*Log[s + t])/3, 
  (-2*Log[s])/3 + Log[-pp4 + s] - Log[s + t]/3, 
  (-5*Log[s])/6 + (7*Log[-pp4 + s])/6 - Log[s + t]/3, 
  Log[s]/6 + Log[-pp4 + s]/6 - Log[s + t]/3, (-2*Log[s])/3 + (2*Log[s + t])/3, 
  -Log[s]/6 + Log[-pp4 + s]/2 - Log[s + t]/3, Log[s]/3 - Log[s + t]/3, 
  Log[s]/6 - Log[-pp4 + s]/6, Log[s]/3 - Log[s + t]/3, 
  Log[s] - (4*Log[-pp4 + s])/3 + Log[s + t]/3, (-4*Log[-pp4 + s])/3 + 
   (4*Log[s + t])/3, -Log[s]/4 + (2*Log[-pp4 + s])/3 - (5*Log[s + t])/12, 
  (-2*Log[s])/3 + (2*Log[s + t])/3, 0, 0, 0, 0}, 
 {0, 0, -2*Log[pp4] + 2*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], 
  -2*Log[pp4] + 2*Log[-pp4 + s + t], -2*Log[pp4] + 4*Log[-pp4 + s] - 
   2*Log[-pp4 + s + t], Log[pp4] - 3*Log[s] - 3*Log[t] + 2*Log[-pp4 + s + t], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-46*Log[pp4])/3 + 32*Log[s] - 6*Log[-pp4 + s] - (64*Log[s + t])/3 + 
   (32*Log[-pp4 + s + t])/3, (-11*Log[pp4])/3 + (143*Log[s])/18 - 
   (11*Log[-pp4 + s])/18 - (8*Log[s + t])/3 - Log[-pp4 + s + t], 
  (-33*Log[pp4])/4 + (99*Log[s])/4 - 14*Log[-pp4 + s] - 2*Log[s + t] - 
   Log[-pp4 + s + t]/2, (15*Log[pp4])/2 - (46*Log[s])/3 - (5*Log[-pp4 + s])/3 + 
   (27*Log[s + t])/2 - 4*Log[-pp4 + s + t], (5*Log[pp4])/3 - (2*Log[s])/3 + 
   (2*Log[-pp4 + s])/3 + (5*Log[s + t])/3 - (10*Log[-pp4 + s + t])/3, 
  (-53*Log[pp4])/12 + (41*Log[s])/3 - (13*Log[-pp4 + s])/6 - 
   (89*Log[s + t])/12 + Log[-pp4 + s + t]/3, (-31*Log[pp4])/6 + (13*Log[s])/4 + 
   (15*Log[-pp4 + s])/2 - (89*Log[s + t])/12 + (11*Log[-pp4 + s + t])/6, 
  (13*Log[pp4])/2 - (47*Log[s])/4 + Log[-pp4 + s]/2 + (25*Log[s + t])/4 - 
   (3*Log[-pp4 + s + t])/2, (11*Log[pp4])/3 - (19*Log[s])/3 - 
   (2*Log[-pp4 + s])/3 + (14*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, 
  Log[pp4] - 2*Log[s] + 2*Log[-pp4 + s] + Log[s + t] - 2*Log[-pp4 + s + t], 
  (-7*Log[pp4])/3 + (11*Log[s])/2 - Log[-pp4 + s] - (23*Log[s + t])/6 + 
   (5*Log[-pp4 + s + t])/3, 0, (13*Log[pp4])/4 - (11*Log[s])/2 + 
   (9*Log[s + t])/4, (-7*Log[pp4])/4 + (40*Log[s])/9 - (10*Log[-pp4 + s])/9 - 
   (9*Log[s + t])/4 + (2*Log[-pp4 + s + t])/3, -4*Log[pp4] + (23*Log[s])/6 + 
   (11*Log[-pp4 + s])/3 - (5*Log[s + t])/2 - Log[-pp4 + s + t], 
  (-13*Log[pp4])/2 + (38*Log[s])/3 + Log[-pp4 + s]/3 - (13*Log[s + t])/2, 
  (9*Log[pp4])/4 - (25*Log[s])/6 - (5*Log[-pp4 + s])/6 + (19*Log[s + t])/4 - 
   2*Log[-pp4 + s + t], -Log[pp4]/3 + Log[s]/3 + (2*Log[-pp4 + s])/3 - 
   (4*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 - 3*Log[s] + 
   (11*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, 
  (7*Log[pp4])/6 - (23*Log[s])/6 + (4*Log[-pp4 + s])/3 + (5*Log[s + t])/3 - 
   Log[-pp4 + s + t]/3, (8*Log[s])/3 + (4*Log[-pp4 + s])/3 - 5*Log[s + t] + 
   Log[-pp4 + s + t], (-43*Log[pp4])/6 + (296*Log[s])/9 - 
   (173*Log[-pp4 + s])/9 - (55*Log[s + t])/6 + (8*Log[-pp4 + s + t])/3, 
  (-14*Log[pp4])/3 + (32*Log[s])/3 - (8*Log[-pp4 + s])/3 - (14*Log[s + t])/3 + 
   (4*Log[-pp4 + s + t])/3, 3*Log[pp4] - (31*Log[s])/3 + (16*Log[-pp4 + s])/3 + 
   4*Log[s + t] - 2*Log[-pp4 + s + t], (11*Log[pp4])/3 - (43*Log[s])/12 - 
   (13*Log[-pp4 + s])/6 + (23*Log[s + t])/12 + Log[-pp4 + s + t]/6, 
  (-37*Log[pp4])/3 + (224*Log[s])/9 - (2*Log[-pp4 + s])/9 - (31*Log[s + t])/3 - 
   2*Log[-pp4 + s + t], (5*Log[pp4])/3 + Log[s] - 2*Log[-pp4 + s] - 
   (4*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, (35*Log[pp4])/6 - 11*Log[s] - 
   Log[-pp4 + s] + (53*Log[s + t])/6 - (8*Log[-pp4 + s + t])/3, 
  (-9*Log[pp4])/2 + 4*Log[s] + Log[-pp4 + s] - Log[t]/2 - (7*Log[s + t])/2 + 
   Log[-pp4 + s + t]/2, (8*Log[pp4])/3 - (23*Log[s])/3 + (2*Log[-pp4 + s])/3 + 
   (17*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, 
  (15*Log[pp4])/4 - (32*Log[s])/3 + (7*Log[-pp4 + s])/6 - Log[t]/2 + 
   (27*Log[s + t])/4 - Log[-pp4 + s + t]/2, (13*Log[pp4])/4 - (41*Log[s])/9 - 
   (11*Log[-pp4 + s])/18 + (9*Log[s + t])/4 - Log[-pp4 + s + t]/3, 
  (53*Log[pp4])/12 - (118*Log[s])/9 + (59*Log[-pp4 + s])/18 + 
   (77*Log[s + t])/12 - Log[-pp4 + s + t], Log[pp4] - (28*Log[s])/9 + 
   (7*Log[-pp4 + s])/9 + 2*Log[s + t] - (2*Log[-pp4 + s + t])/3, 
  Log[pp4]/2 - (4*Log[s])/3 + Log[-pp4 + s]/3 + Log[s + t]/2, 
  (-23*Log[pp4])/12 + (17*Log[s])/3 - (13*Log[-pp4 + s])/6 - 
   (35*Log[s + t])/12 + (4*Log[-pp4 + s + t])/3, 
  (11*Log[pp4])/3 - 9*Log[s] + 2*Log[-pp4 + s] + (14*Log[s + t])/3 - 
   (4*Log[-pp4 + s + t])/3, (-23*Log[pp4])/6 + (25*Log[s])/3 - Log[-pp4 + s]/3 - 
   (29*Log[s + t])/6 + (2*Log[-pp4 + s + t])/3, 5*Log[pp4] - (28*Log[s])/3 + 
   (22*Log[-pp4 + s])/3 + 5*Log[s + t] - 8*Log[-pp4 + s + t], 
  (59*Log[pp4])/6 - (100*Log[s])/3 + (67*Log[-pp4 + s])/3 + (59*Log[s + t])/6 - 
   (26*Log[-pp4 + s + t])/3, (-15*Log[pp4])/4 + 3*Log[s] - (7*Log[-pp4 + s])/2 - 
   (15*Log[s + t])/4 + 8*Log[-pp4 + s + t], (-5*Log[pp4])/12 - Log[s] + 
   Log[-pp4 + s]/2 - (5*Log[s + t])/12 + (4*Log[-pp4 + s + t])/3, 
  (-23*Log[pp4])/12 + (35*Log[s])/3 - (43*Log[-pp4 + s])/6 - 
   (23*Log[s + t])/12 - (2*Log[-pp4 + s + t])/3, 
  (7*Log[pp4])/2 - (92*Log[s])/9 + (23*Log[-pp4 + s])/9 + (7*Log[s + t])/2 + 
   (2*Log[-pp4 + s + t])/3, (77*Log[pp4])/12 - (244*Log[s])/9 + 
   (275*Log[-pp4 + s])/18 + (77*Log[s + t])/12 - Log[-pp4 + s + t], 
  (-9*Log[pp4])/4 + (28*Log[s])/3 - (41*Log[-pp4 + s])/6 - (9*Log[s + t])/4 + 
   2*Log[-pp4 + s + t], (11*Log[pp4])/12 - 4*Log[s] + (7*Log[-pp4 + s])/2 + 
   (11*Log[s + t])/12 - (4*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/12 - (2*Log[s])/3 + Log[-pp4 + s]/6 + (5*Log[s + t])/12 - 
   Log[-pp4 + s + t]/3, (10*Log[pp4])/3 - (233*Log[s])/18 + 
   (119*Log[-pp4 + s])/18 + (10*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  (43*Log[pp4])/6 - 20*Log[s] + 5*Log[-pp4 + s] + (43*Log[s + t])/6 + 
   (2*Log[-pp4 + s + t])/3, (-11*Log[pp4])/2 + 16*Log[s] - 6*Log[-pp4 + s] - 
   (11*Log[s + t])/2 + Log[-pp4 + s + t], (-3*Log[pp4])/2 + 5*Log[s] - 
   3*Log[-pp4 + s] - (3*Log[s + t])/2 + Log[-pp4 + s + t], 
  (29*Log[pp4])/12 - (22*Log[s])/3 + (17*Log[-pp4 + s])/6 + 
   (41*Log[s + t])/12 - (4*Log[-pp4 + s + t])/3, 
  (-13*Log[pp4])/12 + (65*Log[s])/12 - (17*Log[-pp4 + s])/3 - 
   (5*Log[s + t])/6 + (13*Log[-pp4 + s + t])/6, 
  (37*Log[pp4])/12 - (25*Log[s])/3 + (17*Log[-pp4 + s])/6 + 
   (37*Log[s + t])/12 - (2*Log[-pp4 + s + t])/3, 
  Log[pp4]/12 - (7*Log[s])/3 + (17*Log[-pp4 + s])/6 + Log[s + t]/12 - 
   (2*Log[-pp4 + s + t])/3, (25*Log[pp4])/12 - (23*Log[s])/3 + 
   (25*Log[-pp4 + s])/6 + (25*Log[s + t])/12 - (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/12 + (5*Log[s])/3 - Log[-pp4 + s]/6 - Log[s + t]/12 - 
   (4*Log[-pp4 + s + t])/3, (10*Log[pp4])/3 - 9*Log[s] - 2*Log[-pp4 + s] + 
   (13*Log[s + t])/3 + (10*Log[-pp4 + s + t])/3, 
  3*Log[pp4] - (19*Log[s])/4 - Log[-pp4 + s]/2 + (15*Log[s + t])/4 - 
   (3*Log[-pp4 + s + t])/2, (5*Log[pp4])/3 - (9*Log[s])/4 + Log[-pp4 + s]/2 + 
   (23*Log[s + t])/12 - (11*Log[-pp4 + s + t])/6, 
  -Log[pp4]/12 - (7*Log[s])/12 - (2*Log[-pp4 + s])/3 + Log[s + t]/6 + 
   (7*Log[-pp4 + s + t])/6, (23*Log[pp4])/12 - (7*Log[s])/3 + 
   (5*Log[-pp4 + s])/6 + (23*Log[s + t])/12 - (7*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/3 - (5*Log[s])/2 - Log[-pp4 + s] + (13*Log[s + t])/6 - 
   Log[-pp4 + s + t]/3, (39*Log[pp4])/4 - (73*Log[s])/3 + (5*Log[-pp4 + s])/6 + 
   (51*Log[s + t])/4 + Log[-pp4 + s + t], (49*Log[pp4])/12 - (47*Log[s])/3 + 
   (25*Log[-pp4 + s])/6 + (61*Log[s + t])/12 + (7*Log[-pp4 + s + t])/3, 
  -Log[pp4]/12 - (151*Log[s])/36 + (28*Log[-pp4 + s])/9 - Log[s + t]/3 + 
   (3*Log[-pp4 + s + t])/2, (11*Log[pp4])/6 - 3*Log[s] - 3*Log[-pp4 + s] + 
   (17*Log[s + t])/6 + (4*Log[-pp4 + s + t])/3, (-26*Log[pp4])/3 + 16*Log[s] + 
   2*Log[-pp4 + s] - (32*Log[s + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (10*Log[pp4])/3 - (17*Log[s])/3 - (4*Log[-pp4 + s])/3 + (13*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, (-23*Log[pp4])/6 + 5*Log[s] + Log[-pp4 + s] - 
   (29*Log[s + t])/6 + (8*Log[-pp4 + s + t])/3, 
  (-25*Log[pp4])/6 + (21*Log[s])/4 + (5*Log[-pp4 + s])/2 - (65*Log[s + t])/12 + 
   (11*Log[-pp4 + s + t])/6, (-19*Log[pp4])/12 + (7*Log[s])/2 + 
   (3*Log[-pp4 + s])/2 - (25*Log[s + t])/12 - (4*Log[-pp4 + s + t])/3, 
  (13*Log[pp4])/6 - (31*Log[s])/6 + (2*Log[-pp4 + s])/3 + (8*Log[s + t])/3 - 
   Log[-pp4 + s + t]/3, (-13*Log[pp4])/3 + (29*Log[s])/4 + (3*Log[-pp4 + s])/2 - 
   (67*Log[s + t])/12 + (7*Log[-pp4 + s + t])/6, 
  Log[pp4]/3 - Log[s]/4 - (3*Log[-pp4 + s])/2 + (7*Log[s + t])/12 + 
   (5*Log[-pp4 + s + t])/6, (5*Log[pp4])/3 - (5*Log[s])/2 - Log[-pp4 + s] + 
   (13*Log[s + t])/6 - Log[-pp4 + s + t]/3, -Log[pp4]/2 + 2*Log[s] - 
   Log[-pp4 + s] - Log[s + t]/2, (2*Log[pp4])/3 + (3*Log[s])/2 - Log[-pp4 + s] + 
   (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/3, -6*Log[pp4] + 16*Log[s] - 
   4*Log[-pp4 + s] - 6*Log[s + t], Log[pp4] - (10*Log[s])/3 + 
   (4*Log[-pp4 + s])/3 + Log[s + t], -Log[pp4]/6 - (2*Log[s])/3 - 
   Log[-pp4 + s]/3 - Log[s + t]/6 + (4*Log[-pp4 + s + t])/3, 
  (-4*Log[pp4])/3 + (8*Log[s])/3 - (8*Log[-pp4 + s])/3 - (4*Log[s + t])/3 + 
   (8*Log[-pp4 + s + t])/3, (-19*Log[pp4])/12 + (7*Log[s])/3 - 
   (5*Log[-pp4 + s])/6 - (19*Log[s + t])/12 + (5*Log[-pp4 + s + t])/3, 
  (-5*Log[pp4])/4 + (5*Log[s])/3 - Log[-pp4 + s]/6 - (5*Log[s + t])/4 + 
   Log[-pp4 + s + t], (3*Log[pp4])/4 - (2*Log[s])/3 + Log[-pp4 + s]/6 + 
   (3*Log[s + t])/4 - Log[-pp4 + s + t], (-3*Log[pp4])/4 + (5*Log[s])/3 - 
   (7*Log[-pp4 + s])/6 - (3*Log[s + t])/4 + Log[-pp4 + s + t], 
  (-23*Log[pp4])/6 + (76*Log[s])/9 + (7*Log[-pp4 + s])/18 - (13*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, (-3*Log[pp4])/4 + (2*Log[s])/3 - Log[-pp4 + s]/6 - 
   (3*Log[s + t])/4 + Log[-pp4 + s + t], (-3*Log[pp4])/4 + (28*Log[s])/9 - 
   (23*Log[-pp4 + s])/18 - (3*Log[s + t])/4 - Log[-pp4 + s + t]/3, 
  Log[pp4]/4 - (2*Log[s])/9 + Log[-pp4 + s]/18 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/3, (-7*Log[pp4])/12 + (7*Log[s])/6 - (2*Log[-pp4 + s])/3 - 
   (7*Log[s + t])/12 + (2*Log[-pp4 + s + t])/3, 
  (3*Log[pp4])/4 - (16*Log[s])/9 - Log[-pp4 + s]/18 + (3*Log[s + t])/4 + 
   Log[-pp4 + s + t]/3, -Log[pp4]/4 + Log[s]/9 + (13*Log[-pp4 + s])/18 - 
   Log[s + t]/4 - Log[-pp4 + s + t]/3, -Log[pp4]/2 + Log[s] - Log[s + t]/2, 
  (-11*Log[pp4])/3 + (28*Log[s])/3 - (4*Log[-pp4 + s])/3 - (11*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, (-13*Log[pp4])/12 + 3*Log[s] - Log[-pp4 + s]/2 - 
   (13*Log[s + t])/12 - Log[-pp4 + s + t]/3, Log[pp4]/6 + (2*Log[s])/3 + 
   Log[-pp4 + s]/3 + Log[s + t]/6 - (4*Log[-pp4 + s + t])/3, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s])/3, Log[pp4]/12 - Log[s] + Log[-pp4 + s]/2 + 
   Log[s + t]/12 + Log[-pp4 + s + t]/3, (-5*Log[pp4])/12 + Log[s] - 
   Log[-pp4 + s]/2 - (5*Log[s + t])/12 + Log[-pp4 + s + t]/3, 
  Log[pp4] - (8*Log[s])/3 + (2*Log[-pp4 + s])/3 + Log[s + t], 
  -Log[pp4]/4 + Log[s]/3 - (5*Log[-pp4 + s])/6 - Log[s + t]/4 + 
   Log[-pp4 + s + t], -Log[pp4]/2 + (4*Log[s])/3 - Log[-pp4 + s]/3 - 
   Log[s + t]/2, -Log[pp4]/12 + Log[s]/3 + Log[-pp4 + s]/6 - Log[s + t]/12 - 
   Log[-pp4 + s + t]/3, -Log[pp4]/2 + (4*Log[s])/3 - Log[-pp4 + s]/3 - 
   Log[s + t]/2, -Log[pp4]/6 + Log[s]/3 - Log[-pp4 + s]/3 - Log[s + t]/6 + 
   Log[-pp4 + s + t]/3, (4*Log[pp4])/3 - (8*Log[s])/3 - Log[-pp4 + s]/3 + 
   (4*Log[s + t])/3 + Log[-pp4 + s + t]/3, (-7*Log[pp4])/24 + Log[s]/3 + 
   Log[-pp4 + s]/6 - (7*Log[s + t])/24 + Log[-pp4 + s + t]/12, 
  Log[pp4] - 2*Log[s] + Log[s + t], Log[pp4] - 2*Log[s] + Log[s + t], 
  Log[pp4]/4 - Log[s]/2 + Log[s + t]/4, 0, 0}, 
 {-20*Log[pp4] - 8*Log[s] + 20*Log[t] + 8*Log[-pp4 + s + t], 
  -3*Log[pp4] + (3*Log[s])/2 + 3*Log[t] - (3*Log[-pp4 + s + t])/2, 
  (-9*Log[pp4])/2 + (17*Log[s])/2 + (9*Log[t])/2 - (17*Log[-pp4 + s + t])/2, 
  15*Log[pp4] + 8*Log[s] - 15*Log[t] - 8*Log[-pp4 + s + t], 
  (17*Log[pp4])/2 - (17*Log[t])/2, -3*Log[pp4] - 6*Log[s] + 3*Log[t] + 
   6*Log[-pp4 + s + t], -16*Log[pp4] - 3*Log[s] + 16*Log[t] + 
   3*Log[-pp4 + s + t], 12*Log[pp4] + Log[s]/2 - 12*Log[t] - 
   Log[-pp4 + s + t]/2, 10*Log[pp4] + 2*Log[s] - 10*Log[t] - 
   2*Log[-pp4 + s + t], (3*Log[pp4])/2 - (3*Log[t])/2, 
  -5*Log[pp4] - 2*Log[s] + 5*Log[t] + 2*Log[-pp4 + s + t], 0, 
  5*Log[pp4] - (3*Log[s])/2 - 5*Log[t] + (3*Log[-pp4 + s + t])/2, 
  -Log[pp4] - Log[s]/2 + Log[t] + Log[-pp4 + s + t]/2, 
  (-21*Log[pp4])/2 + (3*Log[s])/2 + (21*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  -9*Log[pp4] + 9*Log[t], (39*Log[pp4])/4 + (7*Log[s])/2 - (39*Log[t])/4 - 
   (7*Log[-pp4 + s + t])/2, (-7*Log[pp4])/2 - (3*Log[s])/2 + (7*Log[t])/2 + 
   (3*Log[-pp4 + s + t])/2, 4*Log[pp4] + 4*Log[s] - 4*Log[t] - 
   4*Log[-pp4 + s + t], -Log[pp4]/2 + Log[s]/2 + Log[t]/2 - Log[-pp4 + s + t]/2, 
  (3*Log[pp4])/2 - 4*Log[s] - (3*Log[t])/2 + 4*Log[-pp4 + s + t], 
  -6*Log[pp4] - 2*Log[s] + 6*Log[t] + 2*Log[-pp4 + s + t], 
  -4*Log[pp4] + 4*Log[t], (3*Log[pp4])/2 + Log[s] - (3*Log[t])/2 - 
   Log[-pp4 + s + t], 10*Log[pp4] - (13*Log[s])/2 - 10*Log[t] + 
   (13*Log[-pp4 + s + t])/2, -13*Log[pp4] + 2*Log[s] + 13*Log[t] - 
   2*Log[-pp4 + s + t], (11*Log[pp4])/2 - 5*Log[s] - (11*Log[t])/2 + 
   5*Log[-pp4 + s + t], 17*Log[pp4] + 5*Log[s] - 17*Log[t] - 
   5*Log[-pp4 + s + t], 3*Log[pp4] - 3*Log[s] - 3*Log[t] + 3*Log[-pp4 + s + t], 
  (19*Log[pp4])/2 + Log[s] - (17*Log[t])/2 - 4*Log[-pp4 + t] - 
   Log[-pp4 + s + t], 9*Log[pp4] + 3*Log[s] - 9*Log[t] - 3*Log[-pp4 + s + t], 
  (11*Log[pp4])/2 - Log[s] - (11*Log[t])/2 + Log[-pp4 + s + t], 
  (3*Log[pp4])/2 + 2*Log[s] - (3*Log[t])/2 - 2*Log[-pp4 + s + t], 
  Log[pp4] + Log[s] - Log[t] - Log[-pp4 + s + t], 0, 
  -Log[pp4] - Log[s] + Log[t] + Log[-pp4 + s + t], 
  4*Log[pp4] + Log[s] - 4*Log[t] - Log[-pp4 + s + t], 
  (-13*Log[pp4])/2 - 2*Log[s] + (13*Log[t])/2 + 2*Log[-pp4 + s + t], 
  9*Log[pp4] - 9*Log[t], (31*Log[pp4])/2 - (31*Log[t])/2, 
  -9*Log[pp4] + 9*Log[t], 2*Log[pp4] - 2*Log[t], -Log[pp4] + Log[t], 
  (7*Log[pp4])/2 - (7*Log[t])/2, 10*Log[pp4] - 10*Log[t], 
  -4*Log[pp4] + 4*Log[t], 3*Log[pp4] - 3*Log[t], Log[pp4] - Log[t], 
  (11*Log[pp4])/2 - (11*Log[t])/2, (5*Log[pp4])/2 - (5*Log[t])/2, 
  (-15*Log[pp4])/4 + (15*Log[t])/4, (-9*Log[pp4])/4 + (9*Log[t])/4, 
  7*Log[pp4] + 2*Log[s] - 7*Log[t] - 2*Log[-pp4 + s + t], 
  -5*Log[pp4] + Log[s]/2 + 5*Log[t] - Log[-pp4 + s + t]/2, 
  2*Log[pp4] - 2*Log[t], 2*Log[pp4] - 2*Log[t], 2*Log[pp4] - 2*Log[t], 
  Log[pp4] - Log[t], 2*Log[pp4] + 2*Log[s] - 2*Log[t] - 2*Log[-pp4 + s + t], 
  9*Log[pp4] + (3*Log[s])/2 - 9*Log[t] - (3*Log[-pp4 + s + t])/2, 
  (11*Log[pp4])/2 + Log[s]/2 - (11*Log[t])/2 - Log[-pp4 + s + t]/2, 
  (-5*Log[pp4])/4 + Log[s]/2 + (5*Log[t])/4 - Log[-pp4 + s + t]/2, 
  (25*Log[pp4])/4 - (25*Log[t])/4, (11*Log[pp4])/2 + Log[s] - (11*Log[t])/2 - 
   Log[-pp4 + s + t], 11*Log[pp4] + 6*Log[s] - 11*Log[t] - 6*Log[-pp4 + s + t], 
  (-15*Log[pp4])/2 + 2*Log[s] + (15*Log[t])/2 - 2*Log[-pp4 + s + t], 
  -10*Log[pp4] - Log[s]/2 + 10*Log[t] + Log[-pp4 + s + t]/2, 
  (13*Log[pp4])/2 + 2*Log[s] - (13*Log[t])/2 - 2*Log[-pp4 + s + t], 
  (-41*Log[pp4])/2 - 4*Log[s] + (41*Log[t])/2 + 4*Log[-pp4 + s + t], 
  (19*Log[pp4])/2 + 2*Log[s] - (19*Log[t])/2 - 2*Log[-pp4 + s + t], 
  -14*Log[pp4] - 2*Log[s] + 14*Log[t] + 2*Log[-pp4 + s + t], 
  -16*Log[pp4] - (5*Log[s])/2 + 16*Log[t] + (5*Log[-pp4 + s + t])/2, 
  (-11*Log[pp4])/4 - Log[s] + (11*Log[t])/4 + Log[-pp4 + s + t], 
  (5*Log[pp4])/2 + Log[s] - (5*Log[t])/2 - Log[-pp4 + s + t], 
  (-25*Log[pp4])/2 - (5*Log[s])/2 + (25*Log[t])/2 + (5*Log[-pp4 + s + t])/2, 
  2*Log[pp4] + Log[s]/2 - 2*Log[t] - Log[-pp4 + s + t]/2, 
  (11*Log[pp4])/2 + Log[s] - (11*Log[t])/2 - Log[-pp4 + s + t], 
  (3*Log[pp4])/2 - (3*Log[t])/2, (17*Log[pp4])/2 + Log[s] - (17*Log[t])/2 - 
   Log[-pp4 + s + t], 0, (-3*Log[pp4])/2 + (3*Log[t])/2, 
  (-5*Log[pp4])/2 + (5*Log[t])/2, -2*Log[pp4] + 2*Log[t], 
  (-17*Log[pp4])/4 + (17*Log[t])/4, (-15*Log[pp4])/4 + (15*Log[t])/4, 
  3*Log[pp4] - 3*Log[t], (-3*Log[pp4])/4 + (3*Log[t])/4, 
  -5*Log[pp4] - Log[s] + 5*Log[t] + Log[-pp4 + s + t], 
  (-5*Log[pp4])/2 + (5*Log[t])/2, (5*Log[pp4])/2 - (5*Log[t])/2, 
  Log[pp4] - Log[t], -Log[pp4] + Log[t], Log[pp4] - Log[t], 
  (-3*Log[pp4])/2 + (3*Log[t])/2, -Log[pp4] + Log[t], -Log[pp4] + Log[t], 
  Log[pp4]/4 - Log[t]/4, (5*Log[pp4])/2 - (5*Log[t])/2, 
  (-3*Log[pp4])/2 + (3*Log[t])/2, (-7*Log[pp4])/4 + (7*Log[t])/4, 
  -Log[pp4]/4 + Log[t]/4, 0, (-3*Log[pp4])/4 + (3*Log[t])/4, 0, 
  Log[pp4]/4 - Log[t]/4, 0, 2*Log[pp4] - 2*Log[t], 2*Log[pp4] - 2*Log[t], 
  -Log[pp4] + Log[t], 0, 0, 0, 0, 0}, 
 {(46*Log[pp4])/3 + 6*Log[s] - (64*Log[s + t])/3, 
  (11*Log[pp4])/3 - Log[s] - (8*Log[s + t])/3, 
  (33*Log[pp4])/4 - (25*Log[s])/4 - 2*Log[s + t], 
  (-15*Log[pp4])/2 - 6*Log[s] + (27*Log[s + t])/2, 
  (-5*Log[pp4])/3 + (5*Log[s + t])/3, (53*Log[pp4])/12 + 3*Log[s] - 
   (89*Log[s + t])/12, (31*Log[pp4])/6 + (9*Log[s])/4 - (89*Log[s + t])/12, 
  (-13*Log[pp4])/2 + Log[s]/4 + (25*Log[s + t])/4, 
  (-11*Log[pp4])/3 - Log[s] + (14*Log[s + t])/3, -Log[pp4] + Log[s + t], 
  (7*Log[pp4])/3 + (3*Log[s])/2 - (23*Log[s + t])/6, 0, 
  (-13*Log[pp4])/4 + Log[s] + (9*Log[s + t])/4, (7*Log[pp4])/4 + Log[s]/2 - 
   (9*Log[s + t])/4, 4*Log[pp4] - (3*Log[s])/2 - (5*Log[s + t])/2, 
  (13*Log[pp4])/2 - (13*Log[s + t])/2, (-9*Log[pp4])/4 - (5*Log[s])/2 + 
   (19*Log[s + t])/4, Log[pp4]/3 + Log[s] - (4*Log[s + t])/3, 
  (-2*Log[pp4])/3 - 3*Log[s] + (11*Log[s + t])/3, 
  (-7*Log[pp4])/6 - Log[s]/2 + (5*Log[s + t])/3, 
  4*Log[s] - Log[s + t] - 3*Log[-pp4 + s + t], (43*Log[pp4])/6 + 2*Log[s] - 
   (55*Log[s + t])/6, (14*Log[pp4])/3 - (14*Log[s + t])/3, 
  -3*Log[pp4] - Log[s] + 4*Log[s + t], (-11*Log[pp4])/3 + (23*Log[s])/4 - 
   (25*Log[s + t])/12, (37*Log[pp4])/3 - 2*Log[s] - (31*Log[s + t])/3, 
  (-5*Log[pp4])/3 + 3*Log[s] - (4*Log[s + t])/3, 
  (-35*Log[pp4])/6 - 3*Log[s] + (53*Log[s + t])/6, 
  Log[pp4]/2 + 3*Log[s] + (3*Log[t])/2 - (7*Log[s + t])/2 - 
   (3*Log[-pp4 + s + t])/2, (-20*Log[pp4])/3 - 3*Log[s] + 4*Log[-pp4 + t] + 
   (17*Log[s + t])/3, (-31*Log[pp4])/4 - 5*Log[s] + (3*Log[t])/2 + 
   (27*Log[s + t])/4 + (3*Log[-pp4 + s + t])/2, (-13*Log[pp4])/4 + Log[s] + 
   (9*Log[s + t])/4, (-53*Log[pp4])/12 - 2*Log[s] + (77*Log[s + t])/12, 
  -Log[pp4] - Log[s] + 2*Log[s + t], -Log[pp4]/2 + Log[s + t]/2, 
  (23*Log[pp4])/12 + Log[s] - (35*Log[s + t])/12, 
  (-11*Log[pp4])/3 - Log[s] + (14*Log[s + t])/3, 
  (23*Log[pp4])/6 + Log[s] - (29*Log[s + t])/6, -5*Log[pp4] + 5*Log[s + t], 
  (-59*Log[pp4])/6 + (59*Log[s + t])/6, (15*Log[pp4])/4 - (15*Log[s + t])/4, 
  (5*Log[pp4])/12 - (5*Log[s + t])/12, (23*Log[pp4])/12 - (23*Log[s + t])/12, 
  (-7*Log[pp4])/2 + (7*Log[s + t])/2, (-77*Log[pp4])/12 + (77*Log[s + t])/12, 
  (9*Log[pp4])/4 - (9*Log[s + t])/4, (-11*Log[pp4])/12 + (11*Log[s + t])/12, 
  (-5*Log[pp4])/12 + (5*Log[s + t])/12, (-10*Log[pp4])/3 + (10*Log[s + t])/3, 
  (-43*Log[pp4])/6 + (43*Log[s + t])/6, (11*Log[pp4])/2 - (11*Log[s + t])/2, 
  (3*Log[pp4])/2 - (3*Log[s + t])/2, (-29*Log[pp4])/12 - Log[s] + 
   (41*Log[s + t])/12, (13*Log[pp4])/12 - Log[s]/4 - (5*Log[s + t])/6, 
  (-37*Log[pp4])/12 + (37*Log[s + t])/12, -Log[pp4]/12 + Log[s + t]/12, 
  (-25*Log[pp4])/12 + (25*Log[s + t])/12, Log[pp4]/12 - Log[s + t]/12, 
  (-10*Log[pp4])/3 - Log[s] + (13*Log[s + t])/3, 
  -3*Log[pp4] - (3*Log[s])/4 + (15*Log[s + t])/4, 
  (-5*Log[pp4])/3 - Log[s]/4 + (23*Log[s + t])/12, 
  Log[pp4]/12 - Log[s]/4 + Log[s + t]/6, (-23*Log[pp4])/12 + 
   (23*Log[s + t])/12, (-5*Log[pp4])/3 - Log[s]/2 + (13*Log[s + t])/6, 
  (-39*Log[pp4])/4 - 3*Log[s] + (51*Log[s + t])/4, 
  (-49*Log[pp4])/12 - Log[s] + (61*Log[s + t])/12, 
  Log[pp4]/12 + Log[s]/4 - Log[s + t]/3, (-11*Log[pp4])/6 - Log[s] + 
   (17*Log[s + t])/6, (26*Log[pp4])/3 + 2*Log[s] - (32*Log[s + t])/3, 
  (-10*Log[pp4])/3 - Log[s] + (13*Log[s + t])/3, 
  (23*Log[pp4])/6 + Log[s] - (29*Log[s + t])/6, 
  (25*Log[pp4])/6 + (5*Log[s])/4 - (65*Log[s + t])/12, 
  (19*Log[pp4])/12 + Log[s]/2 - (25*Log[s + t])/12, 
  (-13*Log[pp4])/6 - Log[s]/2 + (8*Log[s + t])/3, 
  (13*Log[pp4])/3 + (5*Log[s])/4 - (67*Log[s + t])/12, 
  -Log[pp4]/3 - Log[s]/4 + (7*Log[s + t])/12, (-5*Log[pp4])/3 - Log[s]/2 + 
   (13*Log[s + t])/6, Log[pp4]/2 - Log[s + t]/2, 
  (-2*Log[pp4])/3 - Log[s]/2 + (7*Log[s + t])/6, 6*Log[pp4] - 6*Log[s + t], 
  -Log[pp4] + Log[s + t], Log[pp4]/6 - Log[s + t]/6, 
  (4*Log[pp4])/3 - (4*Log[s + t])/3, (19*Log[pp4])/12 - (19*Log[s + t])/12, 
  (5*Log[pp4])/4 - (5*Log[s + t])/4, (-3*Log[pp4])/4 + (3*Log[s + t])/4, 
  (3*Log[pp4])/4 - (3*Log[s + t])/4, (23*Log[pp4])/6 + Log[s]/2 - 
   (13*Log[s + t])/3, (3*Log[pp4])/4 - (3*Log[s + t])/4, 
  (3*Log[pp4])/4 - (3*Log[s + t])/4, -Log[pp4]/4 + Log[s + t]/4, 
  (7*Log[pp4])/12 - (7*Log[s + t])/12, (-3*Log[pp4])/4 + (3*Log[s + t])/4, 
  Log[pp4]/4 - Log[s + t]/4, Log[pp4]/2 - Log[s + t]/2, 
  (11*Log[pp4])/3 - (11*Log[s + t])/3, (13*Log[pp4])/12 - (13*Log[s + t])/12, 
  -Log[pp4]/6 + Log[s + t]/6, 0, -Log[pp4]/12 + Log[s + t]/12, 
  (5*Log[pp4])/12 - (5*Log[s + t])/12, -Log[pp4] + Log[s + t], 
  Log[pp4]/4 - Log[s + t]/4, Log[pp4]/2 - Log[s + t]/2, 
  Log[pp4]/12 - Log[s + t]/12, Log[pp4]/2 - Log[s + t]/2, 
  Log[pp4]/6 - Log[s + t]/6, (-4*Log[pp4])/3 + (4*Log[s + t])/3, 
  (7*Log[pp4])/24 - (7*Log[s + t])/24, -Log[pp4] + Log[s + t], 
  -Log[pp4] + Log[s + t], -Log[pp4]/4 + Log[s + t]/4, 0, 0}, 
 {2*Log[s] - 2*Log[-pp4 + s], (9*Log[s])/4 - (9*Log[-pp4 + s])/2 + 
   (9*Log[t])/4, (-11*Log[s])/4 + (11*Log[-pp4 + s])/4, 
  -2*Log[s] + 2*Log[-pp4 + s], 0, -2*Log[s] + 3*Log[-pp4 + s] + Log[t] - 
   2*Log[-pp4 + s + t], (-3*Log[s])/4 + (3*Log[-pp4 + s])/4, 
  (7*Log[s])/4 - (7*Log[-pp4 + s])/4, Log[s] - Log[-pp4 + s], 0, 
  Log[s]/2 - Log[-pp4 + s]/2, 0, -Log[s]/4 + (3*Log[-pp4 + s])/2 - Log[t]/4 - 
   Log[-pp4 + s + t], (-3*Log[s])/4 + (3*Log[-pp4 + s])/2 - (5*Log[t])/4 + 
   Log[-pp4 + s + t]/2, (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, 
  -Log[s] + Log[-pp4 + s], -Log[s]/2 + Log[-pp4 + s]/2, 0, 
  -Log[s] + Log[-pp4 + s], -Log[s]/2 + Log[-pp4 + s]/2, Log[s] - Log[-pp4 + s], 
  4*Log[s] - 6*Log[-pp4 + s] + 2*Log[t], -Log[s] + Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], (5*Log[s])/4 - (5*Log[-pp4 + s])/4, 
  -2*Log[s] + 3*Log[-pp4 + s] - Log[t], Log[s] - Log[-pp4 + s], 
  Log[s] - Log[-pp4 + s], (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 0, 0, 
  Log[s] - 4*Log[-pp4 + s], 0, Log[s]/2 - Log[-pp4 + s] + Log[t]/2, 
  Log[s] - Log[-pp4 + s], Log[s]/2 - Log[-pp4 + s]/2, 0, 
  -Log[s] + Log[-pp4 + s], 0, 0, 0, 0, 0, -2*Log[s] + 4*Log[-pp4 + s] - 
   2*Log[t], -2*Log[s] + 4*Log[-pp4 + s] - 2*Log[t], 
  Log[s]/2 - Log[-pp4 + s] + Log[t]/2, Log[s]/2 - Log[-pp4 + s] + Log[t]/2, 0, 
  (-9*Log[s])/4 + (9*Log[-pp4 + s])/2 - (9*Log[t])/4, 0, 0, 0, 
  Log[s] - Log[-pp4 + s], Log[s]/4 - Log[-pp4 + s]/4, 0, 0, 0, 0, 
  Log[s] - Log[-pp4 + s], (3*Log[s])/4 - (3*Log[-pp4 + s])/4, 
  Log[s]/4 - Log[-pp4 + s]/4, Log[s]/4 - Log[-pp4 + s]/4, 0, 
  Log[s]/2 - Log[-pp4 + s]/2, 2*Log[s] - Log[-pp4 + s] - Log[t], 
  -Log[s] + 3*Log[-pp4 + s] - 2*Log[t], (-5*Log[s])/4 + (9*Log[-pp4 + s])/4 - 
   Log[t], Log[s] - Log[-pp4 + s], -2*Log[s] + 2*Log[-pp4 + s], 
  Log[s] - Log[-pp4 + s], -Log[s] + Log[-pp4 + s], 
  (-5*Log[s])/4 + (5*Log[-pp4 + s])/4, -Log[s]/2 + Log[-pp4 + s]/2, 
  Log[s]/2 - Log[-pp4 + s]/2, (-5*Log[s])/4 + (5*Log[-pp4 + s])/4, 
  Log[s]/4 - Log[-pp4 + s]/4, Log[s]/2 - Log[-pp4 + s]/2, 0, 
  Log[s]/2 - Log[-pp4 + s]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[s])/4 + Log[-pp4 + s] - Log[t]/4, -Log[s] + 2*Log[-pp4 + s] - Log[t], 
  0, 0, Log[s]/4 - Log[-pp4 + s]/2 + Log[t]/4, -Log[s] + 2*Log[-pp4 + s] - 
   Log[t], Log[s]/2 - Log[-pp4 + s] + Log[t]/2, Log[s]/2 - Log[-pp4 + s] + 
   Log[t]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*Log[s])/3 - (8*Log[s + t])/3 + 2*Log[-pp4 + s + t], 
  (29*Log[s])/36 - (9*Log[t])/4 + (13*Log[s + t])/9, 
  (15*Log[s])/4 - 2*Log[s + t] - (7*Log[-pp4 + s + t])/4, 
  (5*Log[s])/6 + (7*Log[s + t])/6 - 2*Log[-pp4 + s + t], 
  (4*Log[s])/3 - (4*Log[s + t])/3, (11*Log[s])/12 - Log[t] + 
   (37*Log[s + t])/12 - 3*Log[-pp4 + s + t], 
  (-7*Log[s])/6 + (5*Log[s + t])/12 + (3*Log[-pp4 + s + t])/4, 
  Log[s]/2 - (9*Log[s + t])/4 + (7*Log[-pp4 + s + t])/4, 
  Log[s] - 2*Log[s + t] + Log[-pp4 + s + t], 0, -Log[s]/3 - Log[s + t]/6 + 
   Log[-pp4 + s + t]/2, 0, Log[t]/4 - Log[s + t]/4, 
  (2*Log[s])/9 + (5*Log[t])/4 - (71*Log[s + t])/36 + Log[-pp4 + s + t]/2, 
  -Log[s]/3 + (11*Log[s + t])/6 - (3*Log[-pp4 + s + t])/2, 
  (5*Log[s])/6 - (5*Log[s + t])/6, (17*Log[s])/12 - (11*Log[s + t])/12 - 
   Log[-pp4 + s + t]/2, (-2*Log[s])/3 + (2*Log[s + t])/3, 
  (2*Log[s])/3 + Log[s + t]/3 - Log[-pp4 + s + t], 
  -Log[s]/2 + Log[s + t] - Log[-pp4 + s + t]/2, Log[s]/3 - (4*Log[s + t])/3 + 
   Log[-pp4 + s + t], (23*Log[s])/18 - 2*Log[t] - (23*Log[s + t])/18 + 
   2*Log[-pp4 + s + t], (2*Log[s])/3 - (2*Log[s + t])/3, 
  (-2*Log[s])/3 + (5*Log[s + t])/3 - Log[-pp4 + s + t], 
  Log[s] + (3*Log[s + t])/4 - (7*Log[-pp4 + s + t])/4, 
  (10*Log[s])/9 + Log[t] - Log[s + t]/9 - 2*Log[-pp4 + s + t], 
  (2*Log[s])/3 + Log[s + t]/3 - Log[-pp4 + s + t], 
  (11*Log[s])/6 - (17*Log[s + t])/6 + Log[-pp4 + s + t], 
  Log[s] - (5*Log[s + t])/2 + (3*Log[-pp4 + s + t])/2, 
  Log[s]/3 + (2*Log[s + t])/3 - Log[-pp4 + s + t], 
  -Log[s]/12 + (19*Log[s + t])/12 - (3*Log[-pp4 + s + t])/2, 
  (17*Log[s])/36 - 3*Log[t] + (55*Log[s + t])/36 + Log[-pp4 + s + t], 
  (-113*Log[s])/36 - 3*Log[t] + (185*Log[s + t])/36 - 2*Log[-pp4 + s + t], 
  -Log[s]/18 - Log[t]/2 + (14*Log[s + t])/9 - Log[-pp4 + s + t], 
  -Log[s]/6 + Log[s + t]/6, (5*Log[s])/12 - (17*Log[s + t])/12 + 
   Log[-pp4 + s + t], -Log[s]/3 + (4*Log[s + t])/3 - Log[-pp4 + s + t], 
  -Log[s]/6 + (7*Log[s + t])/6 - Log[-pp4 + s + t], Log[s]/3 - Log[s + t]/3, 
  Log[s]/6 - Log[s + t]/6, (-3*Log[s])/4 + (3*Log[s + t])/4, 
  (7*Log[s])/12 - (7*Log[s + t])/12, (5*Log[s])/12 - (5*Log[s + t])/12, 
  (-11*Log[s])/18 + 2*Log[t] - (25*Log[s + t])/18, 
  (-5*Log[s])/36 + 2*Log[t] - (67*Log[s + t])/36, 
  -Log[s]/12 - Log[t]/2 + (7*Log[s + t])/12, (5*Log[s])/12 - Log[t]/2 + 
   Log[s + t]/12, Log[s]/12 - Log[s + t]/12, (-5*Log[s])/36 + (9*Log[t])/4 - 
   (19*Log[s + t])/9, (-11*Log[s])/6 + (11*Log[s + t])/6, 
  Log[s] - Log[s + t], 0, (3*Log[s])/4 - (7*Log[s + t])/4 + Log[-pp4 + s + t], 
  (-3*Log[s])/4 + Log[s + t]/2 + Log[-pp4 + s + t]/4, 
  (-7*Log[s])/12 + (7*Log[s + t])/12, (5*Log[s])/12 - (5*Log[s + t])/12, 
  -Log[s]/4 + Log[s + t]/4, Log[s]/4 - Log[s + t]/4, 
  (-2*Log[s])/3 - Log[s + t]/3 + Log[-pp4 + s + t], 
  Log[s] - (7*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (2*Log[s])/3 - (11*Log[s + t])/12 + Log[-pp4 + s + t]/4, 
  -Log[s]/4 + Log[-pp4 + s + t]/4, (3*Log[s])/4 - (3*Log[s + t])/4, 
  (2*Log[s])/3 - (7*Log[s + t])/6 + Log[-pp4 + s + t]/2, 
  (-11*Log[s])/12 + Log[t] - (37*Log[s + t])/12 + 3*Log[-pp4 + s + t], 
  (-13*Log[s])/4 + 2*Log[t] + Log[s + t]/4 + Log[-pp4 + s + t], 
  (-83*Log[s])/36 + Log[t] + (14*Log[s + t])/9 - Log[-pp4 + s + t]/4, 
  (5*Log[s])/6 - (11*Log[s + t])/6 + Log[-pp4 + s + t], 
  (-5*Log[s])/3 + (11*Log[s + t])/3 - 2*Log[-pp4 + s + t], 
  Log[s] - 2*Log[s + t] + Log[-pp4 + s + t], 
  (-11*Log[s])/6 + (17*Log[s + t])/6 - Log[-pp4 + s + t], 
  (-13*Log[s])/6 + (41*Log[s + t])/12 - (5*Log[-pp4 + s + t])/4, 
  -Log[s]/12 + (7*Log[s + t])/12 - Log[-pp4 + s + t]/2, 
  -Log[s]/6 - Log[s + t]/3 + Log[-pp4 + s + t]/2, 
  (-4*Log[s])/3 + (31*Log[s + t])/12 - (5*Log[-pp4 + s + t])/4, 
  Log[s]/3 - (7*Log[s + t])/12 + Log[-pp4 + s + t]/4, 
  (2*Log[s])/3 - (7*Log[s + t])/6 + Log[-pp4 + s + t]/2, 
  Log[s]/2 - Log[s + t]/2, (5*Log[s])/3 - (13*Log[s + t])/6 + 
   Log[-pp4 + s + t]/2, 2*Log[s] - 2*Log[s + t], 
  (-2*Log[s])/3 + (2*Log[s + t])/3, -Log[s]/2 + Log[s + t]/2, 0, 
  (-5*Log[s])/12 + (5*Log[s + t])/12, (-5*Log[s])/12 + (5*Log[s + t])/12, 
  (5*Log[s])/12 - (5*Log[s + t])/12, Log[s]/12 - Log[s + t]/12, 
  (5*Log[s])/36 + Log[t]/4 + Log[s + t]/9 - Log[-pp4 + s + t]/2, 
  (-5*Log[s])/12 + Log[t] - (7*Log[s + t])/12, 
  (29*Log[s])/36 - (29*Log[s + t])/36, (5*Log[s])/36 - (5*Log[s + t])/36, 
  -Log[t]/4 + Log[s + t]/4, (-5*Log[s])/36 + Log[t] - (31*Log[s + t])/36, 
  (-7*Log[s])/36 - Log[t]/2 + (25*Log[s + t])/36, -Log[t]/2 + Log[s + t]/2, 
  Log[s] - Log[s + t], (5*Log[s])/12 - (5*Log[s + t])/12, 
  Log[s]/2 - Log[s + t]/2, -Log[s]/3 + Log[s + t]/3, 
  (-5*Log[s])/12 + (5*Log[s + t])/12, Log[s]/12 - Log[s + t]/12, 
  -Log[s]/3 + Log[s + t]/3, -Log[s]/12 + Log[s + t]/12, 
  Log[s]/6 - Log[s + t]/6, Log[s]/12 - Log[s + t]/12, 
  Log[s]/6 - Log[s + t]/6, Log[s]/2 - Log[s + t]/2, 0, 
  -Log[s]/8 + Log[s + t]/8, -Log[s]/3 + Log[s + t]/3, -Log[s] + Log[s + t], 
  -Log[s]/4 + Log[s + t]/4, 0, 0}, {0, 0, -Log[s] + Log[-pp4 + s], 0, 0, 0, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 0, 0, 0, 0, 0, 0, 0, 
  -Log[s] + Log[-pp4 + s], -Log[s] + Log[-pp4 + s], 0, 0, 0, 0, 0, 
  2*Log[-pp4 + s] - 2*Log[-pp4 + s + t], -Log[s] + Log[-pp4 + s], 0, 
  3*Log[s] - 3*Log[-pp4 + s], -2*Log[s] + 2*Log[-pp4 + s + t], 
  2*Log[s] - 2*Log[-pp4 + s], 0, 0, Log[s] - Log[-pp4 + s], 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 2*Log[-pp4 + s] - 2*Log[-pp4 + s + t], 
  -Log[s] - Log[-pp4 + s] + 2*Log[-pp4 + s + t], 
  -2*Log[s] - 3*Log[t] + 2*Log[-pp4 + s + t], Log[s] - Log[-pp4 + s], 
  -Log[s]/2 + Log[-pp4 + s]/2, Log[s] - Log[-pp4 + s], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(88*Log[pp4])/3 - (32*Log[-pp4 + s])/3 + (40*Log[t])/3 - 24*Log[s + t] - 
   8*Log[-pp4 + s + t], (11*Log[pp4])/9 - Log[t] - (11*Log[s + t])/9 + 
   Log[-pp4 + s + t], 15*Log[pp4] - 22*Log[-pp4 + s] + 3*Log[t] - 4*Log[s + t] + 
   8*Log[-pp4 + s + t], (-50*Log[pp4])/3 + 4*Log[-pp4 + s] - 10*Log[t] + 
   (44*Log[s + t])/3 + 8*Log[-pp4 + s + t], -6*Log[pp4] + (34*Log[-pp4 + s])/3 - 
   (17*Log[t])/3 + Log[s + t]/3, 5*Log[pp4] - (4*Log[-pp4 + s])/3 + 
   (2*Log[t])/3 - (13*Log[s + t])/3, (47*Log[pp4])/3 - (52*Log[-pp4 + s])/3 + 
   (29*Log[t])/3 - 7*Log[s + t] - Log[-pp4 + s + t], 
  -14*Log[pp4] + 20*Log[-pp4 + s] - 8*Log[t] + 4*Log[s + t] - 
   2*Log[-pp4 + s + t], (-28*Log[pp4])/3 + (40*Log[-pp4 + s])/3 - 
   (20*Log[t])/3 + (8*Log[s + t])/3, -2*Log[pp4] + 2*Log[-pp4 + s] - Log[t] + 
   Log[s + t], (16*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (10*Log[t])/3 - 
   4*Log[s + t] - 2*Log[-pp4 + s + t], 0, -6*Log[pp4] + 8*Log[-pp4 + s] - 
   3*Log[t] + 2*Log[s + t] - Log[-pp4 + s + t], 
  (50*Log[pp4])/9 - (8*Log[-pp4 + s])/3 + (7*Log[t])/3 - (38*Log[s + t])/9 - 
   Log[-pp4 + s + t], (32*Log[pp4])/3 - 20*Log[-pp4 + s] + 9*Log[t] - 
   (2*Log[s + t])/3 + Log[-pp4 + s + t], (40*Log[pp4])/3 - 12*Log[-pp4 + s] + 
   4*Log[t] - (22*Log[s + t])/3 + 2*Log[-pp4 + s + t], 
  (-22*Log[pp4])/3 + 7*Log[-pp4 + s] - (13*Log[t])/2 + (23*Log[s + t])/6 + 
   3*Log[-pp4 + s + t], 2*Log[pp4] - (8*Log[-pp4 + s])/3 + (7*Log[t])/3 - 
   (2*Log[s + t])/3 - Log[-pp4 + s + t], (-8*Log[pp4])/3 - (8*Log[-pp4 + s])/3 - 
   (8*Log[t])/3 + 4*Log[s + t] + 4*Log[-pp4 + s + t], 
  (-4*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + Log[t]/3 + (8*Log[s + t])/3 + 
   Log[-pp4 + s + t], (-2*Log[pp4])/3 + 2*Log[-pp4 + s] - Log[t] - Log[s + t]/3, 
  (70*Log[pp4])/9 + (16*Log[-pp4 + s])/3 - (8*Log[t])/3 - (94*Log[s + t])/9, 
  10*Log[pp4] - (25*Log[-pp4 + s])/3 + (8*Log[t])/3 - (16*Log[s + t])/3 + 
   Log[-pp4 + s + t], (-14*Log[pp4])/3 - 4*Log[-pp4 + s] + 3*Log[t] + 
   (17*Log[s + t])/3, (-34*Log[pp4])/3 + (46*Log[-pp4 + s])/3 - (20*Log[t])/3 + 
   (8*Log[s + t])/3, (184*Log[pp4])/9 - 20*Log[-pp4 + s] + 10*Log[t] - 
   (94*Log[s + t])/9, (-14*Log[pp4])/3 + (28*Log[-pp4 + s])/3 - (11*Log[t])/3 - 
   Log[s + t], (-52*Log[pp4])/3 + (68*Log[-pp4 + s])/3 - (34*Log[t])/3 + 
   6*Log[s + t], 4*Log[pp4] + 6*Log[-pp4 + s] - 4*Log[t] - 6*Log[s + t], 
  -10*Log[pp4] + (22*Log[-pp4 + s])/3 - (11*Log[t])/3 + (19*Log[s + t])/3, 
  (-34*Log[pp4])/3 + 6*Log[-pp4 + s] - 3*Log[t] + (25*Log[s + t])/3, 
  (-121*Log[pp4])/9 + (52*Log[-pp4 + s])/3 - (23*Log[t])/3 + (34*Log[s + t])/9, 
  (-113*Log[pp4])/9 + 2*Log[-pp4 + s] - Log[t] + (104*Log[s + t])/9, 
  (-44*Log[pp4])/9 + (8*Log[-pp4 + s])/3 - (4*Log[t])/3 + (32*Log[s + t])/9, 
  (-8*Log[pp4])/3 - 3*Log[s] + 5*Log[-pp4 + s] - 3*Log[t] + (2*Log[s + t])/3, 
  4*Log[pp4] + (2*Log[-pp4 + s])/3 - Log[t]/3 - (13*Log[s + t])/3, 
  (-26*Log[pp4])/3 + (16*Log[-pp4 + s])/3 - (8*Log[t])/3 + 6*Log[s + t], 
  8*Log[pp4] - (26*Log[-pp4 + s])/3 + (13*Log[t])/3 - (11*Log[s + t])/3, 
  (-32*Log[pp4])/3 + 12*Log[-pp4 + s] - 6*Log[t] + (14*Log[s + t])/3, 
  -20*Log[pp4] + (62*Log[-pp4 + s])/3 - (31*Log[t])/3 + (29*Log[s + t])/3, 
  9*Log[pp4] - 12*Log[-pp4 + s] + 6*Log[t] - 3*Log[s + t], 
  -Log[pp4]/3 + (8*Log[-pp4 + s])/3 - (4*Log[t])/3 - Log[s + t], 
  3*Log[pp4] - (4*Log[-pp4 + s])/3 + (2*Log[t])/3 - (7*Log[s + t])/3, 
  (-16*Log[pp4])/9 - (2*Log[-pp4 + s])/3 + Log[t]/3 + (19*Log[s + t])/9, 
  (-77*Log[pp4])/9 + 8*Log[-pp4 + s] - 4*Log[t] + (41*Log[s + t])/9, 
  (11*Log[pp4])/3 - 4*Log[-pp4 + s] + 2*Log[t] - (5*Log[s + t])/3, 
  (-11*Log[pp4])/3 + (16*Log[-pp4 + s])/3 - (8*Log[t])/3 + Log[s + t], 
  -Log[pp4] + (4*Log[-pp4 + s])/3 - (2*Log[t])/3 + Log[s + t]/3, 
  (-17*Log[pp4])/9 + (4*Log[-pp4 + s])/3 - (2*Log[t])/3 + (11*Log[s + t])/9, 
  (-32*Log[pp4])/3 + (10*Log[-pp4 + s])/3 - (5*Log[t])/3 + 9*Log[s + t], 
  9*Log[pp4] - 5*Log[-pp4 + s] + (5*Log[t])/2 - (13*Log[s + t])/2, 
  3*Log[pp4] - 3*Log[-pp4 + s] + (3*Log[t])/2 - (3*Log[s + t])/2, 
  (-19*Log[pp4])/3 + (28*Log[-pp4 + s])/3 - (14*Log[t])/3 + (5*Log[s + t])/3, 
  (11*Log[pp4])/3 - (20*Log[-pp4 + s])/3 + (10*Log[t])/3 - Log[s + t]/3, 
  -5*Log[pp4] + (8*Log[-pp4 + s])/3 - (4*Log[t])/3 + (11*Log[s + t])/3, 
  -Log[pp4] + (8*Log[-pp4 + s])/3 - (4*Log[t])/3 - Log[s + t]/3, 
  (-11*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (4*Log[t])/3 + (7*Log[s + t])/3, 
  -Log[pp4]/3 + (4*Log[-pp4 + s])/3 - (2*Log[t])/3 - Log[s + t]/3, 
  (-16*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (4*Log[t])/3 + 4*Log[s + t], 
  -8*Log[pp4] + 12*Log[-pp4 + s] - 6*Log[t] + 2*Log[s + t], 
  (-14*Log[pp4])/3 + (22*Log[-pp4 + s])/3 - (11*Log[t])/3 + Log[s + t], 
  (2*Log[pp4])/3 - (5*Log[-pp4 + s])/3 + (5*Log[t])/6 + Log[s + t]/6, 
  (-16*Log[pp4])/3 + (25*Log[-pp4 + s])/3 - (25*Log[t])/6 + (7*Log[s + t])/6, 
  (-14*Log[pp4])/3 + (22*Log[-pp4 + s])/3 - (11*Log[t])/3 + Log[s + t], 
  (-47*Log[pp4])/3 + 12*Log[-pp4 + s] - 6*Log[t] + (29*Log[s + t])/3, 
  (7*Log[pp4])/3 - (46*Log[-pp4 + s])/3 + (23*Log[t])/3 + (16*Log[s + t])/3, 
  (61*Log[pp4])/9 - 16*Log[-pp4 + s] + 8*Log[t] + (11*Log[s + t])/9, 
  (-16*Log[pp4])/3 + (26*Log[-pp4 + s])/3 - (13*Log[t])/3 + Log[s + t], 
  (62*Log[pp4])/3 - (82*Log[-pp4 + s])/3 + (41*Log[t])/3 - 7*Log[s + t], 
  (-26*Log[pp4])/3 + (38*Log[-pp4 + s])/3 - (19*Log[t])/3 + (7*Log[s + t])/3, 
  (34*Log[pp4])/3 - (56*Log[-pp4 + s])/3 + (28*Log[t])/3 - 2*Log[s + t], 
  (38*Log[pp4])/3 - (64*Log[-pp4 + s])/3 + (32*Log[t])/3 - 2*Log[s + t], 
  (10*Log[pp4])/3 - (11*Log[-pp4 + s])/3 + (11*Log[t])/6 - (3*Log[s + t])/2, 
  -4*Log[pp4] + (10*Log[-pp4 + s])/3 - (5*Log[t])/3 + (7*Log[s + t])/3, 
  (34*Log[pp4])/3 - (50*Log[-pp4 + s])/3 + (25*Log[t])/3 - 3*Log[s + t], 
  (-4*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (4*Log[t])/3, 
  (-14*Log[pp4])/3 + (22*Log[-pp4 + s])/3 - (11*Log[t])/3 + Log[s + t], 
  2*Log[-pp4 + s] - Log[t] - Log[s + t], (-14*Log[pp4])/3 + 
   (34*Log[-pp4 + s])/3 - (17*Log[t])/3 - Log[s + t], 
  8*Log[pp4] - 8*Log[s + t], (-2*Log[pp4])/3 - 2*Log[-pp4 + s] + Log[t] + 
   (5*Log[s + t])/3, (4*Log[pp4])/3 - (10*Log[-pp4 + s])/3 + (5*Log[t])/3 + 
   Log[s + t]/3, (8*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + (4*Log[t])/3 - 
   (4*Log[s + t])/3, 4*Log[pp4] - (17*Log[-pp4 + s])/3 + (17*Log[t])/6 - 
   (7*Log[s + t])/6, (10*Log[pp4])/3 - 5*Log[-pp4 + s] + (5*Log[t])/2 - 
   (5*Log[s + t])/6, (-7*Log[pp4])/3 + 4*Log[-pp4 + s] - 2*Log[t] + 
   Log[s + t]/3, (4*Log[pp4])/3 - Log[-pp4 + s] + Log[t]/2 - (5*Log[s + t])/6, 
  (71*Log[pp4])/9 - (22*Log[-pp4 + s])/3 + (11*Log[t])/3 - (38*Log[s + t])/9, 
  (13*Log[pp4])/3 - 6*Log[-pp4 + s] + 3*Log[t] - (4*Log[s + t])/3, 
  -Log[pp4]/9 + (10*Log[-pp4 + s])/3 - (5*Log[t])/3 - (14*Log[s + t])/9, 
  (-7*Log[pp4])/9 + (4*Log[-pp4 + s])/3 - (2*Log[t])/3 + Log[s + t]/9, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + Log[t]/3 - Log[s + t]/3, 
  (7*Log[pp4])/9 - (4*Log[-pp4 + s])/3 + (2*Log[t])/3 - Log[s + t]/9, 
  -Log[pp4]/9 - (2*Log[-pp4 + s])/3 + Log[t]/3 + (4*Log[s + t])/9, 0, 
  (16*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (2*Log[t])/3 - (14*Log[s + t])/3, 
  (4*Log[pp4])/3 + Log[-pp4 + s]/3 - Log[t]/6 - (3*Log[s + t])/2, 
  (-4*Log[pp4])/3 + (10*Log[-pp4 + s])/3 - (5*Log[t])/3 - Log[s + t]/3, 
  (2*Log[pp4])/3 - 2*Log[-pp4 + s] + Log[t] + Log[s + t]/3, 
  (2*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + (7*Log[t])/6 + Log[s + t]/2, 
  (2*Log[pp4])/3 - Log[-pp4 + s]/3 + Log[t]/6 - Log[s + t]/2, 
  (-4*Log[pp4])/3 + (4*Log[s + t])/3, (2*Log[pp4])/3 - Log[-pp4 + s] + 
   Log[t]/2 - Log[s + t]/6, (2*Log[pp4])/3 - (2*Log[s + t])/3, 
  Log[-pp4 + s]/3 - Log[t]/6 - Log[s + t]/6, (2*Log[pp4])/3 - (2*Log[s + t])/3, 
  (-2*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (4*Log[t])/3 - (2*Log[s + t])/3, 
  (-8*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (4*Log[t])/3 + (4*Log[s + t])/3, 
  (5*Log[pp4])/6 - (4*Log[-pp4 + s])/3 + (2*Log[t])/3 - Log[s + t]/6, 
  (-4*Log[pp4])/3 + (4*Log[s + t])/3, -2*Log[pp4] + 2*Log[s + t], 
  -Log[pp4]/2 + Log[s + t]/2, 0, 0}, 
 {(46*Log[pp4])/3 + 6*Log[s] - (64*Log[s + t])/3, 
  (11*Log[pp4])/3 - Log[s] - (8*Log[s + t])/3, 
  (33*Log[pp4])/4 - (25*Log[s])/4 + 2*Log[-pp4 + s] - 2*Log[s + t] - 
   2*Log[-pp4 + s + t], (-15*Log[pp4])/2 - 6*Log[s] + (27*Log[s + t])/2, 
  (-5*Log[pp4])/3 + (5*Log[s + t])/3, (53*Log[pp4])/12 + 3*Log[s] - 
   (89*Log[s + t])/12, (31*Log[pp4])/6 + (9*Log[s])/4 + 3*Log[-pp4 + s] + 
   Log[t] - (89*Log[s + t])/12 - 4*Log[-pp4 + s + t], 
  (-13*Log[pp4])/2 + Log[s]/4 + (25*Log[s + t])/4, 
  (-11*Log[pp4])/3 - Log[s] + (14*Log[s + t])/3, -Log[pp4] + Log[s + t], 
  (7*Log[pp4])/3 + (3*Log[s])/2 - (23*Log[s + t])/6, 0, 
  (-13*Log[pp4])/4 + Log[s] + (9*Log[s + t])/4, (7*Log[pp4])/4 + Log[s]/2 - 
   (9*Log[s + t])/4, 4*Log[pp4] - (3*Log[s])/2 - 2*Log[-pp4 + s] - 
   (5*Log[s + t])/2 + 2*Log[-pp4 + s + t], (13*Log[pp4])/2 + 2*Log[-pp4 + s] - 
   (13*Log[s + t])/2 - 2*Log[-pp4 + s + t], (-9*Log[pp4])/4 - (5*Log[s])/2 + 
   (19*Log[s + t])/4, Log[pp4]/3 + Log[s] - (4*Log[s + t])/3, 
  (-2*Log[pp4])/3 - 3*Log[s] + (11*Log[s + t])/3, 
  (-7*Log[pp4])/6 - Log[s]/2 + (5*Log[s + t])/3, 
  4*Log[s] - 8*Log[-pp4 + s] - Log[s + t] + 5*Log[-pp4 + s + t], 
  (43*Log[pp4])/6 + 2*Log[s] + 4*Log[-pp4 + s] - (55*Log[s + t])/6 - 
   4*Log[-pp4 + s + t], (14*Log[pp4])/3 + 4*Log[-pp4 + s] - (14*Log[s + t])/3 - 
   4*Log[-pp4 + s + t], -3*Log[pp4] - Log[s] - 4*Log[-pp4 + s] + 4*Log[s + t] + 
   4*Log[-pp4 + s + t], (-11*Log[pp4])/3 + (23*Log[s])/4 - 2*Log[-pp4 + s] - 
   (25*Log[s + t])/12 + 2*Log[-pp4 + s + t], (37*Log[pp4])/3 - 2*Log[s] - 
   (31*Log[s + t])/3, (-5*Log[pp4])/3 + 3*Log[s] - (4*Log[s + t])/3, 
  (-35*Log[pp4])/6 - 3*Log[s] + (53*Log[s + t])/6, 
  (9*Log[pp4])/2 + 3*Log[s] - 4*Log[-pp4 + s] + (3*Log[t])/2 - 
   (7*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, (-8*Log[pp4])/3 - 3*Log[s] - 
   2*Log[-pp4 + s] + (17*Log[s + t])/3 + 2*Log[-pp4 + s + t], 
  (-15*Log[pp4])/4 - 2*Log[s] - 3*Log[-pp4 + s] + Log[t]/2 + 
   (27*Log[s + t])/4 + (3*Log[-pp4 + s + t])/2, (-13*Log[pp4])/4 + Log[s] + 
   (9*Log[s + t])/4, (-53*Log[pp4])/12 - 2*Log[s] - 2*Log[-pp4 + s] + 
   (77*Log[s + t])/12 + 2*Log[-pp4 + s + t], -Log[pp4] - Log[s] + 2*Log[s + t], 
  -Log[pp4]/2 + Log[s + t]/2, (23*Log[pp4])/12 - 2*Log[s] + Log[-pp4 + s] + 
   Log[t] - (35*Log[s + t])/12 - 2*Log[-pp4 + s + t], 
  (-11*Log[pp4])/3 - Log[s] - 2*Log[-pp4 + s] + (14*Log[s + t])/3 + 
   2*Log[-pp4 + s + t], (23*Log[pp4])/6 + Log[s] - (29*Log[s + t])/6, 
  -5*Log[pp4] + 5*Log[s + t], (-59*Log[pp4])/6 + (59*Log[s + t])/6, 
  (15*Log[pp4])/4 - (15*Log[s + t])/4, (5*Log[pp4])/12 - (5*Log[s + t])/12, 
  (23*Log[pp4])/12 - (23*Log[s + t])/12, (-7*Log[pp4])/2 + (7*Log[s + t])/2, 
  (-77*Log[pp4])/12 + (77*Log[s + t])/12, (9*Log[pp4])/4 - (9*Log[s + t])/4, 
  (-11*Log[pp4])/12 + (11*Log[s + t])/12, (-5*Log[pp4])/12 + (5*Log[s + t])/12, 
  (-10*Log[pp4])/3 + (10*Log[s + t])/3, (-43*Log[pp4])/6 + (43*Log[s + t])/6, 
  (11*Log[pp4])/2 - (11*Log[s + t])/2, (3*Log[pp4])/2 - (3*Log[s + t])/2, 
  (-29*Log[pp4])/12 - Log[s] + (41*Log[s + t])/12, 
  (13*Log[pp4])/12 - Log[s]/4 - (5*Log[s + t])/6, 
  (-37*Log[pp4])/12 + (37*Log[s + t])/12, -Log[pp4]/12 + Log[s + t]/12, 
  (-25*Log[pp4])/12 + (25*Log[s + t])/12, Log[pp4]/12 - Log[s + t]/12, 
  (-10*Log[pp4])/3 - Log[s] + (13*Log[s + t])/3, 
  -3*Log[pp4] - (3*Log[s])/4 + (15*Log[s + t])/4, 
  (-5*Log[pp4])/3 - Log[s]/4 + (23*Log[s + t])/12, 
  Log[pp4]/12 - Log[s]/4 + Log[s + t]/6, (-23*Log[pp4])/12 + 
   (23*Log[s + t])/12, (-5*Log[pp4])/3 - Log[s]/2 + (13*Log[s + t])/6, 
  (-39*Log[pp4])/4 - 3*Log[s] + (51*Log[s + t])/4, 
  (-49*Log[pp4])/12 - Log[s] + (61*Log[s + t])/12, 
  Log[pp4]/12 + Log[s]/4 - Log[s + t]/3, (-11*Log[pp4])/6 - Log[s] + 
   (17*Log[s + t])/6, (26*Log[pp4])/3 + 2*Log[s] - (32*Log[s + t])/3, 
  (-10*Log[pp4])/3 - Log[s] + (13*Log[s + t])/3, 
  (23*Log[pp4])/6 + Log[s] - (29*Log[s + t])/6, 
  (25*Log[pp4])/6 + (5*Log[s])/4 - (65*Log[s + t])/12, 
  (19*Log[pp4])/12 + Log[s]/2 - (25*Log[s + t])/12, 
  (-13*Log[pp4])/6 - Log[s]/2 + (8*Log[s + t])/3, 
  (13*Log[pp4])/3 + (5*Log[s])/4 - (67*Log[s + t])/12, 
  -Log[pp4]/3 - Log[s]/4 + (7*Log[s + t])/12, (-5*Log[pp4])/3 - Log[s]/2 + 
   (13*Log[s + t])/6, Log[pp4]/2 - Log[s + t]/2, 
  (-2*Log[pp4])/3 - Log[s]/2 + (7*Log[s + t])/6, 6*Log[pp4] - 6*Log[s + t], 
  -Log[pp4] + Log[s + t], Log[pp4]/6 - Log[s + t]/6, 
  (4*Log[pp4])/3 - (4*Log[s + t])/3, (19*Log[pp4])/12 - (19*Log[s + t])/12, 
  (5*Log[pp4])/4 - (5*Log[s + t])/4, (-3*Log[pp4])/4 + (3*Log[s + t])/4, 
  (3*Log[pp4])/4 - (3*Log[s + t])/4, (23*Log[pp4])/6 + Log[s]/2 - 
   (13*Log[s + t])/3, (3*Log[pp4])/4 - (3*Log[s + t])/4, 
  (3*Log[pp4])/4 - (3*Log[s + t])/4, -Log[pp4]/4 + Log[s + t]/4, 
  (7*Log[pp4])/12 - (7*Log[s + t])/12, (-3*Log[pp4])/4 + (3*Log[s + t])/4, 
  Log[pp4]/4 - Log[s + t]/4, Log[pp4]/2 - Log[s + t]/2, 
  (11*Log[pp4])/3 - (11*Log[s + t])/3, (13*Log[pp4])/12 - (13*Log[s + t])/12, 
  -Log[pp4]/6 + Log[s + t]/6, 0, -Log[pp4]/12 + Log[s + t]/12, 
  (5*Log[pp4])/12 - (5*Log[s + t])/12, -Log[pp4] + Log[s + t], 
  Log[pp4]/4 - Log[s + t]/4, Log[pp4]/2 - Log[s + t]/2, 
  Log[pp4]/12 - Log[s + t]/12, Log[pp4]/2 - Log[s + t]/2, 
  Log[pp4]/6 - Log[s + t]/6, (-4*Log[pp4])/3 + (4*Log[s + t])/3, 
  (7*Log[pp4])/24 - (7*Log[s + t])/24, -Log[pp4] + Log[s + t], 
  -Log[pp4] + Log[s + t], -Log[pp4]/4 + Log[s + t]/4, 0, 0}, 
 {(64*Log[pp4])/3 + 2*Log[-pp4 + s] - (46*Log[t])/3 - 8*Log[-pp4 + s + t], 
  -2*Log[pp4] + (10*Log[-pp4 + s])/9 - Log[t]/9 + Log[-pp4 + s + t], 
  -2*Log[pp4] - 16*Log[-pp4 + s] + 13*Log[t] + 5*Log[-pp4 + s + t], 
  -18*Log[pp4] - (10*Log[-pp4 + s])/3 + (40*Log[t])/3 + 8*Log[-pp4 + s + t], 
  (-17*Log[pp4])/3 + (13*Log[-pp4 + s])/3 + (4*Log[t])/3, 
  (2*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (2*Log[t])/3, 
  (44*Log[pp4])/3 - 5*Log[-pp4 + s] - (8*Log[t])/3 - 7*Log[-pp4 + s + t], 
  -6*Log[pp4] + 7*Log[-pp4 + s] + Log[t] - 2*Log[-pp4 + s + t], 
  (-20*Log[pp4])/3 + (17*Log[-pp4 + s])/3 + Log[t], -Log[pp4] + Log[-pp4 + s], 
  (16*Log[pp4])/3 - (10*Log[t])/3 - 2*Log[-pp4 + s + t], 0, 
  -2*Log[pp4] + 3*Log[-pp4 + s] - Log[-pp4 + s + t], 
  (10*Log[pp4])/3 + Log[-pp4 + s]/9 - (22*Log[t])/9 - Log[-pp4 + s + t], 
  5*Log[pp4] - (35*Log[-pp4 + s])/3 + (2*Log[t])/3 + 6*Log[-pp4 + s + t], 
  7*Log[pp4] - (10*Log[-pp4 + s])/3 - (2*Log[t])/3 - 3*Log[-pp4 + s + t], 
  (-19*Log[pp4])/2 + (7*Log[-pp4 + s])/3 + (25*Log[t])/6 + 3*Log[-pp4 + s + t], 
  (10*Log[pp4])/3 - (5*Log[-pp4 + s])/3 - (2*Log[t])/3 - Log[-pp4 + s + t], 
  (-20*Log[pp4])/3 - Log[-pp4 + s] + (11*Log[t])/3 + 4*Log[-pp4 + s + t], 
  (-2*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + 2*Log[t] + Log[-pp4 + s + t], 
  -Log[pp4] + (2*Log[-pp4 + s])/3 + Log[t]/3, 
  (16*Log[pp4])/3 + (2*Log[-pp4 + s])/9 + (22*Log[t])/9 - 8*Log[-pp4 + s + t], 
  (8*Log[pp4])/3 - Log[-pp4 + s]/3 - Log[t]/3 - 2*Log[-pp4 + s + t], 
  -3*Log[pp4] - (13*Log[-pp4 + s])/3 + (4*Log[t])/3 + 6*Log[-pp4 + s + t], 
  (-23*Log[pp4])/3 + (17*Log[-pp4 + s])/3 + Log[t] + Log[-pp4 + s + t], 
  6*Log[pp4] - (106*Log[-pp4 + s])/9 + (16*Log[t])/9 + 4*Log[-pp4 + s + t], 
  (-5*Log[pp4])/3 + 4*Log[-pp4 + s] - Log[t]/3 - 2*Log[-pp4 + s + t], 
  (-40*Log[pp4])/3 + 8*Log[-pp4 + s] + (10*Log[t])/3 + 2*Log[-pp4 + s + t], 
  2*Log[pp4] + 6*Log[-pp4 + s] - 2*Log[t] - 6*Log[-pp4 + s + t], 
  (-20*Log[pp4])/3 + (4*Log[-pp4 + s])/3 + (7*Log[t])/3 - 2*Log[-pp4 + t] + 
   5*Log[-pp4 + s + t], -7*Log[pp4] + Log[-pp4 + s]/3 + (2*Log[t])/3 + 
   6*Log[-pp4 + s + t], (-17*Log[pp4])/3 + (64*Log[-pp4 + s])/9 + (5*Log[t])/9 - 
   2*Log[-pp4 + s + t], -8*Log[pp4] - (16*Log[-pp4 + s])/9 + (25*Log[t])/9 + 
   7*Log[-pp4 + s + t], (-10*Log[pp4])/3 + (2*Log[-pp4 + s])/9 + (10*Log[t])/9 + 
   2*Log[-pp4 + s + t], (8*Log[-pp4 + s])/3 - (8*Log[t])/3, 
  (8*Log[pp4])/3 + (5*Log[-pp4 + s])/3 + (2*Log[t])/3 - 5*Log[-pp4 + s + t], 
  (-14*Log[pp4])/3 - 3*Log[s] - Log[t]/3 + 5*Log[-pp4 + s + t], 
  (13*Log[pp4])/3 - (11*Log[-pp4 + s])/3 - (2*Log[t])/3, 
  -6*Log[pp4] + (14*Log[-pp4 + s])/3 + (4*Log[t])/3, 
  (-31*Log[pp4])/3 + (35*Log[-pp4 + s])/3 - (4*Log[t])/3, 
  6*Log[pp4] - 4*Log[-pp4 + s] - 2*Log[t], (-4*Log[pp4])/3 + 2*Log[-pp4 + s] - 
   (2*Log[t])/3, (2*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + (5*Log[t])/3, 
  Log[pp4]/3 - (5*Log[-pp4 + s])/9 + (2*Log[t])/9, 
  -4*Log[pp4] + (65*Log[-pp4 + s])/9 - (29*Log[t])/9, 
  2*Log[pp4] - (11*Log[-pp4 + s])/3 + (5*Log[t])/3, 
  (-8*Log[pp4])/3 + 3*Log[-pp4 + s] - Log[t]/3, 
  (-2*Log[pp4])/3 + Log[-pp4 + s]/3 + Log[t]/3, 
  (-2*Log[pp4])/3 + (26*Log[-pp4 + s])/9 - (20*Log[t])/9, 
  (-5*Log[pp4])/3 - 3*Log[-pp4 + s] + (14*Log[t])/3, 
  (5*Log[pp4])/2 - (5*Log[t])/2, (3*Log[pp4])/2 - (3*Log[-pp4 + s])/2, 
  (-14*Log[pp4])/3 + (14*Log[-pp4 + s])/3, (10*Log[pp4])/3 - 
   (13*Log[-pp4 + s])/3 + Log[t], (-4*Log[pp4])/3 - Log[-pp4 + s]/3 + 
   (5*Log[t])/3, (-4*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (4*Log[t])/3, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3, (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, 
  (-4*Log[pp4])/3 + (4*Log[t])/3, -6*Log[pp4] + 5*Log[-pp4 + s] + Log[t], 
  (-11*Log[pp4])/3 + 3*Log[-pp4 + s] + (2*Log[t])/3, 
  (5*Log[pp4])/6 - Log[-pp4 + s]/3 - Log[t]/2, 
  (-25*Log[pp4])/6 + (8*Log[-pp4 + s])/3 + (3*Log[t])/2, 
  (-11*Log[pp4])/3 + 3*Log[-pp4 + s] + (2*Log[t])/3, 
  -6*Log[pp4] + (20*Log[-pp4 + s])/3 - (2*Log[t])/3, 
  (23*Log[pp4])/3 - (14*Log[-pp4 + s])/3 - 3*Log[t], 
  8*Log[pp4] - (55*Log[-pp4 + s])/9 - (17*Log[t])/9, 
  (-13*Log[pp4])/3 + 4*Log[-pp4 + s] + Log[t]/3, 
  (41*Log[pp4])/3 - 10*Log[-pp4 + s] - (11*Log[t])/3, 
  (-19*Log[pp4])/3 + (16*Log[-pp4 + s])/3 + Log[t], 
  (28*Log[pp4])/3 - 8*Log[-pp4 + s] - (4*Log[t])/3, 
  (32*Log[pp4])/3 - 9*Log[-pp4 + s] - (5*Log[t])/3, 
  (11*Log[pp4])/6 - Log[-pp4 + s] - (5*Log[t])/6, 
  (-5*Log[pp4])/3 + (4*Log[-pp4 + s])/3 + Log[t]/3, 
  (25*Log[pp4])/3 - 7*Log[-pp4 + s] - (4*Log[t])/3, 
  (-4*Log[pp4])/3 + Log[-pp4 + s] + Log[t]/3, 
  (-11*Log[pp4])/3 + 3*Log[-pp4 + s] + (2*Log[t])/3, -Log[pp4] + Log[-pp4 + s], 
  (-17*Log[pp4])/3 + 6*Log[-pp4 + s] - Log[t]/3, 4*Log[-pp4 + s] - 4*Log[t], 
  Log[pp4] - (4*Log[-pp4 + s])/3 + Log[t]/3, 
  (5*Log[pp4])/3 - (5*Log[-pp4 + s])/3, (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3, 
  (17*Log[pp4])/6 - (5*Log[-pp4 + s])/3 - (7*Log[t])/6, 
  (5*Log[pp4])/2 - (4*Log[-pp4 + s])/3 - (7*Log[t])/6, 
  -2*Log[pp4] + (4*Log[-pp4 + s])/3 + (2*Log[t])/3, 
  Log[pp4]/2 - Log[-pp4 + s]/3 - Log[t]/6, (11*Log[pp4])/3 - 
   (8*Log[-pp4 + s])/9 - (25*Log[t])/9, 3*Log[pp4] - (4*Log[-pp4 + s])/3 - 
   (5*Log[t])/3, (-5*Log[pp4])/3 + (16*Log[-pp4 + s])/9 - Log[t]/9, 
  (-2*Log[pp4])/3 + (4*Log[-pp4 + s])/9 + (2*Log[t])/9, 
  Log[pp4]/3 - Log[-pp4 + s]/3, (2*Log[pp4])/3 - (4*Log[-pp4 + s])/9 - 
   (2*Log[t])/9, Log[pp4]/3 - (2*Log[-pp4 + s])/9 - Log[t]/9, 0, 
  (2*Log[pp4])/3 + (7*Log[-pp4 + s])/3 - 3*Log[t], 
  -Log[pp4]/6 + Log[-pp4 + s] - (5*Log[t])/6, 
  (-5*Log[pp4])/3 + (5*Log[-pp4 + s])/3, Log[pp4] - (2*Log[-pp4 + s])/3 - 
   Log[t]/3, (7*Log[pp4])/6 - Log[-pp4 + s] - Log[t]/6, Log[pp4]/6 - Log[t]/6, 
  (-2*Log[-pp4 + s])/3 + (2*Log[t])/3, Log[pp4]/2 - (2*Log[-pp4 + s])/3 + 
   Log[t]/6, Log[-pp4 + s]/3 - Log[t]/3, -Log[pp4]/6 + Log[-pp4 + s]/3 - 
   Log[t]/6, Log[-pp4 + s]/3 - Log[t]/3, (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 0, 
  0, 0, 0, 0}, {(112*Log[t])/9 - (112*Log[-pp4 + s + t])/9, 
  (-194*Log[t])/27 + (194*Log[-pp4 + s + t])/27, 
  -24*Log[t] + 24*Log[-pp4 + s + t], (-142*Log[t])/9 + 
   (142*Log[-pp4 + s + t])/9, (-40*Log[t])/9 + (40*Log[-pp4 + s + t])/9, 
  (-236*Log[t])/9 + (236*Log[-pp4 + s + t])/9, 
  (134*Log[t])/9 - (134*Log[-pp4 + s + t])/9, 
  (2*Log[t])/3 - (2*Log[-pp4 + s + t])/3, -4*Log[t] + 4*Log[-pp4 + s + t], 0, 
  (4*Log[t])/9 - (4*Log[-pp4 + s + t])/9, 0, 
  (4*Log[t])/3 - (4*Log[-pp4 + s + t])/3, (52*Log[t])/27 - 
   (52*Log[-pp4 + s + t])/27, (64*Log[t])/9 - (64*Log[-pp4 + s + t])/9, 
  (8*Log[t])/9 - (8*Log[-pp4 + s + t])/9, (-68*Log[t])/9 + 
   (68*Log[-pp4 + s + t])/9, (32*Log[t])/9 - (32*Log[-pp4 + s + t])/9, 
  (-32*Log[t])/9 + (32*Log[-pp4 + s + t])/9, 
  (8*Log[t])/3 - (8*Log[-pp4 + s + t])/3, (-28*Log[t])/9 + 
   (28*Log[-pp4 + s + t])/9, (-772*Log[t])/27 + (772*Log[-pp4 + s + t])/27, 
  (-32*Log[t])/9 + (32*Log[-pp4 + s + t])/9, 
  (50*Log[t])/9 - (50*Log[-pp4 + s + t])/9, 
  (-38*Log[t])/3 + (38*Log[-pp4 + s + t])/3, (-1000*Log[t])/27 + 
   (1000*Log[-pp4 + s + t])/27, (-80*Log[t])/9 + (80*Log[-pp4 + s + t])/9, 
  (-64*Log[t])/9 + (64*Log[-pp4 + s + t])/9, 
  (-16*Log[t])/3 + (16*Log[-pp4 + s + t])/3, 
  (-28*Log[t])/9 + (28*Log[-pp4 + s + t])/9, 
  (-20*Log[t])/9 + (20*Log[-pp4 + s + t])/9, 
  (-92*Log[t])/27 + (92*Log[-pp4 + s + t])/27, 
  (188*Log[t])/27 - (188*Log[-pp4 + s + t])/27, 
  (-40*Log[t])/27 + (40*Log[-pp4 + s + t])/27, 
  (8*Log[t])/9 - (8*Log[-pp4 + s + t])/9, (-20*Log[t])/9 + 
   (20*Log[-pp4 + s + t])/9, (16*Log[t])/9 - (16*Log[-pp4 + s + t])/9, 
  -3*Log[s] + 4*Log[-pp4 + s] - (19*Log[t])/9 - (17*Log[-pp4 + s + t])/9, 
  (20*Log[t])/9 - (20*Log[-pp4 + s + t])/9, 
  (106*Log[t])/9 - (106*Log[-pp4 + s + t])/9, 0, 
  (-19*Log[t])/9 + (19*Log[-pp4 + s + t])/9, 
  (-50*Log[t])/9 + (50*Log[-pp4 + s + t])/9, 
  (442*Log[t])/27 - (442*Log[-pp4 + s + t])/27, 
  (530*Log[t])/27 - (530*Log[-pp4 + s + t])/27, 
  (-50*Log[t])/9 + (50*Log[-pp4 + s + t])/9, 
  (-41*Log[t])/9 + (41*Log[-pp4 + s + t])/9, 
  (-16*Log[t])/9 + (16*Log[-pp4 + s + t])/9, 
  (494*Log[t])/27 - (494*Log[-pp4 + s + t])/27, 
  (106*Log[t])/9 - (106*Log[-pp4 + s + t])/9, 
  (-20*Log[t])/3 + (20*Log[-pp4 + s + t])/3, -Log[t] + Log[-pp4 + s + t], 
  -Log[t] + Log[-pp4 + s + t], (2*Log[t])/3 - (2*Log[-pp4 + s + t])/3, 
  (22*Log[t])/9 - (22*Log[-pp4 + s + t])/9, 
  (-2*Log[t])/9 + (2*Log[-pp4 + s + t])/9, 
  (14*Log[t])/3 - (14*Log[-pp4 + s + t])/3, 
  (-4*Log[t])/3 + (4*Log[-pp4 + s + t])/3, 
  (44*Log[t])/9 - (44*Log[-pp4 + s + t])/9, 
  (-10*Log[t])/3 + (10*Log[-pp4 + s + t])/3, 
  (-14*Log[t])/9 + (14*Log[-pp4 + s + t])/9, 0, 
  (-2*Log[t])/3 + (2*Log[-pp4 + s + t])/3, (-32*Log[t])/9 + 
   (32*Log[-pp4 + s + t])/9, (332*Log[t])/9 - (332*Log[-pp4 + s + t])/9, 
  (160*Log[t])/3 - (160*Log[-pp4 + s + t])/3, 
  (842*Log[t])/27 - (842*Log[-pp4 + s + t])/27, 
  (-16*Log[t])/9 + (16*Log[-pp4 + s + t])/9, 
  (32*Log[t])/9 - (32*Log[-pp4 + s + t])/9, -4*Log[t] + 4*Log[-pp4 + s + t], 
  (64*Log[t])/9 - (64*Log[-pp4 + s + t])/9, 
  (86*Log[t])/9 - (86*Log[-pp4 + s + t])/9, 
  (-2*Log[t])/9 + (2*Log[-pp4 + s + t])/9, 
  (20*Log[t])/9 - (20*Log[-pp4 + s + t])/9, 
  (46*Log[t])/9 - (46*Log[-pp4 + s + t])/9, 
  (-16*Log[t])/9 + (16*Log[-pp4 + s + t])/9, 
  (-32*Log[t])/9 + (32*Log[-pp4 + s + t])/9, -4*Log[t] + 4*Log[-pp4 + s + t], 
  (-56*Log[t])/9 + (56*Log[-pp4 + s + t])/9, 
  (-32*Log[t])/3 + (32*Log[-pp4 + s + t])/3, 
  (44*Log[t])/9 - (44*Log[-pp4 + s + t])/9, 
  (8*Log[t])/3 - (8*Log[-pp4 + s + t])/3, 0, 
  (-4*Log[t])/9 + (4*Log[-pp4 + s + t])/9, 
  (-4*Log[t])/9 + (4*Log[-pp4 + s + t])/9, 
  (-8*Log[t])/9 + (8*Log[-pp4 + s + t])/9, 
  (-4*Log[t])/9 + (4*Log[-pp4 + s + t])/9, (-8*Log[t])/27 + 
   (8*Log[-pp4 + s + t])/27, (68*Log[t])/9 - (68*Log[-pp4 + s + t])/9, 
  (-140*Log[t])/27 + (140*Log[-pp4 + s + t])/27, 
  (-8*Log[t])/27 + (8*Log[-pp4 + s + t])/27, 
  (-4*Log[t])/3 + (4*Log[-pp4 + s + t])/3, (152*Log[t])/27 - 
   (152*Log[-pp4 + s + t])/27, (-32*Log[t])/27 + (32*Log[-pp4 + s + t])/27, 
  (-8*Log[t])/3 + (8*Log[-pp4 + s + t])/3, (-16*Log[t])/3 + 
   (16*Log[-pp4 + s + t])/3, (-20*Log[t])/9 + (20*Log[-pp4 + s + t])/9, 
  (-8*Log[t])/3 + (8*Log[-pp4 + s + t])/3, 
  (16*Log[t])/9 - (16*Log[-pp4 + s + t])/9, 
  (20*Log[t])/9 - (20*Log[-pp4 + s + t])/9, 
  (-4*Log[t])/9 + (4*Log[-pp4 + s + t])/9, 
  (16*Log[t])/9 - (16*Log[-pp4 + s + t])/9, 
  (4*Log[t])/9 - (4*Log[-pp4 + s + t])/9, (-8*Log[t])/9 + 
   (8*Log[-pp4 + s + t])/9, (-4*Log[t])/9 + (4*Log[-pp4 + s + t])/9, 
  (-8*Log[t])/9 + (8*Log[-pp4 + s + t])/9, 0, 
  (4*Log[t])/3 - (4*Log[-pp4 + s + t])/3, 
  (4*Log[t])/3 - (4*Log[-pp4 + s + t])/3, (16*Log[t])/9 - 
   (16*Log[-pp4 + s + t])/9, 0, 0, (-4*Log[t])/3 + (4*Log[-pp4 + s + t])/3, 
  Log[pp4] - Log[s]}, {(7*Log[pp4])/9 - (230*Log[s])/9 - (7*Log[t])/9 + 
   (70*Log[-pp4 + t])/3 + (20*Log[-pp4 + s + t])/9, 
  (89*Log[pp4])/54 - (431*Log[s])/108 - (89*Log[t])/54 + (16*Log[-pp4 + t])/3 - 
   (145*Log[-pp4 + s + t])/108, (23*Log[pp4])/4 - (79*Log[s])/4 - 
   (23*Log[t])/4 + (37*Log[-pp4 + t])/2 + (5*Log[-pp4 + s + t])/4, 
  (31*Log[pp4])/18 + (44*Log[s])/9 - (31*Log[t])/18 - 4*Log[-pp4 + t] - 
   (8*Log[-pp4 + s + t])/9, (-10*Log[pp4])/9 + (107*Log[s])/9 + (10*Log[t])/9 - 
   (38*Log[-pp4 + t])/3 + (7*Log[-pp4 + s + t])/9, 
  (31*Log[pp4])/9 - (19*Log[s])/18 - (31*Log[t])/9 + (41*Log[-pp4 + t])/12 - 
   (85*Log[-pp4 + s + t])/36, (-79*Log[pp4])/36 + (41*Log[s])/36 + 
   (79*Log[t])/36 + (5*Log[-pp4 + t])/12 - (14*Log[-pp4 + s + t])/9, 
  (-5*Log[pp4])/6 + (113*Log[s])/12 + (5*Log[t])/6 - 10*Log[-pp4 + t] + 
   (7*Log[-pp4 + s + t])/12, -Log[pp4]/6 + (11*Log[s])/3 + Log[t]/6 - 
   (25*Log[-pp4 + t])/6 + Log[-pp4 + s + t]/2, -Log[pp4] + Log[s] + Log[t] - 
   Log[-pp4 + t], (7*Log[pp4])/9 - (91*Log[s])/18 - (7*Log[t])/9 + 
   (16*Log[-pp4 + t])/3 - (5*Log[-pp4 + s + t])/18, 0, 
  -Log[pp4]/6 + (49*Log[s])/12 + Log[t]/6 - (17*Log[-pp4 + t])/4 + 
   Log[-pp4 + s + t]/6, (5*Log[pp4])/54 - (365*Log[s])/108 - (5*Log[t])/54 + 
   (35*Log[-pp4 + t])/12 + (25*Log[-pp4 + s + t])/54, 
  (-25*Log[pp4])/18 - (37*Log[s])/18 + (25*Log[t])/18 + (5*Log[-pp4 + t])/2 - 
   (4*Log[-pp4 + s + t])/9, -Log[pp4]/9 - (58*Log[s])/9 + Log[t]/9 + 
   (13*Log[-pp4 + t])/2 - Log[-pp4 + s + t]/18, -Log[pp4]/18 + (77*Log[s])/18 + 
   Log[t]/18 - (19*Log[-pp4 + t])/4 + (17*Log[-pp4 + s + t])/36, 
  -Log[pp4]/9 + (8*Log[s])/9 + Log[t]/9 - (2*Log[-pp4 + t])/3 - 
   (2*Log[-pp4 + s + t])/9, (-2*Log[pp4])/9 + (13*Log[s])/9 + (2*Log[t])/9 - 
   (5*Log[-pp4 + t])/3 + (2*Log[-pp4 + s + t])/9, 
  -Log[pp4]/2 + (11*Log[s])/6 + Log[t]/2 - (5*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/6, (7*Log[pp4])/18 - (4*Log[s])/9 - (7*Log[t])/18 - 
   Log[-pp4 + t]/2 + (17*Log[-pp4 + s + t])/18, 
  (227*Log[pp4])/27 - (910*Log[s])/27 - (227*Log[t])/27 + 
   (65*Log[-pp4 + t])/2 + (65*Log[-pp4 + s + t])/54, 
  (10*Log[pp4])/9 - (71*Log[s])/9 - (10*Log[t])/9 + (23*Log[-pp4 + t])/3 + 
   (2*Log[-pp4 + s + t])/9, (-22*Log[pp4])/9 + (110*Log[s])/9 + (22*Log[t])/9 - 
   12*Log[-pp4 + t] - (2*Log[-pp4 + s + t])/9, (5*Log[pp4])/3 + (9*Log[s])/4 - 
   (5*Log[t])/3 - (5*Log[-pp4 + t])/3 - (7*Log[-pp4 + s + t])/12, 
  (98*Log[pp4])/27 - (31*Log[s])/27 - (98*Log[t])/27 + (14*Log[-pp4 + t])/3 - 
   (95*Log[-pp4 + s + t])/27, (13*Log[pp4])/9 - (8*Log[s])/9 - (13*Log[t])/9 + 
   (4*Log[-pp4 + t])/3 - (4*Log[-pp4 + s + t])/9, 
  (-4*Log[pp4])/9 + (98*Log[s])/9 + (4*Log[t])/9 - (71*Log[-pp4 + t])/6 + 
   (17*Log[-pp4 + s + t])/18, (7*Log[pp4])/6 - (23*Log[s])/6 - (7*Log[t])/6 + 
   (7*Log[-pp4 + t])/2 + Log[-pp4 + s + t]/3, (-5*Log[pp4])/18 + (56*Log[s])/9 + 
   (5*Log[t])/18 - (37*Log[-pp4 + t])/6 - Log[-pp4 + s + t]/18, 
  (-2*Log[pp4])/9 + (55*Log[s])/9 + (2*Log[t])/9 - (23*Log[-pp4 + t])/4 - 
   (13*Log[-pp4 + s + t])/36, (7*Log[pp4])/27 + (29*Log[s])/54 - 
   (7*Log[t])/27 - (7*Log[-pp4 + t])/12 + (5*Log[-pp4 + s + t])/108, 
  (-37*Log[pp4])/27 + (343*Log[s])/54 + (37*Log[t])/27 - 
   (73*Log[-pp4 + t])/12 - (29*Log[-pp4 + s + t])/108, 
  (-4*Log[pp4])/27 + (157*Log[s])/54 + (4*Log[t])/27 - (8*Log[-pp4 + t])/3 - 
   (13*Log[-pp4 + s + t])/54, -Log[pp4]/9 + (5*Log[s])/9 + Log[t]/9 - 
   Log[-pp4 + t]/2 - Log[-pp4 + s + t]/18, (17*Log[pp4])/18 - (91*Log[s])/18 - 
   (17*Log[t])/18 + (59*Log[-pp4 + t])/12 + (5*Log[-pp4 + s + t])/36, 
  (-8*Log[pp4])/9 + (61*Log[s])/9 + (8*Log[t])/9 - (20*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/9, (2*Log[pp4])/9 - (34*Log[s])/9 - (2*Log[t])/9 + 
   (23*Log[-pp4 + t])/6 - Log[-pp4 + s + t]/18, 
  (-59*Log[pp4])/18 + (89*Log[s])/9 + (5*Log[t])/18 - (13*Log[-pp4 + t])/2 - 
   (61*Log[-pp4 + s + t])/18, (-127*Log[pp4])/18 + (355*Log[s])/9 + 
   (127*Log[t])/18 - (106*Log[-pp4 + t])/3 - (37*Log[-pp4 + s + t])/9, 
  (3*Log[pp4])/2 - 10*Log[s] - (3*Log[t])/2 + (39*Log[-pp4 + t])/4 + 
   Log[-pp4 + s + t]/4, (-17*Log[pp4])/18 + (17*Log[s])/9 + (17*Log[t])/18 - 
   (31*Log[-pp4 + t])/12 + (25*Log[-pp4 + s + t])/36, 
  (29*Log[pp4])/18 - (98*Log[s])/9 - (29*Log[t])/18 + (107*Log[-pp4 + t])/12 + 
   (71*Log[-pp4 + s + t])/36, (-53*Log[pp4])/27 + (112*Log[s])/27 + 
   (53*Log[t])/27 - (29*Log[-pp4 + t])/6 + (37*Log[-pp4 + s + t])/54, 
  (-181*Log[pp4])/27 + (1189*Log[s])/54 + (181*Log[t])/27 - 
   (253*Log[-pp4 + t])/12 - (101*Log[-pp4 + s + t])/108, 
  (53*Log[pp4])/18 - (175*Log[s])/18 - (53*Log[t])/18 + (37*Log[-pp4 + t])/4 + 
   (17*Log[-pp4 + s + t])/36, (-13*Log[pp4])/18 + (107*Log[s])/18 + 
   (13*Log[t])/18 - (59*Log[-pp4 + t])/12 - (37*Log[-pp4 + s + t])/36, 
  Log[pp4]/18 + (19*Log[s])/18 - Log[t]/18 - (11*Log[-pp4 + t])/12 - 
   (5*Log[-pp4 + s + t])/36, (-100*Log[pp4])/27 + (875*Log[s])/108 + 
   (100*Log[t])/27 - (17*Log[-pp4 + t])/2 + (43*Log[-pp4 + s + t])/108, 
  (-17*Log[pp4])/9 + (142*Log[s])/9 + (17*Log[t])/9 - (91*Log[-pp4 + t])/6 - 
   (11*Log[-pp4 + s + t])/18, (11*Log[pp4])/6 - (38*Log[s])/3 - (11*Log[t])/6 + 
   (23*Log[-pp4 + t])/2 + (7*Log[-pp4 + s + t])/6, 
  (5*Log[pp4])/4 - 5*Log[s] - (5*Log[t])/4 + (19*Log[-pp4 + t])/4 + 
   Log[-pp4 + s + t]/4, (-7*Log[pp4])/6 + (17*Log[s])/3 + (7*Log[t])/6 - 
   (65*Log[-pp4 + t])/12 - Log[-pp4 + s + t]/4, 
  (9*Log[pp4])/4 - (101*Log[s])/12 - (9*Log[t])/4 + (47*Log[-pp4 + t])/6 + 
   (7*Log[-pp4 + s + t])/12, (-7*Log[pp4])/18 + (46*Log[s])/9 + (7*Log[t])/18 - 
   (49*Log[-pp4 + t])/12 - (37*Log[-pp4 + s + t])/36, 
  (-19*Log[pp4])/18 + (31*Log[s])/9 + (19*Log[t])/18 - (37*Log[-pp4 + t])/12 - 
   (13*Log[-pp4 + s + t])/36, (-13*Log[pp4])/6 + 9*Log[s] + (13*Log[t])/6 - 
   (109*Log[-pp4 + t])/12 + Log[-pp4 + s + t]/12, 
  -Log[pp4]/2 - (2*Log[s])/3 + Log[t]/2 + Log[-pp4 + t]/12 + 
   (7*Log[-pp4 + s + t])/12, (19*Log[pp4])/18 - (55*Log[s])/9 - 
   (19*Log[t])/18 + (37*Log[-pp4 + t])/6 - Log[-pp4 + s + t]/18, 
  -Log[pp4]/3 + (65*Log[s])/12 + Log[t]/3 - 6*Log[-pp4 + t] + 
   (7*Log[-pp4 + s + t])/12, (-13*Log[pp4])/18 + (205*Log[s])/36 + 
   (13*Log[t])/18 - (37*Log[-pp4 + t])/6 + (17*Log[-pp4 + s + t])/36, 
  (7*Log[pp4])/12 - (61*Log[s])/12 - (7*Log[t])/12 + (16*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/4, (-13*Log[pp4])/12 + 9*Log[s] + (13*Log[t])/12 - 
   (29*Log[-pp4 + t])/3 + (2*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/18 + (35*Log[s])/18 - (5*Log[t])/18 - (13*Log[-pp4 + t])/6 + 
   (2*Log[-pp4 + s + t])/9, (-37*Log[pp4])/9 + (91*Log[s])/18 + (37*Log[t])/9 - 
   (35*Log[-pp4 + t])/4 + (133*Log[-pp4 + s + t])/36, 
  (-11*Log[pp4])/2 - (11*Log[s])/6 + (11*Log[t])/2 - (19*Log[-pp4 + t])/12 + 
   (41*Log[-pp4 + s + t])/12, (-85*Log[pp4])/27 - (649*Log[s])/108 + 
   (85*Log[t])/27 + (53*Log[-pp4 + t])/12 + (43*Log[-pp4 + s + t])/27, 
  (8*Log[pp4])/9 - (7*Log[s])/9 - (8*Log[t])/9 + Log[-pp4 + t]/6 + 
   (11*Log[-pp4 + s + t])/18, (2*Log[pp4])/9 - (85*Log[s])/9 - (2*Log[t])/9 + 
   (32*Log[-pp4 + t])/3 - (11*Log[-pp4 + s + t])/9, 
  Log[pp4]/6 + (10*Log[s])/3 - Log[t]/6 - (23*Log[-pp4 + t])/6 + 
   Log[-pp4 + s + t]/2, (4*Log[pp4])/9 - (62*Log[s])/9 - (4*Log[t])/9 + 
   (47*Log[-pp4 + t])/6 - (17*Log[-pp4 + s + t])/18, 
  (-5*Log[pp4])/18 - (241*Log[s])/36 + (5*Log[t])/18 + (23*Log[-pp4 + t])/3 - 
   (35*Log[-pp4 + s + t])/36, (-23*Log[pp4])/36 + (23*Log[s])/18 + 
   (23*Log[t])/36 - (7*Log[-pp4 + t])/6 - Log[-pp4 + s + t]/9, 
  (-4*Log[pp4])/9 + (37*Log[s])/18 + (4*Log[t])/9 - (13*Log[-pp4 + t])/6 + 
   Log[-pp4 + s + t]/9, -Log[pp4]/18 - (185*Log[s])/36 + Log[t]/18 + 
   (35*Log[-pp4 + t])/6 - (25*Log[-pp4 + s + t])/36, 
  (23*Log[pp4])/36 + (17*Log[s])/36 - (23*Log[t])/36 - (7*Log[-pp4 + t])/12 + 
   Log[-pp4 + s + t]/9, (5*Log[pp4])/18 + (35*Log[s])/18 - (5*Log[t])/18 - 
   (13*Log[-pp4 + t])/6 + (2*Log[-pp4 + s + t])/9, Log[pp4]/2 - Log[t]/2, 
  (-7*Log[pp4])/18 + (59*Log[s])/18 + (7*Log[t])/18 - (25*Log[-pp4 + t])/6 + 
   (8*Log[-pp4 + s + t])/9, (4*Log[pp4])/3 - (20*Log[s])/3 - (4*Log[t])/3 + 
   6*Log[-pp4 + t] + (2*Log[-pp4 + s + t])/3, (-11*Log[pp4])/18 + (5*Log[s])/9 + 
   (11*Log[t])/18 - Log[-pp4 + t]/2 - Log[-pp4 + s + t]/18, 
  Log[pp4]/3 - 2*Log[s] - Log[t]/3 + (13*Log[-pp4 + t])/6 - Log[-pp4 + s + t]/6, 
  (4*Log[pp4])/3 - (4*Log[s])/3 - (4*Log[t])/3 + (4*Log[-pp4 + t])/3, 
  (8*Log[pp4])/9 - (55*Log[s])/9 - (8*Log[t])/9 + (79*Log[-pp4 + t])/12 - 
   (17*Log[-pp4 + s + t])/36, (5*Log[pp4])/9 - (52*Log[s])/9 - (5*Log[t])/9 + 
   (25*Log[-pp4 + t])/4 - (17*Log[-pp4 + s + t])/36, 
  (-7*Log[pp4])/18 + (53*Log[s])/18 + (7*Log[t])/18 - (13*Log[-pp4 + t])/4 + 
   (11*Log[-pp4 + s + t])/36, (5*Log[pp4])/9 - (7*Log[s])/9 - (5*Log[t])/9 + 
   (3*Log[-pp4 + t])/4 + Log[-pp4 + s + t]/36, 
  (-8*Log[pp4])/27 - (227*Log[s])/108 + (8*Log[t])/27 + 2*Log[-pp4 + t] + 
   (11*Log[-pp4 + s + t])/108, (-4*Log[pp4])/9 - (5*Log[s])/18 + (4*Log[t])/9 - 
   Log[-pp4 + t]/4 + (19*Log[-pp4 + s + t])/36, 
  (13*Log[pp4])/27 - (139*Log[s])/54 - (13*Log[t])/27 + (29*Log[-pp4 + t])/12 + 
   (17*Log[-pp4 + s + t])/108, (-7*Log[pp4])/54 - Log[s]/54 + (7*Log[t])/54 - 
   Log[-pp4 + t]/12 + (11*Log[-pp4 + s + t])/108, 
  Log[pp4]/2 - (5*Log[s])/12 - Log[t]/2 + (7*Log[-pp4 + t])/12 - 
   Log[-pp4 + s + t]/6, (-29*Log[pp4])/54 - (35*Log[s])/54 + (29*Log[t])/54 + 
   Log[-pp4 + t]/12 + (61*Log[-pp4 + s + t])/108, 
  -Log[pp4]/54 + (25*Log[s])/27 + Log[t]/54 - (7*Log[-pp4 + t])/12 - 
   (37*Log[-pp4 + s + t])/108, Log[pp4]/3 - Log[s]/6 - Log[t]/3 + 
   Log[-pp4 + t]/2 - Log[-pp4 + s + t]/3, Log[pp4]/3 - 6*Log[s] - Log[t]/3 + 
   (17*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/3, Log[pp4]/9 - (11*Log[s])/9 - 
   Log[t]/9 + (13*Log[-pp4 + t])/12 + (5*Log[-pp4 + s + t])/36, 
  -Log[pp4]/3 + 2*Log[s] + Log[t]/3 - (13*Log[-pp4 + t])/6 + 
   Log[-pp4 + s + t]/6, (-2*Log[pp4])/9 + Log[s]/9 + (2*Log[t])/9 - 
   Log[-pp4 + s + t]/9, -Log[pp4]/9 + (2*Log[s])/9 + Log[t]/9 - 
   Log[-pp4 + t]/12 - (5*Log[-pp4 + s + t])/36, (2*Log[pp4])/9 - (4*Log[s])/9 - 
   (2*Log[t])/9 + (5*Log[-pp4 + t])/12 + Log[-pp4 + s + t]/36, 
  (-2*Log[pp4])/9 + (10*Log[s])/9 + (2*Log[t])/9 - Log[-pp4 + t] - 
   Log[-pp4 + s + t]/9, (4*Log[pp4])/9 - (2*Log[s])/9 - (4*Log[t])/9 + 
   Log[-pp4 + t]/4 - Log[-pp4 + s + t]/36, Log[pp4]/9 - (5*Log[s])/9 - 
   Log[t]/9 + Log[-pp4 + t]/2 + Log[-pp4 + s + t]/18, 
  -Log[pp4]/9 - Log[s]/9 + Log[t]/9 + Log[-pp4 + t]/12 + Log[-pp4 + s + t]/36, 
  Log[pp4]/9 - (5*Log[s])/9 - Log[t]/9 + Log[-pp4 + t]/2 + Log[-pp4 + s + t]/18, 
  Log[pp4]/6 - Log[s]/6 - Log[t]/6 + Log[-pp4 + t]/6, 
  (7*Log[s])/6 - (4*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/6, 
  -Log[pp4]/8 - Log[s]/3 + Log[t]/8 + (7*Log[-pp4 + t])/24 + 
   Log[-pp4 + s + t]/24, (-2*Log[pp4])/9 + (7*Log[s])/9 + (2*Log[t])/9 - 
   Log[-pp4 + t] + (2*Log[-pp4 + s + t])/9, Log[s] - Log[-pp4 + t], 
  Log[s]/4 - Log[-pp4 + t]/4, Log[pp4]/6 + Log[s]/6 - Log[t]/6 - 
   Log[-pp4 + s + t]/6, 0}, {(14*Log[pp4])/9 - (14*Log[s + t])/9, 
  (-58*Log[pp4])/27 + (58*Log[s + t])/27, -6*Log[pp4] + 6*Log[s + t], 
  (-67*Log[pp4])/18 + (67*Log[s + t])/18, (-5*Log[pp4])/9 + (5*Log[s + t])/9, 
  (-59*Log[pp4])/18 + (59*Log[s + t])/18, (28*Log[pp4])/9 - (28*Log[s + t])/9, 
  Log[pp4]/12 - Log[s + t]/12, -Log[pp4]/2 + Log[s + t]/2, 0, 
  Log[pp4]/18 - Log[s + t]/18, 0, Log[pp4]/6 - Log[s + t]/6, 
  (13*Log[pp4])/54 - (13*Log[s + t])/54, (8*Log[pp4])/9 - (8*Log[s + t])/9, 
  Log[pp4]/9 - Log[s + t]/9, (-17*Log[pp4])/18 + (17*Log[s + t])/18, 
  (4*Log[pp4])/9 - (4*Log[s + t])/9, (-4*Log[pp4])/9 + (4*Log[s + t])/9, 
  Log[pp4]/3 - Log[s + t]/3, (-7*Log[pp4])/18 + (7*Log[s + t])/18, 
  (-191*Log[pp4])/27 + (191*Log[s + t])/27, (-4*Log[pp4])/9 + (4*Log[s + t])/9, 
  (13*Log[pp4])/9 - (13*Log[s + t])/9, (-19*Log[pp4])/12 + (19*Log[s + t])/12, 
  (-125*Log[pp4])/27 + (125*Log[s + t])/27, (-10*Log[pp4])/9 + 
   (10*Log[s + t])/9, (-8*Log[pp4])/9 + (8*Log[s + t])/9, 
  (-2*Log[pp4])/3 + (2*Log[s + t])/3, (-7*Log[pp4])/18 + (7*Log[s + t])/18, 
  (-5*Log[pp4])/18 + (5*Log[s + t])/18, (-23*Log[pp4])/54 + (23*Log[s + t])/54, 
  (47*Log[pp4])/54 - (47*Log[s + t])/54, (-5*Log[pp4])/27 + (5*Log[s + t])/27, 
  Log[pp4]/9 - Log[s + t]/9, (-5*Log[pp4])/18 + (5*Log[s + t])/18, 
  (2*Log[pp4])/9 - (2*Log[s + t])/9, Log[pp4]/9 - Log[s + t]/9, 
  (-13*Log[pp4])/18 + (13*Log[s + t])/18, (49*Log[pp4])/18 - 
   (103*Log[s + t])/18, Log[pp4]/2 - Log[s + t]/2, 
  (11*Log[pp4])/18 - (11*Log[s + t])/18, (-35*Log[pp4])/18 + 
   (35*Log[s + t])/18, (62*Log[pp4])/27 - (62*Log[s + t])/27, 
  (335*Log[pp4])/54 - (335*Log[s + t])/54, (-35*Log[pp4])/18 + 
   (35*Log[s + t])/18, Log[pp4]/18 - Log[s + t]/18, 
  (-2*Log[pp4])/9 + (2*Log[s + t])/9, (191*Log[pp4])/54 - (191*Log[s + t])/54, 
  (20*Log[pp4])/9 - (20*Log[s + t])/9, (-4*Log[pp4])/3 + (4*Log[s + t])/3, 
  (-3*Log[pp4])/4 + (3*Log[s + t])/4, Log[pp4]/2 - Log[s + t]/2, 
  (-7*Log[pp4])/6 + (7*Log[s + t])/6, Log[pp4]/18 - Log[s + t]/18, 
  (13*Log[pp4])/18 - (13*Log[s + t])/18, (11*Log[pp4])/6 - (11*Log[s + t])/6, 
  -Log[pp4]/6 + Log[s + t]/6, (11*Log[pp4])/18 - (11*Log[s + t])/18, 
  (-5*Log[pp4])/12 + (5*Log[s + t])/12, (-7*Log[pp4])/36 + (7*Log[s + t])/36, 
  0, -Log[pp4]/12 + Log[s + t]/12, (-4*Log[pp4])/9 + (4*Log[s + t])/9, 
  (83*Log[pp4])/18 - (83*Log[s + t])/18, (20*Log[pp4])/3 - (20*Log[s + t])/3, 
  (421*Log[pp4])/108 - (421*Log[s + t])/108, 
  (-2*Log[pp4])/9 + (2*Log[s + t])/9, (4*Log[pp4])/9 - (4*Log[s + t])/9, 
  -Log[pp4]/2 + Log[s + t]/2, (8*Log[pp4])/9 - (8*Log[s + t])/9, 
  (43*Log[pp4])/36 - (43*Log[s + t])/36, -Log[pp4]/36 + Log[s + t]/36, 
  (5*Log[pp4])/18 - (5*Log[s + t])/18, (23*Log[pp4])/36 - (23*Log[s + t])/36, 
  (-2*Log[pp4])/9 + (2*Log[s + t])/9, (-4*Log[pp4])/9 + (4*Log[s + t])/9, 
  -Log[pp4]/2 + Log[s + t]/2, (-7*Log[pp4])/9 + (7*Log[s + t])/9, 
  (-4*Log[pp4])/3 + (4*Log[s + t])/3, (11*Log[pp4])/18 - (11*Log[s + t])/18, 
  Log[pp4]/3 - Log[s + t]/3, 0, -Log[pp4]/18 + Log[s + t]/18, 
  -Log[pp4]/18 + Log[s + t]/18, -Log[pp4]/9 + Log[s + t]/9, 
  -Log[pp4]/18 + Log[s + t]/18, -Log[pp4]/27 + Log[s + t]/27, 
  (17*Log[pp4])/18 - (17*Log[s + t])/18, (-35*Log[pp4])/54 + 
   (35*Log[s + t])/54, -Log[pp4]/27 + Log[s + t]/27, 
  -Log[pp4]/6 + Log[s + t]/6, (19*Log[pp4])/27 - (19*Log[s + t])/27, 
  (-4*Log[pp4])/27 + (4*Log[s + t])/27, -Log[pp4]/3 + Log[s + t]/3, 
  (-2*Log[pp4])/3 + (2*Log[s + t])/3, (-5*Log[pp4])/18 + (5*Log[s + t])/18, 
  -Log[pp4]/3 + Log[s + t]/3, (2*Log[pp4])/9 - (2*Log[s + t])/9, 
  (5*Log[pp4])/18 - (5*Log[s + t])/18, -Log[pp4]/18 + Log[s + t]/18, 
  (2*Log[pp4])/9 - (2*Log[s + t])/9, Log[pp4]/18 - Log[s + t]/18, 
  -Log[pp4]/9 + Log[s + t]/9, -Log[pp4]/18 + Log[s + t]/18, 
  -Log[pp4]/9 + Log[s + t]/9, -Log[pp4]/2 + Log[s + t]/2, 
  Log[pp4]/6 - Log[s + t]/6, Log[pp4]/6 - Log[s + t]/6, 
  (5*Log[pp4])/9 - (5*Log[s + t])/9, 0, 0, -Log[pp4]/6 + Log[s + t]/6, 0}, 
 {(14*Log[pp4])/3 - (47*Log[s])/3 + (20*Log[t])/3 - (8*Log[-pp4 + t])/3 - 
   (26*Log[s + t])/3 + (47*Log[-pp4 + s + t])/3, 
  (-98*Log[pp4])/9 + (203*Log[s])/36 - (40*Log[t])/9 + (61*Log[-pp4 + t])/9 + 
   (58*Log[s + t])/9 - (127*Log[-pp4 + s + t])/36, 
  (39*Log[pp4])/4 + (13*Log[s])/4 - (89*Log[t])/4 - (15*Log[-pp4 + t])/2 + 
   18*Log[s + t] - (5*Log[-pp4 + s + t])/4, (-64*Log[pp4])/3 + (16*Log[s])/3 - 
   (43*Log[t])/6 + (50*Log[-pp4 + t])/3 + (67*Log[s + t])/6 - 
   (14*Log[-pp4 + s + t])/3, -27*Log[pp4] - Log[s] - (5*Log[t])/3 + 
   (92*Log[-pp4 + t])/3 + (5*Log[s + t])/3 - (8*Log[-pp4 + s + t])/3, 
  -29*Log[pp4] + 2*Log[s] - (53*Log[t])/6 + (379*Log[-pp4 + t])/12 + 
   (59*Log[s + t])/6 - (67*Log[-pp4 + s + t])/12, 
  (475*Log[pp4])/12 + (11*Log[s])/12 + (139*Log[t])/12 - 
   (517*Log[-pp4 + t])/12 - (28*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  (-39*Log[pp4])/4 - Log[s]/4 - (3*Log[t])/2 + 14*Log[-pp4 + t] - 
   Log[s + t]/4 - (9*Log[-pp4 + s + t])/4, (-47*Log[pp4])/3 - (4*Log[s])/3 - 
   (5*Log[t])/2 + (39*Log[-pp4 + t])/2 + (3*Log[s + t])/2 - 
   (3*Log[-pp4 + s + t])/2, -Log[pp4] + Log[s] + 3*Log[-pp4 + t] - 
   3*Log[-pp4 + s + t], (37*Log[pp4])/6 - Log[s]/6 - Log[t]/3 - 
   (20*Log[-pp4 + t])/3 - Log[s + t]/6 + (7*Log[-pp4 + s + t])/6, 0, 
  -3*Log[pp4] + Log[s]/4 - Log[t]/2 + (17*Log[-pp4 + t])/4 - Log[s + t]/2 - 
   Log[-pp4 + s + t]/2, (-20*Log[pp4])/9 - (109*Log[s])/36 + (13*Log[t])/18 + 
   (103*Log[-pp4 + t])/36 - (13*Log[s + t])/18 + (43*Log[-pp4 + s + t])/18, 
  (137*Log[pp4])/6 + (13*Log[s])/6 + (25*Log[t])/6 - (151*Log[-pp4 + t])/6 - 
   (8*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, (14*Log[pp4])/3 - (2*Log[s])/3 + 
   Log[t]/3 - (23*Log[-pp4 + t])/6 - Log[s + t]/3 - Log[-pp4 + s + t]/6, 
  (-71*Log[pp4])/3 - (11*Log[s])/6 - (7*Log[t])/3 + (313*Log[-pp4 + t])/12 + 
   (17*Log[s + t])/6 - (13*Log[-pp4 + s + t])/12, 
  10*Log[pp4] + Log[s] + (4*Log[t])/3 - (34*Log[-pp4 + t])/3 - 
   (4*Log[s + t])/3 + Log[-pp4 + s + t]/3, (-25*Log[pp4])/3 - (2*Log[s])/3 - 
   Log[t]/3 + (25*Log[-pp4 + t])/3 + (4*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  (47*Log[pp4])/6 + (7*Log[s])/6 + (3*Log[t])/2 - 9*Log[-pp4 + t] - 
   Log[s + t] - Log[-pp4 + s + t]/2, (-19*Log[pp4])/3 - (5*Log[s])/3 - 
   (7*Log[t])/6 + (43*Log[-pp4 + t])/6 - (5*Log[s + t])/6 + 
   (17*Log[-pp4 + s + t])/6, (-226*Log[pp4])/9 + (46*Log[s])/9 - 
   (263*Log[t])/9 + (511*Log[-pp4 + t])/18 + (191*Log[s + t])/9 - 
   (7*Log[-pp4 + s + t])/18, -7*Log[pp4] - 2*Log[s] - (7*Log[t])/3 + 
   (25*Log[-pp4 + t])/3 + (4*Log[s + t])/3 + (5*Log[-pp4 + s + t])/3, 
  (29*Log[pp4])/3 + (4*Log[s])/3 + (19*Log[t])/3 - (34*Log[-pp4 + t])/3 - 
   (13*Log[s + t])/3 - (5*Log[-pp4 + s + t])/3, 
  (-203*Log[pp4])/12 - (25*Log[s])/12 - 3*Log[t] + 17*Log[-pp4 + t] + 
   (19*Log[s + t])/4 + Log[-pp4 + s + t]/4, (-277*Log[pp4])/9 + (79*Log[s])/9 - 
   (116*Log[t])/9 + (302*Log[-pp4 + t])/9 + (125*Log[s + t])/9 - 
   (113*Log[-pp4 + s + t])/9, (-34*Log[pp4])/3 - (5*Log[s])/3 - (7*Log[t])/3 + 
   (34*Log[-pp4 + t])/3 + (10*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  (-95*Log[pp4])/3 - (7*Log[s])/3 - (11*Log[t])/3 + (223*Log[-pp4 + t])/6 + 
   (8*Log[s + t])/3 - (13*Log[-pp4 + s + t])/6, 
  (-31*Log[pp4])/2 - (5*Log[s])/2 - (7*Log[t])/2 + (37*Log[-pp4 + t])/2 + 
   2*Log[s + t] + Log[-pp4 + s + t], -6*Log[pp4] - Log[t]/6 + 
   (37*Log[-pp4 + t])/6 + (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/6, 
  (5*Log[pp4])/6 + (2*Log[s])/3 + (2*Log[t])/3 - (23*Log[-pp4 + t])/12 + 
   (5*Log[s + t])/6 - (13*Log[-pp4 + s + t])/12, 
  (-83*Log[pp4])/9 - (16*Log[s])/9 - (23*Log[t])/18 + (409*Log[-pp4 + t])/36 + 
   (23*Log[s + t])/18 - (13*Log[-pp4 + s + t])/36, 
  (128*Log[pp4])/9 + (25*Log[s])/9 + (65*Log[t])/18 - (601*Log[-pp4 + t])/36 - 
   (47*Log[s + t])/18 - (47*Log[-pp4 + s + t])/36, 
  (-4*Log[pp4])/9 + (35*Log[s])/18 - (5*Log[t])/9 + (2*Log[-pp4 + t])/9 + 
   (5*Log[s + t])/9 - (31*Log[-pp4 + s + t])/18, 
  (8*Log[pp4])/3 + Log[s]/3 + Log[t]/3 - (17*Log[-pp4 + t])/6 - Log[s + t]/3 - 
   Log[-pp4 + s + t]/6, -5*Log[pp4] - (3*Log[s])/2 - (11*Log[t])/6 + 
   (73*Log[-pp4 + t])/12 + (5*Log[s + t])/6 + (17*Log[-pp4 + s + t])/12, 
  (5*Log[pp4])/3 + (4*Log[s])/3 + (5*Log[t])/3 - (8*Log[-pp4 + t])/3 - 
   (2*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, 
  Log[pp4] + Log[t]/3 - (11*Log[-pp4 + t])/6 - Log[s + t]/3 + 
   (5*Log[-pp4 + s + t])/6, (-40*Log[pp4])/3 + (16*Log[s])/3 - (25*Log[t])/6 + 
   (127*Log[-pp4 + t])/6 + (37*Log[s + t])/6 - (91*Log[-pp4 + s + t])/6, 
  -7*Log[pp4] + 6*Log[s] + (115*Log[t])/6 + (22*Log[-pp4 + t])/3 - 
   (67*Log[s + t])/6 - (43*Log[-pp4 + s + t])/3, 
  17*Log[pp4] - 5*Log[s] + (9*Log[t])/2 - (103*Log[-pp4 + t])/4 - 
   (7*Log[s + t])/2 + (39*Log[-pp4 + s + t])/4, 
  (-23*Log[pp4])/3 - (10*Log[s])/3 + (23*Log[t])/6 + (95*Log[-pp4 + t])/12 - 
   (23*Log[s + t])/6 + (37*Log[-pp4 + s + t])/12, 
  -9*Log[pp4] - Log[s] - (47*Log[t])/6 + (133*Log[-pp4 + t])/12 + 
   (23*Log[s + t])/6 + (35*Log[-pp4 + s + t])/12, 
  (109*Log[pp4])/9 - (46*Log[s])/9 + (62*Log[t])/9 - (181*Log[-pp4 + t])/18 - 
   (62*Log[s + t])/9 + (55*Log[-pp4 + s + t])/18, 
  (56*Log[pp4])/9 - (74*Log[s])/9 + (443*Log[t])/18 - (205*Log[-pp4 + t])/36 - 
   (335*Log[s + t])/18 + (61*Log[-pp4 + s + t])/36, 
  Log[pp4]/3 + (7*Log[s])/6 - (47*Log[t])/6 - (23*Log[-pp4 + t])/12 + 
   (35*Log[s + t])/6 + (29*Log[-pp4 + s + t])/12, 
  (-31*Log[pp4])/3 - Log[s]/6 + (25*Log[t])/6 + (91*Log[-pp4 + t])/12 - 
   Log[s + t]/6 - (13*Log[-pp4 + s + t])/12, -3*Log[pp4] + Log[t]/3 + 
   (23*Log[-pp4 + t])/12 + (2*Log[s + t])/3 + Log[-pp4 + s + t]/12, 
  (50*Log[pp4])/9 - (263*Log[s])/36 + (227*Log[t])/18 - (53*Log[-pp4 + t])/18 - 
   (191*Log[s + t])/18 + (97*Log[-pp4 + s + t])/36, 
  (89*Log[pp4])/3 + (10*Log[s])/3 + (20*Log[t])/3 - (193*Log[-pp4 + t])/6 - 
   (20*Log[s + t])/3 - (5*Log[-pp4 + s + t])/6, (-29*Log[pp4])/2 - 3*Log[s] - 
   6*Log[t] + (33*Log[-pp4 + t])/2 + 4*Log[s + t] + 3*Log[-pp4 + s + t], 
  Log[pp4]/2 - (13*Log[t])/4 - (3*Log[-pp4 + t])/4 + (9*Log[s + t])/4 + 
   (5*Log[-pp4 + s + t])/4, (-29*Log[pp4])/3 - (7*Log[s])/3 + (7*Log[t])/2 + 
   (43*Log[-pp4 + t])/4 - (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/4, 
  (181*Log[pp4])/12 + (23*Log[s])/12 - (27*Log[t])/4 - (31*Log[-pp4 + t])/2 + 
   (7*Log[s + t])/2 + (7*Log[-pp4 + s + t])/4, 7*Log[pp4] + 3*Log[s] + 
   (13*Log[t])/6 - (119*Log[-pp4 + t])/12 - Log[s + t]/6 - 
   (25*Log[-pp4 + s + t])/12, -7*Log[pp4] - 2*Log[s] + (25*Log[t])/6 + 
   (85*Log[-pp4 + t])/12 - (13*Log[s + t])/6 - Log[-pp4 + s + t]/12, 
  (17*Log[pp4])/3 - (2*Log[s])/3 + (11*Log[t])/2 - (17*Log[-pp4 + t])/4 - 
   (11*Log[s + t])/2 - (3*Log[-pp4 + s + t])/4, (-14*Log[pp4])/3 - Log[s]/3 - 
   (3*Log[t])/2 + (29*Log[-pp4 + t])/4 + Log[s + t]/2 - 
   (5*Log[-pp4 + s + t])/4, (49*Log[pp4])/3 - Log[s]/3 + (5*Log[t])/6 - 
   (113*Log[-pp4 + t])/6 - (11*Log[s + t])/6 + (23*Log[-pp4 + s + t])/6, 
  (-67*Log[pp4])/4 - (5*Log[s])/4 - 2*Log[t] + 20*Log[-pp4 + t] + 
   (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, 
  (-151*Log[pp4])/12 - (5*Log[s])/12 - (5*Log[t])/6 + (89*Log[-pp4 + t])/6 + 
   (7*Log[s + t])/12 - (19*Log[-pp4 + s + t])/12, 
  (79*Log[pp4])/12 - Log[s]/12 - Log[t]/4 - 7*Log[-pp4 + t] + 
   (3*Log[-pp4 + s + t])/4, (-97*Log[pp4])/6 - Log[s]/3 - Log[t]/4 + 
   18*Log[-pp4 + t] + Log[s + t]/4 - (3*Log[-pp4 + s + t])/2, 
  (-65*Log[pp4])/6 - (7*Log[s])/6 - (11*Log[t])/6 + (77*Log[-pp4 + t])/6 + 
   (4*Log[s + t])/3 - Log[-pp4 + s + t]/3, (89*Log[pp4])/3 - (14*Log[s])/3 + 
   (65*Log[t])/6 - (379*Log[-pp4 + t])/12 - (83*Log[s + t])/6 + 
   (115*Log[-pp4 + s + t])/12, (200*Log[pp4])/3 - (11*Log[s])/3 + 19*Log[t] - 
   (299*Log[-pp4 + t])/4 - 20*Log[s + t] + (51*Log[-pp4 + s + t])/4, 
  (1553*Log[pp4])/36 - (149*Log[s])/36 + (215*Log[t])/18 - 
   (1675*Log[-pp4 + t])/36 - (421*Log[s + t])/36 + (131*Log[-pp4 + s + t])/18, 
  (-32*Log[pp4])/3 - (7*Log[s])/3 - (5*Log[t])/3 + (67*Log[-pp4 + t])/6 + 
   (2*Log[s + t])/3 + (17*Log[-pp4 + s + t])/6, 
  (79*Log[pp4])/3 + (8*Log[s])/3 + (10*Log[t])/3 - (94*Log[-pp4 + t])/3 - 
   (4*Log[s + t])/3 + Log[-pp4 + s + t]/3, (-46*Log[pp4])/3 - (5*Log[s])/3 - 
   (5*Log[t])/2 + (37*Log[-pp4 + t])/2 + (3*Log[s + t])/2 - 
   Log[-pp4 + s + t]/2, (95*Log[pp4])/3 + (7*Log[s])/3 + (11*Log[t])/3 - 
   (223*Log[-pp4 + t])/6 - (8*Log[s + t])/3 + (13*Log[-pp4 + s + t])/6, 
  (439*Log[pp4])/12 + (41*Log[s])/12 + (29*Log[t])/6 - (127*Log[-pp4 + t])/3 - 
   (43*Log[s + t])/12 + (13*Log[-pp4 + s + t])/12, 
  -Log[pp4]/3 + (5*Log[s])/6 + (5*Log[t])/12 + (5*Log[-pp4 + t])/6 + 
   Log[s + t]/12 - (11*Log[-pp4 + s + t])/6, (9*Log[pp4])/2 + Log[s]/2 + 
   Log[t]/3 - (23*Log[-pp4 + t])/6 - (5*Log[s + t])/6 - 
   (2*Log[-pp4 + s + t])/3, (251*Log[pp4])/12 + (25*Log[s])/12 + 
   (19*Log[t])/6 - (151*Log[-pp4 + t])/6 - (23*Log[s + t])/12 + 
   (11*Log[-pp4 + s + t])/12, (-59*Log[pp4])/12 - (13*Log[s])/12 - 
   (11*Log[t])/12 + (59*Log[-pp4 + t])/12 + (2*Log[s + t])/3 + 
   (4*Log[-pp4 + s + t])/3, (-65*Log[pp4])/6 - (7*Log[s])/6 - (11*Log[t])/6 + 
   (77*Log[-pp4 + t])/6 + (4*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  -9*Log[pp4] - Log[s] - (3*Log[t])/2 + 10*Log[-pp4 + t] + (3*Log[s + t])/2, 
  (-173*Log[pp4])/6 - (13*Log[s])/6 - (17*Log[t])/6 + (197*Log[-pp4 + t])/6 + 
   (7*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, -32*Log[pp4] - 4*Log[s] - 
   4*Log[t] + 34*Log[-pp4 + t] + 4*Log[s + t] + 2*Log[-pp4 + s + t], 
  (35*Log[pp4])/3 + (4*Log[s])/3 + (11*Log[t])/6 - (77*Log[-pp4 + t])/6 - 
   (11*Log[s + t])/6 - Log[-pp4 + s + t]/6, (29*Log[pp4])/3 + Log[s]/3 + 
   Log[t] - (23*Log[-pp4 + t])/2 - Log[s + t] + (3*Log[-pp4 + s + t])/2, 
  (4*Log[pp4])/3 - (4*Log[s])/3 - 4*Log[-pp4 + t] + 4*Log[-pp4 + s + t], 
  (19*Log[pp4])/2 - Log[t]/6 - (127*Log[-pp4 + t])/12 + Log[s + t]/6 + 
   (13*Log[-pp4 + s + t])/12, (55*Log[pp4])/6 + Log[s]/3 - Log[t]/6 - 
   (115*Log[-pp4 + t])/12 + Log[s + t]/6 + Log[-pp4 + s + t]/12, 
  (-26*Log[pp4])/3 - Log[s]/3 - Log[t]/3 + (115*Log[-pp4 + t])/12 + 
   Log[s + t]/3 - (7*Log[-pp4 + s + t])/12, (-5*Log[pp4])/6 - (2*Log[s])/3 - 
   Log[t]/6 - Log[-pp4 + t]/12 + Log[s + t]/6 + (19*Log[-pp4 + s + t])/12, 
  (-37*Log[pp4])/18 + (83*Log[s])/36 + (7*Log[t])/18 - (5*Log[-pp4 + t])/9 + 
   Log[s + t]/9 - (7*Log[-pp4 + s + t])/36, (29*Log[pp4])/3 + (4*Log[s])/3 + 
   (17*Log[t])/6 - (169*Log[-pp4 + t])/12 - (17*Log[s + t])/6 + 
   (37*Log[-pp4 + s + t])/12, (-131*Log[pp4])/9 - (40*Log[s])/9 - 
   (35*Log[t])/18 + (685*Log[-pp4 + t])/36 + (35*Log[s + t])/18 - 
   Log[-pp4 + s + t]/36, (-26*Log[pp4])/9 - (10*Log[s])/9 - Log[t]/9 + 
   (151*Log[-pp4 + t])/36 + Log[s + t]/9 - (7*Log[-pp4 + s + t])/36, 
  Log[pp4]/3 + (5*Log[s])/12 - Log[t]/2 - (5*Log[-pp4 + t])/4 + Log[s + t]/2 + 
   Log[-pp4 + s + t]/2, (26*Log[pp4])/9 - (26*Log[s])/9 + (19*Log[t])/9 - 
   (79*Log[-pp4 + t])/36 - (19*Log[s + t])/9 + (79*Log[-pp4 + s + t])/36, 
  (31*Log[pp4])/9 + (37*Log[s])/18 - (4*Log[t])/9 - (143*Log[-pp4 + t])/36 + 
   (4*Log[s + t])/9 - (55*Log[-pp4 + s + t])/36, 
  (3*Log[s])/2 - Log[t] - Log[-pp4 + t]/2 + Log[s + t] - Log[-pp4 + s + t], 
  (-46*Log[pp4])/3 - (5*Log[s])/3 - 2*Log[t] + 17*Log[-pp4 + t] + 2*Log[s + t], 
  (-41*Log[pp4])/6 - (2*Log[s])/3 - (5*Log[t])/6 + (91*Log[-pp4 + t])/12 + 
   (5*Log[s + t])/6 - Log[-pp4 + s + t]/12, (-29*Log[pp4])/3 - Log[s]/3 - 
   Log[t] + (23*Log[-pp4 + t])/2 + Log[s + t] - (3*Log[-pp4 + s + t])/2, 
  (19*Log[pp4])/3 + (2*Log[s])/3 + (2*Log[t])/3 - (20*Log[-pp4 + t])/3 - 
   (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, (47*Log[pp4])/6 + (2*Log[s])/3 + 
   (5*Log[t])/6 - (103*Log[-pp4 + t])/12 - (5*Log[s + t])/6 + 
   Log[-pp4 + s + t]/12, (-7*Log[pp4])/6 - Log[s]/3 - Log[t]/6 + 
   (11*Log[-pp4 + t])/12 + Log[s + t]/6 + (7*Log[-pp4 + s + t])/12, 
  (16*Log[pp4])/3 + (2*Log[s])/3 + (2*Log[t])/3 - (17*Log[-pp4 + t])/3 - 
   (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, (11*Log[pp4])/6 - Log[s]/3 + 
   Log[t]/6 - (35*Log[-pp4 + t])/12 - Log[s + t]/6 + (17*Log[-pp4 + s + t])/12, 
  (-8*Log[pp4])/3 - Log[s]/3 - Log[t]/3 + (17*Log[-pp4 + t])/6 + Log[s + t]/3 + 
   Log[-pp4 + s + t]/6, (-3*Log[pp4])/2 - Log[t]/6 + (23*Log[-pp4 + t])/12 + 
   Log[s + t]/6 - (5*Log[-pp4 + s + t])/12, (-8*Log[pp4])/3 - Log[s]/3 - 
   Log[t]/3 + (17*Log[-pp4 + t])/6 + Log[s + t]/3 + Log[-pp4 + s + t]/6, 
  (-47*Log[pp4])/6 - (7*Log[s])/6 - Log[t]/2 + 8*Log[-pp4 + t] + 
   (3*Log[s + t])/2, (-23*Log[pp4])/6 - Log[s]/6 + 4*Log[-pp4 + t] - 
   Log[s + t]/2 + Log[-pp4 + s + t]/2, (49*Log[pp4])/24 + Log[s]/12 + 
   (3*Log[t])/8 - (17*Log[-pp4 + t])/8 - Log[s + t]/2 + Log[-pp4 + s + t]/8, 
  (16*Log[pp4])/3 + Log[s]/3 + (2*Log[t])/3 - (16*Log[-pp4 + t])/3 - 
   (5*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, -2*Log[pp4] + Log[s] + 
   Log[-pp4 + t], Log[s]/4 - Log[-pp4 + t]/4, Log[s]/2 - Log[t]/2 + 
   Log[s + t]/2 - Log[-pp4 + s + t]/2, 0}, 
 {(40*Log[pp4])/3 - (296*Log[s])/9 - (106*Log[t])/9 + 24*Log[-pp4 + t] + 
   (172*Log[s + t])/9 - (106*Log[-pp4 + s + t])/9, 
  (202*Log[pp4])/9 - (287*Log[s])/27 + (37*Log[t])/54 - (13*Log[-pp4 + t])/9 - 
   (317*Log[s + t])/27 + (37*Log[-pp4 + s + t])/54, 
  -28*Log[pp4] - 13*Log[s] + 7*Log[t] + 26*Log[-pp4 + t] + Log[s + t] + 
   7*Log[-pp4 + s + t], (98*Log[pp4])/3 + (176*Log[s])/9 + (16*Log[t])/9 - 
   (62*Log[-pp4 + t])/3 - (316*Log[s + t])/9 + (16*Log[-pp4 + s + t])/9, 
  (128*Log[pp4])/3 + (152*Log[s])/9 + (46*Log[t])/9 - (130*Log[-pp4 + t])/3 - 
   (238*Log[s + t])/9 + (46*Log[-pp4 + s + t])/9, 
  (136*Log[pp4])/3 - (95*Log[s])/9 + (37*Log[t])/18 - (169*Log[-pp4 + t])/6 - 
   (193*Log[s + t])/18 + (37*Log[-pp4 + s + t])/18, 
  (-226*Log[pp4])/3 - (124*Log[s])/9 - (91*Log[t])/18 + (87*Log[-pp4 + t])/2 + 
   (1003*Log[s + t])/18 - (91*Log[-pp4 + s + t])/18, 
  18*Log[pp4] + (50*Log[s])/3 + (16*Log[t])/3 - 24*Log[-pp4 + t] - 
   (64*Log[s + t])/3 + (16*Log[-pp4 + s + t])/3, 
  32*Log[pp4] + 12*Log[s] + (11*Log[t])/3 - (71*Log[-pp4 + t])/3 - 
   (83*Log[s + t])/3 + (11*Log[-pp4 + s + t])/3, 
  4*Log[t] - 4*Log[-pp4 + t] - 4*Log[s + t] + 4*Log[-pp4 + s + t], 
  (-32*Log[pp4])/3 - (80*Log[s])/9 - (16*Log[t])/9 + 12*Log[-pp4 + t] + 
   (100*Log[s + t])/9 - (16*Log[-pp4 + s + t])/9, 0, 
  4*Log[pp4] + (16*Log[s])/3 + (5*Log[t])/3 - (17*Log[-pp4 + t])/2 - 
   (25*Log[s + t])/6 + (5*Log[-pp4 + s + t])/3, 
  (52*Log[pp4])/9 + (4*Log[s])/27 - (61*Log[t])/27 + Log[-pp4 + t]/18 - 
   (79*Log[s + t])/54 - (61*Log[-pp4 + s + t])/27, 
  (-140*Log[pp4])/3 - (92*Log[s])/9 - Log[t]/9 + (83*Log[-pp4 + t])/3 + 
   (265*Log[s + t])/9 - Log[-pp4 + s + t]/9, 
  (-28*Log[pp4])/3 - (106*Log[s])/9 + Log[t]/9 + (31*Log[-pp4 + t])/3 + 
   (95*Log[s + t])/9 + Log[-pp4 + s + t]/9, (136*Log[pp4])/3 + (127*Log[s])/9 + 
   (37*Log[t])/18 - (185*Log[-pp4 + t])/6 - (589*Log[s + t])/18 + 
   (37*Log[-pp4 + s + t])/18, (-64*Log[pp4])/3 - (28*Log[s])/9 - (8*Log[t])/9 + 
   (32*Log[-pp4 + t])/3 + (140*Log[s + t])/9 - (8*Log[-pp4 + s + t])/9, 
  (52*Log[pp4])/3 + (64*Log[s])/9 + (2*Log[t])/9 - 10*Log[-pp4 + t] - 
   (134*Log[s + t])/9 + (2*Log[-pp4 + s + t])/9, 
  -16*Log[pp4] + (2*Log[s])/3 + (22*Log[-pp4 + t])/3 + 8*Log[s + t], 
  (32*Log[pp4])/3 + (20*Log[s])/9 + Log[t]/9 - (23*Log[-pp4 + t])/3 - 
   (49*Log[s + t])/9 + Log[-pp4 + s + t]/9, (452*Log[pp4])/9 - 
   (994*Log[s])/27 + (223*Log[t])/27 + (37*Log[-pp4 + t])/9 - 
   (919*Log[s + t])/27 + (223*Log[-pp4 + s + t])/27, 
  (52*Log[pp4])/3 - (80*Log[s])/9 - (10*Log[t])/9 - (2*Log[-pp4 + t])/3 - 
   (50*Log[s + t])/9 - (10*Log[-pp4 + s + t])/9, 
  (-70*Log[pp4])/3 + (98*Log[s])/9 + (4*Log[t])/9 - (2*Log[-pp4 + t])/3 + 
   (110*Log[s + t])/9 + (4*Log[-pp4 + s + t])/9, 
  32*Log[pp4] + (28*Log[s])/3 - (8*Log[t])/3 - (56*Log[-pp4 + t])/3 - 
   (52*Log[s + t])/3 - (8*Log[-pp4 + s + t])/3, 
  (440*Log[pp4])/9 - (484*Log[s])/27 + (244*Log[t])/27 - 
   (260*Log[-pp4 + t])/9 - (544*Log[s + t])/27 + (244*Log[-pp4 + s + t])/27, 
  (64*Log[pp4])/3 + (16*Log[s])/9 - (22*Log[t])/9 - 10*Log[-pp4 + t] - 
   (74*Log[s + t])/9 - (22*Log[-pp4 + s + t])/9, 
  (182*Log[pp4])/3 + (236*Log[s])/9 + (49*Log[t])/9 - 49*Log[-pp4 + t] - 
   (439*Log[s + t])/9 + (49*Log[-pp4 + s + t])/9, 
  32*Log[pp4] - (4*Log[s])/3 + Log[t]/3 - 15*Log[-pp4 + t] - 
   (49*Log[s + t])/3 + Log[-pp4 + s + t]/3, (32*Log[pp4])/3 + (110*Log[s])/9 + 
   (7*Log[t])/9 - (37*Log[-pp4 + t])/3 - (109*Log[s + t])/9 + 
   (7*Log[-pp4 + s + t])/9, (-8*Log[pp4])/3 + (103*Log[s])/9 - (5*Log[t])/18 - 
   (23*Log[-pp4 + t])/6 - (79*Log[s + t])/18 - (5*Log[-pp4 + s + t])/18, 
  (160*Log[pp4])/9 + (103*Log[s])/27 + (31*Log[t])/54 - 
   (215*Log[-pp4 + t])/18 - (583*Log[s + t])/54 + (31*Log[-pp4 + s + t])/54, 
  (-280*Log[pp4])/9 + (83*Log[s])/27 + (29*Log[t])/54 + 
   (191*Log[-pp4 + t])/18 + (883*Log[s + t])/54 + (29*Log[-pp4 + s + t])/54, 
  (-4*Log[pp4])/9 + (26*Log[s])/27 + (49*Log[t])/27 - (26*Log[-pp4 + t])/9 - 
   (34*Log[s + t])/27 + (49*Log[-pp4 + s + t])/27, 
  (-16*Log[pp4])/3 + (2*Log[s])/9 + Log[t]/9 + (7*Log[-pp4 + t])/3 + 
   (23*Log[s + t])/9 + Log[-pp4 + s + t]/9, (40*Log[pp4])/3 - (41*Log[s])/9 - 
   (17*Log[t])/18 - (7*Log[-pp4 + t])/6 - (103*Log[s + t])/18 - 
   (17*Log[-pp4 + s + t])/18, (-20*Log[pp4])/3 + (76*Log[s])/9 + (8*Log[t])/9 - 
   4*Log[-pp4 + t] + (4*Log[s + t])/9 + (8*Log[-pp4 + s + t])/9, 
  (-10*Log[pp4])/3 - (88*Log[s])/9 - (11*Log[t])/9 + (17*Log[-pp4 + t])/3 + 
   (89*Log[s + t])/9 - (11*Log[-pp4 + s + t])/9, 
  (44*Log[pp4])/3 + (104*Log[s])/9 + (79*Log[t])/9 - (77*Log[-pp4 + t])/3 - 
   (163*Log[s + t])/9 + (79*Log[-pp4 + s + t])/9, 
  (10*Log[pp4])/3 + (328*Log[s])/9 + (32*Log[t])/9 - (128*Log[-pp4 + t])/3 - 
   (38*Log[s + t])/9 + (32*Log[-pp4 + s + t])/9, 
  -28*Log[pp4] - 11*Log[s] - (21*Log[t])/2 + (67*Log[-pp4 + t])/2 + 
   (53*Log[s + t])/2 - (21*Log[-pp4 + s + t])/2, 
  (47*Log[pp4])/3 + (29*Log[s])/9 - (37*Log[t])/18 - (21*Log[-pp4 + t])/2 - 
   (131*Log[s + t])/18 - (37*Log[-pp4 + s + t])/18, 
  (46*Log[pp4])/3 - (71*Log[s])/9 + (25*Log[t])/18 - Log[-pp4 + t]/6 - 
   (181*Log[s + t])/18 + (25*Log[-pp4 + s + t])/18, 
  (-206*Log[pp4])/9 + (304*Log[s])/27 - (73*Log[t])/27 + (47*Log[-pp4 + t])/9 + 
   (319*Log[s + t])/27 - (73*Log[-pp4 + s + t])/27, 
  (-82*Log[pp4])/9 + (803*Log[s])/27 - (439*Log[t])/54 - 
   (277*Log[-pp4 + t])/18 + (595*Log[s + t])/54 - (439*Log[-pp4 + s + t])/54, 
  (-2*Log[pp4])/3 - (89*Log[s])/9 - (17*Log[t])/18 + (67*Log[-pp4 + t])/6 + 
   (23*Log[s + t])/18 - (17*Log[-pp4 + s + t])/18, 
  (58*Log[pp4])/3 + (73*Log[s])/9 - (59*Log[t])/18 - (25*Log[-pp4 + t])/2 - 
   (151*Log[s + t])/18 - (59*Log[-pp4 + s + t])/18, 
  (14*Log[pp4])/3 + (23*Log[s])/9 - (19*Log[t])/18 - (17*Log[-pp4 + t])/6 - 
   (41*Log[s + t])/18 - (19*Log[-pp4 + s + t])/18, 
  (-64*Log[pp4])/9 + (443*Log[s])/27 - (223*Log[t])/54 - (50*Log[-pp4 + t])/9 + 
   (122*Log[s + t])/27 - (223*Log[-pp4 + s + t])/54, 
  (-182*Log[pp4])/3 + (112*Log[s])/9 - Log[t]/9 + 17*Log[-pp4 + t] + 
   (283*Log[s + t])/9 - Log[-pp4 + s + t]/9, 32*Log[pp4] - (32*Log[s])/3 - 
   Log[t]/3 - 5*Log[-pp4 + t] - (47*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  Log[pp4] - 5*Log[s] - Log[t]/2 + (11*Log[-pp4 + t])/2 - Log[s + t]/2 - 
   Log[-pp4 + s + t]/2, 22*Log[pp4] + 13*Log[s] - (5*Log[t])/6 - 
   (97*Log[-pp4 + t])/6 - (103*Log[s + t])/6 - (5*Log[-pp4 + s + t])/6, 
  -30*Log[pp4] - (31*Log[s])/3 + Log[t] + (70*Log[-pp4 + t])/3 + 
   15*Log[s + t] + Log[-pp4 + s + t], (-50*Log[pp4])/3 + (37*Log[s])/9 - 
   (11*Log[t])/18 + (35*Log[-pp4 + t])/6 + (143*Log[s + t])/18 - 
   (11*Log[-pp4 + s + t])/18, (46*Log[pp4])/3 + (49*Log[s])/9 - 
   (35*Log[t])/18 - (61*Log[-pp4 + t])/6 - (121*Log[s + t])/18 - 
   (35*Log[-pp4 + s + t])/18, -10*Log[pp4] + (23*Log[s])/3 + (7*Log[t])/6 - 
   (29*Log[-pp4 + t])/6 + (29*Log[s + t])/6 + (7*Log[-pp4 + s + t])/6, 
  8*Log[pp4] - Log[s]/3 + (7*Log[t])/2 - (43*Log[-pp4 + t])/6 - 
   (15*Log[s + t])/2 + (7*Log[-pp4 + s + t])/2, 
  (-64*Log[pp4])/3 - (16*Log[s])/9 - (41*Log[t])/9 + 25*Log[-pp4 + t] + 
   (65*Log[s + t])/9 - (41*Log[-pp4 + s + t])/9, 
  32*Log[pp4] + (38*Log[s])/3 + (10*Log[t])/3 - 26*Log[-pp4 + t] - 
   (76*Log[s + t])/3 + (10*Log[-pp4 + s + t])/3, 
  (64*Log[pp4])/3 + (82*Log[s])/9 + (29*Log[t])/9 - 21*Log[-pp4 + t] - 
   (143*Log[s + t])/9 + (29*Log[-pp4 + s + t])/9, 
  -8*Log[pp4] - 5*Log[s] - (4*Log[t])/3 + (37*Log[-pp4 + t])/3 + 
   (10*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, 26*Log[pp4] + (37*Log[s])/3 + 
   (10*Log[t])/3 - (83*Log[-pp4 + t])/3 - (52*Log[s + t])/3 + 
   (10*Log[-pp4 + s + t])/3, (64*Log[pp4])/3 + (64*Log[s])/9 + (11*Log[t])/9 - 
   15*Log[-pp4 + t] - (143*Log[s + t])/9 + (11*Log[-pp4 + s + t])/9, 
  (-136*Log[pp4])/3 + (191*Log[s])/9 - (61*Log[t])/18 + (137*Log[-pp4 + t])/6 + 
   (145*Log[s + t])/18 - (61*Log[-pp4 + s + t])/18, 
  -120*Log[pp4] + Log[s]/3 - (19*Log[t])/2 + (439*Log[-pp4 + t])/6 + 
   (131*Log[s + t])/2 - (19*Log[-pp4 + s + t])/2, 
  (-724*Log[pp4])/9 - (199*Log[s])/27 - (361*Log[t])/54 + 
   (917*Log[-pp4 + t])/18 + (2713*Log[s + t])/54 - (361*Log[-pp4 + s + t])/54, 
  (74*Log[pp4])/3 + (68*Log[s])/9 - (17*Log[t])/9 - 11*Log[-pp4 + t] - 
   (157*Log[s + t])/9 - (17*Log[-pp4 + s + t])/9, 
  (-160*Log[pp4])/3 - (244*Log[s])/9 - (38*Log[t])/9 + 42*Log[-pp4 + t] + 
   (422*Log[s + t])/9 - (38*Log[-pp4 + s + t])/9, 
  32*Log[pp4] + 12*Log[s] + (7*Log[t])/3 - (67*Log[-pp4 + t])/3 - 
   (79*Log[s + t])/3 + (7*Log[-pp4 + s + t])/3, 
  (-182*Log[pp4])/3 - (164*Log[s])/9 - (49*Log[t])/9 + 45*Log[-pp4 + t] + 
   (403*Log[s + t])/9 - (49*Log[-pp4 + s + t])/9, 
  (-214*Log[pp4])/3 - (190*Log[s])/9 - (38*Log[t])/9 + 50*Log[-pp4 + t] + 
   (458*Log[s + t])/9 - (38*Log[-pp4 + s + t])/9, 
  (-14*Log[pp4])/3 - (23*Log[s])/9 + (17*Log[t])/9 - 2*Log[-pp4 + t] + 
   (49*Log[s + t])/9 + (17*Log[-pp4 + s + t])/9, 
  (-22*Log[pp4])/3 + (32*Log[s])/9 + (13*Log[t])/9 + (5*Log[-pp4 + t])/3 - 
   (7*Log[s + t])/9 + (13*Log[-pp4 + s + t])/9, 
  (-128*Log[pp4])/3 - (146*Log[s])/9 - (31*Log[t])/9 + 31*Log[-pp4 + t] + 
   (313*Log[s + t])/9 - (31*Log[-pp4 + s + t])/9, 
  (32*Log[pp4])/3 + (32*Log[s])/9 - (25*Log[t])/18 - (11*Log[-pp4 + t])/2 - 
   (107*Log[s + t])/18 - (25*Log[-pp4 + s + t])/18, 
  (64*Log[pp4])/3 + (64*Log[s])/9 + (11*Log[t])/9 - 15*Log[-pp4 + t] - 
   (143*Log[s + t])/9 + (11*Log[-pp4 + s + t])/9, 
  16*Log[pp4] + 2*Log[s] - 10*Log[-pp4 + t] - 8*Log[s + t], 
  (160*Log[pp4])/3 + (94*Log[s])/9 + (35*Log[t])/9 - 37*Log[-pp4 + t] - 
   (311*Log[s + t])/9 + (35*Log[-pp4 + s + t])/9, 
  64*Log[pp4] - (8*Log[s])/3 - (4*Log[t])/3 - 28*Log[-pp4 + t] - 
   (92*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, 
  (-64*Log[pp4])/3 - (16*Log[s])/9 + Log[t]/9 + (37*Log[-pp4 + t])/3 + 
   (95*Log[s + t])/9 + Log[-pp4 + s + t]/9, -16*Log[pp4] - (10*Log[s])/3 - 
   (7*Log[t])/3 + (41*Log[-pp4 + t])/3 + (31*Log[s + t])/3 - 
   (7*Log[-pp4 + s + t])/3, (-16*Log[t])/3 + (16*Log[-pp4 + t])/3 + 
   (16*Log[s + t])/3 - (16*Log[-pp4 + s + t])/3, 
  (-46*Log[pp4])/3 - (73*Log[s])/9 - (43*Log[t])/18 + (103*Log[-pp4 + t])/6 + 
   (199*Log[s + t])/18 - (43*Log[-pp4 + s + t])/18, 
  (-46*Log[pp4])/3 - (73*Log[s])/9 - (19*Log[t])/18 + (95*Log[-pp4 + t])/6 + 
   (175*Log[s + t])/18 - (19*Log[-pp4 + s + t])/18, 
  (46*Log[pp4])/3 + (43*Log[s])/9 + (25*Log[t])/18 - (77*Log[-pp4 + t])/6 - 
   (181*Log[s + t])/18 + (25*Log[-pp4 + s + t])/18, 
  (8*Log[pp4])/3 - Log[s]/9 - (37*Log[t])/18 + (5*Log[-pp4 + t])/6 + 
   (13*Log[s + t])/18 - (37*Log[-pp4 + s + t])/18, 
  (28*Log[pp4])/9 - (227*Log[s])/27 + (7*Log[t])/54 + (23*Log[-pp4 + t])/9 + 
   (67*Log[s + t])/27 + (7*Log[-pp4 + s + t])/54, 
  (-52*Log[pp4])/3 - (19*Log[s])/9 - (55*Log[t])/18 + (83*Log[-pp4 + t])/6 + 
   (211*Log[s + t])/18 - (55*Log[-pp4 + s + t])/18, 
  (256*Log[pp4])/9 + (91*Log[s])/27 + (19*Log[t])/54 - (299*Log[-pp4 + t])/18 - 
   (859*Log[s + t])/54 + (19*Log[-pp4 + s + t])/54, 
  (46*Log[pp4])/9 + (43*Log[s])/27 + (25*Log[t])/54 - (77*Log[-pp4 + t])/18 - 
   (181*Log[s + t])/54 + (25*Log[-pp4 + s + t])/54, 
  (-4*Log[s])/3 - Log[t] + (11*Log[-pp4 + t])/6 + (3*Log[s + t])/2 - 
   Log[-pp4 + s + t], (-46*Log[pp4])/9 + (101*Log[s])/27 - (97*Log[t])/54 + 
   (41*Log[-pp4 + t])/18 + (145*Log[s + t])/54 - (97*Log[-pp4 + s + t])/54, 
  (-68*Log[pp4])/9 - (71*Log[s])/27 + (73*Log[t])/54 + (61*Log[-pp4 + t])/18 + 
   (221*Log[s + t])/54 + (73*Log[-pp4 + s + t])/54, 
  (-8*Log[s])/3 + (2*Log[t])/3 + Log[-pp4 + t] + Log[s + t]/3 + 
   (2*Log[-pp4 + s + t])/3, 32*Log[pp4] - (16*Log[s])/3 + (2*Log[t])/3 - 
   (34*Log[-pp4 + t])/3 - (50*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  (40*Log[pp4])/3 - (5*Log[s])/9 + (7*Log[t])/18 - (13*Log[-pp4 + t])/2 - 
   (127*Log[s + t])/18 + (7*Log[-pp4 + s + t])/18, 
  16*Log[pp4] + (10*Log[s])/3 + (7*Log[t])/3 - (41*Log[-pp4 + t])/3 - 
   (31*Log[s + t])/3 + (7*Log[-pp4 + s + t])/3, 
  (-38*Log[pp4])/3 - (14*Log[s])/9 + (2*Log[t])/9 + (20*Log[-pp4 + t])/3 + 
   (64*Log[s + t])/9 + (2*Log[-pp4 + s + t])/9, 
  (-46*Log[pp4])/3 - (13*Log[s])/9 - (7*Log[t])/18 + (17*Log[-pp4 + t])/2 + 
   (163*Log[s + t])/18 - (7*Log[-pp4 + s + t])/18, 
  (8*Log[pp4])/3 - Log[s]/9 - (13*Log[t])/18 - Log[-pp4 + t]/2 - 
   (11*Log[s + t])/18 - (13*Log[-pp4 + s + t])/18, 
  (-32*Log[pp4])/3 + (4*Log[s])/9 + (2*Log[t])/9 + (14*Log[-pp4 + t])/3 + 
   (46*Log[s + t])/9 + (2*Log[-pp4 + s + t])/9, (-8*Log[pp4])/3 + Log[s]/9 - 
   (35*Log[t])/18 + (19*Log[-pp4 + t])/6 + (59*Log[s + t])/18 - 
   (35*Log[-pp4 + s + t])/18, (16*Log[pp4])/3 - (2*Log[s])/9 - Log[t]/9 - 
   (7*Log[-pp4 + t])/3 - (23*Log[s + t])/9 - Log[-pp4 + s + t]/9, 
  (8*Log[pp4])/3 - Log[s]/9 + (11*Log[t])/18 - (11*Log[-pp4 + t])/6 - 
   (35*Log[s + t])/18 + (11*Log[-pp4 + s + t])/18, 
  (16*Log[pp4])/3 - (2*Log[s])/9 - Log[t]/9 - (7*Log[-pp4 + t])/3 - 
   (23*Log[s + t])/9 - Log[-pp4 + s + t]/9, 16*Log[pp4] + 2*Log[s] + Log[t]/3 - 
   (28*Log[-pp4 + t])/3 - (28*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  8*Log[pp4] + (7*Log[s])/3 - (16*Log[-pp4 + t])/3 - 5*Log[s + t], 
  -4*Log[pp4] - (7*Log[s])/6 + (29*Log[-pp4 + t])/12 + (11*Log[s + t])/4, 
  (-32*Log[pp4])/3 + (4*Log[s])/9 - (4*Log[t])/9 + (16*Log[-pp4 + t])/3 + 
   (52*Log[s + t])/9 - (4*Log[-pp4 + s + t])/9, 4*Log[pp4] - 2*Log[-pp4 + t] - 
   2*Log[s + t], 0, -Log[s]/3 + Log[t]/3 - Log[s + t]/3 + Log[-pp4 + s + t]/3, 
  0}, {(-20*Log[pp4])/9 - (161*Log[s])/9 + (2*Log[t])/9 + 
   (76*Log[-pp4 + t])/3 - (26*Log[s + t])/3 + (29*Log[-pp4 + s + t])/9, 
  (-205*Log[pp4])/54 - (539*Log[s])/108 - (89*Log[t])/54 + 
   (16*Log[-pp4 + t])/3 + (58*Log[s + t])/9 - (145*Log[-pp4 + s + t])/108, 
  (-47*Log[pp4])/4 - (81*Log[s])/4 - (23*Log[t])/4 + (37*Log[-pp4 + t])/2 + 
   18*Log[s + t] + (5*Log[-pp4 + s + t])/4, (-49*Log[pp4])/9 + (8*Log[s])/9 - 
   (31*Log[t])/18 - 4*Log[-pp4 + t] + (67*Log[s + t])/6 - 
   (8*Log[-pp4 + s + t])/9, (5*Log[pp4])/9 + (77*Log[s])/9 + (10*Log[t])/9 - 
   (38*Log[-pp4 + t])/3 + (5*Log[s + t])/3 + (7*Log[-pp4 + s + t])/9, 
  (-121*Log[pp4])/18 - (13*Log[s])/18 - (31*Log[t])/9 + (41*Log[-pp4 + t])/12 + 
   (59*Log[s + t])/6 - (85*Log[-pp4 + s + t])/36, 
  (191*Log[pp4])/36 + (107*Log[s])/36 + (79*Log[t])/36 + (5*Log[-pp4 + t])/12 - 
   (28*Log[s + t])/3 - (14*Log[-pp4 + s + t])/9, 
  (11*Log[pp4])/12 + (95*Log[s])/12 + (5*Log[t])/6 - 10*Log[-pp4 + t] - 
   Log[s + t]/4 + (7*Log[-pp4 + s + t])/12, -Log[pp4]/3 + (7*Log[s])/3 + 
   Log[t]/6 - (25*Log[-pp4 + t])/6 + (3*Log[s + t])/2 + Log[-pp4 + s + t]/2, 
  Log[pp4] - Log[s] + Log[t] - Log[-pp4 + t], (-13*Log[pp4])/18 - 
   (61*Log[s])/18 - (7*Log[t])/9 + (16*Log[-pp4 + t])/3 - Log[s + t]/6 - 
   (5*Log[-pp4 + s + t])/18, 0, Log[pp4]/3 + (49*Log[s])/12 + Log[t]/6 - 
   (17*Log[-pp4 + t])/4 - Log[s + t]/2 + Log[-pp4 + s + t]/6, 
  (4*Log[pp4])/27 - (293*Log[s])/108 - (5*Log[t])/54 + (35*Log[-pp4 + t])/12 - 
   (13*Log[s + t])/18 + (25*Log[-pp4 + s + t])/54, 
  (41*Log[pp4])/18 - (55*Log[s])/18 + (25*Log[t])/18 + (5*Log[-pp4 + t])/2 - 
   (8*Log[s + t])/3 - (4*Log[-pp4 + s + t])/9, (2*Log[pp4])/9 - (58*Log[s])/9 + 
   Log[t]/9 + (13*Log[-pp4 + t])/2 - Log[s + t]/3 - Log[-pp4 + s + t]/18, 
  (-8*Log[pp4])/9 + (41*Log[s])/18 + Log[t]/18 - (19*Log[-pp4 + t])/4 + 
   (17*Log[s + t])/6 + (17*Log[-pp4 + s + t])/36, 
  (5*Log[pp4])/9 + (14*Log[s])/9 + Log[t]/9 - (2*Log[-pp4 + t])/3 - 
   (4*Log[s + t])/3 - (2*Log[-pp4 + s + t])/9, (-2*Log[pp4])/9 + Log[s]/9 + 
   (2*Log[t])/9 - (5*Log[-pp4 + t])/3 + (4*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/9, (5*Log[pp4])/6 + (3*Log[s])/2 + Log[t]/2 - 
   (5*Log[-pp4 + t])/3 - Log[s + t] - Log[-pp4 + s + t]/6, 
  (-7*Log[pp4])/9 + (14*Log[s])/9 - (7*Log[t])/18 - Log[-pp4 + t]/2 - 
   (5*Log[s + t])/6 + (17*Log[-pp4 + s + t])/18, 
  (-418*Log[pp4])/27 - (838*Log[s])/27 - (227*Log[t])/27 + 
   (65*Log[-pp4 + t])/2 + (191*Log[s + t])/9 + (65*Log[-pp4 + s + t])/54, 
  (-14*Log[pp4])/9 - (59*Log[s])/9 - (10*Log[t])/9 + (23*Log[-pp4 + t])/3 + 
   (4*Log[s + t])/3 + (2*Log[-pp4 + s + t])/9, 
  (35*Log[pp4])/9 + (92*Log[s])/9 + (22*Log[t])/9 - 12*Log[-pp4 + t] - 
   (13*Log[s + t])/3 - (2*Log[-pp4 + s + t])/9, 
  (-13*Log[pp4])/4 + (29*Log[s])/12 - (5*Log[t])/3 - (5*Log[-pp4 + t])/3 + 
   (19*Log[s + t])/4 - (7*Log[-pp4 + s + t])/12, 
  (-223*Log[pp4])/27 - (85*Log[s])/27 - (98*Log[t])/27 + (14*Log[-pp4 + t])/3 + 
   (125*Log[s + t])/9 - (95*Log[-pp4 + s + t])/27, 
  (-23*Log[pp4])/9 - (2*Log[s])/9 - (13*Log[t])/9 + (4*Log[-pp4 + t])/3 + 
   (10*Log[s + t])/3 - (4*Log[-pp4 + s + t])/9, 
  (-4*Log[pp4])/9 + (74*Log[s])/9 + (4*Log[t])/9 - (71*Log[-pp4 + t])/6 + 
   (8*Log[s + t])/3 + (17*Log[-pp4 + s + t])/18, 
  (-11*Log[pp4])/6 - (17*Log[s])/6 - (7*Log[t])/6 + (7*Log[-pp4 + t])/2 + 
   2*Log[s + t] + Log[-pp4 + s + t]/3, -Log[pp4]/9 + (44*Log[s])/9 + 
   (5*Log[t])/18 - (37*Log[-pp4 + t])/6 + (7*Log[s + t])/6 - 
   Log[-pp4 + s + t]/18, -Log[pp4]/18 + (46*Log[s])/9 + (2*Log[t])/9 - 
   (23*Log[-pp4 + t])/4 + (5*Log[s + t])/6 - (13*Log[-pp4 + s + t])/36, 
  (-37*Log[pp4])/54 + (11*Log[s])/54 - (7*Log[t])/27 - (7*Log[-pp4 + t])/12 + 
   (23*Log[s + t])/18 + (5*Log[-pp4 + s + t])/108, 
  (121*Log[pp4])/54 + (289*Log[s])/54 + (37*Log[t])/27 - 
   (73*Log[-pp4 + t])/12 - (47*Log[s + t])/18 - (29*Log[-pp4 + s + t])/108, 
  -Log[pp4]/27 + (121*Log[s])/54 + (4*Log[t])/27 - (8*Log[-pp4 + t])/3 + 
   (5*Log[s + t])/9 - (13*Log[-pp4 + s + t])/54, 
  (2*Log[pp4])/9 + (5*Log[s])/9 + Log[t]/9 - Log[-pp4 + t]/2 - Log[s + t]/3 - 
   Log[-pp4 + s + t]/18, (-11*Log[pp4])/9 - (67*Log[s])/18 - (17*Log[t])/18 + 
   (59*Log[-pp4 + t])/12 + (5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/36, 
  (10*Log[pp4])/9 + (49*Log[s])/9 + (8*Log[t])/9 - (20*Log[-pp4 + t])/3 - 
   (2*Log[s + t])/3 - Log[-pp4 + s + t]/9, -Log[pp4]/9 - (28*Log[s])/9 - 
   (2*Log[t])/9 + (23*Log[-pp4 + t])/6 - Log[s + t]/3 - Log[-pp4 + s + t]/18, 
  (23*Log[pp4])/9 + (44*Log[s])/9 - (13*Log[t])/18 - (17*Log[-pp4 + t])/2 + 
   (37*Log[s + t])/6 - (79*Log[-pp4 + s + t])/18, 
  (124*Log[pp4])/9 + (286*Log[s])/9 + (109*Log[t])/18 - (106*Log[-pp4 + t])/3 - 
   (67*Log[s + t])/6 - (46*Log[-pp4 + s + t])/9, 
  -3*Log[pp4] - 4*Log[s] - (3*Log[t])/2 + (47*Log[-pp4 + t])/4 - 
   (7*Log[s + t])/2 + Log[-pp4 + s + t]/4, (14*Log[pp4])/9 + (29*Log[s])/9 + 
   (17*Log[t])/18 - (31*Log[-pp4 + t])/12 - (23*Log[s + t])/6 + 
   (25*Log[-pp4 + s + t])/36, (-50*Log[pp4])/9 - (95*Log[s])/9 - 
   (11*Log[t])/18 + (83*Log[-pp4 + t])/12 + (23*Log[s + t])/6 + 
   (107*Log[-pp4 + s + t])/36, (115*Log[pp4])/27 + (130*Log[s])/27 + 
   (53*Log[t])/27 - (29*Log[-pp4 + t])/6 - (62*Log[s + t])/9 + 
   (37*Log[-pp4 + s + t])/54, (697*Log[pp4])/54 + (1135*Log[s])/54 + 
   (181*Log[t])/27 - (253*Log[-pp4 + t])/12 - (335*Log[s + t])/18 - 
   (101*Log[-pp4 + s + t])/108, (-44*Log[pp4])/9 - (139*Log[s])/18 - 
   (53*Log[t])/18 + (37*Log[-pp4 + t])/4 + (35*Log[s + t])/6 + 
   (17*Log[-pp4 + s + t])/36, (7*Log[pp4])/9 + (83*Log[s])/18 + 
   (13*Log[t])/18 - (59*Log[-pp4 + t])/12 - Log[s + t]/6 - 
   (37*Log[-pp4 + s + t])/36, (-5*Log[pp4])/18 + (13*Log[s])/18 - Log[t]/18 - 
   (11*Log[-pp4 + t])/12 + (2*Log[s + t])/3 - (5*Log[-pp4 + s + t])/36, 
  (391*Log[pp4])/54 + (839*Log[s])/108 + (100*Log[t])/27 - 
   (17*Log[-pp4 + t])/2 - (191*Log[s + t])/18 + (43*Log[-pp4 + s + t])/108, 
  (37*Log[pp4])/9 + (148*Log[s])/9 + (17*Log[t])/9 - (91*Log[-pp4 + t])/6 - 
   (20*Log[s + t])/3 - (11*Log[-pp4 + s + t])/18, 
  (-19*Log[pp4])/6 - (35*Log[s])/3 - (11*Log[t])/6 + (23*Log[-pp4 + t])/2 + 
   4*Log[s + t] + (7*Log[-pp4 + s + t])/6, -2*Log[pp4] - 4*Log[s] - 
   (5*Log[t])/4 + (19*Log[-pp4 + t])/4 + (9*Log[s + t])/4 + 
   Log[-pp4 + s + t]/4, (5*Log[pp4])/3 + (13*Log[s])/3 + (7*Log[t])/6 - 
   (65*Log[-pp4 + t])/12 - (3*Log[s + t])/2 - Log[-pp4 + s + t]/4, 
  (-41*Log[pp4])/12 - (25*Log[s])/4 - (9*Log[t])/4 + (47*Log[-pp4 + t])/6 + 
   (7*Log[s + t])/2 + (7*Log[-pp4 + s + t])/12, 
  (4*Log[pp4])/9 + (40*Log[s])/9 + (7*Log[t])/18 - (49*Log[-pp4 + t])/12 - 
   Log[s + t]/6 - (37*Log[-pp4 + s + t])/36, (16*Log[pp4])/9 + (25*Log[s])/9 + 
   (19*Log[t])/18 - (37*Log[-pp4 + t])/12 - (13*Log[s + t])/6 - 
   (13*Log[-pp4 + s + t])/36, 4*Log[pp4] + (25*Log[s])/3 + (13*Log[t])/6 - 
   (109*Log[-pp4 + t])/12 - (11*Log[s + t])/2 + Log[-pp4 + s + t]/12, 
  Log[pp4]/3 - 2*Log[s] + Log[t]/2 + Log[-pp4 + t]/12 + Log[s + t]/2 + 
   (7*Log[-pp4 + s + t])/12, (-4*Log[pp4])/9 - (25*Log[s])/9 - (19*Log[t])/18 + 
   (37*Log[-pp4 + t])/6 - (11*Log[s + t])/6 - Log[-pp4 + s + t]/18, 
  -Log[pp4]/12 + (47*Log[s])/12 + Log[t]/3 - 6*Log[-pp4 + t] + 
   (5*Log[s + t])/4 + (7*Log[-pp4 + s + t])/12, 
  (19*Log[pp4])/36 + (139*Log[s])/36 + (13*Log[t])/18 - (37*Log[-pp4 + t])/6 + 
   (7*Log[s + t])/12 + (17*Log[-pp4 + s + t])/36, 
  (-7*Log[pp4])/12 - (47*Log[s])/12 - (7*Log[t])/12 + (16*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/4, Log[pp4] + (20*Log[s])/3 + (13*Log[t])/12 - 
   (29*Log[-pp4 + t])/3 + Log[s + t]/4 + (2*Log[-pp4 + s + t])/3, 
  (-13*Log[pp4])/18 + (29*Log[s])/18 - (5*Log[t])/18 - (13*Log[-pp4 + t])/6 + 
   (4*Log[s + t])/3 + (2*Log[-pp4 + s + t])/9, 
  (157*Log[pp4])/18 + (109*Log[s])/18 + (37*Log[t])/9 - (35*Log[-pp4 + t])/4 - 
   (83*Log[s + t])/6 + (133*Log[-pp4 + s + t])/36, 
  (73*Log[pp4])/6 + Log[s]/2 + (11*Log[t])/2 - (19*Log[-pp4 + t])/12 - 
   20*Log[s + t] + (41*Log[-pp4 + s + t])/12, (761*Log[pp4])/108 - 
   (487*Log[s])/108 + (85*Log[t])/27 + (53*Log[-pp4 + t])/12 - 
   (421*Log[s + t])/36 + (43*Log[-pp4 + s + t])/27, 
  (-10*Log[pp4])/9 + (5*Log[s])/9 - (8*Log[t])/9 + Log[-pp4 + t]/6 + 
   (2*Log[s + t])/3 + (11*Log[-pp4 + s + t])/18, 
  (2*Log[pp4])/9 - (73*Log[s])/9 - (2*Log[t])/9 + (32*Log[-pp4 + t])/3 - 
   (4*Log[s + t])/3 - (11*Log[-pp4 + s + t])/9, 
  (-2*Log[pp4])/3 + (8*Log[s])/3 - Log[t]/6 - (23*Log[-pp4 + t])/6 + 
   (3*Log[s + t])/2 + Log[-pp4 + s + t]/2, (4*Log[pp4])/9 - (38*Log[s])/9 - 
   (4*Log[t])/9 + (47*Log[-pp4 + t])/6 - (8*Log[s + t])/3 - 
   (17*Log[-pp4 + s + t])/18, (53*Log[pp4])/36 - (175*Log[s])/36 + 
   (5*Log[t])/18 + (23*Log[-pp4 + t])/3 - (43*Log[s + t])/12 - 
   (35*Log[-pp4 + s + t])/36, (11*Log[pp4])/18 - Log[s]/18 + (23*Log[t])/36 - 
   (7*Log[-pp4 + t])/6 + Log[s + t]/12 - Log[-pp4 + s + t]/9, 
  (13*Log[pp4])/18 + (31*Log[s])/18 + (4*Log[t])/9 - (13*Log[-pp4 + t])/6 - 
   (5*Log[s + t])/6 + Log[-pp4 + s + t]/9, (25*Log[pp4])/36 - (143*Log[s])/36 + 
   Log[t]/18 + (35*Log[-pp4 + t])/6 - (23*Log[s + t])/12 - 
   (25*Log[-pp4 + s + t])/36, (-31*Log[pp4])/36 + (47*Log[s])/36 - 
   (23*Log[t])/36 - (7*Log[-pp4 + t])/12 + (2*Log[s + t])/3 + 
   Log[-pp4 + s + t]/9, (-13*Log[pp4])/18 + (29*Log[s])/18 - (5*Log[t])/18 - 
   (13*Log[-pp4 + t])/6 + (4*Log[s + t])/3 + (2*Log[-pp4 + s + t])/9, 
  -Log[pp4] - Log[t]/2 + (3*Log[s + t])/2, (-7*Log[pp4])/18 + (17*Log[s])/18 + 
   (7*Log[t])/18 - (25*Log[-pp4 + t])/6 + (7*Log[s + t])/3 + 
   (8*Log[-pp4 + s + t])/9, (-8*Log[pp4])/3 - (20*Log[s])/3 - (4*Log[t])/3 + 
   6*Log[-pp4 + t] + 4*Log[s + t] + (2*Log[-pp4 + s + t])/3, 
  (11*Log[pp4])/9 + (5*Log[s])/9 + (11*Log[t])/18 - Log[-pp4 + t]/2 - 
   (11*Log[s + t])/6 - Log[-pp4 + s + t]/18, (-2*Log[s])/3 - Log[t]/3 + 
   (13*Log[-pp4 + t])/6 - Log[s + t] - Log[-pp4 + s + t]/6, 
  (-4*Log[pp4])/3 + (4*Log[s])/3 - (4*Log[t])/3 + (4*Log[-pp4 + t])/3, 
  (-17*Log[pp4])/18 - (40*Log[s])/9 - (8*Log[t])/9 + (79*Log[-pp4 + t])/12 + 
   Log[s + t]/6 - (17*Log[-pp4 + s + t])/36, (-11*Log[pp4])/18 - 
   (43*Log[s])/9 - (5*Log[t])/9 + (25*Log[-pp4 + t])/4 + Log[s + t]/6 - 
   (17*Log[-pp4 + s + t])/36, (5*Log[pp4])/18 + (35*Log[s])/18 + 
   (7*Log[t])/18 - (13*Log[-pp4 + t])/4 + Log[s + t]/3 + 
   (11*Log[-pp4 + s + t])/36, (-11*Log[pp4])/18 + (2*Log[s])/9 - (5*Log[t])/9 + 
   (3*Log[-pp4 + t])/4 + Log[s + t]/6 + Log[-pp4 + s + t]/36, 
  (7*Log[pp4])/27 - (299*Log[s])/108 + (8*Log[t])/27 + 2*Log[-pp4 + t] + 
   Log[s + t]/9 + (11*Log[-pp4 + s + t])/108, 
  (25*Log[pp4])/18 + (13*Log[s])/18 + (4*Log[t])/9 - Log[-pp4 + t]/4 - 
   (17*Log[s + t])/6 + (19*Log[-pp4 + s + t])/36, 
  (-61*Log[pp4])/54 - (157*Log[s])/54 - (13*Log[t])/27 + 
   (29*Log[-pp4 + t])/12 + (35*Log[s + t])/18 + (17*Log[-pp4 + s + t])/108, 
  (5*Log[pp4])/54 - (19*Log[s])/54 + (7*Log[t])/54 - Log[-pp4 + t]/12 + 
   Log[s + t]/9 + (11*Log[-pp4 + s + t])/108, (-2*Log[pp4])/3 + Log[s]/4 - 
   Log[t]/2 + (7*Log[-pp4 + t])/12 + Log[s + t]/2 - Log[-pp4 + s + t]/6, 
  (67*Log[pp4])/54 - (17*Log[s])/54 + (29*Log[t])/54 + Log[-pp4 + t]/12 - 
   (19*Log[s + t])/9 + (61*Log[-pp4 + s + t])/108, 
  (-7*Log[pp4])/54 + (16*Log[s])/27 + Log[t]/54 - (7*Log[-pp4 + t])/12 + 
   (4*Log[s + t])/9 - (37*Log[-pp4 + s + t])/108, 
  (-2*Log[pp4])/3 - Log[s]/6 - Log[t]/3 + Log[-pp4 + t]/2 + Log[s + t] - 
   Log[-pp4 + s + t]/3, -Log[pp4] - (20*Log[s])/3 - Log[t]/3 + 
   (17*Log[-pp4 + t])/3 + 2*Log[s + t] + Log[-pp4 + s + t]/3, 
  (-7*Log[pp4])/18 - (14*Log[s])/9 - Log[t]/9 + (13*Log[-pp4 + t])/12 + 
   (5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/36, (2*Log[s])/3 + Log[t]/3 - 
   (13*Log[-pp4 + t])/6 + Log[s + t] + Log[-pp4 + s + t]/6, 
  (4*Log[pp4])/9 + Log[s]/9 + (2*Log[t])/9 - (2*Log[s + t])/3 - 
   Log[-pp4 + s + t]/9, (7*Log[pp4])/18 + (5*Log[s])/9 + Log[t]/9 - 
   Log[-pp4 + t]/12 - (5*Log[s + t])/6 - (5*Log[-pp4 + s + t])/36, 
  (-5*Log[pp4])/18 - Log[s]/9 - (2*Log[t])/9 + (5*Log[-pp4 + t])/12 + 
   Log[s + t]/6 + Log[-pp4 + s + t]/36, (4*Log[pp4])/9 + (10*Log[s])/9 + 
   (2*Log[t])/9 - Log[-pp4 + t] - (2*Log[s + t])/3 - Log[-pp4 + s + t]/9, 
  (-7*Log[pp4])/18 + (7*Log[s])/9 - (4*Log[t])/9 + Log[-pp4 + t]/4 - 
   Log[s + t]/6 - Log[-pp4 + s + t]/36, (-2*Log[pp4])/9 - (5*Log[s])/9 - 
   Log[t]/9 + Log[-pp4 + t]/2 + Log[s + t]/3 + Log[-pp4 + s + t]/18, 
  Log[pp4]/18 - (4*Log[s])/9 + Log[t]/9 + Log[-pp4 + t]/12 + Log[s + t]/6 + 
   Log[-pp4 + s + t]/36, (-2*Log[pp4])/9 - (5*Log[s])/9 - Log[t]/9 + 
   Log[-pp4 + t]/2 + Log[s + t]/3 + Log[-pp4 + s + t]/18, 
  (-7*Log[pp4])/6 - (5*Log[s])/6 - Log[t]/6 + (2*Log[-pp4 + t])/3 + 
   (3*Log[s + t])/2, Log[pp4]/6 + (3*Log[s])/2 - (4*Log[-pp4 + t])/3 - 
   Log[s + t]/2 + Log[-pp4 + s + t]/6, (7*Log[pp4])/24 - Log[s]/4 + Log[t]/8 + 
   (7*Log[-pp4 + t])/24 - Log[s + t]/2 + Log[-pp4 + s + t]/24, 
  (10*Log[pp4])/9 + (13*Log[s])/9 + (2*Log[t])/9 - (4*Log[-pp4 + t])/3 - 
   (5*Log[s + t])/3 + (2*Log[-pp4 + s + t])/9, Log[s] - Log[-pp4 + t], 
  Log[s]/4 - Log[-pp4 + t]/4, -Log[pp4]/3 + Log[s]/6 - Log[t]/6 + 
   Log[s + t]/2 - Log[-pp4 + s + t]/6, 0}, 
 {(26*Log[s])/3 - 8*Log[-pp4 + s] + 8*Log[t] - (26*Log[-pp4 + t])/3, 
  (-28*Log[s])/9 + (5*Log[-pp4 + s])/3 - (5*Log[t])/3 + (28*Log[-pp4 + t])/9, 
  (-5*Log[s])/2 + (25*Log[-pp4 + s])/4 - (25*Log[t])/4 + (5*Log[-pp4 + t])/2, 
  (-14*Log[s])/3 + (11*Log[-pp4 + s])/2 - (11*Log[t])/2 + (14*Log[-pp4 + t])/3, 
  Log[s]/3 + Log[-pp4 + s] - Log[t] - Log[-pp4 + t]/3, 
  (47*Log[s])/12 - (47*Log[-pp4 + t])/12, (7*Log[s])/12 - (7*Log[-pp4 + s])/4 + 
   (7*Log[t])/4 - (7*Log[-pp4 + t])/12, Log[s] - Log[-pp4 + s]/2 + Log[t]/2 - 
   Log[-pp4 + t], (3*Log[s])/2 - Log[-pp4 + s]/2 + Log[t]/2 - 
   (3*Log[-pp4 + t])/2, 0, (2*Log[s])/3 - Log[-pp4 + s] + Log[t] - 
   (2*Log[-pp4 + t])/3, 0, Log[s]/4 - Log[-pp4 + s] + Log[t] - Log[-pp4 + t]/4, 
  (47*Log[s])/36 - Log[-pp4 + s]/3 + Log[t]/3 - (47*Log[-pp4 + t])/36, 
  (-11*Log[s])/6 + (3*Log[-pp4 + s])/2 - (3*Log[t])/2 + (11*Log[-pp4 + t])/6, 
  (5*Log[s])/6 - (5*Log[-pp4 + t])/6, (11*Log[s])/12 + Log[-pp4 + s]/2 - 
   Log[t]/2 - (11*Log[-pp4 + t])/12, (-2*Log[s])/3 + (2*Log[-pp4 + t])/3, 
  -Log[s]/3 + Log[-pp4 + s] - Log[t] + Log[-pp4 + t]/3, 
  -Log[s] + Log[-pp4 + s]/2 - Log[t]/2 + Log[-pp4 + t], 
  (5*Log[s])/6 - Log[-pp4 + s]/2 + Log[t]/2 - (5*Log[-pp4 + t])/6, 
  (-37*Log[s])/18 + (4*Log[-pp4 + s])/3 - (4*Log[t])/3 + (37*Log[-pp4 + t])/18, 
  (5*Log[s])/3 - Log[-pp4 + s] + Log[t] - (5*Log[-pp4 + t])/3, 
  (-5*Log[s])/3 + Log[-pp4 + s] - Log[t] + (5*Log[-pp4 + t])/3, 
  2*Log[s] - Log[-pp4 + s] + Log[t] - 2*Log[-pp4 + t], 
  (16*Log[s])/9 + Log[-pp4 + s]/3 - Log[t]/3 - (16*Log[-pp4 + t])/9, 
  (5*Log[s])/3 - Log[-pp4 + s] + Log[t] - (5*Log[-pp4 + t])/3, 
  (11*Log[s])/6 - (11*Log[-pp4 + t])/6, (5*Log[s])/2 - (3*Log[-pp4 + s])/2 + 
   (3*Log[t])/2 - (5*Log[-pp4 + t])/2, -Log[s]/6 + Log[-pp4 + s]/2 - Log[t]/2 + 
   Log[-pp4 + t]/6, (-7*Log[s])/12 + Log[-pp4 + s]/2 - Log[t]/2 + 
   (7*Log[-pp4 + t])/12, (65*Log[s])/36 - Log[-pp4 + s]/3 + Log[t]/3 - 
   (65*Log[-pp4 + t])/36, (-89*Log[s])/36 + (4*Log[-pp4 + s])/3 - 
   (4*Log[t])/3 + (89*Log[-pp4 + t])/36, (-8*Log[s])/9 + Log[-pp4 + s]/3 - 
   Log[t]/3 + (8*Log[-pp4 + t])/9, -Log[s]/6 + Log[-pp4 + t]/6, 
  (17*Log[s])/12 - Log[-pp4 + s] + Log[t] - (17*Log[-pp4 + t])/12, 
  (-4*Log[s])/3 + Log[-pp4 + s] - Log[t] + (4*Log[-pp4 + t])/3, 
  -Log[s]/6 + Log[-pp4 + t]/6, (-13*Log[s])/6 + (5*Log[-pp4 + s])/2 - 
   (5*Log[t])/2 + (13*Log[-pp4 + t])/6, -Log[s]/3 + Log[-pp4 + s]/2 - 
   Log[t]/2 + Log[-pp4 + t]/3, (5*Log[s])/4 - 2*Log[-pp4 + s] + 2*Log[t] - 
   (5*Log[-pp4 + t])/4, (19*Log[s])/12 - Log[-pp4 + s] + Log[t] - 
   (19*Log[-pp4 + t])/12, (-7*Log[s])/12 + Log[-pp4 + s] - Log[t] + 
   (7*Log[-pp4 + t])/12, (-5*Log[s])/18 - (10*Log[-pp4 + s])/3 + Log[t]/3 - 
   (49*Log[-pp4 + t])/18 + 3*Log[-pp4 + s + t], 
  (199*Log[s])/36 - (11*Log[-pp4 + s])/3 + (11*Log[t])/3 - 
   (199*Log[-pp4 + t])/36, (-19*Log[s])/12 + Log[-pp4 + s] - Log[t] + 
   (19*Log[-pp4 + t])/12, -Log[s]/12 + Log[-pp4 + t]/12, 
  (-5*Log[s])/12 + Log[-pp4 + s]/2 - Log[t]/2 + (5*Log[-pp4 + t])/12, 
  (77*Log[s])/18 - (13*Log[-pp4 + s])/6 + (13*Log[t])/6 - 
   (77*Log[-pp4 + t])/18, (-11*Log[s])/6 + (11*Log[-pp4 + t])/6, 
  Log[s] - Log[-pp4 + t], -Log[s]/4 + Log[-pp4 + s]/4 - Log[t]/4 + 
   Log[-pp4 + t]/4, (7*Log[s])/4 - Log[-pp4 + s] + Log[t] - (7*Log[-pp4 + t])/4, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/4 - (3*Log[t])/4 + (3*Log[-pp4 + t])/2, 
  (-19*Log[s])/12 + Log[-pp4 + s] - Log[t] + (19*Log[-pp4 + t])/12, 
  (17*Log[s])/12 - Log[-pp4 + s] + Log[t] - (17*Log[-pp4 + t])/12, 
  (3*Log[s])/4 - Log[-pp4 + s] + Log[t] - (3*Log[-pp4 + t])/4, 
  Log[s]/4 - Log[-pp4 + t]/4, -Log[s]/6 - Log[-pp4 + s]/2 + Log[t]/2 + 
   Log[-pp4 + t]/6, Log[s] - Log[-pp4 + t], Log[s]/6 + Log[-pp4 + s]/2 - 
   Log[t]/2 - Log[-pp4 + t]/6, Log[s]/2 - (3*Log[-pp4 + s])/4 + (3*Log[t])/4 - 
   Log[-pp4 + t]/2, -Log[s]/2 + (5*Log[-pp4 + s])/4 - (5*Log[t])/4 + 
   Log[-pp4 + t]/2, (7*Log[s])/6 - Log[-pp4 + s]/2 + Log[t]/2 - 
   (7*Log[-pp4 + t])/6, (-47*Log[s])/12 + (47*Log[-pp4 + t])/12, 
  (-27*Log[s])/4 - Log[-pp4 + s]/2 + Log[t]/2 + (27*Log[-pp4 + t])/4, 
  (-59*Log[s])/36 + Log[-pp4 + s]/3 - Log[t]/3 + (59*Log[-pp4 + t])/36, 
  (5*Log[s])/6 - (5*Log[-pp4 + t])/6, (-5*Log[s])/3 + (5*Log[-pp4 + t])/3, 
  (3*Log[s])/2 - Log[-pp4 + s]/2 + Log[t]/2 - (3*Log[-pp4 + t])/2, 
  (-11*Log[s])/6 + (11*Log[-pp4 + t])/6, (-8*Log[s])/3 + Log[-pp4 + s]/2 - 
   Log[t]/2 + (8*Log[-pp4 + t])/3, -Log[s]/3 + Log[-pp4 + s]/4 - Log[t]/4 + 
   Log[-pp4 + t]/3, -Log[s]/6 + Log[-pp4 + t]/6, 
  (-11*Log[s])/6 + Log[-pp4 + s]/2 - Log[t]/2 + (11*Log[-pp4 + t])/6, 
  (7*Log[s])/12 - Log[-pp4 + s]/4 + Log[t]/4 - (7*Log[-pp4 + t])/12, 
  (7*Log[s])/6 - Log[-pp4 + s]/2 + Log[t]/2 - (7*Log[-pp4 + t])/6, 
  Log[s] - Log[-pp4 + s]/2 + Log[t]/2 - Log[-pp4 + t], 
  (7*Log[s])/6 + Log[-pp4 + s]/2 - Log[t]/2 - (7*Log[-pp4 + t])/6, 
  2*Log[s] - 2*Log[-pp4 + t], (-7*Log[s])/6 + Log[-pp4 + s]/2 - Log[t]/2 + 
   (7*Log[-pp4 + t])/6, -Log[s]/2 + Log[-pp4 + t]/2, 0, 
  (7*Log[s])/12 - Log[-pp4 + s] + Log[t] - (7*Log[-pp4 + t])/12, 
  (7*Log[s])/12 - Log[-pp4 + s] + Log[t] - (7*Log[-pp4 + t])/12, 
  -Log[s]/12 + Log[-pp4 + s]/2 - Log[t]/2 + Log[-pp4 + t]/12, 
  Log[s]/12 - Log[-pp4 + t]/12, (-25*Log[s])/9 + Log[-pp4 + s]/6 - Log[t]/6 + 
   (25*Log[-pp4 + t])/9, (-41*Log[s])/12 + (41*Log[-pp4 + t])/12, 
  (149*Log[s])/36 - Log[-pp4 + s]/3 + Log[t]/3 - (149*Log[-pp4 + t])/36, 
  (35*Log[s])/36 + Log[-pp4 + s]/6 - Log[t]/6 - (35*Log[-pp4 + t])/36, 
  -Log[s]/4 + Log[-pp4 + t]/4, (37*Log[s])/36 - Log[-pp4 + s]/6 + Log[t]/6 - 
   (37*Log[-pp4 + t])/36, (-31*Log[s])/36 + Log[-pp4 + s]/6 - Log[t]/6 + 
   (31*Log[-pp4 + t])/36, -Log[s]/2 + Log[-pp4 + t]/2, Log[s] - Log[-pp4 + t], 
  (5*Log[s])/12 - (5*Log[-pp4 + t])/12, Log[s]/2 - Log[-pp4 + t]/2, 
  -Log[s]/3 + Log[-pp4 + t]/3, (-5*Log[s])/12 + (5*Log[-pp4 + t])/12, 
  Log[s]/12 - Log[-pp4 + t]/12, -Log[s]/3 + Log[-pp4 + t]/3, 
  -Log[s]/12 + Log[-pp4 + t]/12, Log[s]/6 - Log[-pp4 + t]/6, 
  Log[s]/12 - Log[-pp4 + t]/12, Log[s]/6 - Log[-pp4 + t]/6, 
  Log[s]/2 - Log[-pp4 + t]/2, 0, -Log[s]/8 + Log[-pp4 + t]/8, 
  -Log[s]/3 + Log[-pp4 + t]/3, -Log[s] + Log[-pp4 + t], 
  -Log[s]/4 + Log[-pp4 + t]/4, 0, 0}, 
 {(14*Log[s])/3 - 5*Log[-pp4 + s] - (5*Log[t])/3 - (14*Log[s + t])/3 + 
   (20*Log[-pp4 + s + t])/3, (-58*Log[s])/9 - Log[-pp4 + s]/12 + 
   (37*Log[t])/9 + (58*Log[s + t])/9 - (145*Log[-pp4 + s + t])/36, 
  -18*Log[s] + (53*Log[-pp4 + s])/4 + (5*Log[t])/2 + 18*Log[s + t] - 
   (63*Log[-pp4 + s + t])/4, (-67*Log[s])/6 + 6*Log[-pp4 + s] + (8*Log[t])/3 + 
   (67*Log[s + t])/6 - (26*Log[-pp4 + s + t])/3, 
  (-5*Log[s])/3 - 5*Log[-pp4 + s] + (8*Log[t])/3 + (5*Log[s + t])/3 + 
   (7*Log[-pp4 + s + t])/3, (-59*Log[s])/6 - (7*Log[-pp4 + s])/4 + 
   (53*Log[t])/6 + (59*Log[s + t])/6 - (85*Log[-pp4 + s + t])/12, 
  (28*Log[s])/3 + (3*Log[-pp4 + s])/2 - (13*Log[t])/3 - (28*Log[s + t])/3 + 
   (17*Log[-pp4 + s + t])/6, Log[s]/4 - (11*Log[-pp4 + s])/4 + Log[t] - 
   Log[s + t]/4 + (7*Log[-pp4 + s + t])/4, 
  (-3*Log[s])/2 - (7*Log[-pp4 + s])/2 + 2*Log[t] + (3*Log[s + t])/2 + 
   (3*Log[-pp4 + s + t])/2, 0, Log[s]/6 + (3*Log[-pp4 + s])/2 - (2*Log[t])/3 - 
   Log[s + t]/6 - (5*Log[-pp4 + s + t])/6, 0, Log[s]/2 - Log[t]/2 - 
   Log[s + t]/2 + Log[-pp4 + s + t]/2, (13*Log[s])/18 - Log[-pp4 + s]/3 - 
   (19*Log[t])/18 - (13*Log[s + t])/18 + (25*Log[-pp4 + s + t])/18, 
  (8*Log[s])/3 + 4*Log[-pp4 + s] - (8*Log[t])/3 - (8*Log[s + t])/3 - 
   (4*Log[-pp4 + s + t])/3, Log[s]/3 + Log[-pp4 + s]/2 - Log[t]/3 - 
   Log[s + t]/3 - Log[-pp4 + s + t]/6, (-17*Log[s])/6 - (17*Log[-pp4 + s])/4 + 
   (17*Log[t])/6 + (17*Log[s + t])/6 + (17*Log[-pp4 + s + t])/12, 
  (4*Log[s])/3 + 2*Log[-pp4 + s] - (4*Log[t])/3 - (4*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, (-4*Log[s])/3 - 2*Log[-pp4 + s] + (4*Log[t])/3 + 
   (4*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, Log[s] + (3*Log[-pp4 + s])/2 - 
   Log[t] - Log[s + t] - Log[-pp4 + s + t]/2, (-7*Log[s])/6 - Log[-pp4 + s]/2 + 
   (2*Log[t])/3 + (7*Log[s + t])/6 - Log[-pp4 + s + t]/6, 
  (-191*Log[s])/9 + (65*Log[-pp4 + s])/6 + (59*Log[t])/9 + 
   (191*Log[s + t])/9 - (313*Log[-pp4 + s + t])/18, 
  (-4*Log[s])/3 - 2*Log[-pp4 + s] + (4*Log[t])/3 + (4*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, (13*Log[s])/3 - Log[-pp4 + s] - (4*Log[t])/3 - 
   (13*Log[s + t])/3 + (7*Log[-pp4 + s + t])/3, 
  (-19*Log[s])/4 - Log[-pp4 + s]/4 + 2*Log[t] + (19*Log[s + t])/4 - 
   (7*Log[-pp4 + s + t])/4, (-125*Log[s])/9 - (8*Log[-pp4 + s])/3 + 
   (119*Log[t])/9 + (125*Log[s + t])/9 - (95*Log[-pp4 + s + t])/9, 
  (-10*Log[s])/3 + (4*Log[t])/3 + (10*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, 
  (-8*Log[s])/3 - (13*Log[-pp4 + s])/2 + (11*Log[t])/3 + (8*Log[s + t])/3 + 
   (17*Log[-pp4 + s + t])/6, -2*Log[s] - 3*Log[-pp4 + s] + 2*Log[t] + 
   2*Log[s + t] + Log[-pp4 + s + t], (-7*Log[s])/6 - Log[-pp4 + s]/2 + 
   (2*Log[t])/3 + (7*Log[s + t])/6 - Log[-pp4 + s + t]/6, 
  (-5*Log[s])/6 + (5*Log[-pp4 + s])/4 - Log[t]/6 + (5*Log[s + t])/6 - 
   (13*Log[-pp4 + s + t])/12, (-23*Log[s])/18 - (13*Log[-pp4 + s])/12 + 
   (17*Log[t])/18 + (23*Log[s + t])/18 + (5*Log[-pp4 + s + t])/36, 
  (47*Log[s])/18 + (37*Log[-pp4 + s])/12 - (41*Log[t])/18 - 
   (47*Log[s + t])/18 - (29*Log[-pp4 + s + t])/36, 
  (-5*Log[s])/9 - Log[-pp4 + s]/6 + (8*Log[t])/9 + (5*Log[s + t])/9 - 
   (13*Log[-pp4 + s + t])/18, Log[s]/3 + Log[-pp4 + s]/2 - Log[t]/3 - 
   Log[s + t]/3 - Log[-pp4 + s + t]/6, (-5*Log[s])/6 - (5*Log[-pp4 + s])/4 + 
   (5*Log[t])/6 + (5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/12, 
  (2*Log[s])/3 + Log[-pp4 + s] - (2*Log[t])/3 - (2*Log[s + t])/3 - 
   Log[-pp4 + s + t]/3, Log[s]/3 + Log[-pp4 + s]/2 - Log[t]/3 - Log[s + t]/3 - 
   Log[-pp4 + s + t]/6, (-13*Log[s])/6 + Log[-pp4 + s]/2 + (2*Log[t])/3 + 
   (13*Log[s + t])/6 - (7*Log[-pp4 + s + t])/6, 
  (67*Log[s])/6 - 12*Log[-pp4 + s] + Log[t]/3 - (67*Log[s + t])/6 + 
   (35*Log[-pp4 + s + t])/3, (3*Log[s])/2 + (9*Log[-pp4 + s])/4 - 
   (3*Log[t])/2 - (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/4, 
  (11*Log[s])/6 - (19*Log[-pp4 + s])/4 + (7*Log[t])/6 - (11*Log[s + t])/6 + 
   (43*Log[-pp4 + s + t])/12, (-35*Log[s])/6 + (15*Log[-pp4 + s])/4 + 
   (5*Log[t])/6 + (35*Log[s + t])/6 - (55*Log[-pp4 + s + t])/12, 
  (62*Log[s])/9 + Log[-pp4 + s]/6 - (47*Log[t])/9 - (62*Log[s + t])/9 + 
   (91*Log[-pp4 + s + t])/18, (281*Log[s])/18 - (155*Log[-pp4 + s])/12 - 
   (41*Log[t])/18 - (335*Log[s + t])/18 + (547*Log[-pp4 + s + t])/36, 
  (-35*Log[s])/6 + (21*Log[-pp4 + s])/4 + (5*Log[t])/6 + (35*Log[s + t])/6 - 
   (73*Log[-pp4 + s + t])/12, Log[s]/6 - (13*Log[-pp4 + s])/4 + (11*Log[t])/6 - 
   Log[s + t]/6 + (17*Log[-pp4 + s + t])/12, (-2*Log[s])/3 + Log[-pp4 + s]/4 + 
   Log[t]/6 + (2*Log[s + t])/3 - (5*Log[-pp4 + s + t])/12, 
  (191*Log[s])/18 - (65*Log[-pp4 + s])/12 - (43*Log[t])/9 - 
   (191*Log[s + t])/18 + (367*Log[-pp4 + s + t])/36, 
  (20*Log[s])/3 + (5*Log[-pp4 + s])/2 - (11*Log[t])/3 - (20*Log[s + t])/3 + 
   (7*Log[-pp4 + s + t])/6, -4*Log[s] - Log[-pp4 + s] + 2*Log[t] + 
   4*Log[s + t] - Log[-pp4 + s + t], (-9*Log[s])/4 + (9*Log[-pp4 + s])/4 + 
   (9*Log[s + t])/4 - (9*Log[-pp4 + s + t])/4, 
  (3*Log[s])/2 - (21*Log[-pp4 + s])/4 + (3*Log[t])/2 - (3*Log[s + t])/2 + 
   (15*Log[-pp4 + s + t])/4, (-7*Log[s])/2 + (29*Log[-pp4 + s])/4 - 
   (3*Log[t])/2 + (7*Log[s + t])/2 - (23*Log[-pp4 + s + t])/4, 
  Log[s]/6 + (11*Log[-pp4 + s])/4 - (7*Log[t])/6 - Log[s + t]/6 - 
   (19*Log[-pp4 + s + t])/12, (13*Log[s])/6 - (17*Log[-pp4 + s])/4 + 
   (5*Log[t])/6 - (13*Log[s + t])/6 + (41*Log[-pp4 + s + t])/12, 
  (11*Log[s])/2 - (17*Log[-pp4 + s])/4 - Log[t]/2 - (11*Log[s + t])/2 + 
   (19*Log[-pp4 + s + t])/4, -Log[s]/2 - (3*Log[-pp4 + s])/4 + Log[t]/2 + 
   Log[s + t]/2 + Log[-pp4 + s + t]/4, (11*Log[s])/6 + (3*Log[-pp4 + s])/2 - 
   (4*Log[t])/3 - (11*Log[s + t])/6 - Log[-pp4 + s + t]/6, 
  (-5*Log[s])/4 - (15*Log[-pp4 + s])/4 + 2*Log[t] + (5*Log[s + t])/4 + 
   (7*Log[-pp4 + s + t])/4, (-7*Log[s])/12 - (11*Log[-pp4 + s])/4 + 
   (4*Log[t])/3 + (7*Log[s + t])/12 + (17*Log[-pp4 + s + t])/12, 
  (5*Log[-pp4 + s])/4 - Log[t]/2 - (3*Log[-pp4 + s + t])/4, 
  -Log[s]/4 - (7*Log[-pp4 + s])/2 + (3*Log[t])/2 + Log[s + t]/4 + 
   2*Log[-pp4 + s + t], (-4*Log[s])/3 - 2*Log[-pp4 + s] + (4*Log[t])/3 + 
   (4*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  (83*Log[s])/6 - Log[-pp4 + s]/4 - (65*Log[t])/6 - (83*Log[s + t])/6 + 
   (133*Log[-pp4 + s + t])/12, 20*Log[s] + (37*Log[-pp4 + s])/4 - 
   (39*Log[t])/2 - 20*Log[s + t] + (41*Log[-pp4 + s + t])/4, 
  (421*Log[s])/36 + (41*Log[-pp4 + s])/6 - (209*Log[t])/18 - 
   (421*Log[s + t])/36 + (43*Log[-pp4 + s + t])/9, 
  (-2*Log[s])/3 - (7*Log[-pp4 + s])/2 + (5*Log[t])/3 + (2*Log[s + t])/3 + 
   (11*Log[-pp4 + s + t])/6, (4*Log[s])/3 + 7*Log[-pp4 + s] - (10*Log[t])/3 - 
   (4*Log[s + t])/3 - (11*Log[-pp4 + s + t])/3, 
  (-3*Log[s])/2 - (7*Log[-pp4 + s])/2 + 2*Log[t] + (3*Log[s + t])/2 + 
   (3*Log[-pp4 + s + t])/2, (8*Log[s])/3 + (13*Log[-pp4 + s])/2 - 
   (11*Log[t])/3 - (8*Log[s + t])/3 - (17*Log[-pp4 + s + t])/6, 
  (43*Log[s])/12 + (29*Log[-pp4 + s])/4 - (13*Log[t])/3 - (43*Log[s + t])/12 - 
   (35*Log[-pp4 + s + t])/12, -Log[s]/12 + Log[-pp4 + s]/2 - Log[t]/6 + 
   Log[s + t]/12 - Log[-pp4 + s + t]/3, (5*Log[s])/6 - Log[t]/3 - 
   (5*Log[s + t])/6 + Log[-pp4 + s + t]/3, (23*Log[s])/12 + 
   (19*Log[-pp4 + s])/4 - (8*Log[t])/3 - (23*Log[s + t])/12 - 
   (25*Log[-pp4 + s + t])/12, (-2*Log[s])/3 - Log[-pp4 + s] + (2*Log[t])/3 + 
   (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, (-4*Log[s])/3 - 2*Log[-pp4 + s] + 
   (4*Log[t])/3 + (4*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  (-3*Log[s])/2 - Log[-pp4 + s] + Log[t] + (3*Log[s + t])/2, 
  (-7*Log[s])/3 - 6*Log[-pp4 + s] + (10*Log[t])/3 + (7*Log[s + t])/3 + 
   (8*Log[-pp4 + s + t])/3, -4*Log[s] - 6*Log[-pp4 + s] + 4*Log[t] + 
   4*Log[s + t] + 2*Log[-pp4 + s + t], (11*Log[s])/6 + (3*Log[-pp4 + s])/2 - 
   (4*Log[t])/3 - (11*Log[s + t])/6 - Log[-pp4 + s + t]/6, 
  Log[s] + (3*Log[-pp4 + s])/2 - Log[t] - Log[s + t] - Log[-pp4 + s + t]/2, 0, 
  -Log[s]/6 + (9*Log[-pp4 + s])/4 - (5*Log[t])/6 + Log[s + t]/6 - 
   (17*Log[-pp4 + s + t])/12, -Log[s]/6 + (9*Log[-pp4 + s])/4 - (5*Log[t])/6 + 
   Log[s + t]/6 - (17*Log[-pp4 + s + t])/12, -Log[s]/3 - (7*Log[-pp4 + s])/4 + 
   (5*Log[t])/6 + Log[s + t]/3 + (11*Log[-pp4 + s + t])/12, 
  -Log[s]/6 - Log[-pp4 + s]/4 + Log[t]/6 + Log[s + t]/6 + Log[-pp4 + s + t]/12, 
  -Log[s]/9 - Log[-pp4 + s]/12 - (2*Log[t])/9 + Log[s + t]/9 + 
   (11*Log[-pp4 + s + t])/36, (17*Log[s])/6 + (5*Log[-pp4 + s])/4 - 
   (17*Log[t])/6 - (17*Log[s + t])/6 + (19*Log[-pp4 + s + t])/12, 
  (-35*Log[s])/18 - (25*Log[-pp4 + s])/12 + (29*Log[t])/18 + 
   (35*Log[s + t])/18 + (17*Log[-pp4 + s + t])/36, 
  -Log[s]/9 - (7*Log[-pp4 + s])/12 + (5*Log[t])/18 + Log[s + t]/9 + 
   (11*Log[-pp4 + s + t])/36, -Log[s]/2 + Log[t]/2 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/2, (19*Log[s])/9 + (7*Log[-pp4 + s])/12 - (41*Log[t])/18 - 
   (19*Log[s + t])/9 + (61*Log[-pp4 + s + t])/36, 
  (-4*Log[s])/9 + (5*Log[-pp4 + s])/12 + (11*Log[t])/18 + (4*Log[s + t])/9 - 
   (37*Log[-pp4 + s + t])/36, -Log[s] + Log[t] + Log[s + t] - 
   Log[-pp4 + s + t], -2*Log[s] - 3*Log[-pp4 + s] + 2*Log[t] + 2*Log[s + t] + 
   Log[-pp4 + s + t], (-5*Log[s])/6 - (5*Log[-pp4 + s])/4 + (5*Log[t])/6 + 
   (5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/12, -Log[s] - (3*Log[-pp4 + s])/2 + 
   Log[t] + Log[s + t] + Log[-pp4 + s + t]/2, (2*Log[s])/3 + Log[-pp4 + s] - 
   (2*Log[t])/3 - (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  (5*Log[s])/6 + (5*Log[-pp4 + s])/4 - (5*Log[t])/6 - (5*Log[s + t])/6 - 
   (5*Log[-pp4 + s + t])/12, -Log[s]/6 - Log[-pp4 + s]/4 + Log[t]/6 + 
   Log[s + t]/6 + Log[-pp4 + s + t]/12, (2*Log[s])/3 + Log[-pp4 + s] - 
   (2*Log[t])/3 - (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  Log[s]/6 + Log[-pp4 + s]/4 - Log[t]/6 - Log[s + t]/6 - Log[-pp4 + s + t]/12, 
  -Log[s]/3 - Log[-pp4 + s]/2 + Log[t]/3 + Log[s + t]/3 + Log[-pp4 + s + t]/6, 
  -Log[s]/6 - Log[-pp4 + s]/4 + Log[t]/6 + Log[s + t]/6 + Log[-pp4 + s + t]/12, 
  -Log[s]/3 - Log[-pp4 + s]/2 + Log[t]/3 + Log[s + t]/3 + Log[-pp4 + s + t]/6, 
  (-3*Log[s])/2 - Log[-pp4 + s]/2 + Log[t]/2 + (3*Log[s + t])/2, 
  Log[s]/2 - Log[-pp4 + s]/2 - Log[s + t]/2 + Log[-pp4 + s + t]/2, 
  Log[s]/2 + Log[-pp4 + s]/4 - (3*Log[t])/8 - Log[s + t]/2 + 
   Log[-pp4 + s + t]/8, (5*Log[s])/3 - (2*Log[t])/3 - (5*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, 0, 0, -Log[s]/2 + Log[t]/2 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/2, 0}, {(568*Log[s])/9 + 6*Log[-pp4 + s] - (10*Log[t])/3 - 
   (568*Log[s + t])/9 - (8*Log[-pp4 + s + t])/3, 
  (451*Log[s])/27 - (37*Log[-pp4 + s])/6 + (74*Log[t])/9 - 
   (451*Log[s + t])/27 - (37*Log[-pp4 + s + t])/18, 
  5*Log[s] + 2*Log[-pp4 + s] + 5*Log[t] - 5*Log[s + t] - 7*Log[-pp4 + s + t], 
  (-346*Log[s])/9 - 6*Log[-pp4 + s] + (16*Log[t])/3 + (346*Log[s + t])/9 + 
   (2*Log[-pp4 + s + t])/3, (-262*Log[s])/9 - 10*Log[-pp4 + s] + 
   (16*Log[t])/3 + (262*Log[s + t])/9 + (14*Log[-pp4 + s + t])/3, 
  (-127*Log[s])/18 - (11*Log[-pp4 + s])/2 + (53*Log[t])/3 + 
   (127*Log[s + t])/18 - (73*Log[-pp4 + s + t])/6, 
  (373*Log[s])/18 + (27*Log[-pp4 + s])/2 - (26*Log[t])/3 - 
   (373*Log[s + t])/18 - (29*Log[-pp4 + s + t])/6, 
  (-100*Log[s])/3 - 2*Log[-pp4 + s] + 2*Log[t] + (100*Log[s + t])/3, 
  -23*Log[s] - 5*Log[-pp4 + s] + 4*Log[t] + 23*Log[s + t] + Log[-pp4 + s + t], 
  0, (136*Log[s])/9 + 4*Log[-pp4 + s] - (4*Log[t])/3 - (136*Log[s + t])/9 - 
   (8*Log[-pp4 + s + t])/3, 0, (-79*Log[s])/6 + 2*Log[-pp4 + s] - Log[t] + 
   (79*Log[s + t])/6 - Log[-pp4 + s + t], (215*Log[s])/54 - 
   (2*Log[-pp4 + s])/3 - (19*Log[t])/9 - (215*Log[s + t])/54 + 
   (25*Log[-pp4 + s + t])/9, (169*Log[s])/9 + 5*Log[-pp4 + s] - (16*Log[t])/3 - 
   (169*Log[s + t])/9 + Log[-pp4 + s + t]/3, (191*Log[s])/9 + Log[-pp4 + s] - 
   (2*Log[t])/3 - (191*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (-439*Log[s])/18 - (19*Log[-pp4 + s])/2 + (17*Log[t])/3 + 
   (439*Log[s + t])/18 + (23*Log[-pp4 + s + t])/6, 
  (44*Log[s])/9 + 4*Log[-pp4 + s] - (8*Log[t])/3 - (44*Log[s + t])/9 - 
   (4*Log[-pp4 + s + t])/3, (-98*Log[s])/9 - 6*Log[-pp4 + s] + (8*Log[t])/3 + 
   (98*Log[s + t])/9 + (10*Log[-pp4 + s + t])/3, 
  (-4*Log[s])/3 + 2*Log[-pp4 + s] - 2*Log[t] + (4*Log[s + t])/3, 
  (-43*Log[s])/9 - Log[-pp4 + s] + (4*Log[t])/3 + (43*Log[s + t])/9 - 
   Log[-pp4 + s + t]/3, (1643*Log[s])/27 - Log[-pp4 + s]/3 + (118*Log[t])/9 - 
   (1643*Log[s + t])/27 - (115*Log[-pp4 + s + t])/9, 
  (154*Log[s])/9 - 2*Log[-pp4 + s] + (8*Log[t])/3 - (154*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/3, (-172*Log[s])/9 - (8*Log[t])/3 + 
   (172*Log[s + t])/9 + (8*Log[-pp4 + s + t])/3, 
  (-56*Log[s])/3 - 4*Log[-pp4 + s] + 4*Log[t] + (56*Log[s + t])/3, 
  (-196*Log[s])/27 - (22*Log[-pp4 + s])/3 + (238*Log[t])/9 + 
   (196*Log[s + t])/27 - (172*Log[-pp4 + s + t])/9, 
  (-38*Log[s])/9 - 2*Log[-pp4 + s] + (8*Log[t])/3 + (38*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/3, (-439*Log[s])/9 - 11*Log[-pp4 + s] + 
   (22*Log[t])/3 + (439*Log[s + t])/9 + (11*Log[-pp4 + s + t])/3, 
  (5*Log[s])/3 - 3*Log[-pp4 + s] + 4*Log[t] - (5*Log[s + t])/3 - 
   Log[-pp4 + s + t], (-205*Log[s])/9 - 3*Log[-pp4 + s] + (4*Log[t])/3 + 
   (205*Log[s + t])/9 + (5*Log[-pp4 + s + t])/3, 
  (-397*Log[s])/18 - Log[-pp4 + s]/2 - Log[t]/3 + (397*Log[s + t])/18 + 
   (5*Log[-pp4 + s + t])/6, (-289*Log[s])/54 - (13*Log[-pp4 + s])/6 + 
   (17*Log[t])/9 + (289*Log[s + t])/54 + (5*Log[-pp4 + s + t])/18, 
  (-311*Log[s])/54 + (25*Log[-pp4 + s])/6 - (41*Log[t])/9 + 
   (311*Log[s + t])/54 + (7*Log[-pp4 + s + t])/18, 
  (-118*Log[s])/27 - Log[-pp4 + s]/3 + (16*Log[t])/9 + (118*Log[s + t])/27 - 
   (13*Log[-pp4 + s + t])/9, (-7*Log[s])/9 + Log[-pp4 + s] - (2*Log[t])/3 + 
   (7*Log[s + t])/9 - Log[-pp4 + s + t]/3, (143*Log[s])/18 - Log[-pp4 + s]/2 + 
   (5*Log[t])/3 - (143*Log[s + t])/18 - (7*Log[-pp4 + s + t])/6, 
  (-140*Log[s])/9 - (4*Log[t])/3 + (140*Log[s + t])/9 + 
   (4*Log[-pp4 + s + t])/3, (173*Log[s])/9 + Log[-pp4 + s] - (2*Log[t])/3 - 
   (173*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (-193*Log[s])/9 - 3*Log[-pp4 + s] + (4*Log[t])/3 + (193*Log[s + t])/9 + 
   (5*Log[-pp4 + s + t])/3, (-608*Log[s])/9 - 6*Log[-pp4 + s] + (2*Log[t])/3 + 
   (608*Log[s + t])/9 + (16*Log[-pp4 + s + t])/3, 
  (35*Log[s])/2 + (15*Log[-pp4 + s])/2 - 3*Log[t] - (35*Log[s + t])/2 - 
   (9*Log[-pp4 + s + t])/2, (-185*Log[s])/18 - (9*Log[-pp4 + s])/2 + 
   (7*Log[t])/3 + (185*Log[s + t])/18 + (13*Log[-pp4 + s + t])/6, 
  (281*Log[s])/18 - (3*Log[-pp4 + s])/2 + (5*Log[t])/3 - (281*Log[s + t])/18 - 
   Log[-pp4 + s + t]/6, (-389*Log[s])/27 + (19*Log[-pp4 + s])/3 - 
   (94*Log[t])/9 + (389*Log[s + t])/27 + (37*Log[-pp4 + s + t])/9, 
  (-2543*Log[s])/54 + Log[-pp4 + s]/6 - (95*Log[t])/9 + (2543*Log[s + t])/54 + 
   (187*Log[-pp4 + s + t])/18, (263*Log[s])/18 + (3*Log[-pp4 + s])/2 + 
   (14*Log[t])/3 - (317*Log[s + t])/18 - (37*Log[-pp4 + s + t])/6, 
  (-277*Log[s])/18 - (7*Log[-pp4 + s])/2 + (11*Log[t])/3 + 
   (277*Log[s + t])/18 - Log[-pp4 + s + t]/6, 
  (-71*Log[s])/18 - (3*Log[-pp4 + s])/2 + Log[t]/3 + (71*Log[s + t])/18 + 
   (7*Log[-pp4 + s + t])/6, (-592*Log[s])/27 + (7*Log[-pp4 + s])/6 - 
   (86*Log[t])/9 + (592*Log[s + t])/27 + (151*Log[-pp4 + s + t])/18, 
  (-257*Log[s])/9 + 11*Log[-pp4 + s] - (22*Log[t])/3 + (257*Log[s + t])/9 - 
   (11*Log[-pp4 + s + t])/3, (73*Log[s])/3 - 7*Log[-pp4 + s] + 4*Log[t] - 
   (73*Log[s + t])/3 + 3*Log[-pp4 + s + t], (19*Log[s])/2 + Log[-pp4 + s]/2 - 
   (19*Log[s + t])/2 - Log[-pp4 + s + t]/2, 
  (-47*Log[s])/2 - (11*Log[-pp4 + s])/2 + 3*Log[t] + (47*Log[s + t])/2 + 
   (5*Log[-pp4 + s + t])/2, (53*Log[s])/3 + 6*Log[-pp4 + s] - 3*Log[t] - 
   (53*Log[s + t])/3 - 3*Log[-pp4 + s + t], (-187*Log[s])/18 + 
   (9*Log[-pp4 + s])/2 - (7*Log[t])/3 + (187*Log[s + t])/18 - 
   (13*Log[-pp4 + s + t])/6, (-163*Log[s])/18 - (7*Log[-pp4 + s])/2 + 
   (5*Log[t])/3 + (163*Log[s + t])/18 + (11*Log[-pp4 + s + t])/6, 
  (-89*Log[s])/6 + Log[-pp4 + s]/2 - Log[t] + (89*Log[s + t])/6 + 
   Log[-pp4 + s + t]/2, (13*Log[s])/6 - (5*Log[-pp4 + s])/2 + Log[t] - 
   (13*Log[s + t])/6 + (3*Log[-pp4 + s + t])/2, 
  (11*Log[s])/9 + 5*Log[-pp4 + s] - (8*Log[t])/3 - (11*Log[s + t])/9 - 
   (7*Log[-pp4 + s + t])/3, (-70*Log[s])/3 - 6*Log[-pp4 + s] + 4*Log[t] + 
   (70*Log[s + t])/3 + 2*Log[-pp4 + s + t], (-143*Log[s])/9 - 5*Log[-pp4 + s] + 
   (8*Log[t])/3 + (143*Log[s + t])/9 + (7*Log[-pp4 + s + t])/3, 
  8*Log[s] + 3*Log[-pp4 + s] - Log[t] - 8*Log[s + t] - 2*Log[-pp4 + s + t], 
  (-62*Log[s])/3 - 7*Log[-pp4 + s] + 3*Log[t] + (62*Log[s + t])/3 + 
   4*Log[-pp4 + s + t], (-125*Log[s])/9 - 3*Log[-pp4 + s] + (8*Log[t])/3 + 
   (125*Log[s + t])/9 + Log[-pp4 + s + t]/3, (-113*Log[s])/18 + 
   (11*Log[-pp4 + s])/2 - (65*Log[t])/3 + (113*Log[s + t])/18 + 
   (97*Log[-pp4 + s + t])/6, (239*Log[s])/6 + (41*Log[-pp4 + s])/2 - 
   39*Log[t] - (239*Log[s + t])/6 + (37*Log[-pp4 + s + t])/2, 
  (1987*Log[s])/54 + (79*Log[-pp4 + s])/6 - (209*Log[t])/9 - 
   (1987*Log[s + t])/54 + (181*Log[-pp4 + s + t])/18, 
  (-121*Log[s])/9 - 5*Log[-pp4 + s] + (10*Log[t])/3 + (121*Log[s + t])/9 + 
   (5*Log[-pp4 + s + t])/3, (458*Log[s])/9 + 10*Log[-pp4 + s] - (20*Log[t])/3 - 
   (458*Log[s + t])/9 - (10*Log[-pp4 + s + t])/3, 
  -23*Log[s] - 5*Log[-pp4 + s] + 4*Log[t] + 23*Log[s + t] + Log[-pp4 + s + t], 
  (295*Log[s])/9 + 11*Log[-pp4 + s] - (22*Log[t])/3 - (295*Log[s + t])/9 - 
   (11*Log[-pp4 + s + t])/3, (350*Log[s])/9 + 12*Log[-pp4 + s] - 
   (26*Log[t])/3 - (350*Log[s + t])/9 - (10*Log[-pp4 + s + t])/3, 
  (49*Log[s])/9 - Log[t]/3 - (49*Log[s + t])/9 + Log[-pp4 + s + t]/3, 
  (-67*Log[s])/9 + Log[-pp4 + s] - (2*Log[t])/3 + (67*Log[s + t])/9 - 
   Log[-pp4 + s + t]/3, (277*Log[s])/9 + 7*Log[-pp4 + s] - (16*Log[t])/3 - 
   (277*Log[s + t])/9 - (5*Log[-pp4 + s + t])/3, 
  (-125*Log[s])/18 - (3*Log[-pp4 + s])/2 + (4*Log[t])/3 + 
   (125*Log[s + t])/18 + Log[-pp4 + s + t]/6, 
  (-125*Log[s])/9 - 3*Log[-pp4 + s] + (8*Log[t])/3 + (125*Log[s + t])/9 + 
   Log[-pp4 + s + t]/3, -4*Log[s] - 2*Log[-pp4 + s] + 2*Log[t] + 4*Log[s + t], 
  (-149*Log[s])/9 - 11*Log[-pp4 + s] + (20*Log[t])/3 + (149*Log[s + t])/9 + 
   (13*Log[-pp4 + s + t])/3, (28*Log[s])/3 - 12*Log[-pp4 + s] + 8*Log[t] - 
   (28*Log[s + t])/3 + 4*Log[-pp4 + s + t], (29*Log[s])/9 + 3*Log[-pp4 + s] - 
   (8*Log[t])/3 - (29*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (17*Log[s])/3 + 3*Log[-pp4 + s] - 2*Log[t] - (17*Log[s + t])/3 - 
   Log[-pp4 + s + t], 0, (241*Log[s])/18 + (9*Log[-pp4 + s])/2 - (5*Log[t])/3 - 
   (241*Log[s + t])/18 - (17*Log[-pp4 + s + t])/6, 
  (241*Log[s])/18 + (9*Log[-pp4 + s])/2 - (5*Log[t])/3 - (241*Log[s + t])/18 - 
   (17*Log[-pp4 + s + t])/6, (-139*Log[s])/18 - (7*Log[-pp4 + s])/2 + 
   (5*Log[t])/3 + (139*Log[s + t])/18 + (11*Log[-pp4 + s + t])/6, 
  (7*Log[s])/18 - Log[-pp4 + s]/2 + Log[t]/3 - (7*Log[s + t])/18 + 
   Log[-pp4 + s + t]/6, (457*Log[s])/27 - (7*Log[-pp4 + s])/6 - (4*Log[t])/9 - 
   (457*Log[s + t])/27 + (29*Log[-pp4 + s + t])/18, 
  (133*Log[s])/18 + (5*Log[-pp4 + s])/2 - (17*Log[t])/3 - 
   (133*Log[s + t])/18 + (19*Log[-pp4 + s + t])/6, 
  (-205*Log[s])/54 - (25*Log[-pp4 + s])/6 + (29*Log[t])/9 + 
   (205*Log[s + t])/54 + (17*Log[-pp4 + s + t])/18, 
  (-139*Log[s])/54 - (7*Log[-pp4 + s])/6 + (5*Log[t])/9 + 
   (139*Log[s + t])/54 + (11*Log[-pp4 + s + t])/18, 
  (7*Log[s])/6 + Log[t] - (7*Log[s + t])/6 - Log[-pp4 + s + t], 
  (-113*Log[s])/54 + (7*Log[-pp4 + s])/6 - (41*Log[t])/9 + 
   (113*Log[s + t])/54 + (61*Log[-pp4 + s + t])/18, 
  (119*Log[s])/54 + (5*Log[-pp4 + s])/6 + (11*Log[t])/9 - 
   (119*Log[s + t])/54 - (37*Log[-pp4 + s + t])/18, 
  (7*Log[s])/3 + 2*Log[t] - (7*Log[s + t])/3 - 2*Log[-pp4 + s + t], 
  (38*Log[s])/3 - 6*Log[-pp4 + s] + 4*Log[t] - (38*Log[s + t])/3 + 
   2*Log[-pp4 + s + t], (35*Log[s])/18 - (5*Log[-pp4 + s])/2 + (5*Log[t])/3 - 
   (35*Log[s + t])/18 + (5*Log[-pp4 + s + t])/6, 
  (-17*Log[s])/3 - 3*Log[-pp4 + s] + 2*Log[t] + (17*Log[s + t])/3 + 
   Log[-pp4 + s + t], (22*Log[s])/9 + 2*Log[-pp4 + s] - (4*Log[t])/3 - 
   (22*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (37*Log[s])/18 + (5*Log[-pp4 + s])/2 - (5*Log[t])/3 - (37*Log[s + t])/18 - 
   (5*Log[-pp4 + s + t])/6, (7*Log[s])/18 - Log[-pp4 + s]/2 + Log[t]/3 - 
   (7*Log[s + t])/18 + Log[-pp4 + s + t]/6, (-14*Log[s])/9 + 2*Log[-pp4 + s] - 
   (4*Log[t])/3 + (14*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (-7*Log[s])/18 + Log[-pp4 + s]/2 - Log[t]/3 + (7*Log[s + t])/18 - 
   Log[-pp4 + s + t]/6, (7*Log[s])/9 - Log[-pp4 + s] + (2*Log[t])/3 - 
   (7*Log[s + t])/9 + Log[-pp4 + s + t]/3, (7*Log[s])/18 - Log[-pp4 + s]/2 + 
   Log[t]/3 - (7*Log[s + t])/18 + Log[-pp4 + s + t]/6, 
  (7*Log[s])/9 - Log[-pp4 + s] + (2*Log[t])/3 - (7*Log[s + t])/9 + 
   Log[-pp4 + s + t]/3, -4*Log[s] - Log[-pp4 + s] + Log[t] + 4*Log[s + t], 
  (-5*Log[s])/3 - Log[-pp4 + s] + (5*Log[s + t])/3 + Log[-pp4 + s + t], 
  (31*Log[s])/12 + Log[-pp4 + s]/2 - (3*Log[t])/4 - (31*Log[s + t])/12 + 
   Log[-pp4 + s + t]/4, (4*Log[s])/9 - (4*Log[t])/3 - (4*Log[s + t])/9 + 
   (4*Log[-pp4 + s + t])/3, 2*Log[s] - 2*Log[s + t], 0, 
  (5*Log[s])/3 + Log[t] - (5*Log[s + t])/3 - Log[-pp4 + s + t], 
  2*Log[s] - 2*Log[s + t]}, {(1504*Log[pp4])/9 - (296*Log[s])/9 - 
   (26*Log[t])/3 - (484*Log[-pp4 + t])/9 - (568*Log[s + t])/9 - 
   (26*Log[-pp4 + s + t])/3, (1576*Log[pp4])/27 - (287*Log[s])/27 - 
   (73*Log[t])/18 - (619*Log[-pp4 + t])/27 - (451*Log[s + t])/27 - 
   (73*Log[-pp4 + s + t])/18, 36*Log[pp4] - 13*Log[s] - Log[t] - 
   16*Log[-pp4 + t] - 5*Log[s + t] - Log[-pp4 + s + t], 
  (-850*Log[pp4])/9 + (176*Log[s])/9 + (8*Log[t])/3 + (280*Log[-pp4 + t])/9 + 
   (346*Log[s + t])/9 + (8*Log[-pp4 + s + t])/3, 
  (-712*Log[pp4])/9 + (152*Log[s])/9 + (14*Log[t])/3 + (214*Log[-pp4 + t])/9 + 
   (262*Log[s + t])/9 + (14*Log[-pp4 + s + t])/3, 
  (346*Log[pp4])/9 - (95*Log[s])/9 - (73*Log[t])/6 - (191*Log[-pp4 + t])/18 + 
   (127*Log[s + t])/18 - (73*Log[-pp4 + s + t])/6, 
  (506*Log[pp4])/9 - (124*Log[s])/9 - (29*Log[t])/6 - (217*Log[-pp4 + t])/18 - 
   (373*Log[s + t])/18 - (29*Log[-pp4 + s + t])/6, 
  (-244*Log[pp4])/3 + (50*Log[s])/3 + (94*Log[-pp4 + t])/3 + 
   (100*Log[s + t])/3, -56*Log[pp4] + 12*Log[s] + Log[t] + 19*Log[-pp4 + t] + 
   23*Log[s + t] + Log[-pp4 + s + t], 0, (388*Log[pp4])/9 - (80*Log[s])/9 - 
   (8*Log[t])/3 - (124*Log[-pp4 + t])/9 - (136*Log[s + t])/9 - 
   (8*Log[-pp4 + s + t])/3, 0, (-92*Log[pp4])/3 + (16*Log[s])/3 - Log[t] + 
   (85*Log[-pp4 + t])/6 + (79*Log[s + t])/6 - Log[-pp4 + s + t], 
  (4*Log[pp4])/27 + (4*Log[s])/27 + (25*Log[t])/9 - (101*Log[-pp4 + t])/54 - 
   (215*Log[s + t])/54 + (25*Log[-pp4 + s + t])/9, 
  (376*Log[pp4])/9 - (92*Log[s])/9 + Log[t]/3 - (121*Log[-pp4 + t])/9 - 
   (169*Log[s + t])/9 + Log[-pp4 + s + t]/3, 
  (488*Log[pp4])/9 - (106*Log[s])/9 - Log[t]/3 - (185*Log[-pp4 + t])/9 - 
   (191*Log[s + t])/9 - Log[-pp4 + s + t]/3, (-584*Log[pp4])/9 + 
   (127*Log[s])/9 + (23*Log[t])/6 + (337*Log[-pp4 + t])/18 + 
   (439*Log[s + t])/18 + (23*Log[-pp4 + s + t])/6, 
  (116*Log[pp4])/9 - (28*Log[s])/9 - (4*Log[t])/3 - (20*Log[-pp4 + t])/9 - 
   (44*Log[s + t])/9 - (4*Log[-pp4 + s + t])/3, 
  (-296*Log[pp4])/9 + (64*Log[s])/9 + (10*Log[t])/3 + (74*Log[-pp4 + t])/9 + 
   (98*Log[s + t])/9 + (10*Log[-pp4 + s + t])/3, 
  (-16*Log[pp4])/3 + (2*Log[s])/3 + (10*Log[-pp4 + t])/3 + (4*Log[s + t])/3, 
  (-88*Log[pp4])/9 + (20*Log[s])/9 - Log[t]/3 + (31*Log[-pp4 + t])/9 + 
   (43*Log[s + t])/9 - Log[-pp4 + s + t]/3, (5108*Log[pp4])/27 - 
   (994*Log[s])/27 - (79*Log[t])/9 - (1997*Log[-pp4 + t])/27 - 
   (1643*Log[s + t])/27 - (79*Log[-pp4 + s + t])/9, 
  (424*Log[pp4])/9 - (80*Log[s])/9 - (2*Log[t])/3 - (178*Log[-pp4 + t])/9 - 
   (154*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (-514*Log[pp4])/9 + (98*Log[s])/9 + (8*Log[t])/3 + (196*Log[-pp4 + t])/9 + 
   (172*Log[s + t])/9 + (8*Log[-pp4 + s + t])/3, 
  (-128*Log[pp4])/3 + (28*Log[s])/3 + (44*Log[-pp4 + t])/3 + (56*Log[s + t])/3, 
  (2000*Log[pp4])/27 - (484*Log[s])/27 - (172*Log[t])/9 - 
   (680*Log[-pp4 + t])/27 + (196*Log[s + t])/27 - (172*Log[-pp4 + s + t])/9, 
  (-56*Log[pp4])/9 + (16*Log[s])/9 - (2*Log[t])/3 + (14*Log[-pp4 + t])/9 + 
   (38*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (-1114*Log[pp4])/9 + (236*Log[s])/9 + (11*Log[t])/3 + (373*Log[-pp4 + t])/9 + 
   (439*Log[s + t])/9 + (11*Log[-pp4 + s + t])/3, 
  (32*Log[pp4])/3 - (4*Log[s])/3 - Log[t] - (17*Log[-pp4 + t])/3 - 
   (5*Log[s + t])/3 - Log[-pp4 + s + t], (-538*Log[pp4])/9 + (110*Log[s])/9 + 
   (5*Log[t])/3 + (193*Log[-pp4 + t])/9 + (205*Log[s + t])/9 + 
   (5*Log[-pp4 + s + t])/3, (-518*Log[pp4])/9 + (103*Log[s])/9 + (5*Log[t])/6 + 
   (403*Log[-pp4 + t])/18 + (397*Log[s + t])/18 + (5*Log[-pp4 + s + t])/6, 
  (-410*Log[pp4])/27 + (103*Log[s])/27 + (5*Log[t])/18 + 
   (295*Log[-pp4 + t])/54 + (289*Log[s + t])/54 + (5*Log[-pp4 + s + t])/18, 
  (-592*Log[pp4])/27 + (83*Log[s])/27 + (7*Log[t])/18 + 
   (665*Log[-pp4 + t])/54 + (311*Log[s + t])/54 + (7*Log[-pp4 + s + t])/18, 
  (-136*Log[pp4])/27 + (26*Log[s])/27 - (13*Log[t])/9 + (70*Log[-pp4 + t])/27 + 
   (118*Log[s + t])/27 - (13*Log[-pp4 + s + t])/9, 
  (-16*Log[pp4])/9 + (2*Log[s])/9 - Log[t]/3 + (13*Log[-pp4 + t])/9 + 
   (7*Log[s + t])/9 - Log[-pp4 + s + t]/3, (220*Log[pp4])/9 - (41*Log[s])/9 - 
   (7*Log[t])/6 - (173*Log[-pp4 + t])/18 - (143*Log[s + t])/18 - 
   (7*Log[-pp4 + s + t])/6, (-392*Log[pp4])/9 + (76*Log[s])/9 + (4*Log[t])/3 + 
   (152*Log[-pp4 + t])/9 + (140*Log[s + t])/9 + (4*Log[-pp4 + s + t])/3, 
  (434*Log[pp4])/9 - (88*Log[s])/9 - Log[t]/3 - (167*Log[-pp4 + t])/9 - 
   (173*Log[s + t])/9 - Log[-pp4 + s + t]/3, (-508*Log[pp4])/9 + 
   (104*Log[s])/9 + (5*Log[t])/3 + (181*Log[-pp4 + t])/9 + 
   (193*Log[s + t])/9 + (5*Log[-pp4 + s + t])/3, 
  (-1634*Log[pp4])/9 + (328*Log[s])/9 + (16*Log[t])/3 + (602*Log[-pp4 + t])/9 + 
   (608*Log[s + t])/9 + (16*Log[-pp4 + s + t])/3, 
  52*Log[pp4] - 11*Log[s] - (9*Log[t])/2 - (29*Log[-pp4 + t])/2 - 
   (35*Log[s + t])/2 - (9*Log[-pp4 + s + t])/2, 
  (-259*Log[pp4])/9 + (56*Log[s])/9 + (13*Log[t])/6 + (143*Log[-pp4 + t])/18 + 
   (185*Log[s + t])/18 + (13*Log[-pp4 + s + t])/6, 
  (370*Log[pp4])/9 - (71*Log[s])/9 - Log[t]/6 - (311*Log[-pp4 + t])/18 - 
   (281*Log[s + t])/18 - Log[-pp4 + s + t]/6, (-1586*Log[pp4])/27 + 
   (304*Log[s])/27 + (37*Log[t])/9 + (671*Log[-pp4 + t])/27 + 
   (389*Log[s + t])/27 + (37*Log[-pp4 + s + t])/9, 
  (-3976*Log[pp4])/27 + (803*Log[s])/27 + (115*Log[t])/18 + 
   (3113*Log[-pp4 + t])/54 + (2543*Log[s + t])/54 + (115*Log[-pp4 + s + t])/18, 
  (442*Log[pp4])/9 - (89*Log[s])/9 - (7*Log[t])/6 - (347*Log[-pp4 + t])/18 - 
   (317*Log[s + t])/18 - (7*Log[-pp4 + s + t])/6, 
  (-350*Log[pp4])/9 + (46*Log[s])/9 + (11*Log[t])/6 + (211*Log[-pp4 + t])/18 + 
   (277*Log[s + t])/18 + (11*Log[-pp4 + s + t])/6, 
  (-112*Log[pp4])/9 + (23*Log[s])/9 + (7*Log[t])/6 + (65*Log[-pp4 + t])/18 + 
   (71*Log[s + t])/18 + (7*Log[-pp4 + s + t])/6, 
  (-2230*Log[pp4])/27 + (443*Log[s])/27 + (115*Log[t])/18 + 
   (850*Log[-pp4 + t])/27 + (592*Log[s + t])/27 + (115*Log[-pp4 + s + t])/18, 
  (-626*Log[pp4])/9 + (112*Log[s])/9 - (11*Log[t])/3 + (323*Log[-pp4 + t])/9 + 
   (257*Log[s + t])/9 - (11*Log[-pp4 + s + t])/3, 
  (172*Log[pp4])/3 - (32*Log[s])/3 + 3*Log[t] - (85*Log[-pp4 + t])/3 - 
   (73*Log[s + t])/3 + 3*Log[-pp4 + s + t], 25*Log[pp4] - 5*Log[s] - Log[t]/2 - 
   (19*Log[-pp4 + t])/2 - (19*Log[s + t])/2 - Log[-pp4 + s + t]/2, 
  -62*Log[pp4] + 13*Log[s] + (5*Log[t])/2 + (41*Log[-pp4 + t])/2 + 
   (47*Log[s + t])/2 + (5*Log[-pp4 + s + t])/2, 
  (146*Log[pp4])/3 - (31*Log[s])/3 - 3*Log[t] - (44*Log[-pp4 + t])/3 - 
   (53*Log[s + t])/3 - 3*Log[-pp4 + s + t], (-206*Log[pp4])/9 + (37*Log[s])/9 - 
   (13*Log[t])/6 + (229*Log[-pp4 + t])/18 + (187*Log[s + t])/18 - 
   (13*Log[-pp4 + s + t])/6, (-230*Log[pp4])/9 + (49*Log[s])/9 + 
   (11*Log[t])/6 + (133*Log[-pp4 + t])/18 + (163*Log[s + t])/18 + 
   (11*Log[-pp4 + s + t])/6, (-118*Log[pp4])/3 + (23*Log[s])/3 + Log[t]/2 + 
   (95*Log[-pp4 + t])/6 + (89*Log[s + t])/6 + Log[-pp4 + s + t]/2, 
  (8*Log[pp4])/3 - Log[s]/3 + (3*Log[t])/2 - (19*Log[-pp4 + t])/6 - 
   (13*Log[s + t])/6 + (3*Log[-pp4 + s + t])/2, 
  (56*Log[pp4])/9 - (16*Log[s])/9 - (7*Log[t])/3 + (13*Log[-pp4 + t])/9 - 
   (11*Log[s + t])/9 - (7*Log[-pp4 + s + t])/3, 
  (-178*Log[pp4])/3 + (38*Log[s])/3 + 2*Log[t] + (58*Log[-pp4 + t])/3 + 
   (70*Log[s + t])/3 + 2*Log[-pp4 + s + t], (-386*Log[pp4])/9 + (82*Log[s])/9 + 
   (7*Log[t])/3 + (119*Log[-pp4 + t])/9 + (143*Log[s + t])/9 + 
   (7*Log[-pp4 + s + t])/3, 24*Log[pp4] - 5*Log[s] - 2*Log[t] - 
   7*Log[-pp4 + t] - 8*Log[s + t] - 2*Log[-pp4 + s + t], 
  (-176*Log[pp4])/3 + (37*Log[s])/3 + 4*Log[t] + (53*Log[-pp4 + t])/3 + 
   (62*Log[s + t])/3 + 4*Log[-pp4 + s + t], (-296*Log[pp4])/9 + (64*Log[s])/9 + 
   Log[t]/3 + (101*Log[-pp4 + t])/9 + (125*Log[s + t])/9 + Log[-pp4 + s + t]/3, 
  (-826*Log[pp4])/9 + (191*Log[s])/9 + (97*Log[t])/6 + (575*Log[-pp4 + t])/18 + 
   (113*Log[s + t])/18 + (97*Log[-pp4 + s + t])/6, 
  (10*Log[pp4])/3 + Log[s]/3 + (37*Log[t])/2 - (5*Log[-pp4 + t])/6 - 
   (239*Log[s + t])/6 + (37*Log[-pp4 + s + t])/2, 
  (1016*Log[pp4])/27 - (199*Log[s])/27 + (181*Log[t])/18 - 
   (733*Log[-pp4 + t])/54 - (1987*Log[s + t])/54 + (181*Log[-pp4 + s + t])/18, 
  (-310*Log[pp4])/9 + (68*Log[s])/9 + (5*Log[t])/3 + (91*Log[-pp4 + t])/9 + 
   (121*Log[s + t])/9 + (5*Log[-pp4 + s + t])/3, 
  (1160*Log[pp4])/9 - (244*Log[s])/9 - (10*Log[t])/3 - (398*Log[-pp4 + t])/9 - 
   (458*Log[s + t])/9 - (10*Log[-pp4 + s + t])/3, 
  -56*Log[pp4] + 12*Log[s] + Log[t] + 19*Log[-pp4 + t] + 23*Log[s + t] + 
   Log[-pp4 + s + t], (754*Log[pp4])/9 - (164*Log[s])/9 - (11*Log[t])/3 - 
   (229*Log[-pp4 + t])/9 - (295*Log[s + t])/9 - (11*Log[-pp4 + s + t])/3, 
  (872*Log[pp4])/9 - (190*Log[s])/9 - (10*Log[t])/3 - (272*Log[-pp4 + t])/9 - 
   (350*Log[s + t])/9 - (10*Log[-pp4 + s + t])/3, 
  (112*Log[pp4])/9 - (23*Log[s])/9 + Log[t]/3 - (46*Log[-pp4 + t])/9 - 
   (49*Log[s + t])/9 + Log[-pp4 + s + t]/3, (-166*Log[pp4])/9 + (32*Log[s])/9 - 
   Log[t]/3 + (73*Log[-pp4 + t])/9 + (67*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (682*Log[pp4])/9 - (146*Log[s])/9 - (5*Log[t])/3 - (229*Log[-pp4 + t])/9 - 
   (277*Log[s + t])/9 - (5*Log[-pp4 + s + t])/3, 
  (-148*Log[pp4])/9 + (32*Log[s])/9 + Log[t]/6 + (101*Log[-pp4 + t])/18 + 
   (125*Log[s + t])/18 + Log[-pp4 + s + t]/6, 
  (-296*Log[pp4])/9 + (64*Log[s])/9 + Log[t]/3 + (101*Log[-pp4 + t])/9 + 
   (125*Log[s + t])/9 + Log[-pp4 + s + t]/3, -8*Log[pp4] + 2*Log[s] + 
   2*Log[-pp4 + t] + 4*Log[s + t], (-410*Log[pp4])/9 + (94*Log[s])/9 + 
   (13*Log[t])/3 + (89*Log[-pp4 + t])/9 + (149*Log[s + t])/9 + 
   (13*Log[-pp4 + s + t])/3, (64*Log[pp4])/3 - (8*Log[s])/3 + 4*Log[t] - 
   (52*Log[-pp4 + t])/3 - (28*Log[s + t])/3 + 4*Log[-pp4 + s + t], 
  (56*Log[pp4])/9 - (16*Log[s])/9 - Log[t]/3 - (5*Log[-pp4 + t])/9 - 
   (29*Log[s + t])/9 - Log[-pp4 + s + t]/3, (44*Log[pp4])/3 - (10*Log[s])/3 - 
   Log[t] - (11*Log[-pp4 + t])/3 - (17*Log[s + t])/3 - Log[-pp4 + s + t], 0, 
  (350*Log[pp4])/9 - (73*Log[s])/9 - (17*Log[t])/6 - (211*Log[-pp4 + t])/18 - 
   (241*Log[s + t])/18 - (17*Log[-pp4 + s + t])/6, 
  (350*Log[pp4])/9 - (73*Log[s])/9 - (17*Log[t])/6 - (211*Log[-pp4 + t])/18 - 
   (241*Log[s + t])/18 - (17*Log[-pp4 + s + t])/6, 
  (-200*Log[pp4])/9 + (43*Log[s])/9 + (11*Log[t])/6 + (109*Log[-pp4 + t])/18 + 
   (139*Log[s + t])/18 + (11*Log[-pp4 + s + t])/6, 
  (8*Log[pp4])/9 - Log[s]/9 + Log[t]/6 - (13*Log[-pp4 + t])/18 - 
   (7*Log[s + t])/18 + Log[-pp4 + s + t]/6, (1096*Log[pp4])/27 - 
   (227*Log[s])/27 + (29*Log[t])/18 - (499*Log[-pp4 + t])/27 - 
   (457*Log[s + t])/27 + (29*Log[-pp4 + s + t])/18, 
  (62*Log[pp4])/9 - (19*Log[s])/9 + (19*Log[t])/6 - (67*Log[-pp4 + t])/18 - 
   (133*Log[s + t])/18 + (19*Log[-pp4 + s + t])/6, 
  (-314*Log[pp4])/27 + (91*Log[s])/27 + (17*Log[t])/18 + 
   (139*Log[-pp4 + t])/54 + (205*Log[s + t])/54 + (17*Log[-pp4 + s + t])/18, 
  (-200*Log[pp4])/27 + (43*Log[s])/27 + (11*Log[t])/18 + 
   (109*Log[-pp4 + t])/54 + (139*Log[s + t])/54 + (11*Log[-pp4 + s + t])/18, 
  (20*Log[pp4])/3 - (4*Log[s])/3 - Log[t] - (13*Log[-pp4 + t])/6 - 
   (7*Log[s + t])/6 - Log[-pp4 + s + t], (-520*Log[pp4])/27 + (101*Log[s])/27 + 
   (61*Log[t])/18 + (359*Log[-pp4 + t])/54 + (113*Log[s + t])/54 + 
   (61*Log[-pp4 + s + t])/18, (334*Log[pp4])/27 - (71*Log[s])/27 - 
   (37*Log[t])/18 - (185*Log[-pp4 + t])/54 - (119*Log[s + t])/54 - 
   (37*Log[-pp4 + s + t])/18, (40*Log[pp4])/3 - (8*Log[s])/3 - 2*Log[t] - 
   (13*Log[-pp4 + t])/3 - (7*Log[s + t])/3 - 2*Log[-pp4 + s + t], 
  (92*Log[pp4])/3 - (16*Log[s])/3 + 2*Log[t] - (50*Log[-pp4 + t])/3 - 
   (38*Log[s + t])/3 + 2*Log[-pp4 + s + t], (40*Log[pp4])/9 - (5*Log[s])/9 + 
   (5*Log[t])/6 - (65*Log[-pp4 + t])/18 - (35*Log[s + t])/18 + 
   (5*Log[-pp4 + s + t])/6, (-44*Log[pp4])/3 + (10*Log[s])/3 + Log[t] + 
   (11*Log[-pp4 + t])/3 + (17*Log[s + t])/3 + Log[-pp4 + s + t], 
  (58*Log[pp4])/9 - (14*Log[s])/9 - (2*Log[t])/3 - (10*Log[-pp4 + t])/9 - 
   (22*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (50*Log[pp4])/9 - (13*Log[s])/9 - (5*Log[t])/6 - (7*Log[-pp4 + t])/18 - 
   (37*Log[s + t])/18 - (5*Log[-pp4 + s + t])/6, 
  (8*Log[pp4])/9 - Log[s]/9 + Log[t]/6 - (13*Log[-pp4 + t])/18 - 
   (7*Log[s + t])/18 + Log[-pp4 + s + t]/6, (-32*Log[pp4])/9 + (4*Log[s])/9 - 
   (2*Log[t])/3 + (26*Log[-pp4 + t])/9 + (14*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/3, (-8*Log[pp4])/9 + Log[s]/9 - Log[t]/6 + 
   (13*Log[-pp4 + t])/18 + (7*Log[s + t])/18 - Log[-pp4 + s + t]/6, 
  (16*Log[pp4])/9 - (2*Log[s])/9 + Log[t]/3 - (13*Log[-pp4 + t])/9 - 
   (7*Log[s + t])/9 + Log[-pp4 + s + t]/3, (8*Log[pp4])/9 - Log[s]/9 + 
   Log[t]/6 - (13*Log[-pp4 + t])/18 - (7*Log[s + t])/18 + Log[-pp4 + s + t]/6, 
  (16*Log[pp4])/9 - (2*Log[s])/9 + Log[t]/3 - (13*Log[-pp4 + t])/9 - 
   (7*Log[s + t])/9 + Log[-pp4 + s + t]/3, -8*Log[pp4] + 2*Log[s] - Log[t] + 
   4*Log[-pp4 + t] + 4*Log[s + t] - Log[-pp4 + s + t], 
  (-20*Log[pp4])/3 + (7*Log[s])/3 + (8*Log[-pp4 + t])/3 + (5*Log[s + t])/3, 
  (16*Log[pp4])/3 - (7*Log[s])/6 - (19*Log[-pp4 + t])/12 - (31*Log[s + t])/12, 
  (-32*Log[pp4])/9 + (4*Log[s])/9 + (4*Log[t])/3 + (8*Log[-pp4 + t])/9 - 
   (4*Log[s + t])/9 + (4*Log[-pp4 + s + t])/3, 4*Log[pp4] - 2*Log[-pp4 + t] - 
   2*Log[s + t], -Log[pp4]/4 + Log[s]/4, (20*Log[pp4])/3 - Log[s]/3 - Log[t] - 
   (8*Log[-pp4 + t])/3 - (5*Log[s + t])/3 - Log[-pp4 + s + t], 
  5*Log[pp4] - Log[s] - 2*Log[-pp4 + t] - 2*Log[s + t]}, 
 {(-1504*Log[pp4])/9 + (1504*Log[s])/9, (-1576*Log[pp4])/27 + 
   (1576*Log[s])/27 - 8*Log[t] + 8*Log[-pp4 + s + t], -36*Log[pp4] + 36*Log[s], 
  (850*Log[pp4])/9 - (850*Log[s])/9, (712*Log[pp4])/9 - (712*Log[s])/9, 
  (-346*Log[pp4])/9 + (346*Log[s])/9, (-506*Log[pp4])/9 + (506*Log[s])/9, 
  (244*Log[pp4])/3 - (244*Log[s])/3, 56*Log[pp4] - 56*Log[s], 0, 
  (-388*Log[pp4])/9 + (388*Log[s])/9, 0, (92*Log[pp4])/3 - (92*Log[s])/3, 
  (-4*Log[pp4])/27 + (4*Log[s])/27, (-376*Log[pp4])/9 + (376*Log[s])/9, 
  (-488*Log[pp4])/9 + (488*Log[s])/9, (584*Log[pp4])/9 - (584*Log[s])/9, 
  (-116*Log[pp4])/9 + (116*Log[s])/9, (296*Log[pp4])/9 - (296*Log[s])/9, 
  (16*Log[pp4])/3 - (16*Log[s])/3, (88*Log[pp4])/9 - (88*Log[s])/9, 
  (-5108*Log[pp4])/27 + (5108*Log[s])/27 - 8*Log[t] + 8*Log[-pp4 + s + t], 
  (-424*Log[pp4])/9 + (424*Log[s])/9, (514*Log[pp4])/9 - (514*Log[s])/9, 
  (128*Log[pp4])/3 - (128*Log[s])/3, (-2000*Log[pp4])/27 + (2000*Log[s])/27, 
  (56*Log[pp4])/9 - (56*Log[s])/9, (1114*Log[pp4])/9 - (1114*Log[s])/9, 
  (-32*Log[pp4])/3 + (32*Log[s])/3, (538*Log[pp4])/9 - (538*Log[s])/9, 
  (518*Log[pp4])/9 - (518*Log[s])/9, (410*Log[pp4])/27 - (410*Log[s])/27, 
  (592*Log[pp4])/27 - (592*Log[s])/27, (136*Log[pp4])/27 - (136*Log[s])/27, 
  (16*Log[pp4])/9 - (16*Log[s])/9, (-220*Log[pp4])/9 + (220*Log[s])/9, 
  (392*Log[pp4])/9 - (392*Log[s])/9, (-434*Log[pp4])/9 + (434*Log[s])/9, 
  (508*Log[pp4])/9 - (508*Log[s])/9, (1634*Log[pp4])/9 - (1634*Log[s])/9, 
  -52*Log[pp4] + 52*Log[s], (259*Log[pp4])/9 - (259*Log[s])/9, 
  (-370*Log[pp4])/9 + (370*Log[s])/9, (1586*Log[pp4])/27 - (1586*Log[s])/27 + 
   8*Log[t] - 8*Log[-pp4 + s + t], (3976*Log[pp4])/27 - (3976*Log[s])/27 + 
   8*Log[t] - 8*Log[-pp4 + s + t], (-442*Log[pp4])/9 + (442*Log[s])/9, 
  (350*Log[pp4])/9 - (350*Log[s])/9 - 5*Log[t] + 5*Log[-pp4 + s + t], 
  (112*Log[pp4])/9 - (139*Log[s])/9 - 4*Log[-pp4 + s] - 3*Log[t] + 
   7*Log[-pp4 + s + t], (2230*Log[pp4])/27 - (2230*Log[s])/27 + 10*Log[t] - 
   10*Log[-pp4 + s + t], (626*Log[pp4])/9 - (626*Log[s])/9, 
  (-172*Log[pp4])/3 + (172*Log[s])/3, -25*Log[pp4] + 25*Log[s], 
  62*Log[pp4] - 62*Log[s], (-146*Log[pp4])/3 + (146*Log[s])/3, 
  (206*Log[pp4])/9 - (206*Log[s])/9, (230*Log[pp4])/9 - (230*Log[s])/9, 
  (118*Log[pp4])/3 - (118*Log[s])/3, (-8*Log[pp4])/3 + (8*Log[s])/3, 
  (-56*Log[pp4])/9 + (56*Log[s])/9, (178*Log[pp4])/3 - (178*Log[s])/3, 
  (386*Log[pp4])/9 - (386*Log[s])/9, -24*Log[pp4] + 24*Log[s], 
  (176*Log[pp4])/3 - (176*Log[s])/3, (296*Log[pp4])/9 - (296*Log[s])/9, 
  (826*Log[pp4])/9 - (826*Log[s])/9, (-10*Log[pp4])/3 + (10*Log[s])/3, 
  (-1016*Log[pp4])/27 + (1016*Log[s])/27, (310*Log[pp4])/9 - (310*Log[s])/9, 
  (-1160*Log[pp4])/9 + (1160*Log[s])/9, 56*Log[pp4] - 56*Log[s], 
  (-754*Log[pp4])/9 + (754*Log[s])/9, (-872*Log[pp4])/9 + (872*Log[s])/9, 
  (-112*Log[pp4])/9 + (112*Log[s])/9, (166*Log[pp4])/9 - (166*Log[s])/9, 
  (-682*Log[pp4])/9 + (682*Log[s])/9, (148*Log[pp4])/9 - (148*Log[s])/9, 
  (296*Log[pp4])/9 - (296*Log[s])/9, 8*Log[pp4] - 8*Log[s], 
  (410*Log[pp4])/9 - (410*Log[s])/9, (-64*Log[pp4])/3 + (64*Log[s])/3, 
  (-56*Log[pp4])/9 + (56*Log[s])/9, (-44*Log[pp4])/3 + (44*Log[s])/3, 0, 
  (-350*Log[pp4])/9 + (350*Log[s])/9, (-350*Log[pp4])/9 + (350*Log[s])/9, 
  (200*Log[pp4])/9 - (200*Log[s])/9, (-8*Log[pp4])/9 + (8*Log[s])/9, 
  (-1096*Log[pp4])/27 + (1096*Log[s])/27, (-62*Log[pp4])/9 + (62*Log[s])/9, 
  (314*Log[pp4])/27 - (314*Log[s])/27, (200*Log[pp4])/27 - (200*Log[s])/27, 
  (-20*Log[pp4])/3 + (20*Log[s])/3, (520*Log[pp4])/27 - (520*Log[s])/27, 
  (-334*Log[pp4])/27 + (334*Log[s])/27, (-40*Log[pp4])/3 + (40*Log[s])/3, 
  (-92*Log[pp4])/3 + (92*Log[s])/3, (-40*Log[pp4])/9 + (40*Log[s])/9, 
  (44*Log[pp4])/3 - (44*Log[s])/3, (-58*Log[pp4])/9 + (58*Log[s])/9, 
  (-50*Log[pp4])/9 + (50*Log[s])/9, (-8*Log[pp4])/9 + (8*Log[s])/9, 
  (32*Log[pp4])/9 - (32*Log[s])/9, (8*Log[pp4])/9 - (8*Log[s])/9, 
  (-16*Log[pp4])/9 + (16*Log[s])/9, (-8*Log[pp4])/9 + (8*Log[s])/9, 
  (-16*Log[pp4])/9 + (16*Log[s])/9, 8*Log[pp4] - 8*Log[s], 
  (20*Log[pp4])/3 - (20*Log[s])/3, (-16*Log[pp4])/3 + (16*Log[s])/3, 
  (32*Log[pp4])/9 - (32*Log[s])/9, -4*Log[pp4] + 4*Log[s], 
  Log[pp4]/4 - Log[s]/4, (-20*Log[pp4])/3 + (20*Log[s])/3, 
  -5*Log[pp4] + 5*Log[s]}, {(496*Log[s])/9 + 12*Log[-pp4 + s] - (31*Log[t])/3 + 
   (44*Log[-pp4 + t])/3 - (550*Log[s + t])/9 - (31*Log[-pp4 + s + t])/3, 
  (1559*Log[s])/54 - 5*Log[-pp4 + s] - (145*Log[t])/36 - (28*Log[-pp4 + t])/9 - 
   (586*Log[s + t])/27 + (179*Log[-pp4 + s + t])/36, 
  (57*Log[s])/2 - 17*Log[-pp4 + s] + 6*Log[t] - (5*Log[-pp4 + t])/2 - 
   25*Log[s + t] + 10*Log[-pp4 + s + t], (-238*Log[s])/9 - 11*Log[-pp4 + s] + 
   (16*Log[t])/3 - (14*Log[-pp4 + t])/3 + (256*Log[s + t])/9 + 
   (25*Log[-pp4 + s + t])/3, (-280*Log[s])/9 + (7*Log[t])/3 + Log[-pp4 + t]/3 + 
   (235*Log[s + t])/9 + (7*Log[-pp4 + s + t])/3, 
  (143*Log[s])/18 - (73*Log[t])/12 + (47*Log[-pp4 + t])/12 + 
   (11*Log[s + t])/36 - (73*Log[-pp4 + s + t])/12, 
  (137*Log[s])/9 + 6*Log[-pp4 + s] - (47*Log[t])/12 + (7*Log[-pp4 + t])/12 - 
   (395*Log[s + t])/36 - (83*Log[-pp4 + s + t])/12, 
  (-97*Log[s])/3 + Log[-pp4 + t] + (94*Log[s + t])/3, 
  -22*Log[s] + Log[t]/2 + (3*Log[-pp4 + t])/2 + (39*Log[s + t])/2 + 
   Log[-pp4 + s + t]/2, 0, (154*Log[s])/9 - (4*Log[t])/3 + 
   (2*Log[-pp4 + t])/3 - (136*Log[s + t])/9 - (4*Log[-pp4 + s + t])/3, 0, 
  (-38*Log[s])/3 - Log[t]/2 + Log[-pp4 + t]/4 + (161*Log[s + t])/12 - 
   Log[-pp4 + s + t]/2, (31*Log[s])/27 + (25*Log[t])/18 + 
   (47*Log[-pp4 + t])/36 - (565*Log[s + t])/108 + (25*Log[-pp4 + s + t])/18, 
  (142*Log[s])/9 + Log[t]/6 - (11*Log[-pp4 + t])/6 - (257*Log[s + t])/18 + 
   Log[-pp4 + s + t]/6, (191*Log[s])/9 - Log[t]/6 + (5*Log[-pp4 + t])/6 - 
   (391*Log[s + t])/18 - Log[-pp4 + s + t]/6, 
  (-457*Log[s])/18 + (23*Log[t])/12 + (11*Log[-pp4 + t])/12 + 
   (743*Log[s + t])/36 + (23*Log[-pp4 + s + t])/12, 
  (44*Log[s])/9 - (2*Log[t])/3 - (2*Log[-pp4 + t])/3 - (26*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/3, (-116*Log[s])/9 + (5*Log[t])/3 - Log[-pp4 + t]/3 + 
   (89*Log[s + t])/9 + (5*Log[-pp4 + s + t])/3, (-7*Log[s])/3 - Log[-pp4 + t] + 
   (10*Log[s + t])/3, (-25*Log[s])/9 - Log[-pp4 + s] - Log[t]/6 + 
   (5*Log[-pp4 + t])/6 + (41*Log[s + t])/18 + (5*Log[-pp4 + s + t])/6, 
  (2543*Log[s])/27 - 20*Log[-pp4 + s] + (47*Log[t])/18 - 
   (37*Log[-pp4 + t])/18 - (4501*Log[s + t])/54 + (155*Log[-pp4 + s + t])/18, 
  (163*Log[s])/9 + Log[-pp4 + s] - Log[t]/3 + (5*Log[-pp4 + t])/3 - 
   (172*Log[s + t])/9 - (4*Log[-pp4 + s + t])/3, 
  (-235*Log[s])/9 + 3*Log[-pp4 + s] + Log[t]/3 - (5*Log[-pp4 + t])/3 + 
   (226*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (-50*Log[s])/3 + 2*Log[-pp4 + t] + (44*Log[s + t])/3, 
  (650*Log[s])/27 - (86*Log[t])/9 + (16*Log[-pp4 + t])/9 - 
   (182*Log[s + t])/27 - (86*Log[-pp4 + s + t])/9, 
  (-20*Log[s])/9 - Log[t]/3 + (5*Log[-pp4 + t])/3 + (11*Log[s + t])/9 - 
   Log[-pp4 + s + t]/3, (-439*Log[s])/9 + (11*Log[t])/6 + 
   (11*Log[-pp4 + t])/6 + (779*Log[s + t])/18 + (11*Log[-pp4 + s + t])/6, 
  (14*Log[s])/3 - Log[t]/2 + (5*Log[-pp4 + t])/2 - (37*Log[s + t])/6 - 
   Log[-pp4 + s + t]/2, (-214*Log[s])/9 + (5*Log[t])/6 - Log[-pp4 + t]/6 + 
   (401*Log[s + t])/18 + (5*Log[-pp4 + s + t])/6, 
  (-415*Log[s])/18 + (5*Log[t])/12 - (7*Log[-pp4 + t])/12 + 
   (821*Log[s + t])/36 + (5*Log[-pp4 + s + t])/12, 
  (-415*Log[s])/54 + (5*Log[t])/36 + (65*Log[-pp4 + t])/36 + 
   (605*Log[s + t])/108 + (5*Log[-pp4 + s + t])/36, 
  (-617*Log[s])/54 + (7*Log[t])/36 - (89*Log[-pp4 + t])/36 + 
   (1459*Log[s + t])/108 + (7*Log[-pp4 + s + t])/36, 
  (-82*Log[s])/27 - (13*Log[t])/18 - (8*Log[-pp4 + t])/9 + 
   (145*Log[s + t])/27 - (13*Log[-pp4 + s + t])/18, 
  (-7*Log[s])/9 - Log[t]/6 - Log[-pp4 + t]/6 + (23*Log[s + t])/18 - 
   Log[-pp4 + s + t]/6, (179*Log[s])/18 - (7*Log[t])/12 + 
   (17*Log[-pp4 + t])/12 - (367*Log[s + t])/36 - (7*Log[-pp4 + s + t])/12, 
  (-158*Log[s])/9 + (2*Log[t])/3 - (4*Log[-pp4 + t])/3 + (158*Log[s + t])/9 + 
   (2*Log[-pp4 + s + t])/3, (164*Log[s])/9 + Log[-pp4 + s] - Log[t]/6 - 
   Log[-pp4 + t]/6 - (319*Log[s + t])/18 - (7*Log[-pp4 + s + t])/6, 
  (-166*Log[s])/9 - 4*Log[-pp4 + s] + (17*Log[t])/6 - (13*Log[-pp4 + t])/6 + 
   (341*Log[s + t])/18 + (17*Log[-pp4 + s + t])/6, 
  (-752*Log[s])/9 + 11*Log[-pp4 + s] + (2*Log[t])/3 - Log[-pp4 + t]/3 + 
   (707*Log[s + t])/9 - (19*Log[-pp4 + s + t])/3, 
  (37*Log[s])/2 + 2*Log[-pp4 + s] - (11*Log[t])/4 + (5*Log[-pp4 + t])/4 - 
   (61*Log[s + t])/4 - (15*Log[-pp4 + s + t])/4, 
  (-275*Log[s])/18 + 4*Log[-pp4 + s] - (5*Log[t])/12 + (19*Log[-pp4 + t])/12 + 
   (415*Log[s + t])/36 - (17*Log[-pp4 + s + t])/12, 
  (407*Log[s])/18 - 6*Log[-pp4 + s] + (17*Log[t])/12 - (7*Log[-pp4 + t])/12 - 
   (787*Log[s + t])/36 + (53*Log[-pp4 + s + t])/12, 
  (-722*Log[s])/27 + 5*Log[-pp4 + s] + (73*Log[t])/18 + (49*Log[-pp4 + t])/18 + 
   (1075*Log[s + t])/54 - (89*Log[-pp4 + s + t])/18, 
  (-4091*Log[s])/54 + 17*Log[-pp4 + s] - (101*Log[t])/36 + 
   (199*Log[-pp4 + t])/36 + (6895*Log[s + t])/108 - (281*Log[-pp4 + s + t])/36, 
  (461*Log[s])/18 - 6*Log[-pp4 + s] + (47*Log[t])/12 - (19*Log[-pp4 + t])/12 - 
   (823*Log[s + t])/36 + (11*Log[-pp4 + s + t])/12, 
  (-313*Log[s])/18 + 2*Log[-pp4 + s] - (7*Log[t])/12 - Log[-pp4 + t]/12 + 
   (563*Log[s + t])/36 + (5*Log[-pp4 + s + t])/12, 
  (-71*Log[s])/18 - 3*Log[-pp4 + s] + (7*Log[t])/12 - (5*Log[-pp4 + t])/12 + 
   (115*Log[s + t])/36 + (43*Log[-pp4 + s + t])/12, 
  (-2381*Log[s])/54 + 8*Log[-pp4 + s] + (115*Log[t])/36 + 
   (77*Log[-pp4 + t])/18 + (1643*Log[s + t])/54 - (173*Log[-pp4 + s + t])/36, 
  (-284*Log[s])/9 + 3*Log[-pp4 + s] - (11*Log[t])/6 - (11*Log[-pp4 + t])/6 + 
   (667*Log[s + t])/18 - (29*Log[-pp4 + s + t])/6, 
  (76*Log[s])/3 - 2*Log[-pp4 + s] + Log[t] + Log[-pp4 + t] - 
   (88*Log[s + t])/3 + 4*Log[-pp4 + s + t], 
  (25*Log[s])/2 - (5*Log[-pp4 + s])/2 + Log[t]/4 - Log[-pp4 + t]/4 - 
   (47*Log[s + t])/4 + (7*Log[-pp4 + s + t])/4, 
  (-55*Log[s])/2 + 3*Log[-pp4 + s] - Log[t]/4 + (7*Log[-pp4 + t])/4 + 
   (93*Log[s + t])/4 - Log[-pp4 + s + t]/4, (151*Log[s])/6 - 6*Log[-pp4 + s] - 
   (3*Log[-pp4 + t])/2 - (62*Log[s + t])/3 + 3*Log[-pp4 + s + t], 
  (-133*Log[s])/18 - 2*Log[-pp4 + s] + (5*Log[t])/12 - (19*Log[-pp4 + t])/12 + 
   (401*Log[s + t])/36 - (7*Log[-pp4 + s + t])/12, 
  (-253*Log[s])/18 + 4*Log[-pp4 + s] - (7*Log[t])/12 + (17*Log[-pp4 + t])/12 + 
   (389*Log[s + t])/36 - (19*Log[-pp4 + s + t])/12, 
  (-131*Log[s])/6 + 6*Log[-pp4 + s] - (5*Log[t])/4 + (3*Log[-pp4 + t])/4 + 
   (247*Log[s + t])/12 - (17*Log[-pp4 + s + t])/4, 
  (7*Log[s])/6 + Log[t]/4 + Log[-pp4 + t]/4 - (35*Log[s + t])/12 + 
   (5*Log[-pp4 + s + t])/4, (20*Log[s])/9 - (7*Log[t])/6 - Log[-pp4 + t]/6 + 
   (5*Log[s + t])/18 - (7*Log[-pp4 + s + t])/6, (-70*Log[s])/3 + Log[t] + 
   Log[-pp4 + t] + (61*Log[s + t])/3 + Log[-pp4 + s + t], 
  (-152*Log[s])/9 + (7*Log[t])/6 + Log[-pp4 + t]/6 + (259*Log[s + t])/18 + 
   (7*Log[-pp4 + s + t])/6, (19*Log[s])/2 - Log[t] + Log[-pp4 + t]/2 - 
   8*Log[s + t] - Log[-pp4 + s + t], (-139*Log[s])/6 + 2*Log[t] - 
   Log[-pp4 + t]/2 + (59*Log[s + t])/3 + 2*Log[-pp4 + s + t], 
  (-116*Log[s])/9 + Log[t]/6 + (7*Log[-pp4 + t])/6 + (205*Log[s + t])/18 + 
   Log[-pp4 + s + t]/6, (-527*Log[s])/18 + (97*Log[t])/12 - 
   (47*Log[-pp4 + t])/12 + (613*Log[s + t])/36 + (97*Log[-pp4 + s + t])/12, 
  (47*Log[s])/6 + (37*Log[t])/4 - (27*Log[-pp4 + t])/4 - (235*Log[s + t])/12 + 
   (37*Log[-pp4 + s + t])/4, (817*Log[s])/54 + (181*Log[t])/36 - 
   (59*Log[-pp4 + t])/36 - (2543*Log[s + t])/108 + (181*Log[-pp4 + s + t])/36, 
  (-121*Log[s])/9 + (5*Log[t])/6 + (5*Log[-pp4 + t])/6 + (197*Log[s + t])/18 + 
   (5*Log[-pp4 + s + t])/6, (458*Log[s])/9 - (5*Log[t])/3 - 
   (5*Log[-pp4 + t])/3 - (413*Log[s + t])/9 - (5*Log[-pp4 + s + t])/3, 
  -22*Log[s] + Log[t]/2 + (3*Log[-pp4 + t])/2 + (39*Log[s + t])/2 + 
   Log[-pp4 + s + t]/2, (295*Log[s])/9 - (11*Log[t])/6 - (11*Log[-pp4 + t])/6 - 
   (491*Log[s + t])/18 - (11*Log[-pp4 + s + t])/6, 
  (341*Log[s])/9 - (5*Log[t])/3 - (8*Log[-pp4 + t])/3 - (287*Log[s + t])/9 - 
   (5*Log[-pp4 + s + t])/3, (89*Log[s])/18 + Log[t]/6 - Log[-pp4 + t]/3 - 
   (89*Log[s + t])/18 + Log[-pp4 + s + t]/6, (-67*Log[s])/9 - Log[t]/6 - 
   Log[-pp4 + t]/6 + (143*Log[s + t])/18 - Log[-pp4 + s + t]/6, 
  (268*Log[s])/9 - (5*Log[t])/6 - (11*Log[-pp4 + t])/6 - (473*Log[s + t])/18 - 
   (5*Log[-pp4 + s + t])/6, (-58*Log[s])/9 + Log[t]/12 + (7*Log[-pp4 + t])/12 + 
   (205*Log[s + t])/36 + Log[-pp4 + s + t]/12, (-116*Log[s])/9 + Log[t]/6 + 
   (7*Log[-pp4 + t])/6 + (205*Log[s + t])/18 + Log[-pp4 + s + t]/6, 
  -3*Log[s] + Log[-pp4 + t] + 2*Log[s + t], (-158*Log[s])/9 + (13*Log[t])/6 + 
   (7*Log[-pp4 + t])/6 + (217*Log[s + t])/18 + (13*Log[-pp4 + s + t])/6, 
  (28*Log[s])/3 + 2*Log[t] + 2*Log[-pp4 + t] - (46*Log[s + t])/3 + 
   2*Log[-pp4 + s + t], (20*Log[s])/9 - Log[t]/6 - (7*Log[-pp4 + t])/6 - 
   (13*Log[s + t])/18 - Log[-pp4 + s + t]/6, (17*Log[s])/3 - Log[t]/2 - 
   Log[-pp4 + t]/2 - (25*Log[s + t])/6 - Log[-pp4 + s + t]/2, 0, 
  (277*Log[s])/18 - (17*Log[t])/12 + (7*Log[-pp4 + t])/12 - 
   (473*Log[s + t])/36 - (17*Log[-pp4 + s + t])/12, 
  (277*Log[s])/18 - (17*Log[t])/12 + (7*Log[-pp4 + t])/12 - 
   (473*Log[s + t])/36 - (17*Log[-pp4 + s + t])/12, 
  (-157*Log[s])/18 + (11*Log[t])/12 - Log[-pp4 + t]/12 + (251*Log[s + t])/36 + 
   (11*Log[-pp4 + s + t])/12, (7*Log[s])/18 + Log[t]/12 + Log[-pp4 + t]/12 - 
   (23*Log[s + t])/36 + Log[-pp4 + s + t]/12, 
  (977*Log[s])/54 + (29*Log[t])/36 - (25*Log[-pp4 + t])/9 - 
   (457*Log[s + t])/27 + (29*Log[-pp4 + s + t])/36, 
  (97*Log[s])/18 + (19*Log[t])/12 - (41*Log[-pp4 + t])/12 - 
   (185*Log[s + t])/36 + (19*Log[-pp4 + s + t])/12, 
  (-331*Log[s])/54 + (17*Log[t])/36 + (149*Log[-pp4 + t])/36 + 
   (113*Log[s + t])/108 + (17*Log[-pp4 + s + t])/36, 
  (-211*Log[s])/54 + (11*Log[t])/36 + (35*Log[-pp4 + t])/36 + 
   (251*Log[s + t])/108 + (11*Log[-pp4 + s + t])/36, 
  (8*Log[s])/3 - Log[t]/2 - Log[-pp4 + t]/4 - (17*Log[s + t])/12 - 
   Log[-pp4 + s + t]/2, (-419*Log[s])/54 + (61*Log[t])/36 + 
   (37*Log[-pp4 + t])/36 + (361*Log[s + t])/108 + (61*Log[-pp4 + s + t])/36, 
  (263*Log[s])/54 - (37*Log[t])/36 - (31*Log[-pp4 + t])/36 - 
   (211*Log[s + t])/108 - (37*Log[-pp4 + s + t])/36, 
  (16*Log[s])/3 - Log[t] - Log[-pp4 + t]/2 - (17*Log[s + t])/6 - 
   Log[-pp4 + s + t], (38*Log[s])/3 + Log[t] + Log[-pp4 + t] - 
   (47*Log[s + t])/3 + Log[-pp4 + s + t], (35*Log[s])/18 + (5*Log[t])/12 + 
   (5*Log[-pp4 + t])/12 - (115*Log[s + t])/36 + (5*Log[-pp4 + s + t])/12, 
  (-17*Log[s])/3 + Log[t]/2 + Log[-pp4 + t]/2 + (25*Log[s + t])/6 + 
   Log[-pp4 + s + t]/2, (22*Log[s])/9 - Log[t]/3 - Log[-pp4 + t]/3 - 
   (13*Log[s + t])/9 - Log[-pp4 + s + t]/3, (37*Log[s])/18 - (5*Log[t])/12 - 
   (5*Log[-pp4 + t])/12 - (29*Log[s + t])/36 - (5*Log[-pp4 + s + t])/12, 
  (7*Log[s])/18 + Log[t]/12 + Log[-pp4 + t]/12 - (23*Log[s + t])/36 + 
   Log[-pp4 + s + t]/12, (-14*Log[s])/9 - Log[t]/3 - Log[-pp4 + t]/3 + 
   (23*Log[s + t])/9 - Log[-pp4 + s + t]/3, (-7*Log[s])/18 - Log[t]/12 - 
   Log[-pp4 + t]/12 + (23*Log[s + t])/36 - Log[-pp4 + s + t]/12, 
  (7*Log[s])/9 + Log[t]/6 + Log[-pp4 + t]/6 - (23*Log[s + t])/18 + 
   Log[-pp4 + s + t]/6, (7*Log[s])/18 + Log[t]/12 + Log[-pp4 + t]/12 - 
   (23*Log[s + t])/36 + Log[-pp4 + s + t]/12, (7*Log[s])/9 + Log[t]/6 + 
   Log[-pp4 + t]/6 - (23*Log[s + t])/18 + Log[-pp4 + s + t]/6, 
  -3*Log[s] - Log[t]/2 + 2*Log[-pp4 + t] + 2*Log[s + t] - Log[-pp4 + s + t]/2, 
  (-13*Log[s])/6 + (13*Log[s + t])/6, (25*Log[s])/12 - Log[-pp4 + t]/8 - 
   (47*Log[s + t])/24, (-14*Log[s])/9 + (2*Log[t])/3 - (4*Log[-pp4 + t])/3 + 
   (14*Log[s + t])/9 + (2*Log[-pp4 + s + t])/3, 2*Log[s] - Log[-pp4 + t] - 
   Log[s + t], -Log[-pp4 + t]/4 + Log[s + t]/4, (19*Log[s])/6 - Log[t]/2 - 
   (13*Log[s + t])/6 - Log[-pp4 + s + t]/2, 2*Log[s] - 2*Log[s + t]}, 
 {(281*Log[pp4])/9 - (230*Log[s])/9 + 8*Log[-pp4 + s] - (7*Log[t])/9 - 
   (26*Log[-pp4 + t])/3 - (38*Log[-pp4 + s + t])/9, 
  (31*Log[pp4])/54 - (431*Log[s])/108 - (5*Log[-pp4 + s])/18 - (89*Log[t])/54 + 
   (28*Log[-pp4 + t])/9 + (241*Log[-pp4 + s + t])/108, 
  (41*Log[pp4])/4 - (79*Log[s])/4 - (23*Log[t])/4 + (5*Log[-pp4 + t])/2 + 
   (51*Log[-pp4 + s + t])/4, (-187*Log[pp4])/18 + (44*Log[s])/9 + 
   Log[-pp4 + s]/3 - (31*Log[t])/18 + (14*Log[-pp4 + t])/3 + 
   (20*Log[-pp4 + s + t])/9, (-101*Log[pp4])/9 + (107*Log[s])/9 + 
   (11*Log[-pp4 + s])/3 + (10*Log[t])/9 - Log[-pp4 + t]/3 - 
   (46*Log[-pp4 + s + t])/9, (35*Log[pp4])/9 - (19*Log[s])/18 + 
   (5*Log[-pp4 + s])/6 - (31*Log[t])/9 - (47*Log[-pp4 + t])/12 + 
   (133*Log[-pp4 + s + t])/36, (115*Log[pp4])/36 + (41*Log[s])/36 - 
   (25*Log[-pp4 + s])/2 + (115*Log[t])/36 - (7*Log[-pp4 + t])/12 + 
   (50*Log[-pp4 + s + t])/9, (-49*Log[pp4])/6 + (113*Log[s])/12 + 
   (13*Log[-pp4 + s])/2 + (5*Log[t])/6 - Log[-pp4 + t] - 
   (91*Log[-pp4 + s + t])/12, (-5*Log[pp4])/2 + (11*Log[s])/3 + 
   (19*Log[-pp4 + s])/3 + Log[t]/6 - (3*Log[-pp4 + t])/2 - 
   (37*Log[-pp4 + s + t])/6, Log[s] - Log[-pp4 + s] + Log[t] - 
   Log[-pp4 + s + t], (47*Log[pp4])/9 - (91*Log[s])/18 + Log[-pp4 + s] - 
   (7*Log[t])/9 - (2*Log[-pp4 + t])/3 + (5*Log[-pp4 + s + t])/18, 0, 
  (-23*Log[pp4])/6 + (49*Log[s])/12 + 3*Log[-pp4 + s] + Log[t]/6 - 
   Log[-pp4 + t]/4 - (19*Log[-pp4 + s + t])/6, 
  (223*Log[pp4])/54 - (365*Log[s])/108 + (11*Log[-pp4 + s])/9 - (5*Log[t])/54 - 
   (47*Log[-pp4 + t])/36 - (31*Log[-pp4 + s + t])/54, 
  (37*Log[pp4])/18 - (37*Log[s])/18 - (40*Log[-pp4 + s])/3 + (25*Log[t])/18 + 
   (11*Log[-pp4 + t])/6 + (91*Log[-pp4 + s + t])/9, 
  (67*Log[pp4])/9 - (58*Log[s])/9 - (11*Log[-pp4 + s])/3 + Log[t]/9 - 
   (5*Log[-pp4 + t])/6 + (61*Log[-pp4 + s + t])/18, 
  (-34*Log[pp4])/9 + (77*Log[s])/18 + (19*Log[-pp4 + s])/6 + Log[t]/18 - 
   (11*Log[-pp4 + t])/12 - (101*Log[-pp4 + s + t])/36, 
  (-11*Log[pp4])/9 + (8*Log[s])/9 - (7*Log[-pp4 + s])/3 + Log[t]/9 + 
   (2*Log[-pp4 + t])/3 + (17*Log[-pp4 + s + t])/9, 
  (-16*Log[pp4])/9 + (13*Log[s])/9 - Log[-pp4 + s] + (2*Log[t])/9 + 
   Log[-pp4 + t]/3 + (7*Log[-pp4 + s + t])/9, (-13*Log[pp4])/6 + (11*Log[s])/6 - 
   (11*Log[-pp4 + s])/3 + Log[t]/2 + Log[-pp4 + t] + (5*Log[-pp4 + s + t])/2, 
  -Log[pp4]/18 - (4*Log[s])/9 + (16*Log[-pp4 + s])/3 - (7*Log[t])/18 - 
   (5*Log[-pp4 + t])/6 - (65*Log[-pp4 + s + t])/18, 
  (595*Log[pp4])/27 - (910*Log[s])/27 + (175*Log[-pp4 + s])/9 - 
   (227*Log[t])/27 + (37*Log[-pp4 + t])/18 - (77*Log[-pp4 + s + t])/54, 
  (74*Log[pp4])/9 - (71*Log[s])/9 + Log[-pp4 + s]/3 - (10*Log[t])/9 - 
   (5*Log[-pp4 + t])/3 + (19*Log[-pp4 + s + t])/9, 
  (-101*Log[pp4])/9 + (110*Log[s])/9 - (23*Log[-pp4 + s])/3 + (22*Log[t])/9 + 
   (5*Log[-pp4 + t])/3 + (23*Log[-pp4 + s + t])/9, 
  (-4*Log[pp4])/3 + (9*Log[s])/4 + (47*Log[-pp4 + s])/6 - (5*Log[t])/3 - 
   2*Log[-pp4 + t] - (61*Log[-pp4 + s + t])/12, 
  (76*Log[pp4])/27 - (31*Log[s])/27 - (104*Log[-pp4 + s])/9 - (98*Log[t])/27 - 
   (16*Log[-pp4 + t])/9 + (413*Log[-pp4 + s + t])/27, 
  (14*Log[pp4])/9 - (8*Log[s])/9 + 6*Log[-pp4 + s] - (13*Log[t])/9 - 
   (5*Log[-pp4 + t])/3 - (32*Log[-pp4 + s + t])/9, 
  (-86*Log[pp4])/9 + (98*Log[s])/9 + 9*Log[-pp4 + s] + (4*Log[t])/9 - 
   (11*Log[-pp4 + t])/6 - (161*Log[-pp4 + s + t])/18, 
  (29*Log[pp4])/6 - (23*Log[s])/6 + 9*Log[-pp4 + s] - (7*Log[t])/6 - 
   (5*Log[-pp4 + t])/2 - (19*Log[-pp4 + s + t])/3, 
  (-109*Log[pp4])/18 + (56*Log[s])/9 + (2*Log[-pp4 + s])/3 + (5*Log[t])/18 + 
   Log[-pp4 + t]/6 - (23*Log[-pp4 + s + t])/18, 
  (-55*Log[pp4])/9 + (55*Log[s])/9 - (5*Log[-pp4 + s])/6 + (2*Log[t])/9 + 
   (7*Log[-pp4 + t])/12 + Log[-pp4 + s + t]/36, 
  (26*Log[pp4])/27 + (29*Log[s])/54 + (139*Log[-pp4 + s])/18 - (7*Log[t])/27 - 
   (65*Log[-pp4 + t])/36 - (773*Log[-pp4 + s + t])/108, 
  (-194*Log[pp4])/27 + (343*Log[s])/54 - (91*Log[-pp4 + s])/18 + 
   (37*Log[t])/27 + (89*Log[-pp4 + t])/36 + (221*Log[-pp4 + s + t])/108, 
  (-92*Log[pp4])/27 + (157*Log[s])/54 - (5*Log[-pp4 + s])/9 + (4*Log[t])/27 + 
   (8*Log[-pp4 + t])/9 + Log[-pp4 + s + t]/54, (-5*Log[pp4])/9 + (5*Log[s])/9 + 
   (7*Log[-pp4 + s])/3 + Log[t]/9 + Log[-pp4 + t]/6 - (47*Log[-pp4 + s + t])/18, 
  (97*Log[pp4])/18 - (91*Log[s])/18 + (23*Log[-pp4 + s])/6 - (17*Log[t])/18 - 
   (17*Log[-pp4 + t])/12 - (65*Log[-pp4 + s + t])/36, 
  (-64*Log[pp4])/9 + (61*Log[s])/9 - 2*Log[-pp4 + s] + (8*Log[t])/9 + 
   (4*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/9, (31*Log[pp4])/9 - (34*Log[s])/9 - 
   (10*Log[-pp4 + s])/3 - (2*Log[t])/9 + Log[-pp4 + t]/6 + 
   (67*Log[-pp4 + s + t])/18, (-205*Log[pp4])/18 + (116*Log[s])/9 - 
   (8*Log[-pp4 + s])/3 - (13*Log[t])/18 + (13*Log[-pp4 + t])/6 - 
   (5*Log[-pp4 + s + t])/18, (-515*Log[pp4])/18 + (355*Log[s])/9 - 
   (38*Log[-pp4 + s])/3 + (127*Log[t])/18 + Log[-pp4 + t]/3 - 
   (50*Log[-pp4 + s + t])/9, (19*Log[pp4])/2 - 10*Log[s] - Log[-pp4 + s]/2 - 
   (3*Log[t])/2 - (5*Log[-pp4 + t])/4 + (15*Log[-pp4 + s + t])/4, 
  -Log[pp4]/18 + (17*Log[s])/9 + (3*Log[-pp4 + s])/2 + (17*Log[t])/18 - 
   (19*Log[-pp4 + t])/12 - (97*Log[-pp4 + s + t])/36, 
  (121*Log[pp4])/18 - (98*Log[s])/9 + (29*Log[-pp4 + s])/6 - (29*Log[t])/18 + 
   (7*Log[-pp4 + t])/12 + (13*Log[-pp4 + s + t])/36, 
  (-4*Log[pp4])/27 + (112*Log[s])/27 - (28*Log[-pp4 + s])/9 + (53*Log[t])/27 - 
   (49*Log[-pp4 + t])/18 - (7*Log[-pp4 + s + t])/54, 
  (-239*Log[pp4])/27 + (1189*Log[s])/54 - (109*Log[-pp4 + s])/18 + 
   (181*Log[t])/27 - (199*Log[-pp4 + t])/36 - (895*Log[-pp4 + s + t])/108, 
  (85*Log[pp4])/18 - (175*Log[s])/18 + (19*Log[-pp4 + s])/6 - (53*Log[t])/18 + 
   (19*Log[-pp4 + t])/12 + (115*Log[-pp4 + s + t])/36, 
  (-77*Log[pp4])/18 + (107*Log[s])/18 - Log[-pp4 + s]/2 + (13*Log[t])/18 + 
   Log[-pp4 + t]/12 - (71*Log[-pp4 + s + t])/36, 
  (-25*Log[pp4])/18 + (19*Log[s])/18 + Log[-pp4 + s]/6 - Log[t]/18 + 
   (5*Log[-pp4 + t])/12 - (7*Log[-pp4 + s + t])/36, 
  (-14*Log[pp4])/27 + (875*Log[s])/108 - (67*Log[-pp4 + s])/18 + 
   (100*Log[t])/27 - (77*Log[-pp4 + t])/18 - (355*Log[-pp4 + s + t])/108, 
  (-136*Log[pp4])/9 + (115*Log[s])/9 - 8*Log[-pp4 + s] + (26*Log[t])/9 + 
   (11*Log[-pp4 + t])/6 + (47*Log[-pp4 + s + t])/18, 
  (32*Log[pp4])/3 - (38*Log[s])/3 + 6*Log[-pp4 + s] + Log[t]/6 - Log[-pp4 + t] - 
   (19*Log[-pp4 + s + t])/6, (13*Log[pp4])/4 - 5*Log[s] + Log[-pp4 + s]/2 - 
   (5*Log[t])/4 + Log[-pp4 + t]/4 + (9*Log[-pp4 + s + t])/4, 
  (-5*Log[pp4])/2 + (17*Log[s])/3 + (11*Log[-pp4 + s])/6 + (7*Log[t])/6 - 
   (7*Log[-pp4 + t])/4 - (53*Log[-pp4 + s + t])/12, 
  (49*Log[pp4])/12 - (101*Log[s])/12 + (4*Log[-pp4 + s])/3 - (9*Log[t])/4 + 
   (3*Log[-pp4 + t])/2 + (15*Log[-pp4 + s + t])/4, 
  (-95*Log[pp4])/18 + (46*Log[s])/9 - (19*Log[-pp4 + s])/6 + (7*Log[t])/18 + 
   (19*Log[-pp4 + t])/12 + (49*Log[-pp4 + s + t])/36, 
  (-11*Log[pp4])/18 + (31*Log[s])/9 - Log[-pp4 + s]/6 + (19*Log[t])/18 - 
   (17*Log[-pp4 + t])/12 - (83*Log[-pp4 + s + t])/36, 
  (-37*Log[pp4])/6 + 9*Log[s] - (17*Log[-pp4 + s])/6 + (13*Log[t])/6 - 
   (3*Log[-pp4 + t])/4 - (17*Log[-pp4 + s + t])/12, 
  (5*Log[pp4])/6 - (2*Log[s])/3 + (5*Log[-pp4 + s])/6 + Log[t]/2 - 
   Log[-pp4 + t]/4 - (5*Log[-pp4 + s + t])/4, (89*Log[pp4])/18 - (55*Log[s])/9 + 
   2*Log[-pp4 + s] - (19*Log[t])/18 + Log[-pp4 + t]/6 + Log[-pp4 + s + t]/18, 
  (-14*Log[pp4])/3 + (65*Log[s])/12 + (11*Log[-pp4 + s])/2 + Log[t]/3 - 
   Log[-pp4 + t] - (67*Log[-pp4 + s + t])/12, (-95*Log[pp4])/18 + 
   (205*Log[s])/36 + (5*Log[-pp4 + s])/2 + (13*Log[t])/18 - Log[-pp4 + t]/6 - 
   (125*Log[-pp4 + s + t])/36, (21*Log[pp4])/4 - (61*Log[s])/12 + 
   Log[-pp4 + s]/3 - (7*Log[t])/12 - Log[-pp4 + t]/2 + (7*Log[-pp4 + s + t])/12, 
  (-109*Log[pp4])/12 + 9*Log[s] + (11*Log[-pp4 + s])/6 + (13*Log[t])/12 + 
   Log[-pp4 + t]/2 - (10*Log[-pp4 + s + t])/3, 
  (-23*Log[pp4])/18 + (35*Log[s])/18 + 4*Log[-pp4 + s] - (5*Log[t])/18 - 
   (7*Log[-pp4 + t])/6 - (29*Log[-pp4 + s + t])/9, 
  (-77*Log[pp4])/9 + (91*Log[s])/18 + (35*Log[-pp4 + s])/6 + (37*Log[t])/9 + 
   (47*Log[-pp4 + t])/12 - (373*Log[-pp4 + s + t])/36, 
  (-17*Log[pp4])/6 - (11*Log[s])/6 - (53*Log[-pp4 + s])/6 + (11*Log[t])/2 + 
   (27*Log[-pp4 + t])/4 + (5*Log[-pp4 + s + t])/4, 
  (160*Log[pp4])/27 - (649*Log[s])/108 - (83*Log[-pp4 + s])/9 + 
   (85*Log[t])/27 + (59*Log[-pp4 + t])/36 + (122*Log[-pp4 + s + t])/27, 
  Log[pp4]/9 - (7*Log[s])/9 + 7*Log[-pp4 + s] - (8*Log[t])/9 - 
   (5*Log[-pp4 + t])/6 - (83*Log[-pp4 + s + t])/18, 
  (79*Log[pp4])/9 - (85*Log[s])/9 - 12*Log[-pp4 + s] - (2*Log[t])/9 + 
   (5*Log[-pp4 + t])/3 + (101*Log[-pp4 + s + t])/9, 
  (-5*Log[pp4])/2 + (10*Log[s])/3 + (20*Log[-pp4 + s])/3 - Log[t]/6 - 
   (3*Log[-pp4 + t])/2 - (35*Log[-pp4 + s + t])/6, 
  (50*Log[pp4])/9 - (62*Log[s])/9 - 9*Log[-pp4 + s] - (4*Log[t])/9 + 
   (11*Log[-pp4 + t])/6 + (161*Log[-pp4 + s + t])/18, 
  (95*Log[pp4])/18 - (241*Log[s])/36 - (23*Log[-pp4 + s])/2 + (5*Log[t])/18 + 
   (8*Log[-pp4 + t])/3 + (359*Log[-pp4 + s + t])/36, 
  (-31*Log[pp4])/36 + (23*Log[s])/18 - (5*Log[-pp4 + s])/2 + (23*Log[t])/36 + 
   Log[-pp4 + t]/3 + (10*Log[-pp4 + s + t])/9, 
  (-17*Log[pp4])/9 + (37*Log[s])/18 + (2*Log[-pp4 + s])/3 + (4*Log[t])/9 + 
   Log[-pp4 + t]/6 - (13*Log[-pp4 + s + t])/9, 
  (73*Log[pp4])/18 - (185*Log[s])/36 - (17*Log[-pp4 + s])/2 + Log[t]/18 + 
   (11*Log[-pp4 + t])/6 + (277*Log[-pp4 + s + t])/36, 
  (-23*Log[pp4])/36 + (17*Log[s])/36 + (5*Log[-pp4 + s])/2 - (23*Log[t])/36 - 
   (7*Log[-pp4 + t])/12 - (10*Log[-pp4 + s + t])/9, 
  (-23*Log[pp4])/18 + (35*Log[s])/18 + 4*Log[-pp4 + s] - (5*Log[t])/18 - 
   (7*Log[-pp4 + t])/6 - (29*Log[-pp4 + s + t])/9, 
  Log[pp4]/2 + 2*Log[-pp4 + s] - Log[t]/2 - Log[-pp4 + t] - Log[-pp4 + s + t], 
  (-47*Log[pp4])/18 + (59*Log[s])/18 + 7*Log[-pp4 + s] + (7*Log[t])/18 - 
   (7*Log[-pp4 + t])/6 - (62*Log[-pp4 + s + t])/9, 
  (20*Log[pp4])/3 - (20*Log[s])/3 + 8*Log[-pp4 + s] - (4*Log[t])/3 - 
   2*Log[-pp4 + t] - (14*Log[-pp4 + s + t])/3, 
  (-19*Log[pp4])/18 + (5*Log[s])/9 - (8*Log[-pp4 + s])/3 + (11*Log[t])/18 + 
   (7*Log[-pp4 + t])/6 + (25*Log[-pp4 + s + t])/18, 
  (4*Log[pp4])/3 - 2*Log[s] - (4*Log[-pp4 + s])/3 - Log[t]/3 + Log[-pp4 + t]/2 + 
   (11*Log[-pp4 + s + t])/6, (-4*Log[s])/3 + (4*Log[-pp4 + s])/3 - 
   (4*Log[t])/3 + (4*Log[-pp4 + s + t])/3, (113*Log[pp4])/18 - (55*Log[s])/9 - 
   (5*Log[-pp4 + s])/6 - (8*Log[t])/9 - (7*Log[-pp4 + t])/12 + 
   (77*Log[-pp4 + s + t])/36, (113*Log[pp4])/18 - (52*Log[s])/9 - 
   (7*Log[-pp4 + s])/6 - (5*Log[t])/9 - (7*Log[-pp4 + t])/12 + 
   (65*Log[-pp4 + s + t])/36, (-53*Log[pp4])/18 + (53*Log[s])/18 + 
   (7*Log[-pp4 + s])/6 + (7*Log[t])/18 + Log[-pp4 + t]/12 - 
   (59*Log[-pp4 + s + t])/36, (5*Log[pp4])/18 - (7*Log[s])/9 + 
   (5*Log[-pp4 + s])/6 - (5*Log[t])/9 - Log[-pp4 + t]/12 + 
   (11*Log[-pp4 + s + t])/36, (-13*Log[pp4])/27 - (227*Log[s])/108 - 
   (23*Log[-pp4 + s])/18 + (8*Log[t])/27 + (25*Log[-pp4 + t])/9 + 
   (85*Log[-pp4 + s + t])/108, (-29*Log[pp4])/9 - (5*Log[s])/18 - 
   (7*Log[-pp4 + s])/6 + (4*Log[t])/9 + (41*Log[-pp4 + t])/12 + 
   (29*Log[-pp4 + s + t])/36, (164*Log[pp4])/27 - (139*Log[s])/54 + 
   (55*Log[-pp4 + s])/18 - (13*Log[t])/27 - (149*Log[-pp4 + t])/36 - 
   (209*Log[-pp4 + s + t])/108, (55*Log[pp4])/54 - Log[s]/54 + 
   (7*Log[-pp4 + s])/18 + (7*Log[t])/54 - (35*Log[-pp4 + t])/36 - 
   (59*Log[-pp4 + s + t])/108, -Log[pp4]/6 - (5*Log[s])/12 + Log[-pp4 + s]/3 - 
   Log[t]/2 + Log[-pp4 + t]/4 + Log[-pp4 + s + t]/2, 
  (89*Log[pp4])/54 - (35*Log[s])/54 - (7*Log[-pp4 + s])/18 + (29*Log[t])/54 - 
   (37*Log[-pp4 + t])/36 - (13*Log[-pp4 + s + t])/108, 
  (-77*Log[pp4])/54 + (25*Log[s])/27 - (17*Log[-pp4 + s])/18 + Log[t]/54 + 
   (31*Log[-pp4 + t])/36 + (61*Log[-pp4 + s + t])/108, 
  -Log[pp4]/3 - Log[s]/6 - Log[t]/3 + Log[-pp4 + t]/2 + Log[-pp4 + s + t]/3, 
  (19*Log[pp4])/3 - 6*Log[s] + (11*Log[-pp4 + s])/3 - Log[t]/3 - Log[-pp4 + t] - 
   (8*Log[-pp4 + s + t])/3, (25*Log[pp4])/18 - (11*Log[s])/9 + 
   (3*Log[-pp4 + s])/2 - Log[t]/9 - (5*Log[-pp4 + t])/12 - 
   (41*Log[-pp4 + s + t])/36, (-4*Log[pp4])/3 + 2*Log[s] + (4*Log[-pp4 + s])/3 + 
   Log[t]/3 - Log[-pp4 + t]/2 - (11*Log[-pp4 + s + t])/6, 
  -Log[pp4]/9 + Log[s]/9 - (4*Log[-pp4 + s])/3 + (2*Log[t])/9 + 
   Log[-pp4 + t]/3 + (7*Log[-pp4 + s + t])/9, (-7*Log[pp4])/18 + (2*Log[s])/9 - 
   (3*Log[-pp4 + s])/2 + Log[t]/9 + (5*Log[-pp4 + t])/12 + 
   (41*Log[-pp4 + s + t])/36, (5*Log[pp4])/18 - (4*Log[s])/9 + Log[-pp4 + s]/2 - 
   (2*Log[t])/9 - Log[-pp4 + t]/12 - Log[-pp4 + s + t]/36, 
  (-10*Log[pp4])/9 + (10*Log[s])/9 - (4*Log[-pp4 + s])/3 + (2*Log[t])/9 + 
   Log[-pp4 + t]/3 + (7*Log[-pp4 + s + t])/9, (-5*Log[pp4])/18 - (2*Log[s])/9 + 
   Log[-pp4 + s]/6 - (4*Log[t])/9 + Log[-pp4 + t]/12 + 
   (25*Log[-pp4 + s + t])/36, (5*Log[pp4])/9 - (5*Log[s])/9 + 
   (2*Log[-pp4 + s])/3 - Log[t]/9 - Log[-pp4 + t]/6 - (7*Log[-pp4 + s + t])/18, 
  (5*Log[pp4])/18 - Log[s]/9 + Log[-pp4 + s]/6 + Log[t]/9 - Log[-pp4 + t]/12 - 
   (13*Log[-pp4 + s + t])/36, (5*Log[pp4])/9 - (5*Log[s])/9 + 
   (2*Log[-pp4 + s])/3 - Log[t]/9 - Log[-pp4 + t]/6 - (7*Log[-pp4 + s + t])/18, 
  Log[pp4]/2 - Log[s]/6 + (5*Log[-pp4 + s])/3 - Log[t]/6 - Log[-pp4 + t]/2 - 
   (4*Log[-pp4 + s + t])/3, (-4*Log[pp4])/3 + (7*Log[s])/6 + 
   (5*Log[-pp4 + s])/3 - (3*Log[-pp4 + s + t])/2, 
  (7*Log[pp4])/24 - Log[s]/3 - (5*Log[-pp4 + s])/6 + Log[t]/8 + 
   Log[-pp4 + t]/8 + (5*Log[-pp4 + s + t])/8, (-10*Log[pp4])/9 + (7*Log[s])/9 + 
   (2*Log[t])/9 + Log[-pp4 + t]/3 - (2*Log[-pp4 + s + t])/9, 
  -2*Log[pp4] + Log[s] + Log[-pp4 + t], -Log[pp4]/2 + Log[s]/4 + Log[-pp4 + t]/4, 
  -Log[pp4]/6 + Log[s]/6 - Log[t]/6 + Log[-pp4 + s + t]/6, 0}, 
 {32*Log[pp4] + 2*Log[-pp4 + s] - 32*Log[-pp4 + t] - 2*Log[-pp4 + s + t], 
  (20*Log[pp4])/9 - (8*Log[-pp4 + s])/9 - (20*Log[-pp4 + t])/9 + 
   (8*Log[-pp4 + s + t])/9, 16*Log[pp4] - 14*Log[-pp4 + s] - 16*Log[-pp4 + t] + 
   14*Log[-pp4 + s + t], (-26*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + 
   (26*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (-37*Log[pp4])/3 + (13*Log[-pp4 + s])/3 + (37*Log[-pp4 + t])/3 - 
   (13*Log[-pp4 + s + t])/3, (22*Log[pp4])/3 - (4*Log[-pp4 + s])/3 - 
   (22*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/3, 
  Log[pp4] - 5*Log[-pp4 + s] - Log[-pp4 + t] + 5*Log[-pp4 + s + t], 
  -9*Log[pp4] + 7*Log[-pp4 + s] + 9*Log[-pp4 + t] - 7*Log[-pp4 + s + t], 
  (-8*Log[pp4])/3 + (17*Log[-pp4 + s])/3 + (8*Log[-pp4 + t])/3 - 
   (17*Log[-pp4 + s + t])/3, -Log[pp4] + Log[-pp4 + s] + Log[-pp4 + t] - 
   Log[-pp4 + s + t], 6*Log[pp4] - 6*Log[-pp4 + t], 0, 
  -4*Log[pp4] + 3*Log[-pp4 + s] + 4*Log[-pp4 + t] - 3*Log[-pp4 + s + t], 
  (38*Log[pp4])/9 + Log[-pp4 + s]/9 - (38*Log[-pp4 + t])/9 - Log[-pp4 + s + t]/9, 
  (2*Log[pp4])/3 - (29*Log[-pp4 + s])/3 - (2*Log[-pp4 + t])/3 + 
   (29*Log[-pp4 + s + t])/3, (22*Log[pp4])/3 - (10*Log[-pp4 + s])/3 - 
   (22*Log[-pp4 + t])/3 + (10*Log[-pp4 + s + t])/3, 
  (-23*Log[pp4])/6 + (7*Log[-pp4 + s])/3 + (23*Log[-pp4 + t])/6 - 
   (7*Log[-pp4 + s + t])/3, (-4*Log[pp4])/3 - (5*Log[-pp4 + s])/3 + 
   (4*Log[-pp4 + t])/3 + (5*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] - Log[-pp4 + s] + 2*Log[-pp4 + t] + Log[-pp4 + s + t], 
  (-8*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + (8*Log[-pp4 + t])/3 + 
   (7*Log[-pp4 + s + t])/3, Log[pp4]/3 + (8*Log[-pp4 + s])/3 - Log[-pp4 + t]/3 - 
   (8*Log[-pp4 + s + t])/3, (274*Log[pp4])/9 + (2*Log[-pp4 + s])/9 - 
   (274*Log[-pp4 + t])/9 - (2*Log[-pp4 + s + t])/9, 
  (28*Log[pp4])/3 - (7*Log[-pp4 + s])/3 - (28*Log[-pp4 + t])/3 + 
   (7*Log[-pp4 + s + t])/3, (-41*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + 
   (41*Log[-pp4 + t])/3 + (7*Log[-pp4 + s + t])/3, 
  Log[pp4]/3 + (17*Log[-pp4 + s])/3 - Log[-pp4 + t]/3 - (17*Log[-pp4 + s + t])/3, 
  (58*Log[pp4])/9 - (106*Log[-pp4 + s])/9 - (58*Log[-pp4 + t])/9 + 
   (106*Log[-pp4 + s + t])/9, 3*Log[pp4] + 4*Log[-pp4 + s] - 3*Log[-pp4 + t] - 
   4*Log[-pp4 + s + t], -10*Log[pp4] + 8*Log[-pp4 + s] + 10*Log[-pp4 + t] - 
   8*Log[-pp4 + s + t], 6*Log[pp4] + 6*Log[-pp4 + s] - 6*Log[-pp4 + t] - 
   6*Log[-pp4 + s + t], (-19*Log[pp4])/3 + (4*Log[-pp4 + s])/3 + 
   (19*Log[-pp4 + t])/3 - (4*Log[-pp4 + s + t])/3, 
  (-19*Log[pp4])/3 + Log[-pp4 + s]/3 + (19*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/3, (11*Log[pp4])/9 + (64*Log[-pp4 + s])/9 - 
   (11*Log[-pp4 + t])/9 - (64*Log[-pp4 + s + t])/9, 
  (-77*Log[pp4])/9 - (16*Log[-pp4 + s])/9 + (77*Log[-pp4 + t])/9 + 
   (16*Log[-pp4 + s + t])/9, (-32*Log[pp4])/9 + (2*Log[-pp4 + s])/9 + 
   (32*Log[-pp4 + t])/9 - (2*Log[-pp4 + s + t])/9, 
  (-2*Log[pp4])/3 + (8*Log[-pp4 + s])/3 + (2*Log[-pp4 + t])/3 - 
   (8*Log[-pp4 + s + t])/3, (19*Log[pp4])/3 + (5*Log[-pp4 + s])/3 - 
   (19*Log[-pp4 + t])/3 - (5*Log[-pp4 + s + t])/3, -8*Log[pp4] + 8*Log[-pp4 + t], 
  (11*Log[pp4])/3 - (11*Log[-pp4 + s])/3 - (11*Log[-pp4 + t])/3 + 
   (11*Log[-pp4 + s + t])/3, (-44*Log[pp4])/3 + (14*Log[-pp4 + s])/3 + 
   (44*Log[-pp4 + t])/3 - (14*Log[-pp4 + s + t])/3, 
  (-107*Log[pp4])/3 + (29*Log[-pp4 + s])/3 + (107*Log[-pp4 + t])/3 - 
   (29*Log[-pp4 + s + t])/3, 11*Log[pp4] - 4*Log[-pp4 + s] - 11*Log[-pp4 + t] + 
   4*Log[-pp4 + s + t], -Log[pp4] + 2*Log[-pp4 + s] + Log[-pp4 + t] - 
   2*Log[-pp4 + s + t], (25*Log[pp4])/3 - (7*Log[-pp4 + s])/3 - 
   (25*Log[-pp4 + t])/3 + (7*Log[-pp4 + s + t])/3, 
  (-19*Log[pp4])/9 - (23*Log[-pp4 + s])/9 + (19*Log[-pp4 + t])/9 + 
   (23*Log[-pp4 + s + t])/9, (-140*Log[pp4])/9 + (83*Log[-pp4 + s])/9 + 
   (140*Log[-pp4 + t])/9 - (83*Log[-pp4 + s + t])/9, 
  (23*Log[pp4])/3 - (11*Log[-pp4 + s])/3 - (23*Log[-pp4 + t])/3 + 
   (11*Log[-pp4 + s + t])/3, -5*Log[pp4] + 3*Log[-pp4 + s] + 5*Log[-pp4 + t] - 
   3*Log[-pp4 + s + t], (-4*Log[pp4])/3 + Log[-pp4 + s]/3 + (4*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/3, (-38*Log[pp4])/9 + (26*Log[-pp4 + s])/9 + 
   (38*Log[-pp4 + t])/9 - (26*Log[-pp4 + s + t])/9, 
  -17*Log[pp4] - Log[-pp4 + s] + 17*Log[-pp4 + t] + Log[-pp4 + s + t], 
  (25*Log[pp4])/2 - 3*Log[s] + Log[t] - (25*Log[-pp4 + t])/2 - 
   Log[-pp4 + s + t], (9*Log[pp4])/2 - (5*Log[-pp4 + s])/2 - 
   (9*Log[-pp4 + t])/2 + (5*Log[-pp4 + s + t])/2, 
  (-11*Log[pp4])/3 + (14*Log[-pp4 + s])/3 + (11*Log[-pp4 + t])/3 - 
   (14*Log[-pp4 + s + t])/3, (19*Log[pp4])/3 - (13*Log[-pp4 + s])/3 - 
   (19*Log[-pp4 + t])/3 + (13*Log[-pp4 + s + t])/3, 
  (-17*Log[pp4])/3 - Log[-pp4 + s]/3 + (17*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t]/3, (-5*Log[pp4])/3 + (8*Log[-pp4 + s])/3 + 
   (5*Log[-pp4 + t])/3 - (8*Log[-pp4 + s + t])/3, 
  (-25*Log[pp4])/3 + (4*Log[-pp4 + s])/3 + (25*Log[-pp4 + t])/3 - 
   (4*Log[-pp4 + s + t])/3, Log[pp4]/3 + (2*Log[-pp4 + s])/3 - Log[-pp4 + t]/3 - 
   (2*Log[-pp4 + s + t])/3, 6*Log[pp4] - 6*Log[-pp4 + t], 
  -5*Log[pp4] + 5*Log[-pp4 + s] + 5*Log[-pp4 + t] - 5*Log[-pp4 + s + t], 
  -6*Log[pp4] + 3*Log[-pp4 + s] + 6*Log[-pp4 + t] - 3*Log[-pp4 + s + t], 
  (35*Log[pp4])/6 - Log[-pp4 + s]/3 - (35*Log[-pp4 + t])/6 + Log[-pp4 + s + t]/3, 
  (-61*Log[pp4])/6 + (8*Log[-pp4 + s])/3 + (61*Log[-pp4 + t])/6 - 
   (8*Log[-pp4 + s + t])/3, -Log[pp4] + 3*Log[-pp4 + s] + Log[-pp4 + t] - 
   3*Log[-pp4 + s + t], (-38*Log[pp4])/3 + (20*Log[-pp4 + s])/3 + 
   (38*Log[-pp4 + t])/3 - (20*Log[-pp4 + s + t])/3, 
  (-25*Log[pp4])/3 - (14*Log[-pp4 + s])/3 + (25*Log[-pp4 + t])/3 + 
   (14*Log[-pp4 + s + t])/3, (25*Log[pp4])/9 - (55*Log[-pp4 + s])/9 - 
   (25*Log[-pp4 + t])/9 + (55*Log[-pp4 + s + t])/9, 
  Log[pp4] + 4*Log[-pp4 + s] - Log[-pp4 + t] - 4*Log[-pp4 + s + t], 
  9*Log[pp4] - 10*Log[-pp4 + s] - 9*Log[-pp4 + t] + 10*Log[-pp4 + s + t], 
  (-7*Log[pp4])/3 + (16*Log[-pp4 + s])/3 + (7*Log[-pp4 + t])/3 - 
   (16*Log[-pp4 + s + t])/3, 6*Log[pp4] - 8*Log[-pp4 + s] - 6*Log[-pp4 + t] + 
   8*Log[-pp4 + s + t], 5*Log[pp4] - 9*Log[-pp4 + s] - 5*Log[-pp4 + t] + 
   9*Log[-pp4 + s + t], (-3*Log[pp4])/2 - Log[-pp4 + s] + (3*Log[-pp4 + t])/2 + 
   Log[-pp4 + s + t], (-7*Log[pp4])/3 + (4*Log[-pp4 + s])/3 + 
   (7*Log[-pp4 + t])/3 - (4*Log[-pp4 + s + t])/3, 
  4*Log[pp4] - 7*Log[-pp4 + s] - 4*Log[-pp4 + t] + 7*Log[-pp4 + s + t], 
  Log[-pp4 + s] - Log[-pp4 + s + t], -Log[pp4] + 3*Log[-pp4 + s] + Log[-pp4 + t] - 
   3*Log[-pp4 + s + t], Log[pp4] + Log[-pp4 + s] - Log[-pp4 + t] - 
   Log[-pp4 + s + t], -3*Log[pp4] + 6*Log[-pp4 + s] + 3*Log[-pp4 + t] - 
   6*Log[-pp4 + s + t], 8*Log[pp4] + 4*Log[-pp4 + s] - 8*Log[-pp4 + t] - 
   4*Log[-pp4 + s + t], (-5*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + 
   (5*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/3 - (5*Log[-pp4 + s])/3 - (5*Log[-pp4 + t])/3 + 
   (5*Log[-pp4 + s + t])/3, (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3 - 
   (4*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (43*Log[pp4])/6 - (5*Log[-pp4 + s])/3 - (43*Log[-pp4 + t])/6 + 
   (5*Log[-pp4 + s + t])/3, (41*Log[pp4])/6 - (4*Log[-pp4 + s])/3 - 
   (41*Log[-pp4 + t])/6 + (4*Log[-pp4 + s + t])/3, 
  (-10*Log[pp4])/3 + (4*Log[-pp4 + s])/3 + (10*Log[-pp4 + t])/3 - 
   (4*Log[-pp4 + s + t])/3, (5*Log[pp4])/6 - Log[-pp4 + s]/3 - 
   (5*Log[-pp4 + t])/6 + Log[-pp4 + s + t]/3, 
  (-7*Log[pp4])/9 - (8*Log[-pp4 + s])/9 + (7*Log[-pp4 + t])/9 + 
   (8*Log[-pp4 + s + t])/9, (-11*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + 
   (11*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (59*Log[pp4])/9 + (16*Log[-pp4 + s])/9 - (59*Log[-pp4 + t])/9 - 
   (16*Log[-pp4 + s + t])/9, (8*Log[pp4])/9 + (4*Log[-pp4 + s])/9 - 
   (8*Log[-pp4 + t])/9 - (4*Log[-pp4 + s + t])/9, 
  Log[pp4]/3 - Log[-pp4 + s]/3 - Log[-pp4 + t]/3 + Log[-pp4 + s + t]/3, 
  (10*Log[pp4])/9 - (4*Log[-pp4 + s])/9 - (10*Log[-pp4 + t])/9 + 
   (4*Log[-pp4 + s + t])/9, (-13*Log[pp4])/9 - (2*Log[-pp4 + s])/9 + 
   (13*Log[-pp4 + t])/9 + (2*Log[-pp4 + s + t])/9, 0, 
  (20*Log[pp4])/3 + (7*Log[-pp4 + s])/3 - (20*Log[-pp4 + t])/3 - 
   (7*Log[-pp4 + s + t])/3, (3*Log[pp4])/2 + Log[-pp4 + s] - 
   (3*Log[-pp4 + t])/2 - Log[-pp4 + s + t], (-5*Log[pp4])/3 + 
   (5*Log[-pp4 + s])/3 + (5*Log[-pp4 + t])/3 - (5*Log[-pp4 + s + t])/3, 
  -Log[pp4]/3 - (2*Log[-pp4 + s])/3 + Log[-pp4 + t]/3 + (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/2 - Log[-pp4 + s] + Log[-pp4 + t]/2 + Log[-pp4 + s + t], 
  Log[pp4]/2 - Log[-pp4 + t]/2, (-4*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + 
   (4*Log[-pp4 + t])/3 + (2*Log[-pp4 + s + t])/3, 
  Log[pp4]/6 - (2*Log[-pp4 + s])/3 - Log[-pp4 + t]/6 + (2*Log[-pp4 + s + t])/3, 
  (2*Log[pp4])/3 + Log[-pp4 + s]/3 - (2*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/3, 
  Log[pp4]/6 + Log[-pp4 + s]/3 - Log[-pp4 + t]/6 - Log[-pp4 + s + t]/3, 
  (2*Log[pp4])/3 + Log[-pp4 + s]/3 - (2*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/3, 
  (2*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - (2*Log[-pp4 + t])/3 - 
   (4*Log[-pp4 + s + t])/3, (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3 + 
   (4*Log[-pp4 + t])/3 - (4*Log[-pp4 + s + t])/3, 
  Log[pp4]/6 - (2*Log[-pp4 + s])/3 - Log[-pp4 + t]/6 + (2*Log[-pp4 + s + t])/3, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + t])/3, -2*Log[pp4] + 2*Log[-pp4 + t], 
  -Log[pp4]/2 + Log[-pp4 + t]/2, 0, 0}, {(56*Log[pp4])/9 - (56*Log[s + t])/9, 
  (-232*Log[pp4])/27 + (232*Log[s + t])/27, -24*Log[pp4] - 4*Log[-pp4 + s] + 
   4*Log[t] + 24*Log[s + t], (-134*Log[pp4])/9 + (134*Log[s + t])/9, 
  (-20*Log[pp4])/9 + (20*Log[s + t])/9, (-118*Log[pp4])/9 + (118*Log[s + t])/9, 
  (112*Log[pp4])/9 - (112*Log[s + t])/9, Log[pp4]/3 - Log[s + t]/3, 
  -2*Log[pp4] + 2*Log[s + t], 0, (2*Log[pp4])/9 - (2*Log[s + t])/9, 0, 
  (2*Log[pp4])/3 - (2*Log[s + t])/3, (26*Log[pp4])/27 - (26*Log[s + t])/27, 
  (32*Log[pp4])/9 - (32*Log[s + t])/9, (4*Log[pp4])/9 - (4*Log[s + t])/9, 
  (-34*Log[pp4])/9 + (34*Log[s + t])/9, (16*Log[pp4])/9 - (16*Log[s + t])/9, 
  (-16*Log[pp4])/9 + (16*Log[s + t])/9, (4*Log[pp4])/3 - (4*Log[s + t])/3, 
  (-14*Log[pp4])/9 + (14*Log[s + t])/9, (-764*Log[pp4])/27 + 
   (764*Log[s + t])/27, (-16*Log[pp4])/9 + (16*Log[s + t])/9, 
  (52*Log[pp4])/9 - (52*Log[s + t])/9, (-19*Log[pp4])/3 + (19*Log[s + t])/3, 
  (-500*Log[pp4])/27 + (500*Log[s + t])/27, (-40*Log[pp4])/9 + 
   (40*Log[s + t])/9, (-32*Log[pp4])/9 + (32*Log[s + t])/9, 
  (-8*Log[pp4])/3 + (8*Log[s + t])/3, (-14*Log[pp4])/9 + (14*Log[s + t])/9, 
  (-10*Log[pp4])/9 + (10*Log[s + t])/9, (-46*Log[pp4])/27 + (46*Log[s + t])/27, 
  (94*Log[pp4])/27 - (94*Log[s + t])/27, (-20*Log[pp4])/27 + 
   (20*Log[s + t])/27, (4*Log[pp4])/9 - (4*Log[s + t])/9, 
  (-10*Log[pp4])/9 + (10*Log[s + t])/9, (8*Log[pp4])/9 - (8*Log[s + t])/9, 
  (4*Log[pp4])/9 - (4*Log[s + t])/9, (-26*Log[pp4])/9 + (26*Log[s + t])/9, 
  (98*Log[pp4])/9 + 4*Log[-pp4 + s] - 4*Log[t] - (98*Log[s + t])/9, 
  2*Log[pp4] - 2*Log[s + t], (22*Log[pp4])/9 - (22*Log[s + t])/9, 
  (-70*Log[pp4])/9 + (70*Log[s + t])/9, (248*Log[pp4])/27 - 
   (248*Log[s + t])/27, (670*Log[pp4])/27 - 4*Log[-pp4 + s] + 4*Log[t] - 
   (670*Log[s + t])/27, (-70*Log[pp4])/9 + (70*Log[s + t])/9, 
  (2*Log[pp4])/9 - (2*Log[s + t])/9, (-8*Log[pp4])/9 + (8*Log[s + t])/9, 
  (382*Log[pp4])/27 - (382*Log[s + t])/27, (80*Log[pp4])/9 - (80*Log[s + t])/9, 
  (-16*Log[pp4])/3 + (16*Log[s + t])/3, -3*Log[pp4] - 3*Log[s] + 
   2*Log[-pp4 + s] + Log[t] + 3*Log[s + t] - 3*Log[-pp4 + s + t], 
  2*Log[pp4] - 2*Log[s + t], (-14*Log[pp4])/3 + (14*Log[s + t])/3, 
  (2*Log[pp4])/9 - (2*Log[s + t])/9, (26*Log[pp4])/9 - (26*Log[s + t])/9, 
  (22*Log[pp4])/3 - (22*Log[s + t])/3, (-2*Log[pp4])/3 + (2*Log[s + t])/3, 
  (22*Log[pp4])/9 - (22*Log[s + t])/9, (-5*Log[pp4])/3 + (5*Log[s + t])/3, 
  (-7*Log[pp4])/9 + (7*Log[s + t])/9, 0, -Log[pp4]/3 + Log[s + t]/3, 
  (-16*Log[pp4])/9 + (16*Log[s + t])/9, (166*Log[pp4])/9 - (166*Log[s + t])/9, 
  (80*Log[pp4])/3 - (80*Log[s + t])/3, (421*Log[pp4])/27 - (421*Log[s + t])/27, 
  (-8*Log[pp4])/9 + (8*Log[s + t])/9, (16*Log[pp4])/9 - (16*Log[s + t])/9, 
  -2*Log[pp4] + 2*Log[s + t], (32*Log[pp4])/9 - (32*Log[s + t])/9, 
  (43*Log[pp4])/9 - (43*Log[s + t])/9, -Log[pp4]/9 + Log[s + t]/9, 
  (10*Log[pp4])/9 - (10*Log[s + t])/9, (23*Log[pp4])/9 - (23*Log[s + t])/9, 
  (-8*Log[pp4])/9 + (8*Log[s + t])/9, (-16*Log[pp4])/9 + (16*Log[s + t])/9, 
  -2*Log[pp4] + 2*Log[s + t], (-28*Log[pp4])/9 + (28*Log[s + t])/9, 
  (-16*Log[pp4])/3 + (16*Log[s + t])/3, (22*Log[pp4])/9 - (22*Log[s + t])/9, 
  (4*Log[pp4])/3 - (4*Log[s + t])/3, 0, (-2*Log[pp4])/9 + (2*Log[s + t])/9, 
  (-2*Log[pp4])/9 + (2*Log[s + t])/9, (-4*Log[pp4])/9 + (4*Log[s + t])/9, 
  (-2*Log[pp4])/9 + (2*Log[s + t])/9, (-4*Log[pp4])/27 + (4*Log[s + t])/27, 
  (34*Log[pp4])/9 - (34*Log[s + t])/9, (-70*Log[pp4])/27 + (70*Log[s + t])/27, 
  (-4*Log[pp4])/27 + (4*Log[s + t])/27, (-2*Log[pp4])/3 + (2*Log[s + t])/3, 
  (76*Log[pp4])/27 - (76*Log[s + t])/27, (-16*Log[pp4])/27 + 
   (16*Log[s + t])/27, (-4*Log[pp4])/3 + (4*Log[s + t])/3, 
  (-8*Log[pp4])/3 + (8*Log[s + t])/3, (-10*Log[pp4])/9 + (10*Log[s + t])/9, 
  (-4*Log[pp4])/3 + (4*Log[s + t])/3, (8*Log[pp4])/9 - (8*Log[s + t])/9, 
  (10*Log[pp4])/9 - (10*Log[s + t])/9, (-2*Log[pp4])/9 + (2*Log[s + t])/9, 
  (8*Log[pp4])/9 - (8*Log[s + t])/9, (2*Log[pp4])/9 - (2*Log[s + t])/9, 
  (-4*Log[pp4])/9 + (4*Log[s + t])/9, (-2*Log[pp4])/9 + (2*Log[s + t])/9, 
  (-4*Log[pp4])/9 + (4*Log[s + t])/9, -2*Log[pp4] + 2*Log[s + t], 
  (2*Log[pp4])/3 - (2*Log[s + t])/3, (2*Log[pp4])/3 - (2*Log[s + t])/3, 
  (20*Log[pp4])/9 - (20*Log[s + t])/9, 0, 0, 
  (-2*Log[pp4])/3 + (2*Log[s + t])/3, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, Log[pp4]/4 - Log[s]/4, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-32*Log[pp4] - 10*Log[-pp4 + s] + (20*Log[t])/3 + 
   (100*Log[-pp4 + t])/9 + (218*Log[-pp4 + s + t])/9, 
  (-403*Log[pp4])/9 + (64*Log[-pp4 + s])/9 - (4*Log[t])/9 + 
   (1054*Log[-pp4 + t])/27 - (25*Log[-pp4 + s + t])/27, 
  -14*Log[pp4] + 4*Log[-pp4 + s] - 6*Log[t] + 16*Log[-pp4 + t], 
  (16*Log[pp4])/3 + (20*Log[-pp4 + s])/3 - (26*Log[t])/3 - (4*Log[-pp4 + t])/9 - 
   (26*Log[-pp4 + s + t])/9, (11*Log[pp4])/3 + (13*Log[-pp4 + s])/3 - 
   (32*Log[t])/3 + (53*Log[-pp4 + t])/9 - (29*Log[-pp4 + s + t])/9, 
  (-143*Log[pp4])/3 - (4*Log[-pp4 + s])/3 - (22*Log[t])/3 + 
   (274*Log[-pp4 + t])/9 + (233*Log[-pp4 + s + t])/9, 
  23*Log[pp4] - 11*Log[-pp4 + s] + (58*Log[t])/3 - (295*Log[-pp4 + t])/9 + 
   (13*Log[-pp4 + s + t])/9, 23*Log[pp4] + 7*Log[-pp4 + s] - 4*Log[t] - 
   (61*Log[-pp4 + t])/3 - (17*Log[-pp4 + s + t])/3, 
  (22*Log[pp4])/3 + (17*Log[-pp4 + s])/3 - 8*Log[t] - 4*Log[-pp4 + t] - 
   Log[-pp4 + s + t], -Log[pp4] + Log[-pp4 + s] + 3*Log[-pp4 + t] - 
   3*Log[-pp4 + s + t], -10*Log[pp4] + (8*Log[t])/3 + (46*Log[-pp4 + t])/9 + 
   (20*Log[-pp4 + s + t])/9, 0, 10*Log[pp4] + 3*Log[-pp4 + s] - 
   (32*Log[-pp4 + t])/3 - (7*Log[-pp4 + s + t])/3, 
  (20*Log[pp4])/9 + Log[-pp4 + s]/9 - (16*Log[t])/9 + (22*Log[-pp4 + t])/27 - 
   (37*Log[-pp4 + s + t])/27, (20*Log[pp4])/3 - (29*Log[-pp4 + s])/3 + 
   (32*Log[t])/3 - (56*Log[-pp4 + t])/9 - (13*Log[-pp4 + s + t])/9, 
  (-44*Log[pp4])/3 - (10*Log[-pp4 + s])/3 + (4*Log[t])/3 + 
   (128*Log[-pp4 + t])/9 + (22*Log[-pp4 + s + t])/9, 
  (13*Log[pp4])/6 + (7*Log[-pp4 + s])/3 - (34*Log[t])/3 + 
   (83*Log[-pp4 + t])/18 + (20*Log[-pp4 + s + t])/9, 
  (14*Log[pp4])/3 - (5*Log[-pp4 + s])/3 + (16*Log[t])/3 - (64*Log[-pp4 + t])/9 - 
   (11*Log[-pp4 + s + t])/9, 4*Log[pp4] - Log[-pp4 + s] - (16*Log[t])/3 + 
   (10*Log[-pp4 + t])/9 + (11*Log[-pp4 + s + t])/9, 
  (28*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + 4*Log[t] - (28*Log[-pp4 + t])/3 - 
   (5*Log[-pp4 + s + t])/3, (-5*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - 
   (8*Log[t])/3 + (11*Log[-pp4 + t])/9 + (4*Log[-pp4 + s + t])/9, 
  (-1058*Log[pp4])/9 + (182*Log[-pp4 + s])/9 - (164*Log[t])/9 + 
   (2930*Log[-pp4 + t])/27 + (190*Log[-pp4 + s + t])/27, 
  (-74*Log[pp4])/3 - (7*Log[-pp4 + s])/3 - (16*Log[t])/3 + 
   (208*Log[-pp4 + t])/9 + (83*Log[-pp4 + s + t])/9, 
  (97*Log[pp4])/3 - (19*Log[-pp4 + s])/3 + (22*Log[t])/3 - 
   (253*Log[-pp4 + t])/9 - (47*Log[-pp4 + s + t])/9, 
  (7*Log[pp4])/3 + (17*Log[-pp4 + s])/3 - 8*Log[t] - (11*Log[-pp4 + t])/3 + 
   (11*Log[-pp4 + s + t])/3, (-698*Log[pp4])/9 - (106*Log[-pp4 + s])/9 - 
   (80*Log[t])/9 + (1442*Log[-pp4 + t])/27 + (1210*Log[-pp4 + s + t])/27, 
  -7*Log[pp4] + 4*Log[-pp4 + s] - (16*Log[t])/3 + (43*Log[-pp4 + t])/9 + 
   (32*Log[-pp4 + s + t])/9, 18*Log[pp4] + 8*Log[-pp4 + s] - (44*Log[t])/3 - 
   (88*Log[-pp4 + t])/9 - (14*Log[-pp4 + s + t])/9, 
  -18*Log[pp4] + 6*Log[-pp4 + s] - 8*Log[t] + (50*Log[-pp4 + t])/3 + 
   (10*Log[-pp4 + s + t])/3, (53*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - 
   (8*Log[t])/3 - (133*Log[-pp4 + t])/9 - (14*Log[-pp4 + s + t])/9, 
  (71*Log[pp4])/3 + Log[-pp4 + s]/3 + (2*Log[t])/3 - (203*Log[-pp4 + t])/9 - 
   (19*Log[-pp4 + s + t])/9, (2*Log[pp4])/9 + (64*Log[-pp4 + s])/9 - 
   (34*Log[t])/9 + (13*Log[-pp4 + t])/27 - (109*Log[-pp4 + s + t])/27, 
  (202*Log[pp4])/9 - (16*Log[-pp4 + s])/9 + (82*Log[t])/9 - 
   (583*Log[-pp4 + t])/27 - (221*Log[-pp4 + s + t])/27, 
  (-14*Log[pp4])/9 + (2*Log[-pp4 + s])/9 + (4*Log[t])/9 + (8*Log[-pp4 + t])/27 + 
   (16*Log[-pp4 + s + t])/27, (10*Log[pp4])/3 + (8*Log[-pp4 + s])/3 + 
   (4*Log[t])/3 - (34*Log[-pp4 + t])/9 - (32*Log[-pp4 + s + t])/9, 
  (-41*Log[pp4])/3 + (5*Log[-pp4 + s])/3 - (10*Log[t])/3 + 
   (103*Log[-pp4 + t])/9 + (35*Log[-pp4 + s + t])/9, 
  18*Log[pp4] + (8*Log[t])/3 - (140*Log[-pp4 + t])/9 - (46*Log[-pp4 + s + t])/9, 
  (-55*Log[pp4])/3 - (5*Log[-pp4 + s])/3 + (4*Log[t])/3 + 
   (155*Log[-pp4 + t])/9 + (13*Log[-pp4 + s + t])/9, 
  (16*Log[pp4])/3 + (26*Log[-pp4 + s])/3 - (8*Log[t])/3 + (32*Log[-pp4 + t])/9 - 
   (134*Log[-pp4 + s + t])/9, (211*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + 
   (26*Log[t])/3 - (527*Log[-pp4 + t])/9 - (163*Log[-pp4 + s + t])/9, 
  -Log[pp4] - 6*Log[-pp4 + s] + 8*Log[t] - 11*Log[-pp4 + t] + 
   10*Log[-pp4 + s + t], 7*Log[pp4] - 2*Log[-pp4 + s] - (14*Log[t])/3 - 
   (43*Log[-pp4 + t])/9 + (40*Log[-pp4 + s + t])/9, 
  (-83*Log[pp4])/3 + (11*Log[-pp4 + s])/3 - (22*Log[t])/3 + 
   (235*Log[-pp4 + t])/9 + (47*Log[-pp4 + s + t])/9, 
  (431*Log[pp4])/9 - (59*Log[-pp4 + s])/9 + (62*Log[t])/9 - 
   (1163*Log[-pp4 + t])/27 - (139*Log[-pp4 + s + t])/27, 
  (769*Log[pp4])/9 - (61*Log[-pp4 + s])/9 + (64*Log[t])/9 - 
   (2158*Log[-pp4 + t])/27 - (158*Log[-pp4 + s + t])/27, 
  (-73*Log[pp4])/3 + (7*Log[-pp4 + s])/3 + (2*Log[t])/3 + 
   (199*Log[-pp4 + t])/9 - (7*Log[-pp4 + s + t])/9, 
  5*Log[pp4] + Log[-pp4 + s] - (10*Log[t])/3 - (35*Log[-pp4 + t])/9 + 
   (11*Log[-pp4 + s + t])/9, (5*Log[pp4])/3 + (7*Log[-pp4 + s])/3 - 
   (2*Log[t])/3 - (4*Log[-pp4 + t])/9 - (26*Log[-pp4 + s + t])/9, 
  (493*Log[pp4])/9 - (46*Log[-pp4 + s])/9 + (28*Log[t])/9 - 
   (1276*Log[-pp4 + t])/27 - (149*Log[-pp4 + s + t])/27, 
  57*Log[pp4] - 5*Log[-pp4 + s] + (62*Log[t])/3 - (563*Log[-pp4 + t])/9 - 
   (91*Log[-pp4 + s + t])/9, (-75*Log[pp4])/2 + 2*Log[-pp4 + s] - 14*Log[t] + 
   (251*Log[-pp4 + t])/6 + (23*Log[-pp4 + s + t])/3, 
  (-21*Log[pp4])/2 - Log[-pp4 + s]/2 - Log[t] + (19*Log[-pp4 + t])/2 + 
   (5*Log[-pp4 + s + t])/2, (55*Log[pp4])/3 + (2*Log[-pp4 + s])/3 - 6*Log[t] - 
   15*Log[-pp4 + t] + 2*Log[-pp4 + s + t], (-23*Log[pp4])/3 + 
   (5*Log[-pp4 + s])/3 + 4*Log[t] + (11*Log[-pp4 + t])/3 - 
   (5*Log[-pp4 + s + t])/3, (43*Log[pp4])/3 - 3*Log[s] + (5*Log[-pp4 + s])/3 + 
   (17*Log[t])/3 - (161*Log[-pp4 + t])/9 - (34*Log[-pp4 + s + t])/9, 
  (19*Log[pp4])/3 - (4*Log[-pp4 + s])/3 - (10*Log[t])/3 - (41*Log[-pp4 + t])/9 + 
   (26*Log[-pp4 + s + t])/9, (71*Log[pp4])/3 - (14*Log[-pp4 + s])/3 + 8*Log[t] - 
   (67*Log[-pp4 + t])/3 - (14*Log[-pp4 + s + t])/3, 
  (-17*Log[pp4])/3 + (2*Log[-pp4 + s])/3 - 4*Log[t] + (29*Log[-pp4 + t])/3 - 
   (2*Log[-pp4 + s + t])/3, 14*Log[pp4] + (16*Log[t])/3 - 
   (178*Log[-pp4 + t])/9 + (4*Log[-pp4 + s + t])/9, 
  7*Log[pp4] + 5*Log[-pp4 + s] - 8*Log[t] - (7*Log[-pp4 + t])/3 - 
   (5*Log[-pp4 + s + t])/3, 4*Log[pp4] + 3*Log[-pp4 + s] - (16*Log[t])/3 + 
   (10*Log[-pp4 + t])/9 - (25*Log[-pp4 + s + t])/9, 
  (-13*Log[pp4])/6 - Log[-pp4 + s]/3 + 2*Log[t] - (3*Log[-pp4 + t])/2 + 
   2*Log[-pp4 + s + t], (35*Log[pp4])/6 + (8*Log[-pp4 + s])/3 - 6*Log[t] + 
   (11*Log[-pp4 + t])/6 - (13*Log[-pp4 + s + t])/3, 
  3*Log[pp4] + 3*Log[-pp4 + s] - (16*Log[t])/3 - (17*Log[-pp4 + t])/9 + 
   (11*Log[-pp4 + s + t])/9, (223*Log[pp4])/3 + (20*Log[-pp4 + s])/3 + 
   (22*Log[t])/3 - (466*Log[-pp4 + t])/9 - (329*Log[-pp4 + s + t])/9, 
  (230*Log[pp4])/3 - (14*Log[-pp4 + s])/3 + 26*Log[t] - (161*Log[-pp4 + t])/3 - 
   (133*Log[-pp4 + s + t])/3, (358*Log[pp4])/9 - (55*Log[-pp4 + s])/9 + 
   (166*Log[t])/9 - (757*Log[-pp4 + t])/27 - (650*Log[-pp4 + s + t])/27, 
  3*Log[pp4] + 4*Log[-pp4 + s] - (20*Log[t])/3 - (13*Log[-pp4 + t])/9 + 
   (10*Log[-pp4 + s + t])/9, -25*Log[pp4] - 10*Log[-pp4 + s] + (40*Log[t])/3 + 
   (161*Log[-pp4 + t])/9 + (34*Log[-pp4 + s + t])/9, 
  (23*Log[pp4])/3 + (16*Log[-pp4 + s])/3 - 8*Log[t] - 5*Log[-pp4 + t], 
  -2*Log[pp4] - 8*Log[-pp4 + s] + (44*Log[t])/3 - (56*Log[-pp4 + t])/9 + 
   (14*Log[-pp4 + s + t])/9, -3*Log[pp4] - 9*Log[-pp4 + s] + (52*Log[t])/3 - 
   (37*Log[-pp4 + t])/9 - (11*Log[-pp4 + s + t])/9, 
  (-11*Log[pp4])/2 - Log[-pp4 + s] + (2*Log[t])/3 + (125*Log[-pp4 + t])/18 - 
   (10*Log[-pp4 + s + t])/9, (35*Log[pp4])/3 + (4*Log[-pp4 + s])/3 + 
   (4*Log[t])/3 - (103*Log[-pp4 + t])/9 - (26*Log[-pp4 + s + t])/9, 
  -10*Log[pp4] - 7*Log[-pp4 + s] + (32*Log[t])/3 + (52*Log[-pp4 + t])/9 + 
   (5*Log[-pp4 + s + t])/9, 2*Log[pp4] + Log[-pp4 + s] - (8*Log[t])/3 - 
   (22*Log[-pp4 + t])/9 + (19*Log[-pp4 + s + t])/9, 
  3*Log[pp4] + 3*Log[-pp4 + s] - (16*Log[t])/3 - (17*Log[-pp4 + t])/9 + 
   (11*Log[-pp4 + s + t])/9, -5*Log[pp4] + Log[-pp4 + s] - 4*Log[t] + 
   5*Log[-pp4 + t] + 3*Log[-pp4 + s + t], -11*Log[pp4] + 6*Log[-pp4 + s] - 
   (40*Log[t])/3 + (175*Log[-pp4 + t])/9 - (10*Log[-pp4 + s + t])/9, 
  -40*Log[pp4] + 4*Log[-pp4 + s] - 16*Log[t] + (136*Log[-pp4 + t])/3 + 
   (20*Log[-pp4 + s + t])/3, (25*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + 
   (16*Log[t])/3 - (79*Log[-pp4 + t])/9 - (32*Log[-pp4 + s + t])/9, 
  (11*Log[pp4])/3 - (5*Log[-pp4 + s])/3 + 4*Log[t] - (19*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t]/3, (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3 - 4*Log[-pp4 + t] + 
   4*Log[-pp4 + s + t], (-29*Log[pp4])/6 - (5*Log[-pp4 + s])/3 + (10*Log[t])/3 - 
   (11*Log[-pp4 + t])/18 + (34*Log[-pp4 + s + t])/9, 
  (-31*Log[pp4])/6 - (4*Log[-pp4 + s])/3 + (10*Log[t])/3 + 
   (7*Log[-pp4 + t])/18 + (25*Log[-pp4 + s + t])/9, 
  -Log[pp4]/3 + (4*Log[-pp4 + s])/3 - (10*Log[t])/3 + (34*Log[-pp4 + t])/9 - 
   (13*Log[-pp4 + s + t])/9, (-7*Log[pp4])/6 - Log[-pp4 + s]/3 - (2*Log[t])/3 + 
   (7*Log[-pp4 + t])/18 + (16*Log[-pp4 + s + t])/9, 
  (-214*Log[pp4])/9 - (8*Log[-pp4 + s])/9 - (10*Log[t])/9 + 
   (709*Log[-pp4 + t])/27 - (13*Log[-pp4 + s + t])/27, 
  (10*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (10*Log[t])/3 - Log[-pp4 + t]/9 - 
   (47*Log[-pp4 + s + t])/9, (-22*Log[pp4])/9 + (16*Log[-pp4 + s])/9 - 
   (58*Log[t])/9 + (109*Log[-pp4 + t])/27 + (83*Log[-pp4 + s + t])/27, 
  (17*Log[pp4])/9 + (4*Log[-pp4 + s])/9 - (10*Log[t])/9 - 
   (20*Log[-pp4 + t])/27 - (13*Log[-pp4 + s + t])/27, 
  (-11*Log[pp4])/3 - Log[-pp4 + s]/3 + (5*Log[-pp4 + t])/3 + 
   (7*Log[-pp4 + s + t])/3, (145*Log[pp4])/9 - (4*Log[-pp4 + s])/9 + 
   (10*Log[t])/9 - (322*Log[-pp4 + t])/27 - (131*Log[-pp4 + s + t])/27, 
  (-40*Log[pp4])/9 - (2*Log[-pp4 + s])/9 + (14*Log[t])/9 + 
   (55*Log[-pp4 + t])/27 + (29*Log[-pp4 + s + t])/27, 
  -8*Log[pp4] + (16*Log[-pp4 + t])/3 + (8*Log[-pp4 + s + t])/3, 
  (-82*Log[pp4])/3 + (7*Log[-pp4 + s])/3 - 8*Log[t] + (92*Log[-pp4 + t])/3 + 
   (7*Log[-pp4 + s + t])/3, (-17*Log[pp4])/2 + Log[-pp4 + s] - (10*Log[t])/3 + 
   (179*Log[-pp4 + t])/18 + (8*Log[-pp4 + s + t])/9, 
  (-11*Log[pp4])/3 + (5*Log[-pp4 + s])/3 - 4*Log[t] + (19*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/3, (11*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + (8*Log[t])/3 - 
   (41*Log[-pp4 + t])/9 - (10*Log[-pp4 + s + t])/9, 
  (11*Log[pp4])/2 - Log[-pp4 + s] + (10*Log[t])/3 - (125*Log[-pp4 + t])/18 - 
   (8*Log[-pp4 + s + t])/9, (-3*Log[pp4])/2 - (2*Log[t])/3 + 
   (25*Log[-pp4 + t])/18 + (7*Log[-pp4 + s + t])/9, 
  (20*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + (8*Log[t])/3 - (68*Log[-pp4 + t])/9 - 
   (10*Log[-pp4 + s + t])/9, (13*Log[pp4])/6 - (2*Log[-pp4 + s])/3 + 
   (2*Log[t])/3 - (61*Log[-pp4 + t])/18 + (11*Log[-pp4 + s + t])/9, 
  (-10*Log[pp4])/3 + Log[-pp4 + s]/3 - (4*Log[t])/3 + (34*Log[-pp4 + t])/9 + 
   (5*Log[-pp4 + s + t])/9, (-11*Log[pp4])/6 + Log[-pp4 + s]/3 - (2*Log[t])/3 + 
   (43*Log[-pp4 + t])/18 - (2*Log[-pp4 + s + t])/9, 
  (-10*Log[pp4])/3 + Log[-pp4 + s]/3 - (4*Log[t])/3 + (34*Log[-pp4 + t])/9 + 
   (5*Log[-pp4 + s + t])/9, (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3 + (4*Log[-pp4 + t])/3 - 
   (4*Log[-pp4 + s + t])/3, Log[pp4]/6 - (2*Log[-pp4 + s])/3 + Log[t] - 
   Log[-pp4 + t]/6 - Log[-pp4 + s + t]/3, (16*Log[pp4])/3 - 
   (32*Log[-pp4 + t])/9 - (16*Log[-pp4 + s + t])/9, 
  -6*Log[pp4] + 6*Log[-pp4 + t], -Log[pp4]/2 + Log[-pp4 + t]/2, 
  -4*Log[pp4] + (8*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] + 2*Log[-pp4 + t]}, {(-1624*Log[pp4])/9 + (296*Log[t])/9 + 
   (496*Log[-pp4 + t])/9 + (752*Log[s + t])/9 + (80*Log[-pp4 + s + t])/9, 
  (-2182*Log[pp4])/27 + (209*Log[t])/27 + (1114*Log[-pp4 + t])/27 + 
   (758*Log[s + t])/27 + (101*Log[-pp4 + s + t])/27, 
  -8*Log[pp4] - 16*Log[t] + 32*Log[-pp4 + t] - 20*Log[s + t] + 
   12*Log[-pp4 + s + t], (556*Log[pp4])/9 - (134*Log[t])/9 - 
   (82*Log[-pp4 + t])/9 - (386*Log[s + t])/9 + (46*Log[-pp4 + s + t])/9, 
  (328*Log[pp4])/9 - (86*Log[t])/9 - (58*Log[-pp4 + t])/9 - (98*Log[s + t])/9 - 
   (86*Log[-pp4 + s + t])/9, (-754*Log[pp4])/9 + (155*Log[t])/9 + 
   (340*Log[-pp4 + t])/9 + (104*Log[s + t])/9 + (155*Log[-pp4 + s + t])/9, 
  (172*Log[pp4])/9 + (124*Log[t])/9 - (286*Log[-pp4 + t])/9 - 
   (62*Log[s + t])/9 + (52*Log[-pp4 + s + t])/9, 
  (190*Log[pp4])/3 - (8*Log[t])/3 - (88*Log[-pp4 + t])/3 - (86*Log[s + t])/3 - 
   (8*Log[-pp4 + s + t])/3, 24*Log[pp4] - (10*Log[t])/3 - (20*Log[-pp4 + t])/3 - 
   (32*Log[s + t])/3 - (10*Log[-pp4 + s + t])/3, 
  -2*Log[t] + 2*Log[-pp4 + t] + 2*Log[s + t] - 2*Log[-pp4 + s + t], 
  (-292*Log[pp4])/9 + (44*Log[t])/9 + (100*Log[-pp4 + t])/9 + 
   (104*Log[s + t])/9 + (44*Log[-pp4 + s + t])/9, 0, 
  (80*Log[pp4])/3 + (2*Log[t])/3 - (44*Log[-pp4 + t])/3 - (40*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, (-160*Log[pp4])/27 - (82*Log[t])/27 + 
   (136*Log[-pp4 + t])/27 + (188*Log[s + t])/27 - (82*Log[-pp4 + s + t])/27, 
  (44*Log[pp4])/9 - (4*Log[t])/9 - (50*Log[-pp4 + t])/9 + (14*Log[s + t])/9 - 
   (4*Log[-pp4 + s + t])/9, (-404*Log[pp4])/9 + (4*Log[t])/9 + 
   (194*Log[-pp4 + t])/9 + (202*Log[s + t])/9 + (4*Log[-pp4 + s + t])/9, 
  (176*Log[pp4])/9 - (61*Log[t])/9 + (7*Log[-pp4 + t])/9 - (61*Log[s + t])/9 - 
   (61*Log[-pp4 + s + t])/9, (76*Log[pp4])/9 + (22*Log[t])/9 - 
   (76*Log[-pp4 + t])/9 - (44*Log[s + t])/9 + (22*Log[-pp4 + s + t])/9, 
  (140*Log[pp4])/9 - (46*Log[t])/9 - (8*Log[-pp4 + t])/9 - (40*Log[s + t])/9 - 
   (46*Log[-pp4 + s + t])/9, (64*Log[pp4])/3 - 12*Log[-pp4 + t] - 
   (28*Log[s + t])/3, (-8*Log[pp4])/9 + (4*Log[t])/9 + (14*Log[-pp4 + t])/9 - 
   (14*Log[s + t])/9 + (4*Log[-pp4 + s + t])/9, 
  (-6464*Log[pp4])/27 + (28*Log[t])/27 + (3752*Log[-pp4 + t])/27 + 
   (2224*Log[s + t])/27 + (460*Log[-pp4 + s + t])/27, 
  (-580*Log[pp4])/9 + (14*Log[t])/9 + (292*Log[-pp4 + t])/9 + 
   (260*Log[s + t])/9 + (14*Log[-pp4 + s + t])/9, 
  (724*Log[pp4])/9 - (20*Log[t])/9 - (376*Log[-pp4 + t])/9 - 
   (272*Log[s + t])/9 - (56*Log[-pp4 + s + t])/9, 
  (32*Log[pp4])/3 + (4*Log[t])/3 - (10*Log[-pp4 + t])/3 - 10*Log[s + t] + 
   (4*Log[-pp4 + s + t])/3, (-3320*Log[pp4])/27 + (652*Log[t])/27 + 
   (1616*Log[-pp4 + t])/27 + (400*Log[s + t])/27 + (652*Log[-pp4 + s + t])/27, 
  (-136*Log[pp4])/9 + (20*Log[t])/9 + (70*Log[-pp4 + t])/9 + 
   (26*Log[s + t])/9 + (20*Log[-pp4 + s + t])/9, 
  (568*Log[pp4])/9 - (74*Log[t])/9 - (178*Log[-pp4 + t])/9 - 
   (242*Log[s + t])/9 - (74*Log[-pp4 + s + t])/9, 
  (-128*Log[pp4])/3 + (4*Log[t])/3 + (68*Log[-pp4 + t])/3 + (52*Log[s + t])/3 + 
   (4*Log[-pp4 + s + t])/3, (442*Log[pp4])/9 - (26*Log[t])/9 - 
   (190*Log[-pp4 + t])/9 - (200*Log[s + t])/9 - (26*Log[-pp4 + s + t])/9, 
  (542*Log[pp4])/9 - (10*Log[t])/9 - (260*Log[-pp4 + t])/9 - 
   (262*Log[s + t])/9 - (10*Log[-pp4 + s + t])/9, 
  (-70*Log[pp4])/27 - (19*Log[t])/27 + (46*Log[-pp4 + t])/27 + 
   (62*Log[s + t])/27 - (19*Log[-pp4 + s + t])/27, 
  (1432*Log[pp4])/27 - (23*Log[t])/27 - (814*Log[-pp4 + t])/27 - 
   (572*Log[s + t])/27 - (23*Log[-pp4 + s + t])/27, 
  (148*Log[pp4])/27 + (34*Log[t])/27 - (88*Log[-pp4 + t])/27 - 
   (128*Log[s + t])/27 + (34*Log[-pp4 + s + t])/27, 
  (64*Log[pp4])/9 + (4*Log[t])/9 - (40*Log[-pp4 + t])/9 - (32*Log[s + t])/9 + 
   (4*Log[-pp4 + s + t])/9, (-340*Log[pp4])/9 + (20*Log[t])/9 + 
   (160*Log[-pp4 + t])/9 + (140*Log[s + t])/9 + (20*Log[-pp4 + s + t])/9, 
  (452*Log[pp4])/9 - (22*Log[t])/9 - (212*Log[-pp4 + t])/9 - 
   (196*Log[s + t])/9 - (22*Log[-pp4 + s + t])/9, 
  (-404*Log[pp4])/9 + 2*Log[-pp4 + s] + (10*Log[t])/9 + (188*Log[-pp4 + t])/9 + 
   (196*Log[s + t])/9 - (8*Log[-pp4 + s + t])/9, 
  (376*Log[pp4])/9 - (116*Log[t])/9 - (100*Log[-pp4 + t])/9 - 
   (116*Log[s + t])/9 - (44*Log[-pp4 + s + t])/9, 
  (1604*Log[pp4])/9 - (52*Log[t])/9 - (848*Log[-pp4 + t])/9 - 
   (544*Log[s + t])/9 - (160*Log[-pp4 + s + t])/9, 
  -24*Log[pp4] + 14*Log[t] + 10*Log[-pp4 + s + t], 
  (118*Log[pp4])/9 + (7*Log[t])/9 - (52*Log[-pp4 + t])/9 - (26*Log[s + t])/9 - 
   (47*Log[-pp4 + s + t])/9, (-508*Log[pp4])/9 - (22*Log[t])/9 + 
   (310*Log[-pp4 + t])/9 + (170*Log[s + t])/9 + (50*Log[-pp4 + s + t])/9, 
  (2204*Log[pp4])/27 - (184*Log[t])/27 - (1220*Log[-pp4 + t])/27 - 
   (724*Log[s + t])/27 - (76*Log[-pp4 + s + t])/27, 
  (4222*Log[pp4])/27 + (13*Log[t])/27 - (2578*Log[-pp4 + t])/27 - 
   (1346*Log[s + t])/27 - (311*Log[-pp4 + s + t])/27, 
  (-436*Log[pp4])/9 - (16*Log[t])/9 + (268*Log[-pp4 + t])/9 + 
   (128*Log[s + t])/9 + (56*Log[-pp4 + s + t])/9, 
  (176*Log[pp4])/9 + (17*Log[t])/9 - (80*Log[-pp4 + t])/9 - (76*Log[s + t])/9 - 
   (37*Log[-pp4 + s + t])/9, (70*Log[pp4])/9 + 2*Log[-pp4 + s] - (11*Log[t])/9 - 
   (16*Log[-pp4 + t])/9 - (32*Log[s + t])/9 - (29*Log[-pp4 + s + t])/9, 
  (2422*Log[pp4])/27 - (149*Log[t])/27 - (1390*Log[-pp4 + t])/27 - 
   (626*Log[s + t])/27 - (257*Log[-pp4 + s + t])/27, 
  (1172*Log[pp4])/9 + (68*Log[t])/9 - (716*Log[-pp4 + t])/9 - 
   (556*Log[s + t])/9 + (32*Log[-pp4 + s + t])/9, 
  (-268*Log[pp4])/3 - (13*Log[t])/3 + (163*Log[-pp4 + t])/3 + 
   (131*Log[s + t])/3 - (13*Log[-pp4 + s + t])/3, 
  -26*Log[pp4] + 14*Log[-pp4 + t] + 10*Log[s + t] + 2*Log[-pp4 + s + t], 
  40*Log[pp4] - 2*Log[-pp4 + s] - Log[t]/3 - (56*Log[-pp4 + t])/3 - 
   (44*Log[s + t])/3 - (13*Log[-pp4 + s + t])/3, 
  (-56*Log[pp4])/3 + 10*Log[-pp4 + t] + (2*Log[s + t])/3 + 8*Log[-pp4 + s + t], 
  (356*Log[pp4])/9 + (14*Log[t])/9 - (212*Log[-pp4 + t])/9 - 
   (208*Log[s + t])/9 + (50*Log[-pp4 + s + t])/9, 
  (92*Log[pp4])/9 - 3*Log[s] + (11*Log[t])/9 - (56*Log[-pp4 + t])/9 - 
   (4*Log[s + t])/9 - (43*Log[-pp4 + s + t])/9, 
  (148*Log[pp4])/3 + (8*Log[t])/3 - (92*Log[-pp4 + t])/3 - 16*Log[s + t] - 
   (16*Log[-pp4 + s + t])/3, (-32*Log[pp4])/3 - 4*Log[t] + 10*Log[-pp4 + t] + 
   (26*Log[s + t])/3 - 4*Log[-pp4 + s + t], (136*Log[pp4])/9 + (52*Log[t])/9 - 
   (124*Log[-pp4 + t])/9 - (116*Log[s + t])/9 + (52*Log[-pp4 + s + t])/9, 
  (82*Log[pp4])/3 - (14*Log[t])/3 - (22*Log[-pp4 + t])/3 - (32*Log[s + t])/3 - 
   (14*Log[-pp4 + s + t])/3, (194*Log[pp4])/9 - (46*Log[t])/9 - 
   (44*Log[-pp4 + t])/9 - (58*Log[s + t])/9 - (46*Log[-pp4 + s + t])/9, 
  -16*Log[pp4] + (11*Log[t])/3 + (13*Log[-pp4 + t])/3 + (13*Log[s + t])/3 + 
   (11*Log[-pp4 + s + t])/3, (98*Log[pp4])/3 - (23*Log[t])/3 - 
   (25*Log[-pp4 + t])/3 - 9*Log[s + t] - (23*Log[-pp4 + s + t])/3, 
  (104*Log[pp4])/9 - (10*Log[t])/9 - (26*Log[-pp4 + t])/9 - (58*Log[s + t])/9 - 
   (10*Log[-pp4 + s + t])/9, (1234*Log[pp4])/9 - (203*Log[t])/9 - 
   (580*Log[-pp4 + t])/9 - (248*Log[s + t])/9 - (203*Log[-pp4 + s + t])/9, 
  (350*Log[pp4])/3 - 23*Log[t] - 62*Log[-pp4 + t] - (26*Log[s + t])/3 - 
   23*Log[-pp4 + s + t], (1156*Log[pp4])/27 - (317*Log[t])/27 - 
   (682*Log[-pp4 + t])/27 + (160*Log[s + t])/27 - (317*Log[-pp4 + s + t])/27, 
  (88*Log[pp4])/9 - (14*Log[t])/9 - (4*Log[-pp4 + t])/9 - (56*Log[s + t])/9 - 
   (14*Log[-pp4 + s + t])/9, (-680*Log[pp4])/9 + (64*Log[t])/9 + 
   (242*Log[-pp4 + t])/9 + (310*Log[s + t])/9 + (64*Log[-pp4 + s + t])/9, 
  24*Log[pp4] - (8*Log[t])/3 - (22*Log[-pp4 + t])/3 - (34*Log[s + t])/3 - 
   (8*Log[-pp4 + s + t])/3, (-208*Log[pp4])/9 + (74*Log[t])/9 - 
   (2*Log[-pp4 + t])/9 + (62*Log[s + t])/9 + (74*Log[-pp4 + s + t])/9, 
  (-230*Log[pp4])/9 + (64*Log[t])/9 + (8*Log[-pp4 + t])/9 + (94*Log[s + t])/9 + 
   (64*Log[-pp4 + s + t])/9, (-70*Log[pp4])/9 - (13*Log[t])/9 + 
   (49*Log[-pp4 + t])/9 + (47*Log[s + t])/9 - (13*Log[-pp4 + s + t])/9, 
  (232*Log[pp4])/9 - (2*Log[t])/9 - (124*Log[-pp4 + t])/9 - 
   (104*Log[s + t])/9 - (2*Log[-pp4 + s + t])/9, 
  (-298*Log[pp4])/9 + (38*Log[t])/9 + (88*Log[-pp4 + t])/9 + 
   (134*Log[s + t])/9 + (38*Log[-pp4 + s + t])/9, 
  (52*Log[pp4])/9 + (4*Log[t])/9 - (22*Log[-pp4 + t])/9 - (38*Log[s + t])/9 + 
   (4*Log[-pp4 + s + t])/9, (104*Log[pp4])/9 - (10*Log[t])/9 - 
   (26*Log[-pp4 + t])/9 - (58*Log[s + t])/9 - (10*Log[-pp4 + s + t])/9, 
  -8*Log[pp4] + 6*Log[-pp4 + t] + 2*Log[s + t], 
  (-70*Log[pp4])/9 - (76*Log[t])/9 + (148*Log[-pp4 + t])/9 + 
   (74*Log[s + t])/9 - (76*Log[-pp4 + s + t])/9, 
  (-256*Log[pp4])/3 - (16*Log[t])/3 + (160*Log[-pp4 + t])/3 + 
   (128*Log[s + t])/3 - (16*Log[-pp4 + s + t])/3, 
  (136*Log[pp4])/9 + (4*Log[t])/9 - (94*Log[-pp4 + t])/9 - (50*Log[s + t])/9 + 
   (4*Log[-pp4 + s + t])/9, (4*Log[pp4])/3 + (8*Log[t])/3 - 
   (14*Log[-pp4 + t])/3 - 2*Log[s + t] + (8*Log[-pp4 + s + t])/3, 
  (8*Log[t])/3 - (8*Log[-pp4 + t])/3 - (8*Log[s + t])/3 + 
   (8*Log[-pp4 + s + t])/3, (-212*Log[pp4])/9 + (49*Log[t])/9 + 
   (59*Log[-pp4 + t])/9 + (55*Log[s + t])/9 + (49*Log[-pp4 + s + t])/9, 
  (-212*Log[pp4])/9 + (43*Log[t])/9 + (65*Log[-pp4 + t])/9 + 
   (61*Log[s + t])/9 + (43*Log[-pp4 + s + t])/9, 
  (62*Log[pp4])/9 - (31*Log[t])/9 + (4*Log[-pp4 + t])/9 - (4*Log[s + t])/9 - 
   (31*Log[-pp4 + s + t])/9, (-32*Log[pp4])/9 + (7*Log[t])/9 + 
   (11*Log[-pp4 + t])/9 + (7*Log[s + t])/9 + (7*Log[-pp4 + s + t])/9, 
  (-1180*Log[pp4])/27 - (67*Log[t])/27 + (688*Log[-pp4 + t])/27 + 
   (626*Log[s + t])/27 - (67*Log[-pp4 + s + t])/27, 
  (94*Log[pp4])/9 - (29*Log[t])/9 - (34*Log[-pp4 + t])/9 - (2*Log[s + t])/9 - 
   (29*Log[-pp4 + s + t])/9, (-454*Log[pp4])/27 - (43*Log[t])/27 + 
   (286*Log[-pp4 + t])/27 + (254*Log[s + t])/27 - (43*Log[-pp4 + s + t])/27, 
  (62*Log[pp4])/27 - (31*Log[t])/27 + (4*Log[-pp4 + t])/27 - 
   (4*Log[s + t])/27 - (31*Log[-pp4 + s + t])/27, 
  (-20*Log[pp4])/3 + 2*Log[t] + 2*Log[-pp4 + t] + (2*Log[s + t])/3 + 
   2*Log[-pp4 + s + t], (658*Log[pp4])/27 - (113*Log[t])/27 - 
   (292*Log[-pp4 + t])/27 - (140*Log[s + t])/27 - (113*Log[-pp4 + s + t])/27, 
  (-130*Log[pp4])/27 + (65*Log[t])/27 + (16*Log[-pp4 + t])/27 - 
   (16*Log[s + t])/27 + (65*Log[-pp4 + s + t])/27, 
  (-40*Log[pp4])/3 + (8*Log[t])/3 + (16*Log[-pp4 + t])/3 + (8*Log[s + t])/3 + 
   (8*Log[-pp4 + s + t])/3, (-188*Log[pp4])/3 - (10*Log[t])/3 + 
   (112*Log[-pp4 + t])/3 + 32*Log[s + t] - (10*Log[-pp4 + s + t])/3, 
  (-160*Log[pp4])/9 - (13*Log[t])/9 + (103*Log[-pp4 + t])/9 + 
   (83*Log[s + t])/9 - (13*Log[-pp4 + s + t])/9, 
  (-4*Log[pp4])/3 - (8*Log[t])/3 + (14*Log[-pp4 + t])/3 + 2*Log[s + t] - 
   (8*Log[-pp4 + s + t])/3, (56*Log[pp4])/9 + (8*Log[t])/9 - 
   (44*Log[-pp4 + t])/9 - (28*Log[s + t])/9 + (8*Log[-pp4 + s + t])/9, 
  (88*Log[pp4])/9 + (13*Log[t])/9 - (67*Log[-pp4 + t])/9 - (47*Log[s + t])/9 + 
   (13*Log[-pp4 + s + t])/9, (-32*Log[pp4])/9 + Log[t]/9 + 
   (17*Log[-pp4 + t])/9 + (13*Log[s + t])/9 + Log[-pp4 + s + t]/9, 
  (128*Log[pp4])/9 + (8*Log[t])/9 - (80*Log[-pp4 + t])/9 - (64*Log[s + t])/9 + 
   (8*Log[-pp4 + s + t])/9, (32*Log[pp4])/9 + (11*Log[t])/9 - 
   (29*Log[-pp4 + t])/9 - (25*Log[s + t])/9 + (11*Log[-pp4 + s + t])/9, 
  (-64*Log[pp4])/9 - (4*Log[t])/9 + (40*Log[-pp4 + t])/9 + (32*Log[s + t])/9 - 
   (4*Log[-pp4 + s + t])/9, (-32*Log[pp4])/9 - (5*Log[t])/9 + 
   (23*Log[-pp4 + t])/9 + (19*Log[s + t])/9 - (5*Log[-pp4 + s + t])/9, 
  (-64*Log[pp4])/9 - (4*Log[t])/9 + (40*Log[-pp4 + t])/9 + (32*Log[s + t])/9 - 
   (4*Log[-pp4 + s + t])/9, -8*Log[pp4] + (4*Log[t])/3 + (8*Log[-pp4 + t])/3 + 
   (8*Log[s + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (-4*Log[pp4])/3 + (4*Log[s + t])/3, (-4*Log[pp4])/3 + (4*Log[s + t])/3, 
  (128*Log[pp4])/9 - (16*Log[t])/9 - (56*Log[-pp4 + t])/9 - (40*Log[s + t])/9 - 
   (16*Log[-pp4 + s + t])/9, -8*Log[pp4] + 4*Log[-pp4 + t] + 4*Log[s + t], 0, 
  (-20*Log[pp4])/3 + (4*Log[t])/3 + (8*Log[-pp4 + t])/3 + (4*Log[s + t])/3 + 
   (4*Log[-pp4 + s + t])/3, -5*Log[pp4] + Log[s] + 2*Log[-pp4 + t] + 
   2*Log[s + t]}, {-12*Log[pp4] + 4*Log[t] + 8*Log[-pp4 + t], 
  -4*Log[-pp4 + s] + 4*Log[-pp4 + s + t], -5*Log[-pp4 + s] - 3*Log[t] + 
   8*Log[-pp4 + s + t], -4*Log[t] + 4*Log[-pp4 + s + t], 0, 0, 
  3*Log[-pp4 + s] - Log[t] - 2*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -10*Log[-pp4 + s] + 10*Log[-pp4 + s + t], 0, 
  2*Log[-pp4 + s] - 2*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 4*Log[-pp4 + t] - 4*Log[-pp4 + s + t], 4*Log[pp4] + 8*Log[-pp4 + s] - 
   12*Log[-pp4 + s + t], -2*Log[pp4] + Log[-pp4 + s] + 2*Log[-pp4 + t] - 
   Log[-pp4 + s + t], Log[-pp4 + s] - Log[-pp4 + s + t], 
  -2*Log[pp4] - 3*Log[-pp4 + s] - 2*Log[-pp4 + t] + 7*Log[-pp4 + s + t], 0, 
  8*Log[-pp4 + s] - 8*Log[-pp4 + s + t], -3*Log[-pp4 + s] + 3*Log[-pp4 + s + t], 
  Log[-pp4 + s] - Log[-pp4 + s + t], 0, 4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], 
  4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], -3*Log[-pp4 + s] - 2*Log[t] + 
   5*Log[-pp4 + s + t], -Log[-pp4 + s] + Log[-pp4 + s + t], 
  Log[-pp4 + s] - Log[-pp4 + s + t], -3*Log[-pp4 + s] + 3*Log[-pp4 + s + t], 
  Log[-pp4 + s] - Log[-pp4 + s + t], Log[-pp4 + s] - Log[-pp4 + s + t], 
  -3*Log[s] + 3*Log[-pp4 + s] + Log[t] - 4*Log[-pp4 + s + t], 
  -Log[-pp4 + s] + Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[pp4] + 2*Log[-pp4 + t], 0, 0, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + t])/3, 0, 0, 0, 0}, 
 {(-158*Log[pp4])/3 + (434*Log[s])/9 - 26*Log[-pp4 + s] + (32*Log[t])/9 + 
   (700*Log[-pp4 + t])/9 - (952*Log[s + t])/9 + (494*Log[-pp4 + s + t])/9, 
  (-1007*Log[pp4])/18 + (1153*Log[s])/54 + (137*Log[-pp4 + s])/18 - 
   (101*Log[t])/54 + (1441*Log[-pp4 + t])/27 - (325*Log[s + t])/27 - 
   (337*Log[-pp4 + s + t])/27, -34*Log[pp4] - 31*Log[s] + 90*Log[-pp4 + s] - 
   31*Log[t] + 43*Log[-pp4 + t] + 31*Log[s + t] - 68*Log[-pp4 + s + t], 
  (-53*Log[pp4])/3 - (578*Log[s])/9 + (110*Log[-pp4 + s])/3 - (140*Log[t])/9 + 
   (32*Log[-pp4 + t])/9 + (769*Log[s + t])/9 - (254*Log[-pp4 + s + t])/9, 
  -20*Log[pp4] - (206*Log[s])/9 - (56*Log[-pp4 + s])/3 + (43*Log[t])/9 + 
   (104*Log[-pp4 + t])/9 + (346*Log[s + t])/9 + (61*Log[-pp4 + s + t])/9, 
  (-147*Log[pp4])/2 + (77*Log[s])/9 - (41*Log[-pp4 + s])/6 + (97*Log[t])/18 + 
   (655*Log[-pp4 + t])/9 + (103*Log[s + t])/18 - (109*Log[-pp4 + s + t])/9, 
  (230*Log[pp4])/3 + (881*Log[s])/18 - (19*Log[-pp4 + s])/2 + (82*Log[t])/9 - 
   (670*Log[-pp4 + t])/9 - (991*Log[s + t])/18 + (77*Log[-pp4 + s + t])/18, 
  (41*Log[pp4])/2 - (110*Log[s])/3 - 9*Log[-pp4 + s] + (4*Log[t])/3 - 
   (76*Log[-pp4 + t])/3 + (299*Log[s + t])/6 - (2*Log[-pp4 + s + t])/3, 
  (-28*Log[pp4])/3 - (100*Log[s])/3 - (37*Log[-pp4 + s])/3 + (5*Log[t])/3 + 
   (26*Log[-pp4 + t])/3 + (118*Log[s + t])/3 + (16*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] + 4*Log[s] - 2*Log[-pp4 + s] + Log[t] + 4*Log[-pp4 + t] + 
   2*Log[s + t] - 7*Log[-pp4 + s + t], (-17*Log[pp4])/3 + (146*Log[s])/9 + 
   6*Log[-pp4 + s] - (22*Log[t])/9 + (88*Log[-pp4 + t])/9 - 
   (205*Log[s + t])/9 - (10*Log[-pp4 + s + t])/9, 0, 
  12*Log[pp4] - (71*Log[s])/6 - (4*Log[t])/3 - (44*Log[-pp4 + t])/3 + 
   (103*Log[s + t])/6 - (4*Log[-pp4 + s + t])/3, 
  (-64*Log[pp4])/9 - (221*Log[s])/54 - (8*Log[-pp4 + s])/9 - (40*Log[t])/27 + 
   (292*Log[-pp4 + t])/27 - (323*Log[s + t])/54 + (236*Log[-pp4 + s + t])/27, 
  (92*Log[pp4])/3 + (287*Log[s])/9 + (37*Log[-pp4 + s])/3 + (2*Log[t])/9 - 
   (254*Log[-pp4 + t])/9 - (295*Log[s + t])/9 - (127*Log[-pp4 + s + t])/9, 
  (-50*Log[pp4])/3 + (235*Log[s])/9 + (5*Log[-pp4 + s])/3 - (2*Log[t])/9 + 
   (218*Log[-pp4 + t])/9 - (299*Log[s + t])/9 - (17*Log[-pp4 + s + t])/9, 
  (-76*Log[pp4])/3 - (647*Log[s])/18 - (97*Log[-pp4 + s])/6 + (61*Log[t])/18 + 
   (199*Log[-pp4 + t])/9 + (745*Log[s + t])/18 + (95*Log[-pp4 + s + t])/9, 
  19*Log[pp4] + (109*Log[s])/9 + (22*Log[-pp4 + s])/3 - (11*Log[t])/9 - 
   (184*Log[-pp4 + t])/9 - (104*Log[s + t])/9 - (47*Log[-pp4 + s + t])/9, 
  (-23*Log[pp4])/3 - (169*Log[s])/9 - 8*Log[-pp4 + s] + (23*Log[t])/9 + 
   (52*Log[-pp4 + t])/9 + (182*Log[s + t])/9 + (53*Log[-pp4 + s + t])/9, 
  (62*Log[pp4])/3 + 2*Log[s] + (14*Log[-pp4 + s])/3 - (68*Log[-pp4 + t])/3 + 
   (2*Log[s + t])/3 - (16*Log[-pp4 + s + t])/3, 
  (-26*Log[pp4])/3 - (98*Log[s])/9 + (5*Log[-pp4 + s])/3 - (2*Log[t])/9 + 
   (74*Log[-pp4 + t])/9 + (70*Log[s + t])/9 + (19*Log[-pp4 + s + t])/9, 
  (-1616*Log[pp4])/9 + (691*Log[s])/27 + (839*Log[-pp4 + s])/9 - 
   (1094*Log[t])/27 + (5396*Log[-pp4 + t])/27 - (923*Log[s + t])/27 - 
   (1739*Log[-pp4 + s + t])/27, -41*Log[pp4] + (107*Log[s])/9 - 
   (22*Log[-pp4 + s])/3 - (7*Log[t])/9 + (436*Log[-pp4 + t])/9 - 
   (202*Log[s + t])/9 + (101*Log[-pp4 + s + t])/9, 
  (166*Log[pp4])/3 - (32*Log[s])/9 - (40*Log[-pp4 + s])/3 + (91*Log[t])/9 - 
   (586*Log[-pp4 + t])/9 + (136*Log[s + t])/9 + (13*Log[-pp4 + s + t])/9, 
  (-101*Log[pp4])/6 - (86*Log[s])/3 - (13*Log[-pp4 + s])/3 - (2*Log[t])/3 + 
   12*Log[-pp4 + t] + (61*Log[s + t])/2 + 8*Log[-pp4 + s + t], 
  (-890*Log[pp4])/9 + (496*Log[s])/27 - (106*Log[-pp4 + s])/9 + 
   (268*Log[t])/27 + (2648*Log[-pp4 + t])/27 + (394*Log[s + t])/27 - 
   (818*Log[-pp4 + s + t])/27, (-65*Log[pp4])/3 - (85*Log[s])/9 - 
   2*Log[-pp4 + s] - (10*Log[t])/9 + (184*Log[-pp4 + t])/9 + 
   (68*Log[s + t])/9 + (56*Log[-pp4 + s + t])/9, 
  (-37*Log[pp4])/3 - (572*Log[s])/9 - 23*Log[-pp4 + s] + (37*Log[t])/9 + 
   (50*Log[-pp4 + t])/9 + (697*Log[s + t])/9 + (106*Log[-pp4 + s + t])/9, 
  -40*Log[pp4] - (17*Log[s])/3 - 9*Log[-pp4 + s] - (2*Log[t])/3 + 
   (134*Log[-pp4 + t])/3 + Log[s + t]/3 + (31*Log[-pp4 + s + t])/3, 
  15*Log[pp4] - (245*Log[s])/9 - (11*Log[-pp4 + s])/3 + (13*Log[t])/9 - 
   (190*Log[-pp4 + t])/9 + (316*Log[s + t])/9 + (4*Log[-pp4 + s + t])/9, 
  (89*Log[pp4])/3 - (473*Log[s])/18 + (11*Log[-pp4 + s])/6 + (5*Log[t])/9 - 
   (329*Log[-pp4 + t])/9 + (613*Log[s + t])/18 - (59*Log[-pp4 + s + t])/18, 
  (-209*Log[pp4])/18 - (250*Log[s])/27 - (79*Log[-pp4 + s])/18 + 
   (19*Log[t])/54 + (337*Log[-pp4 + t])/27 + (505*Log[s + t])/54 + 
   (83*Log[-pp4 + s + t])/27, (839*Log[pp4])/18 + (145*Log[s])/27 + 
   (175*Log[-pp4 + s])/18 + (23*Log[t])/54 - (1429*Log[-pp4 + t])/27 + 
   (167*Log[s + t])/54 - (332*Log[-pp4 + s + t])/27, 
  (25*Log[pp4])/9 + (31*Log[s])/27 - (7*Log[-pp4 + s])/9 + (37*Log[t])/27 - 
   (154*Log[-pp4 + t])/27 + (172*Log[s + t])/27 - (140*Log[-pp4 + s + t])/27, 
  (22*Log[pp4])/3 + Log[s]/9 + (5*Log[-pp4 + s])/3 - (2*Log[t])/9 - 
   (70*Log[-pp4 + t])/9 + (7*Log[s + t])/9 - (17*Log[-pp4 + s + t])/9, 
  -24*Log[pp4] + (37*Log[s])/18 - (17*Log[-pp4 + s])/6 - (10*Log[t])/9 + 
   (259*Log[-pp4 + t])/9 - (167*Log[s + t])/18 + (115*Log[-pp4 + s + t])/18, 
  (79*Log[pp4])/3 - (109*Log[s])/9 + 2*Log[-pp4 + s] + (11*Log[t])/9 - 
   (296*Log[-pp4 + t])/9 + (188*Log[s + t])/9 - (49*Log[-pp4 + s + t])/9, 
  -20*Log[pp4] + (241*Log[s])/9 + (13*Log[-pp4 + s])/3 - (5*Log[t])/9 + 
   (206*Log[-pp4 + t])/9 - (287*Log[s + t])/9 - (14*Log[-pp4 + s + t])/9, 
  Log[pp4]/3 - (29*Log[s])/9 - Log[-pp4 + s]/3 - (32*Log[t])/9 + 
   (14*Log[-pp4 + t])/9 + (292*Log[s + t])/9 - (245*Log[-pp4 + s + t])/9, 
  101*Log[pp4] - (76*Log[s])/9 - (268*Log[-pp4 + s])/3 + (413*Log[t])/9 - 
   (1100*Log[-pp4 + t])/9 + (479*Log[s + t])/9 + (179*Log[-pp4 + s + t])/9, 
  14*Log[pp4] + (11*Log[s])/2 + (13*Log[-pp4 + s])/2 + 3*Log[t] - 
   14*Log[-pp4 + t] - (55*Log[s + t])/2 + (25*Log[-pp4 + s + t])/2, 
  -Log[pp4]/3 - (271*Log[s])/18 - (47*Log[-pp4 + s])/2 + (64*Log[t])/9 - 
   (4*Log[-pp4 + t])/9 + (161*Log[s + t])/18 + (419*Log[-pp4 + s + t])/18, 
  -49*Log[pp4] - (65*Log[s])/18 + (181*Log[-pp4 + s])/6 - (142*Log[t])/9 + 
   (472*Log[-pp4 + t])/9 - (89*Log[s + t])/18 - (167*Log[-pp4 + s + t])/18, 
  (554*Log[pp4])/9 - (541*Log[s])/27 - (77*Log[-pp4 + s])/9 + (65*Log[t])/27 - 
   (1622*Log[-pp4 + t])/27 + (281*Log[s + t])/27 + (386*Log[-pp4 + s + t])/27, 
  (2063*Log[pp4])/18 - (845*Log[s])/27 - (1553*Log[-pp4 + s])/18 + 
   (1769*Log[t])/54 - (3301*Log[-pp4 + t])/27 + (1427*Log[s + t])/54 + 
   (1783*Log[-pp4 + s + t])/27, (-103*Log[pp4])/3 + (91*Log[s])/18 + 
   (215*Log[-pp4 + s])/6 - (46*Log[t])/9 + (334*Log[-pp4 + t])/9 - 
   (209*Log[s + t])/18 - (485*Log[-pp4 + s + t])/18, 
  (-2*Log[pp4])/3 - (221*Log[s])/18 - (37*Log[-pp4 + s])/2 + (77*Log[t])/9 - 
   (56*Log[-pp4 + t])/9 + (301*Log[s + t])/18 + (223*Log[-pp4 + s + t])/18, 
  (-3*Log[pp4])/2 - (50*Log[s])/9 + (11*Log[-pp4 + s])/6 + (11*Log[t])/18 - 
   (7*Log[-pp4 + t])/9 + (113*Log[s + t])/18 - (8*Log[-pp4 + s + t])/9, 
  (1157*Log[pp4])/18 - (1231*Log[s])/54 - (731*Log[-pp4 + s])/18 + 
   (581*Log[t])/54 - (1699*Log[-pp4 + t])/27 + (313*Log[s + t])/27 + 
   (1072*Log[-pp4 + s + t])/27, (340*Log[pp4])/3 - (91*Log[s])/9 - 
   3*Log[-pp4 + s] + (119*Log[t])/9 - (1142*Log[-pp4 + t])/9 + 
   (233*Log[s + t])/9 - (112*Log[-pp4 + s + t])/9, 
  -72*Log[pp4] + (29*Log[s])/3 + 8*Log[-pp4 + s] - (83*Log[t])/6 + 
   (247*Log[-pp4 + t])/3 - (76*Log[s + t])/3 + (67*Log[-pp4 + s + t])/6, 
  (-31*Log[pp4])/2 + (7*Log[s])/2 + (25*Log[-pp4 + s])/2 - (13*Log[t])/2 + 
   18*Log[-pp4 + t] - 8*Log[s + t] - 4*Log[-pp4 + s + t], 
  (32*Log[pp4])/3 - (173*Log[s])/6 - (167*Log[-pp4 + s])/6 + (23*Log[t])/3 - 
   (40*Log[-pp4 + t])/3 + (185*Log[s + t])/6 + (125*Log[-pp4 + s + t])/6, 
  (5*Log[pp4])/3 + 9*Log[s] + (128*Log[-pp4 + s])/3 - 15*Log[t] + 
   (7*Log[-pp4 + t])/3 - (40*Log[s + t])/3 - (82*Log[-pp4 + s + t])/3, 
  31*Log[pp4] - (101*Log[s])/18 + (49*Log[-pp4 + s])/6 + (2*Log[t])/9 - 
   (338*Log[-pp4 + t])/9 + (271*Log[s + t])/18 - (203*Log[-pp4 + s + t])/18, 
  Log[pp4] - (125*Log[s])/18 - (143*Log[-pp4 + s])/6 + (62*Log[t])/9 - 
   (20*Log[-pp4 + t])/9 + (103*Log[s + t])/18 + (349*Log[-pp4 + s + t])/18, 
  (121*Log[pp4])/3 - (11*Log[s])/6 - (175*Log[-pp4 + s])/6 + (56*Log[t])/3 - 
   44*Log[-pp4 + t] + (15*Log[s + t])/2 + (17*Log[-pp4 + s + t])/2, 
  (-43*Log[pp4])/3 - Log[s]/2 - (5*Log[-pp4 + s])/6 - 3*Log[t] + 
   (52*Log[-pp4 + t])/3 - (5*Log[s + t])/6 - (5*Log[-pp4 + s + t])/6, 
  (89*Log[pp4])/3 - (149*Log[s])/9 + 9*Log[-pp4 + s] - (26*Log[t])/9 - 
   (238*Log[-pp4 + t])/9 + (40*Log[s + t])/9 + (25*Log[-pp4 + s + t])/9, 
  (-19*Log[pp4])/2 - (89*Log[s])/3 - 13*Log[-pp4 + s] + (7*Log[t])/3 + 
   (20*Log[-pp4 + t])/3 + (221*Log[s + t])/6 + (19*Log[-pp4 + s + t])/3, 
  (-43*Log[pp4])/6 - (133*Log[s])/9 - 10*Log[-pp4 + s] + (23*Log[t])/9 + 
   (34*Log[-pp4 + t])/9 + (409*Log[s + t])/18 + (26*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/3 + (5*Log[s])/3 + (14*Log[-pp4 + s])/3 - (11*Log[t])/6 + 
   (8*Log[-pp4 + t])/3 - (23*Log[s + t])/3 - (7*Log[-pp4 + s + t])/6, 
  (-41*Log[pp4])/6 - (47*Log[s])/3 - (37*Log[-pp4 + s])/3 + (23*Log[t])/6 + 
   (53*Log[s + t])/2 + (9*Log[-pp4 + s + t])/2, 
  (-26*Log[pp4])/3 - (187*Log[s])/9 - 7*Log[-pp4 + s] + (5*Log[t])/9 + 
   (70*Log[-pp4 + t])/9 + (209*Log[s + t])/9 + (44*Log[-pp4 + s + t])/9, 
  (617*Log[pp4])/6 - (269*Log[s])/9 + (25*Log[-pp4 + s])/6 - (121*Log[t])/18 - 
   (943*Log[-pp4 + t])/9 + (185*Log[s + t])/18 + (217*Log[-pp4 + s + t])/9, 
  (845*Log[pp4])/6 + 35*Log[s] + (203*Log[-pp4 + s])/6 - (29*Log[t])/2 - 
   (415*Log[-pp4 + t])/3 - (421*Log[s + t])/6 + (40*Log[-pp4 + s + t])/3, 
  (679*Log[pp4])/9 + (976*Log[s])/27 + (439*Log[-pp4 + s])/18 - 
   (439*Log[t])/54 - (1819*Log[-pp4 + t])/27 - (1727*Log[s + t])/27 + 
   (94*Log[-pp4 + s + t])/27, (-34*Log[pp4])/3 - (269*Log[s])/9 - 
   9*Log[-pp4 + s] + (7*Log[t])/9 + (98*Log[-pp4 + t])/9 + (217*Log[s + t])/9 + 
   (130*Log[-pp4 + s + t])/9, -Log[pp4]/3 + (655*Log[s])/9 + 22*Log[-pp4 + s] - 
   (32*Log[t])/9 + (56*Log[-pp4 + t])/9 - (740*Log[s + t])/9 - 
   (134*Log[-pp4 + s + t])/9, (-26*Log[pp4])/3 - (104*Log[s])/3 - 
   (35*Log[-pp4 + s])/3 + (4*Log[t])/3 + (22*Log[-pp4 + t])/3 + 
   (116*Log[s + t])/3 + (23*Log[-pp4 + s + t])/3, 
  (97*Log[pp4])/3 + (392*Log[s])/9 + 23*Log[-pp4 + s] - (37*Log[t])/9 - 
   (266*Log[-pp4 + t])/9 - (481*Log[s + t])/9 - (106*Log[-pp4 + s + t])/9, 
  (223*Log[pp4])/6 + (502*Log[s])/9 + 25*Log[-pp4 + s] - (32*Log[t])/9 - 
   (304*Log[-pp4 + t])/9 - (1147*Log[s + t])/18 - (152*Log[-pp4 + s + t])/9, 
  (-31*Log[pp4])/6 + (134*Log[s])/9 + (13*Log[t])/18 + (46*Log[-pp4 + t])/9 - 
   (191*Log[s + t])/18 - (89*Log[-pp4 + s + t])/18, 
  19*Log[pp4] - (77*Log[s])/9 + Log[-pp4 + s]/3 + Log[t]/9 - 
   (178*Log[-pp4 + t])/9 + (106*Log[s + t])/9 - (26*Log[-pp4 + s + t])/9, 
  (71*Log[pp4])/6 + (401*Log[s])/9 + 16*Log[-pp4 + s] - (19*Log[t])/9 - 
   (86*Log[-pp4 + t])/9 - (917*Log[s + t])/18 - (88*Log[-pp4 + s + t])/9, 
  (-10*Log[pp4])/3 - (223*Log[s])/18 - (5*Log[-pp4 + s])/2 - (2*Log[t])/9 + 
   (17*Log[-pp4 + t])/9 + (191*Log[s + t])/18 + (107*Log[-pp4 + s + t])/18, 
  (-26*Log[pp4])/3 - (187*Log[s])/9 - 7*Log[-pp4 + s] + (5*Log[t])/9 + 
   (70*Log[-pp4 + t])/9 + (209*Log[s + t])/9 + (44*Log[-pp4 + s + t])/9, 
  -16*Log[pp4] - 7*Log[s] - 4*Log[-pp4 + s] + 16*Log[-pp4 + t] + 7*Log[s + t] + 
   4*Log[-pp4 + s + t], (-137*Log[pp4])/3 - (208*Log[s])/9 - 21*Log[-pp4 + s] + 
   (38*Log[t])/9 + (406*Log[-pp4 + t])/9 + (251*Log[s + t])/9 + 
   (113*Log[-pp4 + s + t])/9, -88*Log[pp4] - (4*Log[s])/3 - 20*Log[-pp4 + s] + 
   (8*Log[t])/3 + (280*Log[-pp4 + t])/3 - (28*Log[s + t])/3 + 
   (68*Log[-pp4 + s + t])/3, (70*Log[pp4])/3 + (64*Log[s])/9 + 
   (17*Log[-pp4 + s])/3 - (2*Log[t])/9 - (214*Log[-pp4 + t])/9 - 
   (56*Log[s + t])/9 - (53*Log[-pp4 + s + t])/9, 
  (43*Log[pp4])/3 + (14*Log[s])/3 + (19*Log[-pp4 + s])/3 - (4*Log[t])/3 - 
   14*Log[-pp4 + t] - 9*Log[s + t] - Log[-pp4 + s + t], 
  (8*Log[pp4])/3 - (16*Log[s])/3 + (8*Log[-pp4 + s])/3 - (4*Log[t])/3 - 
   (16*Log[-pp4 + t])/3 - (8*Log[s + t])/3 + (28*Log[-pp4 + s + t])/3, 
  2*Log[pp4] + (173*Log[s])/18 + (47*Log[-pp4 + s])/6 - (49*Log[t])/18 + 
   (23*Log[-pp4 + t])/9 - (307*Log[s + t])/18 - (20*Log[-pp4 + s + t])/9, 
  (4*Log[pp4])/3 + (197*Log[s])/18 + (43*Log[-pp4 + s])/6 - (43*Log[t])/18 + 
   (35*Log[-pp4 + t])/9 - (295*Log[s + t])/18 - (41*Log[-pp4 + s + t])/9, 
  (-53*Log[pp4])/6 - (64*Log[s])/9 - (37*Log[-pp4 + s])/6 + (31*Log[t])/18 + 
   (61*Log[-pp4 + t])/9 + (193*Log[s + t])/18 + (26*Log[-pp4 + s + t])/9, 
  (-8*Log[pp4])/3 - (37*Log[s])/18 + Log[-pp4 + s]/6 - (7*Log[t])/18 + 
   (17*Log[-pp4 + t])/9 - (25*Log[s + t])/18 + (40*Log[-pp4 + s + t])/9, 
  (-491*Log[pp4])/18 + (1393*Log[s])/54 - (25*Log[-pp4 + s])/18 + 
   (13*Log[t])/54 + (727*Log[-pp4 + t])/27 - (691*Log[s + t])/27 + 
   (35*Log[-pp4 + s + t])/27, (89*Log[pp4])/6 + (76*Log[s])/9 + 
   (31*Log[-pp4 + s])/6 - (43*Log[t])/18 - (163*Log[-pp4 + t])/9 - 
   (241*Log[s + t])/18 + (49*Log[-pp4 + s + t])/9, 
  (-473*Log[pp4])/18 - (364*Log[s])/27 - (139*Log[-pp4 + s])/18 + 
   (43*Log[t])/54 + (865*Log[-pp4 + t])/27 + (421*Log[s + t])/54 + 
   (185*Log[-pp4 + s + t])/27, (-53*Log[pp4])/18 - (118*Log[s])/27 - 
   (37*Log[-pp4 + s])/18 + (31*Log[t])/54 + (115*Log[-pp4 + t])/27 + 
   (193*Log[s + t])/54 + (26*Log[-pp4 + s + t])/27, 
  (-7*Log[pp4])/3 + (3*Log[s])/2 + (2*Log[-pp4 + s])/3 + (4*Log[-pp4 + t])/3 - 
   (11*Log[s + t])/6 + (2*Log[-pp4 + s + t])/3, 
  (269*Log[pp4])/18 - (242*Log[s])/27 + (37*Log[-pp4 + s])/18 - 
   (103*Log[t])/54 - (349*Log[-pp4 + t])/27 + (59*Log[s + t])/54 + 
   (154*Log[-pp4 + s + t])/27, (49*Log[pp4])/18 + (230*Log[s])/27 + 
   (23*Log[-pp4 + s])/18 + (43*Log[t])/54 - (107*Log[-pp4 + t])/27 - 
   (173*Log[s + t])/54 - (166*Log[-pp4 + s + t])/27, 
  -6*Log[pp4] + (17*Log[s])/3 + (2*Log[t])/3 + (16*Log[-pp4 + t])/3 - 
   (7*Log[s + t])/3 - (10*Log[-pp4 + s + t])/3, 
  (-161*Log[pp4])/3 + (23*Log[s])/3 - (32*Log[-pp4 + s])/3 + (5*Log[t])/3 + 
   60*Log[-pp4 + t] - 14*Log[s + t] + 9*Log[-pp4 + s + t], 
  (-56*Log[pp4])/3 + (7*Log[s])/18 - (9*Log[-pp4 + s])/2 + (13*Log[t])/18 + 
   (181*Log[-pp4 + t])/9 - (29*Log[s + t])/18 + (32*Log[-pp4 + s + t])/9, 
  (-43*Log[pp4])/3 - (14*Log[s])/3 - (19*Log[-pp4 + s])/3 + (4*Log[t])/3 + 
   14*Log[-pp4 + t] + 9*Log[s + t] + Log[-pp4 + s + t], 
  (35*Log[pp4])/3 + (47*Log[s])/9 + (10*Log[-pp4 + s])/3 - (4*Log[t])/9 - 
   (104*Log[-pp4 + t])/9 - (40*Log[s + t])/9 - (34*Log[-pp4 + s + t])/9, 
  (47*Log[pp4])/3 + (83*Log[s])/18 + (9*Log[-pp4 + s])/2 - (13*Log[t])/18 - 
   (145*Log[-pp4 + t])/9 - (79*Log[s + t])/18 - (32*Log[-pp4 + s + t])/9, 
  (-10*Log[pp4])/3 - (13*Log[s])/18 - Log[-pp4 + s]/2 - Log[t]/18 + 
   (29*Log[-pp4 + t])/9 - (13*Log[s + t])/18 + (19*Log[-pp4 + s + t])/9, 
  (44*Log[pp4])/3 + (2*Log[s])/9 + (10*Log[-pp4 + s])/3 - (4*Log[t])/9 - 
   (140*Log[-pp4 + t])/9 + (14*Log[s + t])/9 - (34*Log[-pp4 + s + t])/9, 
  (14*Log[pp4])/3 - (35*Log[s])/18 + (11*Log[-pp4 + s])/6 - (11*Log[t])/18 - 
   (53*Log[-pp4 + t])/9 - (11*Log[s + t])/18 + (23*Log[-pp4 + s + t])/9, 
  (-22*Log[pp4])/3 - Log[s]/9 - (5*Log[-pp4 + s])/3 + (2*Log[t])/9 + 
   (70*Log[-pp4 + t])/9 - (7*Log[s + t])/9 + (17*Log[-pp4 + s + t])/9, 
  -4*Log[pp4] + (11*Log[s])/18 - (7*Log[-pp4 + s])/6 + (5*Log[t])/18 + 
   (41*Log[-pp4 + t])/9 - Log[s + t]/18 - (2*Log[-pp4 + s + t])/9, 
  (-22*Log[pp4])/3 - Log[s]/9 - (5*Log[-pp4 + s])/3 + (2*Log[t])/9 + 
   (70*Log[-pp4 + t])/9 - (7*Log[s + t])/9 + (17*Log[-pp4 + s + t])/9, 
  (-35*Log[pp4])/3 - (20*Log[s])/3 - (5*Log[-pp4 + s])/3 + Log[t]/3 + 
   (34*Log[-pp4 + t])/3 + (23*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  (-11*Log[pp4])/3 - 3*Log[s] - (5*Log[-pp4 + s])/3 + (8*Log[-pp4 + t])/3 + 
   (10*Log[s + t])/3 + (7*Log[-pp4 + s + t])/3, 
  (7*Log[pp4])/3 + (15*Log[s])/4 + (5*Log[-pp4 + s])/6 - Log[t]/4 - 
   (11*Log[-pp4 + t])/6 - (53*Log[s + t])/12 - (5*Log[-pp4 + s + t])/12, 
  (38*Log[pp4])/3 + (8*Log[s])/9 - (4*Log[t])/9 - (116*Log[-pp4 + t])/9 - 
   (22*Log[s + t])/9 + (20*Log[-pp4 + s + t])/9, 
  -6*Log[pp4] + 4*Log[s] + 4*Log[-pp4 + t] - 2*Log[s + t], 
  Log[s]/2 - Log[-pp4 + t]/2, -3*Log[pp4] + (7*Log[s])/3 + Log[t]/3 + 
   (8*Log[-pp4 + t])/3 - (2*Log[s + t])/3 - (5*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] + 2*Log[s] + 2*Log[-pp4 + t] - 2*Log[s + t]}, 
 {(-28*Log[pp4])/3 + (4*Log[s])/3 + 2*Log[t] + (44*Log[-pp4 + t])/3 - 
   (26*Log[-pp4 + s + t])/3, (-89*Log[pp4])/36 - (23*Log[s])/9 - (7*Log[t])/4 + 
   (76*Log[-pp4 + t])/9 - (5*Log[-pp4 + s + t])/3, 
  (-3*Log[pp4])/4 - (27*Log[s])/2 - (39*Log[t])/4 + 21*Log[-pp4 + t] + 
   3*Log[-pp4 + s + t], (31*Log[pp4])/6 - (19*Log[s])/3 - (11*Log[t])/2 + 
   (2*Log[-pp4 + t])/3 + 6*Log[-pp4 + s + t], (7*Log[pp4])/2 + (5*Log[s])/3 + 
   3*Log[t] - 13*Log[-pp4 + t] + (29*Log[-pp4 + s + t])/6, 
  Log[pp4] - (5*Log[s])/3 - (3*Log[t])/4 - Log[-pp4 + t]/2 + 
   (23*Log[-pp4 + s + t])/12, (-11*Log[pp4])/3 + (59*Log[s])/12 + 
   (15*Log[t])/4 - Log[-pp4 + t]/6 - (29*Log[-pp4 + s + t])/6, 
  (7*Log[pp4])/2 + (3*Log[s])/2 + 2*Log[t] - 11*Log[-pp4 + t] + 
   4*Log[-pp4 + s + t], (11*Log[pp4])/6 + Log[t] - (17*Log[-pp4 + t])/3 + 
   (17*Log[-pp4 + s + t])/6, Log[pp4]/2 - Log[-pp4 + t] + Log[-pp4 + s + t]/2, 
  (-4*Log[pp4])/3 - (2*Log[s])/3 - Log[t] + (14*Log[-pp4 + t])/3 - 
   (5*Log[-pp4 + s + t])/3, 0, (9*Log[pp4])/4 - (9*Log[-pp4 + t])/2 + 
   (9*Log[-pp4 + s + t])/4, (-11*Log[pp4])/36 - (13*Log[s])/18 - Log[t]/2 + 
   (29*Log[-pp4 + t])/18 - Log[-pp4 + s + t]/12, (-13*Log[pp4])/6 + Log[s]/3 + 
   (13*Log[-pp4 + t])/3 - (5*Log[-pp4 + s + t])/2, 
  (-17*Log[pp4])/6 - (5*Log[s])/6 + (17*Log[-pp4 + t])/3 - 2*Log[-pp4 + s + t], 
  (11*Log[pp4])/6 - (5*Log[s])/12 + Log[t] - (17*Log[-pp4 + t])/3 + 
   (13*Log[-pp4 + s + t])/4, (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, 
  Log[pp4]/6 - Log[s]/6 + Log[t]/2 - (4*Log[-pp4 + t])/3 + 
   (5*Log[-pp4 + s + t])/6, Log[pp4]/3 + Log[s]/2 - (2*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/6, (2*Log[pp4])/3 - Log[s]/3 - (4*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t], (-59*Log[pp4])/18 - (275*Log[s])/18 - 14*Log[t] + 
   (311*Log[-pp4 + t])/9 - 2*Log[-pp4 + s + t], (-5*Log[pp4])/2 - (7*Log[s])/6 - 
   Log[t]/2 + 6*Log[-pp4 + t] - (11*Log[-pp4 + s + t])/6, 
  (5*Log[pp4])/3 + (25*Log[s])/6 + (7*Log[t])/2 - (31*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t], (17*Log[pp4])/6 - 2*Log[s] - Log[t] - 
   (11*Log[-pp4 + t])/3 + (23*Log[-pp4 + s + t])/6, 
  (-22*Log[pp4])/9 - Log[s]/9 + Log[t] + (26*Log[-pp4 + t])/9 - 
   (4*Log[-pp4 + s + t])/3, (7*Log[pp4])/6 - (5*Log[s])/3 - Log[t] - 
   Log[-pp4 + t]/3 + (11*Log[-pp4 + s + t])/6, (13*Log[pp4])/3 + (2*Log[s])/3 + 
   (5*Log[t])/2 - (41*Log[-pp4 + t])/3 + (37*Log[-pp4 + s + t])/6, 
  -Log[pp4]/2 - Log[s] + Log[-pp4 + t] + Log[-pp4 + s + t]/2, 
  (5*Log[pp4])/2 + Log[s]/6 + Log[t]/2 - 6*Log[-pp4 + t] + 
   (17*Log[-pp4 + s + t])/6, (31*Log[pp4])/12 + Log[s]/12 - 
   (31*Log[-pp4 + t])/6 + (5*Log[-pp4 + s + t])/2, 
  (17*Log[pp4])/18 - (2*Log[s])/9 + Log[t]/4 - (43*Log[-pp4 + t])/18 + 
   (17*Log[-pp4 + s + t])/12, (14*Log[pp4])/9 + (25*Log[s])/18 + Log[t]/4 - 
   (65*Log[-pp4 + t])/18 + (5*Log[-pp4 + s + t])/12, 
  (7*Log[pp4])/18 + (5*Log[s])/9 + Log[t]/2 - (16*Log[-pp4 + t])/9 + 
   Log[-pp4 + s + t]/3, Log[pp4]/6 + Log[s]/6 - Log[-pp4 + t]/3, 
  (-5*Log[pp4])/4 - (11*Log[s])/12 - Log[t]/2 + (7*Log[-pp4 + t])/2 - 
   (5*Log[-pp4 + s + t])/6, (13*Log[pp4])/6 + (5*Log[s])/6 + Log[t]/2 - 
   (16*Log[-pp4 + t])/3 + (11*Log[-pp4 + s + t])/6, 
  (-3*Log[pp4])/2 - Log[s]/3 - Log[t]/2 + 4*Log[-pp4 + t] - 
   (5*Log[-pp4 + s + t])/3, (25*Log[pp4])/6 - Log[s]/3 - (25*Log[-pp4 + t])/3 + 
   (9*Log[-pp4 + s + t])/2, 5*Log[pp4] + (37*Log[s])/3 + (25*Log[t])/2 - 
   35*Log[-pp4 + t] + (31*Log[-pp4 + s + t])/6, (-13*Log[pp4])/4 - Log[s]/4 - 
   Log[t] + (17*Log[-pp4 + t])/2 - 4*Log[-pp4 + s + t], 
  (-5*Log[pp4])/12 + (23*Log[s])/12 + (5*Log[t])/2 - (25*Log[-pp4 + t])/6 + 
   Log[-pp4 + s + t]/6, -Log[pp4]/4 - (59*Log[s])/12 - (9*Log[t])/2 + 
   (19*Log[-pp4 + t])/2 + Log[-pp4 + s + t]/6, 
  (41*Log[pp4])/18 + (19*Log[s])/9 + (3*Log[t])/2 - (68*Log[-pp4 + t])/9 + 
   (5*Log[-pp4 + s + t])/3, (23*Log[pp4])/9 + (98*Log[s])/9 + (43*Log[t])/4 - 
   (479*Log[-pp4 + t])/18 + (29*Log[-pp4 + s + t])/12, 
  (-11*Log[pp4])/12 - (53*Log[s])/12 - (9*Log[t])/2 + (65*Log[-pp4 + t])/6 - 
   Log[-pp4 + s + t], (5*Log[pp4])/12 + (19*Log[s])/12 + 2*Log[t] - 
   (29*Log[-pp4 + t])/6 + (5*Log[-pp4 + s + t])/6, 
  Log[pp4]/2 - Log[s]/3 - Log[t]/4 - Log[-pp4 + t]/2 + (7*Log[-pp4 + s + t])/12, 
  (59*Log[pp4])/36 + (44*Log[s])/9 + (19*Log[t])/4 - (115*Log[-pp4 + t])/9 + 
   (3*Log[-pp4 + s + t])/2, (19*Log[pp4])/6 + (16*Log[s])/3 + (7*Log[t])/2 - 
   (40*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (-11*Log[pp4])/4 - (7*Log[s])/2 - (5*Log[t])/2 + (21*Log[-pp4 + t])/2 - 
   (7*Log[-pp4 + s + t])/4, (-3*Log[pp4])/4 - (7*Log[s])/4 - (7*Log[t])/4 + 
   5*Log[-pp4 + t] - (3*Log[-pp4 + s + t])/4, (7*Log[pp4])/12 + (9*Log[s])/4 + 
   3*Log[t] - (43*Log[-pp4 + t])/6 + (4*Log[-pp4 + s + t])/3, 
  (-5*Log[pp4])/12 - (7*Log[s])/2 - (17*Log[t])/4 + (28*Log[-pp4 + t])/3 - 
   (7*Log[-pp4 + s + t])/6, (7*Log[pp4])/4 + Log[s]/12 - Log[t]/2 - 
   (5*Log[-pp4 + t])/2 + (7*Log[-pp4 + s + t])/6, 
  -Log[pp4]/4 + (25*Log[s])/12 + (5*Log[t])/2 - (9*Log[-pp4 + t])/2 + 
   Log[-pp4 + s + t]/6, (5*Log[pp4])/12 + (19*Log[s])/4 + (9*Log[t])/2 - 
   (59*Log[-pp4 + t])/6 + Log[-pp4 + s + t]/6, Log[pp4]/12 - Log[s]/4 - 
   Log[-pp4 + t]/6 + Log[-pp4 + s + t]/3, (-13*Log[pp4])/6 - (7*Log[s])/3 - 
   3*Log[t] + (31*Log[-pp4 + t])/3 - (35*Log[-pp4 + s + t])/6, 
  2*Log[pp4] + Log[s]/2 + (3*Log[t])/2 - 7*Log[-pp4 + t] + 3*Log[-pp4 + s + t], 
  (5*Log[pp4])/3 + (5*Log[s])/6 + (3*Log[t])/2 - (19*Log[-pp4 + t])/3 + 
   (7*Log[-pp4 + s + t])/3, (-7*Log[pp4])/6 - Log[s] - (5*Log[t])/4 + 
   (29*Log[-pp4 + t])/6 - (17*Log[-pp4 + s + t])/12, 
  (7*Log[pp4])/3 + (3*Log[s])/2 + (9*Log[t])/4 - (55*Log[-pp4 + t])/6 + 
   (37*Log[-pp4 + s + t])/12, (7*Log[pp4])/6 - Log[s]/6 + Log[t]/2 - 
   (10*Log[-pp4 + t])/3 + (11*Log[-pp4 + s + t])/6, 
  (5*Log[pp4])/3 + (5*Log[s])/3 + (3*Log[t])/4 - (29*Log[-pp4 + t])/6 + 
   (3*Log[-pp4 + s + t])/4, (-4*Log[pp4])/3 + 2*Log[s] - (5*Log[t])/4 + 
   (31*Log[-pp4 + t])/6 - (55*Log[-pp4 + s + t])/12, 
  (-16*Log[pp4])/9 + (19*Log[s])/18 - (5*Log[t])/4 + (109*Log[-pp4 + t])/18 - 
   (49*Log[-pp4 + s + t])/12, (5*Log[pp4])/6 - (4*Log[s])/3 - Log[t]/2 - 
   (2*Log[-pp4 + t])/3 + (5*Log[-pp4 + s + t])/3, 
  (-31*Log[pp4])/6 + (2*Log[s])/3 - Log[t] + (37*Log[-pp4 + t])/3 - 
   (41*Log[-pp4 + s + t])/6, (5*Log[pp4])/3 + Log[t] - (16*Log[-pp4 + t])/3 + 
   (8*Log[-pp4 + s + t])/3, (-17*Log[pp4])/6 - Log[s]/6 - 2*Log[t] + 
   (29*Log[-pp4 + t])/3 - (14*Log[-pp4 + s + t])/3, 
  (-19*Log[pp4])/6 + Log[s]/6 - 2*Log[t] + (31*Log[-pp4 + t])/3 - 
   (16*Log[-pp4 + s + t])/3, Log[pp4]/6 + Log[s]/3 + Log[t]/4 - 
   (5*Log[-pp4 + t])/6 + Log[-pp4 + s + t]/12, Log[pp4]/2 + (2*Log[s])/3 + 
   Log[t]/2 - 2*Log[-pp4 + t] + Log[-pp4 + s + t]/3, 
  (-7*Log[pp4])/3 - Log[s]/6 - (3*Log[t])/2 + (23*Log[-pp4 + t])/3 - 
   (11*Log[-pp4 + s + t])/3, Log[pp4]/3 - Log[s]/12 + Log[t]/4 - 
   (7*Log[-pp4 + t])/6 + (2*Log[-pp4 + s + t])/3, 
  (7*Log[pp4])/6 - Log[s]/6 + Log[t]/2 - (10*Log[-pp4 + t])/3 + 
   (11*Log[-pp4 + s + t])/6, Log[pp4]/2 - Log[s]/2 - Log[-pp4 + t] + 
   Log[-pp4 + s + t], (5*Log[pp4])/3 + Log[s]/3 + Log[t] - 
   (16*Log[-pp4 + t])/3 + (7*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] - 2*Log[s] + 4*Log[-pp4 + t], -Log[pp4]/3 + (2*Log[s])/3 + 
   (2*Log[-pp4 + t])/3 - Log[-pp4 + s + t], (-5*Log[pp4])/6 - Log[t]/2 + 
   (8*Log[-pp4 + t])/3 - (4*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 + (4*Log[-pp4 + t])/3 - (2*Log[-pp4 + s + t])/3, 
  (-3*Log[pp4])/2 - (13*Log[s])/12 - (3*Log[t])/2 + 6*Log[-pp4 + t] - 
   (23*Log[-pp4 + s + t])/12, (-4*Log[pp4])/3 - (13*Log[s])/12 - (3*Log[t])/2 + 
   (17*Log[-pp4 + t])/3 - (7*Log[-pp4 + s + t])/4, 
  (5*Log[pp4])/6 + Log[s]/3 + (3*Log[t])/4 - (19*Log[-pp4 + t])/6 + 
   (5*Log[-pp4 + s + t])/4, -Log[pp4]/3 - Log[s]/12 + (2*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/4, (-77*Log[pp4])/36 - (25*Log[s])/18 - Log[t]/4 + 
   (43*Log[-pp4 + t])/9 - Log[-pp4 + s + t], (-5*Log[pp4])/6 - Log[s]/3 - 
   (3*Log[t])/4 + (19*Log[-pp4 + t])/6 - (5*Log[-pp4 + s + t])/4, 
  (11*Log[pp4])/18 - (5*Log[s])/9 + Log[t]/4 - (31*Log[-pp4 + t])/18 + 
   (17*Log[-pp4 + s + t])/12, (5*Log[pp4])/18 + Log[s]/9 + Log[t]/4 - 
   (19*Log[-pp4 + t])/18 + (5*Log[-pp4 + s + t])/12, 
  (-5*Log[pp4])/12 + (5*Log[-pp4 + t])/6 - (5*Log[-pp4 + s + t])/12, 
  (13*Log[pp4])/18 - Log[s]/9 - Log[t]/4 - (17*Log[-pp4 + t])/18 + 
   (7*Log[-pp4 + s + t])/12, (-7*Log[pp4])/18 + (4*Log[s])/9 + Log[t]/4 + 
   (5*Log[-pp4 + t])/18 - (7*Log[-pp4 + s + t])/12, 
  -Log[pp4]/2 + Log[-pp4 + t] - Log[-pp4 + s + t]/2, 
  (-11*Log[pp4])/6 - (3*Log[s])/2 - Log[t]/2 + (14*Log[-pp4 + t])/3 - 
   (5*Log[-pp4 + s + t])/6, -Log[pp4]/3 - (5*Log[s])/12 + (2*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t]/12, (5*Log[pp4])/6 + Log[t]/2 - (8*Log[-pp4 + t])/3 + 
   (4*Log[-pp4 + s + t])/3, -Log[pp4]/6 + Log[s]/3 + Log[-pp4 + t]/3 - 
   Log[-pp4 + s + t]/2, -Log[pp4]/6 + (5*Log[s])/12 + Log[-pp4 + t]/3 - 
   (7*Log[-pp4 + s + t])/12, -Log[pp4]/6 - Log[s]/12 + Log[-pp4 + t]/3 - 
   Log[-pp4 + s + t]/12, Log[pp4]/3 + Log[s]/3 - (2*Log[-pp4 + t])/3, 
  -Log[pp4]/6 + Log[s]/12 + Log[-pp4 + t]/3 - Log[-pp4 + s + t]/4, 
  -Log[pp4]/6 - Log[s]/6 + Log[-pp4 + t]/3, -Log[s]/12 + Log[-pp4 + s + t]/12, 
  -Log[pp4]/6 - Log[s]/6 + Log[-pp4 + t]/3, Log[pp4]/6 - Log[s]/2 - 
   Log[-pp4 + t]/3 + (2*Log[-pp4 + s + t])/3, 
  (2*Log[pp4])/3 - (4*Log[-pp4 + t])/3 + (2*Log[-pp4 + s + t])/3, 
  (-5*Log[pp4])/24 + Log[s]/8 + (5*Log[-pp4 + t])/12 - Log[-pp4 + s + t]/3, 
  Log[pp4]/3 + Log[s]/3 - (2*Log[-pp4 + t])/3, 0, 0, 0, 0}, 
 {2*Log[pp4] - (97*Log[s])/9 + (97*Log[t])/9 - 2*Log[-pp4 + s + t], 
  -Log[pp4]/12 + (191*Log[s])/108 - (191*Log[t])/108 + Log[-pp4 + s + t]/12, 
  (-3*Log[pp4])/2 + (35*Log[s])/4 - (35*Log[t])/4 + (3*Log[-pp4 + s + t])/2, 
  (-3*Log[pp4])/2 + (167*Log[s])/18 - (167*Log[t])/18 + 
   (3*Log[-pp4 + s + t])/2, -Log[pp4]/2 + (28*Log[s])/9 - (28*Log[t])/9 + 
   Log[-pp4 + s + t]/2, (3*Log[pp4])/4 - (25*Log[s])/36 + (25*Log[t])/36 - 
   (3*Log[-pp4 + s + t])/4, Log[pp4]/2 - (173*Log[s])/36 + (173*Log[t])/36 - 
   Log[-pp4 + s + t]/2, -Log[pp4]/2 + Log[s]/3 - Log[t]/3 + Log[-pp4 + s + t]/2, 
  (-4*Log[s])/3 + (4*Log[t])/3, Log[pp4]/2 - Log[s] + Log[t] - 
   Log[-pp4 + s + t]/2, (-7*Log[s])/9 + (7*Log[t])/9, 0, 
  -Log[pp4]/2 - (5*Log[s])/6 + (5*Log[t])/6 + Log[-pp4 + s + t]/2, 
  Log[pp4]/6 + (2*Log[s])/27 - (2*Log[t])/27 - Log[-pp4 + s + t]/6, 
  (17*Log[s])/9 - (17*Log[t])/9, (-8*Log[s])/9 + (8*Log[t])/9, 
  (-4*Log[s])/9 + (4*Log[t])/9, Log[s]/9 - Log[t]/9, 
  Log[pp4]/2 + (13*Log[s])/18 - (13*Log[t])/18 - Log[-pp4 + s + t]/2, 
  Log[s] - Log[t], -Log[pp4]/2 + (10*Log[s])/9 - (10*Log[t])/9 + 
   Log[-pp4 + s + t]/2, (-8*Log[pp4])/3 + (187*Log[s])/27 - (187*Log[t])/27 + 
   (8*Log[-pp4 + s + t])/3, Log[pp4]/2 - (29*Log[s])/18 + (29*Log[t])/18 - 
   Log[-pp4 + s + t]/2, Log[pp4]/2 - Log[s]/18 + Log[t]/18 - 
   Log[-pp4 + s + t]/2, (4*Log[s])/3 - (4*Log[t])/3, 
  (4*Log[pp4])/3 - (62*Log[s])/27 + (62*Log[t])/27 - (4*Log[-pp4 + s + t])/3, 
  (5*Log[s])/9 - (5*Log[t])/9, -Log[pp4]/2 - Log[s]/18 + Log[t]/18 + 
   Log[-pp4 + s + t]/2, -Log[pp4]/2 - (2*Log[s])/3 + (2*Log[t])/3 + 
   Log[-pp4 + s + t]/2, (23*Log[s])/18 - (23*Log[t])/18, 
  (31*Log[s])/18 - (31*Log[t])/18, (-7*Log[pp4])/12 - (91*Log[s])/108 + 
   (91*Log[t])/108 + (7*Log[-pp4 + s + t])/12, 
  (-11*Log[pp4])/12 + (157*Log[s])/108 - (157*Log[t])/108 + 
   (11*Log[-pp4 + s + t])/12, -Log[pp4]/6 - Log[s]/54 + Log[t]/54 + 
   Log[-pp4 + s + t]/6, Log[s]/9 - Log[t]/9, (-13*Log[s])/9 + (13*Log[t])/9, 
  -Log[pp4]/2 + (25*Log[s])/18 - (25*Log[t])/18 + Log[-pp4 + s + t]/2, 
  Log[pp4]/2 + (5*Log[s])/18 - (5*Log[t])/18 - Log[-pp4 + s + t]/2, 
  (-3*Log[pp4])/2 + (34*Log[s])/9 - (34*Log[t])/9 + (3*Log[-pp4 + s + t])/2, 
  (-89*Log[s])/18 + (89*Log[t])/18, Log[pp4] - (5*Log[s])/2 + (5*Log[t])/2 - 
   Log[-pp4 + s + t], Log[pp4]/2 - (23*Log[s])/9 + (23*Log[t])/9 - 
   Log[-pp4 + s + t]/2, -Log[pp4]/2 + (35*Log[s])/9 - (35*Log[t])/9 + 
   Log[-pp4 + s + t]/2, Log[pp4]/6 + (7*Log[s])/54 - (7*Log[t])/54 - 
   Log[-pp4 + s + t]/6, (19*Log[pp4])/12 - (833*Log[s])/108 + 
   (833*Log[t])/108 - (19*Log[-pp4 + s + t])/12, 
  -Log[pp4]/2 + (23*Log[s])/9 - (23*Log[t])/9 + Log[-pp4 + s + t]/2, 
  (-23*Log[s])/18 + (23*Log[t])/18, -Log[pp4]/4 + (25*Log[s])/36 - 
   (25*Log[t])/36 + Log[-pp4 + s + t]/4, (13*Log[pp4])/12 - (347*Log[s])/108 + 
   (347*Log[t])/108 - (13*Log[-pp4 + s + t])/12, 
  -Log[pp4]/2 - (11*Log[s])/18 + (11*Log[t])/18 + Log[-pp4 + s + t]/2, 
  Log[pp4]/2 - Log[s]/3 + Log[t]/3 - Log[-pp4 + s + t]/2, Log[s]/4 - Log[t]/4, 
  (-17*Log[s])/6 + (17*Log[t])/6, -Log[pp4]/2 + (13*Log[s])/4 - 
   (13*Log[t])/4 + Log[-pp4 + s + t]/2, -Log[pp4]/2 + (17*Log[s])/9 - 
   (17*Log[t])/9 + Log[-pp4 + s + t]/2, Log[pp4]/2 - (22*Log[s])/9 + 
   (22*Log[t])/9 - Log[-pp4 + s + t]/2, Log[pp4]/2 - (10*Log[s])/3 + 
   (10*Log[t])/3 - Log[-pp4 + s + t]/2, Log[s]/2 - Log[t]/2, 
  -Log[pp4]/2 - (32*Log[s])/9 + (32*Log[t])/9 + Log[-pp4 + s + t]/2, 
  (-3*Log[pp4])/2 - (43*Log[s])/6 + (7*Log[t])/6 + 6*Log[s + t] - 
   (3*Log[-pp4 + s + t])/2, (-5*Log[s])/18 + (5*Log[t])/18, 
  (-7*Log[s])/12 + (7*Log[t])/12, -Log[pp4]/2 + (7*Log[s])/12 - 
   (7*Log[t])/12 + Log[-pp4 + s + t]/2, (-5*Log[s])/18 + (5*Log[t])/18, 
  (-3*Log[pp4])/4 + (49*Log[s])/36 - (49*Log[t])/36 + (3*Log[-pp4 + s + t])/4, 
  (-5*Log[pp4])/4 + (21*Log[s])/4 - (21*Log[t])/4 + (5*Log[-pp4 + s + t])/4, 
  (-5*Log[pp4])/12 + (295*Log[s])/108 - (295*Log[t])/108 + 
   (5*Log[-pp4 + s + t])/12, Log[pp4]/2 - (43*Log[s])/18 + (43*Log[t])/18 - 
   Log[-pp4 + s + t]/2, (16*Log[s])/9 - (16*Log[t])/9, 
  Log[pp4]/2 - (8*Log[s])/3 + (8*Log[t])/3 - Log[-pp4 + s + t]/2, 
  (5*Log[s])/9 - (5*Log[t])/9, Log[pp4]/2 + (7*Log[s])/9 - (7*Log[t])/9 - 
   Log[-pp4 + s + t]/2, Log[pp4]/2 + (41*Log[s])/36 - (41*Log[t])/36 - 
   Log[-pp4 + s + t]/2, -Log[pp4]/2 - Log[s]/18 + Log[t]/18 + 
   Log[-pp4 + s + t]/2, (37*Log[s])/18 - (37*Log[t])/18, 
  (-23*Log[s])/36 + (23*Log[t])/36, (-5*Log[s])/18 + (5*Log[t])/18, 
  -Log[pp4]/2 + Log[s] - Log[t] + Log[-pp4 + s + t]/2, 
  -Log[pp4]/2 - (10*Log[s])/9 + (10*Log[t])/9 + Log[-pp4 + s + t]/2, 
  (-4*Log[s])/3 + (4*Log[t])/3, Log[pp4]/2 - (8*Log[s])/9 + (8*Log[t])/9 - 
   Log[-pp4 + s + t]/2, Log[pp4]/2 + (7*Log[s])/6 - (7*Log[t])/6 - 
   Log[-pp4 + s + t]/2, (-4*Log[s])/3 + (4*Log[t])/3, 
  Log[pp4]/2 - (7*Log[s])/18 + (7*Log[t])/18 - Log[-pp4 + s + t]/2, 
  Log[pp4]/2 - Log[s]/18 + Log[t]/18 - Log[-pp4 + s + t]/2, 
  -Log[pp4]/4 + (5*Log[s])/36 - (5*Log[t])/36 + Log[-pp4 + s + t]/4, 
  (-5*Log[s])/9 + (5*Log[t])/9, (5*Log[pp4])/12 + (77*Log[s])/108 - 
   (77*Log[t])/108 - (5*Log[-pp4 + s + t])/12, 
  (3*Log[pp4])/4 + (43*Log[s])/36 - (43*Log[t])/36 - (3*Log[-pp4 + s + t])/4, 
  (-7*Log[pp4])/12 - (115*Log[s])/108 + (115*Log[t])/108 + 
   (7*Log[-pp4 + s + t])/12, -Log[pp4]/12 + (5*Log[s])/108 - (5*Log[t])/108 + 
   Log[-pp4 + s + t]/12, -Log[s]/2 + Log[t]/2, Log[pp4]/12 + (67*Log[s])/108 - 
   (67*Log[t])/108 - Log[-pp4 + s + t]/12, -Log[pp4]/12 - (7*Log[s])/108 + 
   (7*Log[t])/108 + Log[-pp4 + s + t]/12, -Log[s]/3 + Log[t]/3, 
  Log[pp4]/2 - (5*Log[s])/6 + (5*Log[t])/6 - Log[-pp4 + s + t]/2, 
  -Log[s]/9 + Log[t]/9, -Log[pp4]/2 + (5*Log[s])/6 - (5*Log[t])/6 + 
   Log[-pp4 + s + t]/2, (2*Log[s])/9 - (2*Log[t])/9, Log[s]/9 - Log[t]/9, 
  (-2*Log[s])/9 + (2*Log[t])/9, (2*Log[s])/9 - (2*Log[t])/9, 
  (-4*Log[s])/9 + (4*Log[t])/9, -Log[s]/9 + Log[t]/9, Log[s]/9 - Log[t]/9, 
  -Log[s]/9 + Log[t]/9, -Log[s]/6 + Log[t]/6, 0, Log[s]/8 - Log[t]/8, 
  (2*Log[s])/9 - (2*Log[t])/9, 0, 0, -Log[s]/6 + Log[t]/6, 0}, 
 {(-356*Log[pp4])/9 + (356*Log[s])/9 + 4*Log[t] - 4*Log[-pp4 + s + t], 
  (-793*Log[pp4])/54 + (793*Log[s])/54 + (17*Log[t])/6 - 
   (17*Log[-pp4 + s + t])/6, -8*Log[pp4] + 8*Log[s] + 6*Log[t] - 
   6*Log[-pp4 + s + t], (173*Log[pp4])/9 - (173*Log[s])/9 + 3*Log[t] - 
   3*Log[-pp4 + s + t], (104*Log[pp4])/9 - (104*Log[s])/9, 
  (-67*Log[pp4])/18 + (67*Log[s])/18 - (13*Log[t])/2 + 
   (13*Log[-pp4 + s + t])/2, (-55*Log[pp4])/9 + (55*Log[s])/9 - 3*Log[t] + 
   3*Log[-pp4 + s + t], (47*Log[pp4])/3 - (47*Log[s])/3 - Log[t] + 
   Log[-pp4 + s + t], 8*Log[pp4] - 8*Log[s], 0, 
  (-77*Log[pp4])/9 + (77*Log[s])/9 + Log[t] - Log[-pp4 + s + t], 
  -Log[pp4] + Log[s] + Log[t] - Log[-pp4 + s + t], 
  (22*Log[pp4])/3 - (22*Log[s])/3 - 2*Log[t] + 2*Log[-pp4 + s + t], 
  (-29*Log[pp4])/27 + (29*Log[s])/27 + Log[t]/3 - Log[-pp4 + s + t]/3, 
  (-44*Log[pp4])/9 + (44*Log[s])/9, (-100*Log[pp4])/9 + (100*Log[s])/9, 
  (76*Log[pp4])/9 - (76*Log[s])/9, (-4*Log[pp4])/9 + (4*Log[s])/9 - 2*Log[t] + 
   2*Log[-pp4 + s + t], (22*Log[pp4])/9 - (22*Log[s])/9 + 2*Log[t] - 
   2*Log[-pp4 + s + t], (8*Log[pp4])/3 - (8*Log[s])/3, 
  (8*Log[pp4])/9 - (8*Log[s])/9 - 2*Log[t] + 2*Log[-pp4 + s + t], 
  (-988*Log[pp4])/27 + (988*Log[s])/27 + (32*Log[t])/3 - 
   (32*Log[-pp4 + s + t])/3, (-122*Log[pp4])/9 + (122*Log[s])/9 + 2*Log[t] - 
   2*Log[-pp4 + s + t], (113*Log[pp4])/9 - (113*Log[s])/9 - 5*Log[t] + 
   5*Log[-pp4 + s + t], (13*Log[pp4])/3 - (13*Log[s])/3 - Log[t] + 
   Log[-pp4 + s + t], (-352*Log[pp4])/27 + (352*Log[s])/27 - (16*Log[t])/3 + 
   (16*Log[-pp4 + s + t])/3, (-8*Log[pp4])/9 + (8*Log[s])/9, 
  (179*Log[pp4])/9 - (179*Log[s])/9 - Log[t] + Log[-pp4 + s + t], 
  (-16*Log[pp4])/3 + (16*Log[s])/3, (107*Log[pp4])/9 - (107*Log[s])/9 - 
   Log[t] + Log[-pp4 + s + t], (115*Log[pp4])/9 - (115*Log[s])/9 - Log[t] + 
   Log[-pp4 + s + t], (167*Log[pp4])/54 - (167*Log[s])/54 - (7*Log[t])/6 + 
   (7*Log[-pp4 + s + t])/6, (565*Log[pp4])/54 - (565*Log[s])/54 - 
   (17*Log[t])/6 + (17*Log[-pp4 + s + t])/6, 
  (41*Log[pp4])/27 - (41*Log[s])/27 - Log[t]/3 + Log[-pp4 + s + t]/3, 
  (8*Log[pp4])/9 - (8*Log[s])/9, (-56*Log[pp4])/9 + (56*Log[s])/9 + 2*Log[t] - 
   2*Log[-pp4 + s + t], (106*Log[pp4])/9 - (106*Log[s])/9 - 2*Log[t] + 
   2*Log[-pp4 + s + t], (-73*Log[pp4])/9 + (73*Log[s])/9 - Log[t] + 
   Log[-pp4 + s + t], (110*Log[pp4])/9 - (110*Log[s])/9 - 2*Log[t] + 
   2*Log[-pp4 + s + t], (313*Log[pp4])/9 - (313*Log[s])/9 - 13*Log[t] + 
   13*Log[-pp4 + s + t], -10*Log[pp4] + 10*Log[s] + 2*Log[t] - 
   2*Log[-pp4 + s + t], (44*Log[pp4])/9 - (44*Log[s])/9 - Log[t] + 
   Log[-pp4 + s + t], (-77*Log[pp4])/9 + (77*Log[s])/9 + 3*Log[t] - 
   3*Log[-pp4 + s + t], (307*Log[pp4])/27 - (307*Log[s])/27 + Log[t]/3 - 
   Log[-pp4 + s + t]/3, (1465*Log[pp4])/54 - (1465*Log[s])/54 - (41*Log[t])/6 + 
   (41*Log[-pp4 + s + t])/6, (-77*Log[pp4])/9 + (77*Log[s])/9 + 3*Log[t] - 
   3*Log[-pp4 + s + t], (76*Log[pp4])/9 - (76*Log[s])/9 - 3*Log[t] + 
   3*Log[-pp4 + s + t], (67*Log[pp4])/18 - (67*Log[s])/18 - (3*Log[t])/2 + 
   (3*Log[-pp4 + s + t])/2, (799*Log[pp4])/54 - (799*Log[s])/54 + Log[t]/6 - 
   Log[-pp4 + s + t]/6, (169*Log[pp4])/9 - (169*Log[s])/9 - 5*Log[t] + 
   5*Log[-pp4 + s + t], (-44*Log[pp4])/3 + (44*Log[s])/3 + 4*Log[t] - 
   4*Log[-pp4 + s + t], (-9*Log[pp4])/2 + (9*Log[s])/2 + (5*Log[t])/2 - 
   (5*Log[-pp4 + s + t])/2, 10*Log[pp4] - 10*Log[s], 
  (-19*Log[pp4])/3 + (19*Log[s])/3 + 3*Log[t] - 3*Log[-pp4 + s + t], 
  (67*Log[pp4])/9 - (67*Log[s])/9 - Log[t] + Log[-pp4 + s + t], 
  (43*Log[pp4])/9 - (43*Log[s])/9 - Log[t] + Log[-pp4 + s + t], 
  (23*Log[pp4])/3 - (23*Log[s])/3 - 3*Log[t] + 3*Log[-pp4 + s + t], 
  (-4*Log[pp4])/3 + (4*Log[s])/3, (8*Log[pp4])/9 - (8*Log[s])/9, 
  (29*Log[pp4])/3 - (29*Log[s])/3 + Log[t] - Log[-pp4 + s + t], 
  (67*Log[pp4])/9 - (58*Log[s])/9 - 8*Log[-pp4 + s] + 4*Log[-pp4 + s + t], 
  -4*Log[pp4] + 4*Log[s] - 4*Log[t] + 4*Log[-pp4 + s + t], 
  (25*Log[pp4])/3 - (25*Log[s])/3 + Log[t] - Log[-pp4 + s + t], 
  (40*Log[pp4])/9 - (40*Log[s])/9, (259*Log[pp4])/18 - (259*Log[s])/18 + 
   (13*Log[t])/2 - (13*Log[-pp4 + s + t])/2, (17*Log[pp4])/6 - (17*Log[s])/6 + 
   (13*Log[t])/2 - (13*Log[-pp4 + s + t])/2, (-179*Log[pp4])/54 + 
   (179*Log[s])/54 + (19*Log[t])/6 - (19*Log[-pp4 + s + t])/6, 
  (29*Log[pp4])/9 - (29*Log[s])/9 + Log[t] - Log[-pp4 + s + t], 
  (-184*Log[pp4])/9 + (184*Log[s])/9, 8*Log[pp4] - 8*Log[s], 
  (-107*Log[pp4])/9 + (107*Log[s])/9 + Log[t] - Log[-pp4 + s + t], 
  (-121*Log[pp4])/9 + (121*Log[s])/9 + Log[t] - Log[-pp4 + s + t], 
  (-29*Log[pp4])/9 + (29*Log[s])/9 - 3*Log[t] + 3*Log[-pp4 + s + t], 
  (29*Log[pp4])/9 - (29*Log[s])/9 + Log[t] - Log[-pp4 + s + t], 
  (-98*Log[pp4])/9 + (98*Log[s])/9, (20*Log[pp4])/9 - (20*Log[s])/9, 
  (40*Log[pp4])/9 - (40*Log[s])/9, -2*Log[t] + 2*Log[-pp4 + s + t], 
  (43*Log[pp4])/9 - (43*Log[s])/9 - Log[t] + Log[-pp4 + s + t], 
  (-32*Log[pp4])/3 + (32*Log[s])/3, (8*Log[pp4])/9 - (8*Log[s])/9 + 2*Log[t] - 
   2*Log[-pp4 + s + t], (-7*Log[pp4])/3 + (7*Log[s])/3 + Log[t] - 
   Log[-pp4 + s + t], 0, (-67*Log[pp4])/9 + (67*Log[s])/9 + Log[t] - 
   Log[-pp4 + s + t], (-67*Log[pp4])/9 + (67*Log[s])/9 + Log[t] - 
   Log[-pp4 + s + t], (65*Log[pp4])/18 - (65*Log[s])/18 - Log[t]/2 + 
   Log[-pp4 + s + t]/2, (-4*Log[pp4])/9 + (4*Log[s])/9, 
  (-529*Log[pp4])/54 + (529*Log[s])/54 + (5*Log[t])/6 - 
   (5*Log[-pp4 + s + t])/6, (-35*Log[pp4])/18 + (35*Log[s])/18 + (3*Log[t])/2 - 
   (3*Log[-pp4 + s + t])/2, (71*Log[pp4])/54 - (71*Log[s])/54 - (7*Log[t])/6 + 
   (7*Log[-pp4 + s + t])/6, (65*Log[pp4])/54 - (65*Log[s])/54 - Log[t]/6 + 
   Log[-pp4 + s + t]/6, (-4*Log[pp4])/3 + (4*Log[s])/3, 
  (223*Log[pp4])/54 - (223*Log[s])/54 + Log[t]/6 - Log[-pp4 + s + t]/6, 
  (-91*Log[pp4])/54 + (91*Log[s])/54 - Log[t]/6 + Log[-pp4 + s + t]/6, 
  (-8*Log[pp4])/3 + (8*Log[s])/3, (-28*Log[pp4])/3 + (28*Log[s])/3 + 2*Log[t] - 
   2*Log[-pp4 + s + t], (-20*Log[pp4])/9 + (20*Log[s])/9, 
  (4*Log[pp4])/3 - (4*Log[s])/3 - 2*Log[t] + 2*Log[-pp4 + s + t], 
  (-2*Log[pp4])/9 + (2*Log[s])/9, (2*Log[pp4])/9 - (2*Log[s])/9, 
  (-4*Log[pp4])/9 + (4*Log[s])/9, (16*Log[pp4])/9 - (16*Log[s])/9, 
  (4*Log[pp4])/9 - (4*Log[s])/9, (-8*Log[pp4])/9 + (8*Log[s])/9, 
  (-4*Log[pp4])/9 + (4*Log[s])/9, (-8*Log[pp4])/9 + (8*Log[s])/9, 0, 
  (4*Log[pp4])/3 - (4*Log[s])/3, (-2*Log[pp4])/3 + (2*Log[s])/3, 
  (16*Log[pp4])/9 - (16*Log[s])/9, 0, Log[pp4]/4 - Log[s]/4, 
  (-4*Log[pp4])/3 + (4*Log[s])/3, -Log[pp4] + Log[s]}, 
 {(16*Log[pp4])/3 - (239*Log[s])/9 + (188*Log[t])/9 - (56*Log[s + t])/3 + 
   19*Log[-pp4 + s + t], (23*Log[pp4])/36 - (137*Log[s])/27 + 
   (743*Log[t])/108 - (37*Log[s + t])/9 + (5*Log[-pp4 + s + t])/3, 
  -Log[pp4]/4 - (5*Log[s])/4 + (13*Log[t])/4 - (7*Log[-pp4 + s + t])/4, 
  (-17*Log[pp4])/3 + (134*Log[s])/9 - (104*Log[t])/9 + (37*Log[s + t])/3 - 
   10*Log[-pp4 + s + t], -2*Log[pp4] + (134*Log[s])/9 - (223*Log[t])/18 + 
   8*Log[-pp4 + t] + 3*Log[s + t] - (23*Log[-pp4 + s + t])/2, 
  (11*Log[pp4])/2 + (31*Log[s])/9 - (97*Log[t])/36 - (21*Log[s + t])/2 + 
   (17*Log[-pp4 + s + t])/4, (14*Log[pp4])/3 - (91*Log[s])/9 + 
   (271*Log[t])/36 - (47*Log[s + t])/6 + (23*Log[-pp4 + s + t])/4, 
  (-5*Log[pp4])/2 + (107*Log[s])/12 - (23*Log[t])/3 + (17*Log[s + t])/2 - 
   (29*Log[-pp4 + s + t])/4, (-7*Log[pp4])/3 + (17*Log[s])/3 - (7*Log[t])/2 + 
   (20*Log[s + t])/3 - (13*Log[-pp4 + s + t])/2, 
  -Log[s] + Log[t]/2 + Log[s + t] - Log[-pp4 + s + t]/2, 
  Log[pp4]/3 - (91*Log[s])/18 + (44*Log[t])/9 - (11*Log[s + t])/3 + 
   (7*Log[-pp4 + s + t])/2, -Log[pp4] + Log[s] + Log[t] - Log[-pp4 + s + t], 
  -Log[pp4]/4 + (10*Log[s])/3 - (29*Log[t])/6 + (5*Log[s + t])/2 - 
   (3*Log[-pp4 + s + t])/4, -Log[pp4]/36 + Log[s]/27 - (4*Log[t])/27 - 
   (5*Log[s + t])/18 + (5*Log[-pp4 + s + t])/12, 
  (13*Log[pp4])/6 - (32*Log[s])/9 + (38*Log[t])/9 - (13*Log[s + t])/3 + 
   (3*Log[-pp4 + s + t])/2, (17*Log[pp4])/6 - (107*Log[s])/18 + (52*Log[t])/9 - 
   (17*Log[s + t])/3 + 3*Log[-pp4 + s + t], (-11*Log[pp4])/6 + 
   (253*Log[s])/36 - (46*Log[t])/9 + (17*Log[s + t])/3 - 
   (23*Log[-pp4 + s + t])/4, (3*Log[pp4])/2 - (29*Log[s])/18 + (11*Log[t])/18 - 
   2*Log[s + t] + (3*Log[-pp4 + s + t])/2, (-13*Log[pp4])/6 + (53*Log[s])/18 - 
   (11*Log[t])/18 + (10*Log[s + t])/3 - (7*Log[-pp4 + s + t])/2, 
  -Log[pp4]/3 + (5*Log[s])/6 - (2*Log[t])/3 + (2*Log[s + t])/3 - 
   Log[-pp4 + s + t]/2, Log[pp4]/3 + (14*Log[s])/9 - (11*Log[t])/9 + 
   Log[s + t]/3 - Log[-pp4 + s + t], (-25*Log[pp4])/18 - (803*Log[s])/54 + 
   (346*Log[t])/27 - (71*Log[s + t])/9 + (34*Log[-pp4 + s + t])/3, 
  Log[pp4]/2 - (115*Log[s])/18 + (115*Log[t])/18 - 4*Log[s + t] + 
   (7*Log[-pp4 + s + t])/2, (4*Log[pp4])/3 + (103*Log[s])/18 - (79*Log[t])/18 + 
   (7*Log[s + t])/3 - 5*Log[-pp4 + s + t], (-23*Log[pp4])/6 + (25*Log[s])/4 - 
   (22*Log[t])/3 + (31*Log[s + t])/6 - Log[-pp4 + s + t]/4, 
  (70*Log[pp4])/9 - (130*Log[s])/27 + (187*Log[t])/27 - (92*Log[s + t])/9 + 
   Log[-pp4 + s + t]/3, (-7*Log[pp4])/6 + (28*Log[s])/9 - (25*Log[t])/9 - 
   (5*Log[s + t])/3 + (5*Log[-pp4 + s + t])/2, 
  (-10*Log[pp4])/3 + (125*Log[s])/9 - (193*Log[t])/18 + (35*Log[s + t])/3 - 
   (23*Log[-pp4 + s + t])/2, -Log[s]/3 + (5*Log[t])/6 - Log[s + t] + 
   Log[-pp4 + s + t]/2, (-3*Log[pp4])/2 + (139*Log[s])/18 - (121*Log[t])/18 + 
   5*Log[s + t] - (9*Log[-pp4 + s + t])/2, (-19*Log[pp4])/12 + 
   (229*Log[s])/36 - (58*Log[t])/9 + (31*Log[s + t])/6 - 
   (7*Log[-pp4 + s + t])/2, (2*Log[pp4])/9 + (73*Log[s])/27 - 
   (223*Log[t])/108 + (13*Log[s + t])/18 - (19*Log[-pp4 + s + t])/12, 
  (23*Log[pp4])/18 + (199*Log[s])/54 - (467*Log[t])/108 + (23*Log[s + t])/18 - 
   (23*Log[-pp4 + s + t])/12, -Log[pp4]/18 + (20*Log[s])/27 - (25*Log[t])/54 + 
   (4*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, -Log[pp4]/6 + Log[s]/18 - 
   (2*Log[t])/9 + Log[s + t]/3, -Log[pp4]/4 - (119*Log[s])/36 + 
   (23*Log[t])/9 - (3*Log[s + t])/2 + (5*Log[-pp4 + s + t])/2, 
  -Log[pp4]/6 + (113*Log[s])/18 - (107*Log[t])/18 + (10*Log[s + t])/3 - 
   (7*Log[-pp4 + s + t])/2, (5*Log[pp4])/2 - (25*Log[s])/9 + (41*Log[t])/18 - 
   6*Log[s + t] + 4*Log[-pp4 + s + t], (-13*Log[pp4])/6 + (125*Log[s])/9 - 
   (86*Log[t])/9 + (16*Log[s + t])/3 - (15*Log[-pp4 + s + t])/2, 
  Log[pp4] + (202*Log[s])/9 - (323*Log[t])/18 + 10*Log[s + t] - 
   (31*Log[-pp4 + s + t])/2, (5*Log[pp4])/4 - (51*Log[s])/4 + 8*Log[t] - 
   (9*Log[s + t])/2 + 8*Log[-pp4 + s + t], (17*Log[pp4])/12 + (59*Log[s])/36 - 
   (31*Log[t])/18 + Log[s + t]/6 - (3*Log[-pp4 + s + t])/2, 
  (-3*Log[pp4])/4 - (59*Log[s])/36 + (43*Log[t])/18 - (3*Log[s + t])/2 + 
   (3*Log[-pp4 + s + t])/2, (-65*Log[pp4])/18 + (130*Log[s])/27 - 
   (311*Log[t])/54 + (44*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (-13*Log[pp4])/18 + (320*Log[s])/27 - (1241*Log[t])/108 + 
   (149*Log[s + t])/18 - (95*Log[-pp4 + s + t])/12, 
  -Log[pp4]/12 - (161*Log[s])/36 + (61*Log[t])/18 - (17*Log[s + t])/6 + 
   4*Log[-pp4 + s + t], (31*Log[pp4])/12 + (187*Log[s])/36 - (37*Log[t])/9 + 
   (5*Log[s + t])/6 - (9*Log[-pp4 + s + t])/2, Log[pp4] + (23*Log[s])/9 - 
   (83*Log[t])/36 + Log[s + t]/2 - (7*Log[-pp4 + s + t])/4, 
  (-101*Log[pp4])/36 + (361*Log[s])/54 - (719*Log[t])/108 + 
   (49*Log[s + t])/9 - (8*Log[-pp4 + s + t])/3, 
  (-7*Log[pp4])/6 + (43*Log[s])/9 - (125*Log[t])/18 + (16*Log[s + t])/3 - 
   2*Log[-pp4 + s + t], (3*Log[pp4])/4 - (17*Log[s])/3 + (37*Log[t])/6 - 
   (9*Log[s + t])/2 + (13*Log[-pp4 + s + t])/4, -Log[pp4]/4 - (11*Log[s])/4 + 
   (9*Log[t])/4 - (3*Log[s + t])/2 + (9*Log[-pp4 + s + t])/4, 
  (-7*Log[pp4])/12 + (53*Log[s])/12 - 3*Log[t] + (31*Log[s + t])/6 - 
   6*Log[-pp4 + s + t], (-7*Log[pp4])/12 - (59*Log[s])/12 + (25*Log[t])/12 - 
   (4*Log[s + t])/3 + (19*Log[-pp4 + s + t])/4, 
  (-3*Log[pp4])/4 + (121*Log[s])/36 - (65*Log[t])/18 + (5*Log[s + t])/2 - 
   (3*Log[-pp4 + s + t])/2, (5*Log[pp4])/4 + (97*Log[s])/36 - (35*Log[t])/18 + 
   Log[s + t]/2 - (5*Log[-pp4 + s + t])/2, (7*Log[pp4])/12 + (9*Log[s])/4 - 
   (13*Log[t])/6 + (11*Log[s + t])/6 - (5*Log[-pp4 + s + t])/2, 
  -Log[pp4]/12 + (7*Log[s])/12 + Log[t]/3 + Log[s + t]/6 - Log[-pp4 + s + t], 
  (-11*Log[pp4])/6 - (73*Log[s])/9 + (52*Log[t])/9 - 8*Log[-pp4 + t] + 
   (14*Log[s + t])/3 + (15*Log[-pp4 + s + t])/2, 
  -Log[pp4] + (71*Log[s])/12 - (13*Log[t])/6 + (7*Log[s + t])/2 - 
   (25*Log[-pp4 + s + t])/4, Log[pp4]/3 + (151*Log[s])/36 - (47*Log[t])/18 + 
   (17*Log[s + t])/6 - (19*Log[-pp4 + s + t])/4, 
  (-11*Log[pp4])/6 - (91*Log[s])/12 - Log[t]/4 - 2*Log[-pp4 + t] + 
   (49*Log[s + t])/6 + Log[-pp4 + s + t]/2, (-4*Log[pp4])/3 + 8*Log[s] - 
   (85*Log[t])/12 + 2*Log[-pp4 + t] + (8*Log[s + t])/3 - 
   (17*Log[-pp4 + s + t])/4, (-7*Log[pp4])/6 + (31*Log[s])/9 - 
   (191*Log[t])/18 + 2*Log[-pp4 + t] + (34*Log[s + t])/3 - 5*Log[-pp4 + s + t], 
  (-49*Log[pp4])/6 + (23*Log[s])/9 - (143*Log[t])/36 + (95*Log[s + t])/6 - 
   (25*Log[-pp4 + s + t])/4, (-31*Log[pp4])/6 - (16*Log[s])/3 + 
   (11*Log[t])/12 + (29*Log[s + t])/6 + (19*Log[-pp4 + s + t])/4, 
  (-25*Log[pp4])/18 - (613*Log[s])/108 + (283*Log[t])/108 - 
   (17*Log[s + t])/9 + (19*Log[-pp4 + s + t])/3, 
  (-11*Log[pp4])/6 + (11*Log[s])/9 - (19*Log[t])/18 + (14*Log[s + t])/3 - 
   3*Log[-pp4 + s + t], (31*Log[pp4])/6 - (112*Log[s])/9 + (91*Log[t])/9 - 
   (43*Log[s + t])/3 + (23*Log[-pp4 + s + t])/2, 
  (-5*Log[pp4])/3 + (13*Log[s])/3 - 3*Log[t] + (19*Log[s + t])/3 - 
   6*Log[-pp4 + s + t], (11*Log[pp4])/6 - (187*Log[s])/18 + (65*Log[t])/9 - 
   (23*Log[s + t])/3 + 9*Log[-pp4 + s + t], (13*Log[pp4])/6 - (403*Log[s])/36 + 
   (73*Log[t])/9 - (53*Log[s + t])/6 + (39*Log[-pp4 + s + t])/4, 
  (5*Log[pp4])/6 + (7*Log[s])/9 + (29*Log[t])/36 - (8*Log[s + t])/3 + 
   Log[-pp4 + s + t]/4, (-3*Log[pp4])/2 + Log[s]/18 - Log[t]/18 + 
   3*Log[s + t] - (3*Log[-pp4 + s + t])/2, (7*Log[pp4])/3 - (239*Log[s])/36 + 
   (85*Log[t])/18 - (49*Log[s + t])/6 + (31*Log[-pp4 + s + t])/4, 
  -Log[pp4]/3 + (11*Log[s])/9 - (11*Log[t])/36 + (7*Log[s + t])/6 - 
   (7*Log[-pp4 + s + t])/4, (-7*Log[pp4])/6 + (31*Log[s])/9 - (47*Log[t])/18 + 
   (10*Log[s + t])/3 - 3*Log[-pp4 + s + t], Log[pp4]/2 + (3*Log[s])/2 - 
   Log[t] - Log[-pp4 + s + t], (-2*Log[pp4])/3 + (113*Log[s])/18 - 
   (40*Log[t])/9 + (10*Log[s + t])/3 - (9*Log[-pp4 + s + t])/2, 
  2*Log[pp4] - (2*Log[s])/3 + (8*Log[t])/3 - 4*Log[s + t], 
  (-2*Log[pp4])/3 - (13*Log[s])/9 + (7*Log[t])/9 + Log[s + t]/3 + 
   Log[-pp4 + s + t], -Log[pp4]/6 - 3*Log[s] + (11*Log[t])/6 - 
   (2*Log[s + t])/3 + 2*Log[-pp4 + s + t], (2*Log[pp4])/3 - (4*Log[s])/3 - 
   (4*Log[s + t])/3 + 2*Log[-pp4 + s + t], Log[pp4]/2 - (211*Log[s])/36 + 
   (83*Log[t])/18 - 2*Log[s + t] + (11*Log[-pp4 + s + t])/4, 
  Log[pp4]/3 - (199*Log[s])/36 + (83*Log[t])/18 - (5*Log[s + t])/3 + 
   (9*Log[-pp4 + s + t])/4, -Log[pp4]/3 + (31*Log[s])/9 - (91*Log[t])/36 + 
   (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/4, Log[pp4]/3 - (19*Log[s])/36 + 
   Log[t]/9 - (2*Log[s + t])/3 + (3*Log[-pp4 + s + t])/4, 
  (47*Log[pp4])/36 - (145*Log[s])/54 + (449*Log[t])/108 - (40*Log[s + t])/9 + 
   (5*Log[-pp4 + s + t])/3, (-2*Log[pp4])/3 - (16*Log[s])/9 + (31*Log[t])/36 - 
   Log[s + t]/6 + (7*Log[-pp4 + s + t])/4, (5*Log[pp4])/9 + (70*Log[s])/27 - 
   (175*Log[t])/108 + Log[s + t]/18 - (19*Log[-pp4 + s + t])/12, 
  -Log[pp4]/9 + (31*Log[s])/27 - (91*Log[t])/108 + (7*Log[s + t])/18 - 
   (7*Log[-pp4 + s + t])/12, (5*Log[pp4])/12 - (7*Log[s])/6 + (5*Log[t])/6 - 
   (5*Log[s + t])/6 + (3*Log[-pp4 + s + t])/4, 
  (-8*Log[pp4])/9 + (59*Log[s])/27 - (269*Log[t])/108 + (29*Log[s + t])/18 - 
   (5*Log[-pp4 + s + t])/12, (5*Log[pp4])/9 - (38*Log[s])/27 + 
   (149*Log[t])/108 - (17*Log[s + t])/18 + (5*Log[-pp4 + s + t])/12, 
  Log[pp4]/2 - (5*Log[s])/3 + (5*Log[t])/3 - Log[s + t] + Log[-pp4 + s + t]/2, 
  (5*Log[pp4])/6 - (5*Log[s])/2 + (23*Log[t])/6 - (8*Log[s + t])/3 + 
   Log[-pp4 + s + t]/2, Log[pp4]/3 + Log[s]/36 + (5*Log[t])/9 - 
   (2*Log[s + t])/3 - Log[-pp4 + s + t]/4, Log[pp4]/6 + 3*Log[s] - 
   (11*Log[t])/6 + (2*Log[s + t])/3 - 2*Log[-pp4 + s + t], 
  Log[pp4]/6 - (8*Log[s])/9 + (5*Log[t])/9 - Log[s + t]/3 + 
   Log[-pp4 + s + t]/2, Log[pp4]/6 - (37*Log[s])/36 + (4*Log[t])/9 - 
   Log[s + t]/3 + (3*Log[-pp4 + s + t])/4, Log[pp4]/6 - (7*Log[s])/36 + 
   Log[t]/9 - Log[s + t]/3 + Log[-pp4 + s + t]/4, 
  -Log[pp4]/3 + Log[s]/9 - (4*Log[t])/9 + (2*Log[s + t])/3, 
  Log[pp4]/6 - (17*Log[s])/36 - Log[t]/9 - Log[s + t]/3 + 
   (3*Log[-pp4 + s + t])/4, Log[pp4]/6 - Log[s]/18 + (2*Log[t])/9 - 
   Log[s + t]/3, (5*Log[s])/36 + Log[t]/9 - Log[-pp4 + s + t]/4, 
  Log[pp4]/6 - Log[s]/18 + (2*Log[t])/9 - Log[s + t]/3, 
  -Log[pp4]/6 + (4*Log[s])/3 - Log[t] + Log[s + t]/3 - Log[-pp4 + s + t]/2, 
  (-2*Log[pp4])/3 + (7*Log[s])/6 - (4*Log[t])/3 + (4*Log[s + t])/3 - 
   Log[-pp4 + s + t]/2, (5*Log[pp4])/24 - (7*Log[s])/12 + (5*Log[t])/12 - 
   (5*Log[s + t])/12 + (3*Log[-pp4 + s + t])/8, 
  -Log[pp4]/3 + Log[s]/9 - (4*Log[t])/9 + (2*Log[s + t])/3, 0, 0, 
  -Log[s]/3 + Log[t]/3, 0}, {-4*Log[pp4] - (332*Log[s])/9 + (170*Log[t])/9 + 
   22*Log[-pp4 + s + t], (-5*Log[pp4])/6 - (619*Log[s])/54 + (206*Log[t])/27 + 
   (14*Log[-pp4 + s + t])/3, 4*Log[pp4] - 9*Log[s] + 9*Log[t] - 
   4*Log[-pp4 + s + t], 3*Log[pp4] + (203*Log[s])/9 - (77*Log[t])/9 - 
   17*Log[-pp4 + s + t], (152*Log[s])/9 - (152*Log[t])/9 + 16*Log[-pp4 + t] - 
   16*Log[-pp4 + s + t], (13*Log[pp4])/2 - (73*Log[s])/18 - (35*Log[t])/18 - 
   Log[-pp4 + s + t]/2, -Log[pp4] - (133*Log[s])/9 + (43*Log[t])/9 + 
   11*Log[-pp4 + s + t], Log[pp4] + (53*Log[s])/3 - (29*Log[t])/3 - 
   9*Log[-pp4 + s + t], 12*Log[s] - 4*Log[t] - 8*Log[-pp4 + s + t], 0, 
  -Log[pp4] - (89*Log[s])/9 + (53*Log[t])/9 + 5*Log[-pp4 + s + t], 
  -Log[pp4] - Log[s] + Log[t] + Log[-pp4 + s + t], 
  2*Log[pp4] + (22*Log[s])/3 - (29*Log[t])/6 - (9*Log[-pp4 + s + t])/2, 
  -Log[pp4]/3 - (5*Log[s])/27 + (19*Log[t])/54 + Log[-pp4 + s + t]/6, 
  (-92*Log[s])/9 + (38*Log[t])/9 + 6*Log[-pp4 + s + t], 
  (-106*Log[s])/9 + (52*Log[t])/9 + 6*Log[-pp4 + s + t], 
  (127*Log[s])/9 - (55*Log[t])/9 - 8*Log[-pp4 + s + t], 
  (-28*Log[s])/9 + (10*Log[t])/9 + 2*Log[-pp4 + s + t], 
  -2*Log[pp4] + (46*Log[s])/9 - (10*Log[t])/9 - 2*Log[-pp4 + s + t], 
  (2*Log[s])/3 - (2*Log[t])/3, (20*Log[s])/9 - (2*Log[t])/9 - 
   2*Log[-pp4 + s + t], (16*Log[pp4])/3 - (850*Log[s])/27 + (562*Log[t])/27 + 
   (16*Log[-pp4 + s + t])/3, -2*Log[pp4] - (98*Log[s])/9 + (62*Log[t])/9 + 
   6*Log[-pp4 + s + t], -Log[pp4] + (89*Log[s])/9 - (53*Log[t])/9 - 
   3*Log[-pp4 + s + t], -Log[pp4] + (25*Log[s])/3 - (19*Log[t])/3 + 
   4*Log[s + t] - 5*Log[-pp4 + s + t], (16*Log[pp4])/3 - (340*Log[s])/27 + 
   (160*Log[t])/27 + (4*Log[-pp4 + s + t])/3, (16*Log[s])/9 - (16*Log[t])/9, 
  Log[pp4] + (245*Log[s])/9 - (119*Log[t])/9 - 15*Log[-pp4 + s + t], 
  (-4*Log[s])/3 + (4*Log[t])/3, Log[pp4] + (119*Log[s])/9 - (65*Log[t])/9 - 
   7*Log[-pp4 + s + t], Log[pp4] + (112*Log[s])/9 - (58*Log[t])/9 - 
   7*Log[-pp4 + s + t], (7*Log[pp4])/6 + (269*Log[s])/54 - (125*Log[t])/54 - 
   (23*Log[-pp4 + s + t])/6, (17*Log[pp4])/6 + (319*Log[s])/54 - 
   (247*Log[t])/54 - (25*Log[-pp4 + s + t])/6, Log[pp4]/3 + (35*Log[s])/27 - 
   (26*Log[t])/27 - (2*Log[-pp4 + s + t])/3, (2*Log[s])/9 - (2*Log[t])/9, 
  (-41*Log[s])/9 + (23*Log[t])/9 + 2*Log[-pp4 + s + t], 
  2*Log[pp4] + (94*Log[s])/9 - (58*Log[t])/9 - 6*Log[-pp4 + s + t], 
  Log[pp4] - (79*Log[s])/9 + (25*Log[t])/9 + 5*Log[-pp4 + s + t], 
  2*Log[pp4] + (122*Log[s])/9 - (86*Log[t])/9 - 6*Log[-pp4 + s + t], 
  -Log[pp4] + (319*Log[s])/9 - (211*Log[t])/9 - 11*Log[-pp4 + s + t], 
  -2*Log[pp4] - 13*Log[s] + 9*Log[t] + 6*Log[-pp4 + s + t], 
  Log[pp4] + (65*Log[s])/9 - (38*Log[t])/9 - 4*Log[-pp4 + s + t], 
  Log[pp4] - (62*Log[s])/9 + (44*Log[t])/9 + Log[-pp4 + s + t], 
  (-7*Log[pp4])/3 + (241*Log[s])/27 - (169*Log[t])/27 - Log[-pp4 + s + t]/3, 
  (-19*Log[pp4])/6 + (1435*Log[s])/54 - (931*Log[t])/54 - 
   (37*Log[-pp4 + s + t])/6, Log[pp4] - (80*Log[s])/9 + (53*Log[t])/9 + 
   2*Log[-pp4 + s + t], 3*Log[pp4] + (91*Log[s])/9 - (55*Log[t])/9 - 
   7*Log[-pp4 + s + t], (3*Log[pp4])/2 + (73*Log[s])/18 - (37*Log[t])/18 - 
   (7*Log[-pp4 + s + t])/2, (-13*Log[pp4])/6 + (769*Log[s])/54 - 
   (281*Log[t])/27 - (5*Log[-pp4 + s + t])/3, -Log[pp4] + (103*Log[s])/9 - 
   (67*Log[t])/9 - 3*Log[-pp4 + s + t], (-32*Log[s])/3 + (20*Log[t])/3 + 
   4*Log[-pp4 + s + t], Log[pp4]/2 - (9*Log[s])/2 + (5*Log[t])/2 + 
   (3*Log[-pp4 + s + t])/2, 13*Log[s] - 6*Log[t] - 7*Log[-pp4 + s + t], 
  Log[pp4] - (28*Log[s])/3 + (16*Log[t])/3 + 3*Log[-pp4 + s + t], 
  Log[pp4] + (46*Log[s])/9 - (28*Log[t])/9 - 3*Log[-pp4 + s + t], 
  Log[pp4] + (58*Log[s])/9 - (40*Log[t])/9 - 3*Log[-pp4 + s + t], 
  -Log[pp4] + (20*Log[s])/3 - (14*Log[t])/3 - Log[-pp4 + s + t], 
  -Log[s]/3 + Log[t]/3, (-16*Log[s])/9 + (88*Log[t])/9 - 16*Log[-pp4 + t] + 
   8*Log[-pp4 + s + t], Log[pp4] + (41*Log[s])/3 - (11*Log[t])/3 - 
   4*Log[s + t] - 7*Log[-pp4 + s + t], 2*Log[pp4] + (55*Log[s])/9 - 
   (37*Log[t])/9 - 4*Log[-pp4 + s + t], -5*Log[s] + 2*Log[t] - 
   10*Log[-pp4 + t] + 10*Log[s + t] + 3*Log[-pp4 + s + t], 
  -2*Log[pp4] + (25*Log[s])/3 - (31*Log[t])/3 + 10*Log[-pp4 + t] - 
   9*Log[-pp4 + s + t], (64*Log[s])/9 - (118*Log[t])/9 + 10*Log[-pp4 + t] + 
   10*Log[s + t] - 14*Log[-pp4 + s + t], (-13*Log[pp4])/2 + (265*Log[s])/18 - 
   (85*Log[t])/18 - (7*Log[-pp4 + s + t])/2, (-13*Log[pp4])/2 - (37*Log[s])/6 + 
   (13*Log[t])/6 + (21*Log[-pp4 + s + t])/2, 
  (-19*Log[pp4])/6 - (569*Log[s])/54 + (209*Log[t])/54 + 
   (59*Log[-pp4 + s + t])/6, -Log[pp4] + (59*Log[s])/9 - (5*Log[t])/9 - 
   5*Log[-pp4 + s + t], (-244*Log[s])/9 + (100*Log[t])/9 + 
   16*Log[-pp4 + s + t], 12*Log[s] - 4*Log[t] - 8*Log[-pp4 + s + t], 
  -Log[pp4] - (173*Log[s])/9 + (83*Log[t])/9 + 11*Log[-pp4 + s + t], 
  -Log[pp4] - (199*Log[s])/9 + (91*Log[t])/9 + 13*Log[-pp4 + s + t], 
  -Log[pp4] - (32*Log[s])/9 + (14*Log[t])/9 + 3*Log[-pp4 + s + t], 
  -Log[pp4] + (23*Log[s])/9 - (5*Log[t])/9 - Log[-pp4 + s + t], 
  (-146*Log[s])/9 + (56*Log[t])/9 + 10*Log[-pp4 + s + t], 
  (32*Log[s])/9 - (14*Log[t])/9 - 2*Log[-pp4 + s + t], 
  (64*Log[s])/9 - (28*Log[t])/9 - 4*Log[-pp4 + s + t], 
  2*Log[s] - 2*Log[-pp4 + s + t], Log[pp4] + (103*Log[s])/9 - (49*Log[t])/9 - 
   7*Log[-pp4 + s + t], (-8*Log[s])/3 + (8*Log[t])/3, 
  (-16*Log[s])/9 - (2*Log[t])/9 + 2*Log[-pp4 + s + t], 
  -Log[pp4] - (13*Log[s])/3 + (7*Log[t])/3 + 3*Log[-pp4 + s + t], 0, 
  -Log[pp4] - (82*Log[s])/9 + (55*Log[t])/9 + 4*Log[-pp4 + s + t], 
  -Log[pp4] - (82*Log[s])/9 + (55*Log[t])/9 + 4*Log[-pp4 + s + t], 
  Log[pp4]/2 + (95*Log[s])/18 - (59*Log[t])/18 - (5*Log[-pp4 + s + t])/2, 
  -Log[s]/9 + Log[t]/9, (-5*Log[pp4])/6 - (499*Log[s])/54 + (119*Log[t])/27 + 
   (17*Log[-pp4 + s + t])/3, (-3*Log[pp4])/2 - (65*Log[s])/18 + 
   (29*Log[t])/18 + (7*Log[-pp4 + s + t])/2, (7*Log[pp4])/6 + (245*Log[s])/54 - 
   (101*Log[t])/54 - (23*Log[-pp4 + s + t])/6, Log[pp4]/6 + (95*Log[s])/54 - 
   (59*Log[t])/54 - (5*Log[-pp4 + s + t])/6, (-4*Log[s])/3 + (5*Log[t])/6 + 
   Log[-pp4 + s + t]/2, -Log[pp4]/6 + (193*Log[s])/54 - (121*Log[t])/54 - 
   (7*Log[-pp4 + s + t])/6, Log[pp4]/6 - (133*Log[s])/54 + (61*Log[t])/54 + 
   (7*Log[-pp4 + s + t])/6, (-8*Log[s])/3 + (5*Log[t])/3 + Log[-pp4 + s + t], 
  (-16*Log[s])/3 + (10*Log[t])/3 + 2*Log[-pp4 + s + t], 
  (-5*Log[s])/9 + (5*Log[t])/9, (10*Log[s])/3 - (4*Log[t])/3 - 
   2*Log[-pp4 + s + t], (-14*Log[s])/9 + (5*Log[t])/9 + Log[-pp4 + s + t], 
  (-13*Log[s])/9 + (4*Log[t])/9 + Log[-pp4 + s + t], -Log[s]/9 + Log[t]/9, 
  (4*Log[s])/9 - (4*Log[t])/9, Log[s]/9 - Log[t]/9, 
  (-2*Log[s])/9 + (2*Log[t])/9, -Log[s]/9 + Log[t]/9, 
  (-2*Log[s])/9 + (2*Log[t])/9, 2*Log[s] - Log[t] - Log[-pp4 + s + t], 
  (7*Log[s])/3 - (4*Log[t])/3 - Log[-pp4 + s + t], 
  (-7*Log[s])/6 + (5*Log[t])/12 + (3*Log[-pp4 + s + t])/4, 
  (4*Log[s])/9 - (4*Log[t])/9, 0, 0, -Log[s]/3 + Log[t]/3, 0}, 
 {(28*Log[pp4])/3 + (67*Log[s])/3 + 2*Log[t] - (56*Log[s + t])/3 - 
   15*Log[-pp4 + s + t], (89*Log[pp4])/36 + (73*Log[s])/18 - (7*Log[t])/4 - 
   (37*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, -Log[pp4]/4 + (31*Log[s])/4 - 
   (39*Log[t])/4 + (9*Log[-pp4 + s + t])/4, (-17*Log[pp4])/3 - (29*Log[s])/3 - 
   6*Log[t] + (37*Log[s + t])/3 + 9*Log[-pp4 + s + t], 
  -2*Log[pp4] - 10*Log[s] + (9*Log[t])/2 - 8*Log[-pp4 + t] + 3*Log[s + t] + 
   (25*Log[-pp4 + s + t])/2, -Log[pp4] + (21*Log[s])/2 - (3*Log[t])/4 - 
   (21*Log[s + t])/2 + (7*Log[-pp4 + s + t])/4, 
  (14*Log[pp4])/3 + (20*Log[s])/3 + (15*Log[t])/4 - (47*Log[s + t])/6 - 
   (29*Log[-pp4 + s + t])/4, (-7*Log[pp4])/2 - (47*Log[s])/4 + 2*Log[t] + 
   (17*Log[s + t])/2 + (19*Log[-pp4 + s + t])/4, 
  (-7*Log[pp4])/3 - (28*Log[s])/3 + Log[t]/2 + (20*Log[s + t])/3 + 
   (9*Log[-pp4 + s + t])/2, -Log[s] + Log[t]/2 + Log[s + t] - 
   Log[-pp4 + s + t]/2, (4*Log[pp4])/3 + (29*Log[s])/6 - Log[t] - 
   (11*Log[s + t])/3 - (3*Log[-pp4 + s + t])/2, 
  -2*Log[s] + 2*Log[-pp4 + s + t], (-9*Log[pp4])/4 - Log[s] + 
   (5*Log[s + t])/2 + (3*Log[-pp4 + s + t])/4, 
  (11*Log[pp4])/36 + (8*Log[s])/9 - Log[t]/2 - (5*Log[s + t])/18 - 
   (5*Log[-pp4 + s + t])/12, (13*Log[pp4])/6 + (11*Log[s])/3 - 
   (13*Log[s + t])/3 - (3*Log[-pp4 + s + t])/2, 
  (17*Log[pp4])/6 + (35*Log[s])/6 - (17*Log[s + t])/3 - 3*Log[-pp4 + s + t], 
  (-11*Log[pp4])/6 - (103*Log[s])/12 + Log[t] + (17*Log[s + t])/3 + 
   (15*Log[-pp4 + s + t])/4, Log[pp4]/2 + (5*Log[s])/2 + Log[t]/2 - 
   2*Log[s + t] - (3*Log[-pp4 + s + t])/2, -Log[pp4]/6 - (37*Log[s])/6 + 
   Log[t]/2 + (10*Log[s + t])/3 + (5*Log[-pp4 + s + t])/2, 
  -Log[pp4]/3 - (5*Log[s])/6 + (2*Log[s + t])/3 + Log[-pp4 + s + t]/2, 
  (-2*Log[pp4])/3 - (2*Log[s])/3 + Log[s + t]/3 + Log[-pp4 + s + t], 
  (23*Log[pp4])/18 + (467*Log[s])/18 - 16*Log[t] - (71*Log[s + t])/9 - 
   (10*Log[-pp4 + s + t])/3, (5*Log[pp4])/2 + (9*Log[s])/2 - Log[t]/2 - 
   4*Log[s + t] - (5*Log[-pp4 + s + t])/2, (-2*Log[pp4])/3 - (49*Log[s])/6 + 
   (9*Log[t])/2 + (7*Log[s + t])/3 + 2*Log[-pp4 + s + t], 
  (-17*Log[pp4])/6 - (13*Log[s])/12 - Log[t] + (7*Log[s + t])/6 + 
   (15*Log[-pp4 + s + t])/4, (22*Log[pp4])/9 + (64*Log[s])/9 + Log[t] - 
   (92*Log[s + t])/9 - Log[-pp4 + s + t]/3, (-7*Log[pp4])/6 + (7*Log[s])/3 - 
   Log[t] - (5*Log[s + t])/3 + (3*Log[-pp4 + s + t])/2, 
  (-13*Log[pp4])/3 - (52*Log[s])/3 + (5*Log[t])/2 + (35*Log[s + t])/3 + 
   (15*Log[-pp4 + s + t])/2, Log[s] - Log[t]/2 - Log[s + t] + 
   Log[-pp4 + s + t]/2, (-5*Log[pp4])/2 - (13*Log[s])/2 + Log[t]/2 + 
   5*Log[s + t] + (7*Log[-pp4 + s + t])/2, (-31*Log[pp4])/12 - (61*Log[s])/12 + 
   (31*Log[s + t])/6 + (5*Log[-pp4 + s + t])/2, 
  (-17*Log[pp4])/18 - (29*Log[s])/18 + Log[t]/4 + (13*Log[s + t])/18 + 
   (19*Log[-pp4 + s + t])/12, (-14*Log[pp4])/9 - (8*Log[s])/9 + Log[t]/4 + 
   (23*Log[s + t])/18 + (11*Log[-pp4 + s + t])/12, 
  (-7*Log[pp4])/18 - (11*Log[s])/9 + Log[t]/2 + (4*Log[s + t])/9 + 
   (2*Log[-pp4 + s + t])/3, -Log[pp4]/6 - Log[s]/6 + Log[s + t]/3, 
  (3*Log[pp4])/4 + (13*Log[s])/4 - Log[t] - (3*Log[s + t])/2 - 
   (3*Log[-pp4 + s + t])/2, (-13*Log[pp4])/6 - (25*Log[s])/6 + Log[t]/2 + 
   (10*Log[s + t])/3 + (5*Log[-pp4 + s + t])/2, (3*Log[pp4])/2 + 7*Log[s] - 
   Log[t]/2 - 6*Log[s + t] - 2*Log[-pp4 + s + t], 
  (-25*Log[pp4])/6 - (29*Log[s])/3 + (16*Log[s + t])/3 + 
   (17*Log[-pp4 + s + t])/2, -5*Log[pp4] - 27*Log[s] + (25*Log[t])/2 + 
   10*Log[s + t] + (19*Log[-pp4 + s + t])/2, (13*Log[pp4])/4 + (41*Log[s])/4 - 
   Log[t] - (9*Log[s + t])/2 - 8*Log[-pp4 + s + t], 
  (5*Log[pp4])/12 - (31*Log[s])/12 + (5*Log[t])/2 + Log[s + t]/6 - 
   Log[-pp4 + s + t]/2, Log[pp4]/4 + (21*Log[s])/4 - (9*Log[t])/2 - 
   (3*Log[s + t])/2 + Log[-pp4 + s + t]/2, (-41*Log[pp4])/18 - (49*Log[s])/9 + 
   (3*Log[t])/2 + (44*Log[s + t])/9 + (4*Log[-pp4 + s + t])/3, 
  (-23*Log[pp4])/9 - (349*Log[s])/18 + (43*Log[t])/4 + (149*Log[s + t])/18 + 
   (35*Log[-pp4 + s + t])/12, (11*Log[pp4])/12 + (101*Log[s])/12 - 
   (9*Log[t])/2 - (17*Log[s + t])/6 - 2*Log[-pp4 + s + t], 
  (-5*Log[pp4])/12 - (47*Log[s])/12 + 2*Log[t] + (5*Log[s + t])/6 + 
   (3*Log[-pp4 + s + t])/2, -Log[pp4]/2 - Log[s]/2 - Log[t]/4 + Log[s + t]/2 + 
   (3*Log[-pp4 + s + t])/4, (-59*Log[pp4])/36 - (92*Log[s])/9 + (19*Log[t])/4 + 
   (49*Log[s + t])/9 + (5*Log[-pp4 + s + t])/3, 
  (-19*Log[pp4])/6 - (20*Log[s])/3 + (7*Log[t])/2 + (16*Log[s + t])/3 + 
   Log[-pp4 + s + t], (11*Log[pp4])/4 + (13*Log[s])/2 - (5*Log[t])/2 - 
   (9*Log[s + t])/2 - (9*Log[-pp4 + s + t])/4, (3*Log[pp4])/4 + (15*Log[s])/4 - 
   (7*Log[t])/4 - (3*Log[s + t])/2 - (5*Log[-pp4 + s + t])/4, 
  (-7*Log[pp4])/12 - (115*Log[s])/12 + 3*Log[t] + (31*Log[s + t])/6 + 
   2*Log[-pp4 + s + t], (-7*Log[pp4])/12 + (101*Log[s])/12 - (17*Log[t])/4 - 
   (4*Log[s + t])/3 - (9*Log[-pp4 + s + t])/4, (-7*Log[pp4])/4 - (7*Log[s])/4 - 
   Log[t]/2 + (5*Log[s + t])/2 + (3*Log[-pp4 + s + t])/2, 
  Log[pp4]/4 - (15*Log[s])/4 + (5*Log[t])/2 + Log[s + t]/2 + 
   Log[-pp4 + s + t]/2, (-5*Log[pp4])/12 - (77*Log[s])/12 + (9*Log[t])/2 + 
   (11*Log[s + t])/6 + Log[-pp4 + s + t]/2, -Log[pp4]/12 - (13*Log[s])/12 + 
   Log[s + t]/6 + Log[-pp4 + s + t], (-11*Log[pp4])/6 + (5*Log[s])/3 - 
   4*Log[t] + 8*Log[-pp4 + t] + (14*Log[s + t])/3 - (17*Log[-pp4 + s + t])/2, 
  -2*Log[pp4] - (43*Log[s])/4 + (3*Log[t])/2 + (15*Log[s + t])/2 + 
   (15*Log[-pp4 + s + t])/4, (-5*Log[pp4])/3 - (71*Log[s])/12 + (3*Log[t])/2 + 
   (17*Log[s + t])/6 + (13*Log[-pp4 + s + t])/4, 
  Log[pp4]/6 + (35*Log[s])/12 - (5*Log[t])/4 + 2*Log[-pp4 + t] - 
   (11*Log[s + t])/6 - 2*Log[-pp4 + s + t], (-4*Log[pp4])/3 - (35*Log[s])/6 + 
   (9*Log[t])/4 - 2*Log[-pp4 + t] + (8*Log[s + t])/3 + 
   (17*Log[-pp4 + s + t])/4, (-19*Log[pp4])/6 - (11*Log[s])/3 + (3*Log[t])/2 - 
   2*Log[-pp4 + t] + (4*Log[s + t])/3 + 3*Log[-pp4 + s + t], 
  (-5*Log[pp4])/3 - (91*Log[s])/6 + (3*Log[t])/4 + (95*Log[s + t])/6 + 
   Log[-pp4 + s + t]/4, (4*Log[pp4])/3 + (5*Log[s])/6 - (5*Log[t])/4 + 
   (29*Log[s + t])/6 - (23*Log[-pp4 + s + t])/4, 
  (16*Log[pp4])/9 + (223*Log[s])/36 - (5*Log[t])/4 - (17*Log[s + t])/9 - 
   (29*Log[-pp4 + s + t])/6, (-5*Log[pp4])/6 - (13*Log[s])/3 - Log[t]/2 + 
   (14*Log[s + t])/3 + Log[-pp4 + s + t], (31*Log[pp4])/6 + (53*Log[s])/3 - 
   Log[t] - (43*Log[s + t])/3 - (15*Log[-pp4 + s + t])/2, 
  (-5*Log[pp4])/3 - (26*Log[s])/3 + Log[t] + (19*Log[s + t])/3 + 
   3*Log[-pp4 + s + t], (17*Log[pp4])/6 + (77*Log[s])/6 - 2*Log[t] - 
   (23*Log[s + t])/3 - 6*Log[-pp4 + s + t], (19*Log[pp4])/6 + (167*Log[s])/12 - 
   2*Log[t] - (53*Log[s + t])/6 - (25*Log[-pp4 + s + t])/4, 
  (5*Log[pp4])/6 + (5*Log[s])/6 + Log[t]/4 - (8*Log[s + t])/3 + 
   (3*Log[-pp4 + s + t])/4, -Log[pp4]/2 - (7*Log[s])/2 + Log[t]/2 + 
   3*Log[s + t] + Log[-pp4 + s + t]/2, (7*Log[pp4])/3 + (139*Log[s])/12 - 
   (3*Log[t])/2 - (49*Log[s + t])/6 - (17*Log[-pp4 + s + t])/4, 
  (2*Log[pp4])/3 - (7*Log[s])/3 + Log[t]/4 + (7*Log[s + t])/6 + 
   Log[-pp4 + s + t]/4, (-7*Log[pp4])/6 - (14*Log[s])/3 + Log[t]/2 + 
   (10*Log[s + t])/3 + 2*Log[-pp4 + s + t], -Log[pp4]/2 - Log[s]/2 + 
   Log[-pp4 + s + t], (-5*Log[pp4])/3 - (37*Log[s])/6 + Log[t] + 
   (10*Log[s + t])/3 + (7*Log[-pp4 + s + t])/2, 
  2*Log[pp4] + 2*Log[s] - 4*Log[s + t], Log[pp4]/3 + Log[s]/3 + Log[s + t]/3 - 
   Log[-pp4 + s + t], (5*Log[pp4])/6 + (7*Log[s])/3 - Log[t]/2 - 
   (2*Log[s + t])/3 - 2*Log[-pp4 + s + t], (2*Log[pp4])/3 + (8*Log[s])/3 - 
   (4*Log[s + t])/3 - 2*Log[-pp4 + s + t], (3*Log[pp4])/2 + (19*Log[s])/4 - 
   (3*Log[t])/2 - 2*Log[s + t] - (11*Log[-pp4 + s + t])/4, 
  (4*Log[pp4])/3 + (49*Log[s])/12 - (3*Log[t])/2 - (5*Log[s + t])/3 - 
   (9*Log[-pp4 + s + t])/4, (-5*Log[pp4])/6 - (17*Log[s])/6 + (3*Log[t])/4 + 
   (7*Log[s + t])/6 + (7*Log[-pp4 + s + t])/4, Log[pp4]/3 + (13*Log[s])/12 - 
   (2*Log[s + t])/3 - (3*Log[-pp4 + s + t])/4, 
  (77*Log[pp4])/36 + (29*Log[s])/9 - Log[t]/4 - (40*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/3, (5*Log[pp4])/6 + (11*Log[s])/6 - (3*Log[t])/4 - 
   Log[s + t]/6 - (7*Log[-pp4 + s + t])/4, (-11*Log[pp4])/18 - (23*Log[s])/18 + 
   Log[t]/4 + Log[s + t]/18 + (19*Log[-pp4 + s + t])/12, 
  (-5*Log[pp4])/18 - (17*Log[s])/18 + Log[t]/4 + (7*Log[s + t])/18 + 
   (7*Log[-pp4 + s + t])/12, (5*Log[pp4])/12 + (7*Log[s])/6 - 
   (5*Log[s + t])/6 - (3*Log[-pp4 + s + t])/4, 
  (-13*Log[pp4])/18 - (19*Log[s])/18 - Log[t]/4 + (29*Log[s + t])/18 + 
   (5*Log[-pp4 + s + t])/12, (7*Log[pp4])/18 + (13*Log[s])/18 + Log[t]/4 - 
   (17*Log[s + t])/18 - (5*Log[-pp4 + s + t])/12, 
  Log[pp4]/2 + Log[s] - Log[s + t] - Log[-pp4 + s + t]/2, 
  (11*Log[pp4])/6 + (11*Log[s])/6 - Log[t]/2 - (8*Log[s + t])/3 - 
   Log[-pp4 + s + t]/2, Log[pp4]/3 + Log[s]/12 - (2*Log[s + t])/3 + 
   Log[-pp4 + s + t]/4, (-5*Log[pp4])/6 - (7*Log[s])/3 + Log[t]/2 + 
   (2*Log[s + t])/3 + 2*Log[-pp4 + s + t], Log[pp4]/6 + (2*Log[s])/3 - 
   Log[s + t]/3 - Log[-pp4 + s + t]/2, Log[pp4]/6 + (11*Log[s])/12 - 
   Log[s + t]/3 - (3*Log[-pp4 + s + t])/4, Log[pp4]/6 + (5*Log[s])/12 - 
   Log[s + t]/3 - Log[-pp4 + s + t]/4, -Log[pp4]/3 - Log[s]/3 + 
   (2*Log[s + t])/3, Log[pp4]/6 + (11*Log[s])/12 - Log[s + t]/3 - 
   (3*Log[-pp4 + s + t])/4, Log[pp4]/6 + Log[s]/6 - Log[s + t]/3, 
  -Log[s]/4 + Log[-pp4 + s + t]/4, Log[pp4]/6 + Log[s]/6 - Log[s + t]/3, 
  -Log[pp4]/6 - (2*Log[s])/3 + Log[s + t]/3 + Log[-pp4 + s + t]/2, 
  (-2*Log[pp4])/3 - (7*Log[s])/6 + (4*Log[s + t])/3 + Log[-pp4 + s + t]/2, 
  (5*Log[pp4])/24 + (7*Log[s])/12 - (5*Log[s + t])/12 - 
   (3*Log[-pp4 + s + t])/8, -Log[pp4]/3 - Log[s]/3 + (2*Log[s + t])/3, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[-pp4 + s + t], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(5*Log[s])/3 - (5*Log[t])/3, (-37*Log[s])/9 + (9*Log[-pp4 + s])/4 + 
   (37*Log[t])/9 - (9*Log[-pp4 + s + t])/4, (-5*Log[s])/2 + (5*Log[t])/2, 
  (-8*Log[s])/3 + (8*Log[t])/3, (-8*Log[s])/3 + (8*Log[t])/3, 
  (-53*Log[s])/6 - 2*Log[-pp4 + s] + (53*Log[t])/6 + 2*Log[-pp4 + s + t], 
  (13*Log[s])/3 - (13*Log[t])/3, -Log[s] + Log[t], -2*Log[s] + 2*Log[t], 0, 
  (2*Log[s])/3 - (2*Log[t])/3, 0, Log[s]/2 - Log[-pp4 + s]/4 - Log[t]/2 + 
   Log[-pp4 + s + t]/4, (19*Log[s])/18 - (3*Log[-pp4 + s])/4 - (19*Log[t])/18 + 
   (3*Log[-pp4 + s + t])/4, (8*Log[s])/3 - (8*Log[t])/3, Log[s]/3 - Log[t]/3, 
  (-17*Log[s])/6 + (17*Log[t])/6, (4*Log[s])/3 - (4*Log[t])/3, 
  (-4*Log[s])/3 + (4*Log[t])/3, Log[s] - Log[t], 
  (-2*Log[s])/3 + (2*Log[t])/3, (-59*Log[s])/9 + 2*Log[-pp4 + s] + 
   (59*Log[t])/9 - 2*Log[-pp4 + s + t], (-4*Log[s])/3 + (4*Log[t])/3, 
  (4*Log[s])/3 - (4*Log[t])/3, -2*Log[s] + 2*Log[t], 
  (-119*Log[s])/9 - Log[-pp4 + s] + (119*Log[t])/9 + Log[-pp4 + s + t], 
  (-4*Log[s])/3 + (4*Log[t])/3, (-11*Log[s])/3 + (11*Log[t])/3, 
  -2*Log[s] + 2*Log[t], (-2*Log[s])/3 + (2*Log[t])/3, Log[s]/6 - Log[t]/6, 
  (-17*Log[s])/18 + (17*Log[t])/18, (41*Log[s])/18 - (41*Log[t])/18, 
  (-8*Log[s])/9 + Log[-pp4 + s]/2 + (8*Log[t])/9 - Log[-pp4 + s + t]/2, 
  Log[s]/3 - Log[t]/3, (-5*Log[s])/6 + (5*Log[t])/6, 
  (2*Log[s])/3 - (2*Log[t])/3, Log[s]/3 - Log[t]/3, 
  (-2*Log[s])/3 + (2*Log[t])/3, -Log[s]/3 + Log[t]/3, 
  (3*Log[s])/2 - (3*Log[t])/2, (-7*Log[s])/6 + (7*Log[t])/6, 
  (-5*Log[s])/6 + (5*Log[t])/6, (47*Log[s])/9 - 2*Log[-pp4 + s] - 
   (47*Log[t])/9 + 2*Log[-pp4 + s + t], (77*Log[s])/18 - 2*Log[-pp4 + s] - 
   (77*Log[t])/18 + 2*Log[-pp4 + s + t], (-5*Log[s])/6 + Log[-pp4 + s]/2 + 
   (5*Log[t])/6 - Log[-pp4 + s + t]/2, (-11*Log[s])/6 + Log[-pp4 + s]/2 + 
   (11*Log[t])/6 - Log[-pp4 + s + t]/2, -Log[s]/6 + Log[t]/6, 
  (43*Log[s])/9 - (9*Log[-pp4 + s])/4 - (43*Log[t])/9 + 
   (9*Log[-pp4 + s + t])/4, (11*Log[s])/3 - (11*Log[t])/3, 
  -2*Log[s] + 2*Log[t], 0, (-3*Log[s])/2 + (3*Log[t])/2, 
  (3*Log[s])/2 - (3*Log[t])/2, (7*Log[s])/6 - (7*Log[t])/6, 
  (-5*Log[s])/6 + (5*Log[t])/6, Log[s]/2 - Log[t]/2, -Log[s]/2 + Log[t]/2, 
  (4*Log[s])/3 - (4*Log[t])/3, -2*Log[s] + 2*Log[t], 
  (-4*Log[s])/3 + (4*Log[t])/3, Log[s]/2 - Log[t]/2, 
  (-3*Log[s])/2 + (3*Log[t])/2, (-4*Log[s])/3 + (4*Log[t])/3, 
  (65*Log[s])/6 - Log[-pp4 + s] - (65*Log[t])/6 + Log[-pp4 + s + t], 
  (35*Log[s])/2 - 2*Log[-pp4 + s] - (35*Log[t])/2 - Log[-pp4 + s + t], 
  (209*Log[s])/18 - Log[-pp4 + s] - (209*Log[t])/18 + Log[-pp4 + s + t], 
  (-5*Log[s])/3 + (5*Log[t])/3, (10*Log[s])/3 - (10*Log[t])/3, 
  -2*Log[s] + 2*Log[t], (11*Log[s])/3 - (11*Log[t])/3, 
  (13*Log[s])/3 - (13*Log[t])/3, Log[s]/6 - Log[t]/6, Log[s]/3 - Log[t]/3, 
  (8*Log[s])/3 - (8*Log[t])/3, (-2*Log[s])/3 + (2*Log[t])/3, 
  (-4*Log[s])/3 + (4*Log[t])/3, -Log[s] + Log[t], 
  (-10*Log[s])/3 + (10*Log[t])/3, -4*Log[s] + 4*Log[t], 
  (4*Log[s])/3 - (4*Log[t])/3, Log[s] - Log[t], 0, 
  (5*Log[s])/6 - (5*Log[t])/6, (5*Log[s])/6 - (5*Log[t])/6, 
  (-5*Log[s])/6 + (5*Log[t])/6, -Log[s]/6 + Log[t]/6, 
  (2*Log[s])/9 - Log[-pp4 + s]/4 - (2*Log[t])/9 + Log[-pp4 + s + t]/4, 
  (17*Log[s])/6 - Log[-pp4 + s] - (17*Log[t])/6 + Log[-pp4 + s + t], 
  (-29*Log[s])/18 + (29*Log[t])/18, (-5*Log[s])/18 + (5*Log[t])/18, 
  -Log[s]/2 + Log[-pp4 + s]/4 + Log[t]/2 - Log[-pp4 + s + t]/4, 
  (41*Log[s])/18 - Log[-pp4 + s] - (41*Log[t])/18 + Log[-pp4 + s + t], 
  (-11*Log[s])/18 + Log[-pp4 + s]/2 + (11*Log[t])/18 - Log[-pp4 + s + t]/2, 
  -Log[s] + Log[-pp4 + s]/2 + Log[t] - Log[-pp4 + s + t]/2, 
  -2*Log[s] + 2*Log[t], (-5*Log[s])/6 + (5*Log[t])/6, -Log[s] + Log[t], 
  (2*Log[s])/3 - (2*Log[t])/3, (5*Log[s])/6 - (5*Log[t])/6, 
  -Log[s]/6 + Log[t]/6, (2*Log[s])/3 - (2*Log[t])/3, Log[s]/6 - Log[t]/6, 
  -Log[s]/3 + Log[t]/3, -Log[s]/6 + Log[t]/6, -Log[s]/3 + Log[t]/3, 
  -Log[s]/2 + Log[t]/2, 0, (3*Log[s])/8 - (3*Log[t])/8, 
  (2*Log[s])/3 - (2*Log[t])/3, 0, 0, -Log[s]/2 + Log[t]/2, 0}, 
 {-8*Log[s] + 5*Log[t] + 3*Log[-pp4 + s + t], 
  (35*Log[s])/6 - (175*Log[t])/12 + (35*Log[-pp4 + s + t])/4, 
  (21*Log[s])/2 - (15*Log[t])/2 - 3*Log[-pp4 + s + t], 
  9*Log[s] - 8*Log[t] - Log[-pp4 + s + t], 8*Log[s] - 8*Log[t], 
  (39*Log[s])/2 - (49*Log[t])/2 + 5*Log[-pp4 + s + t], -13*Log[s] + 13*Log[t], 
  3*Log[s] - 3*Log[t], 6*Log[s] - 6*Log[t], 0, -2*Log[s] + 2*Log[t], 0, 
  -Log[s] + (7*Log[t])/4 - (3*Log[-pp4 + s + t])/4, 
  (-5*Log[s])/3 + (47*Log[t])/12 - (9*Log[-pp4 + s + t])/4, 
  -8*Log[s] + 8*Log[t], -Log[s] + Log[t], (17*Log[s])/2 - (17*Log[t])/2, 
  -4*Log[s] + 4*Log[t], 4*Log[s] - 4*Log[t], -3*Log[s] + 3*Log[t], 
  2*Log[s] - 2*Log[t], (47*Log[s])/3 - (65*Log[t])/3 + 6*Log[-pp4 + s + t], 
  4*Log[s] - 4*Log[t], -4*Log[s] + 4*Log[t], 6*Log[s] - 6*Log[t], 
  (98*Log[s])/3 - (116*Log[t])/3 + 6*Log[-pp4 + s + t], 4*Log[s] - 4*Log[t], 
  11*Log[s] - 11*Log[t], 6*Log[s] - 6*Log[t], 2*Log[s] - 2*Log[t], 
  -Log[s]/2 + Log[t]/2, (17*Log[s])/6 - (17*Log[t])/6, 
  (-41*Log[s])/6 + (41*Log[t])/6, (5*Log[s])/3 - (19*Log[t])/6 + 
   (3*Log[-pp4 + s + t])/2, -Log[s] + Log[t], (5*Log[s])/2 - (5*Log[t])/2, 
  -2*Log[s] + 2*Log[t], -Log[s] + Log[t], 2*Log[s] - 2*Log[t], 
  Log[s] - Log[t], (-9*Log[s])/2 + (9*Log[t])/2, (7*Log[s])/2 - (7*Log[t])/2, 
  (5*Log[s])/2 - (5*Log[t])/2, (-35*Log[s])/3 + (53*Log[t])/3 - 
   6*Log[-pp4 + s + t], (-53*Log[s])/6 + (89*Log[t])/6 - 6*Log[-pp4 + s + t], 
  (3*Log[s])/2 - 3*Log[t] + (3*Log[-pp4 + s + t])/2, 
  (9*Log[s])/2 - 6*Log[t] + (3*Log[-pp4 + s + t])/2, Log[s]/2 - Log[t]/2, 
  (-59*Log[s])/6 + (199*Log[t])/12 - (27*Log[-pp4 + s + t])/4, 
  -11*Log[s] + 11*Log[t], 6*Log[s] - 6*Log[t], 0, 
  (9*Log[s])/2 - (9*Log[t])/2, (-9*Log[s])/2 + (9*Log[t])/2, 
  (-7*Log[s])/2 + (7*Log[t])/2, (5*Log[s])/2 - (5*Log[t])/2, 
  (-3*Log[s])/2 + (3*Log[t])/2, (3*Log[s])/2 - (3*Log[t])/2, 
  -4*Log[s] + 4*Log[t], 6*Log[s] - 6*Log[t], 4*Log[s] - 4*Log[t], 
  (-3*Log[s])/2 + (3*Log[t])/2, (9*Log[s])/2 - (9*Log[t])/2, 
  4*Log[s] - 4*Log[t], (-55*Log[s])/2 + (61*Log[t])/2 - 3*Log[-pp4 + s + t], 
  (-91*Log[s])/2 + (103*Log[t])/2 - 6*Log[-pp4 + s + t], 
  (-179*Log[s])/6 + (197*Log[t])/6 - 6*Log[-pp4 + s + t], 5*Log[s] - 5*Log[t], 
  -10*Log[s] + 10*Log[t], 6*Log[s] - 6*Log[t], -11*Log[s] + 11*Log[t], 
  -13*Log[s] + 13*Log[t], -Log[s]/2 + Log[t]/2, -Log[s] + Log[t], 
  -8*Log[s] + 8*Log[t], 2*Log[s] - 2*Log[t], 4*Log[s] - 4*Log[t], 
  3*Log[s] - 3*Log[t], 10*Log[s] - 10*Log[t], 12*Log[s] - 12*Log[t], 
  -4*Log[s] + 4*Log[t], -3*Log[s] + 3*Log[t], 0, 
  (-5*Log[s])/2 + (5*Log[t])/2, (-5*Log[s])/2 + (5*Log[t])/2, 
  (5*Log[s])/2 - (5*Log[t])/2, Log[s]/2 - Log[t]/2, 
  -Log[s]/6 + (11*Log[t])/12 - (3*Log[-pp4 + s + t])/4, 
  (-13*Log[s])/2 + (19*Log[t])/2 - 3*Log[-pp4 + s + t], 
  (29*Log[s])/6 - (29*Log[t])/6, (5*Log[s])/6 - (5*Log[t])/6, 
  Log[s] - (7*Log[t])/4 + (3*Log[-pp4 + s + t])/4, 
  (-29*Log[s])/6 + (47*Log[t])/6 - 3*Log[-pp4 + s + t], 
  (5*Log[s])/6 - (7*Log[t])/3 + (3*Log[-pp4 + s + t])/2, 
  2*Log[s] - (7*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 6*Log[s] - 6*Log[t], 
  (5*Log[s])/2 - (5*Log[t])/2, 3*Log[s] - 3*Log[t], -2*Log[s] + 2*Log[t], 
  (-5*Log[s])/2 + (5*Log[t])/2, Log[s]/2 - Log[t]/2, -2*Log[s] + 2*Log[t], 
  -Log[s]/2 + Log[t]/2, Log[s] - Log[t], Log[s]/2 - Log[t]/2, 
  Log[s] - Log[t], Log[s] - (3*Log[t])/2 + Log[-pp4 + s + t]/2, 
  -Log[s]/2 + Log[-pp4 + s + t]/2, (-5*Log[s])/4 + (9*Log[t])/8 + 
   Log[-pp4 + s + t]/8, -2*Log[s] + 2*Log[t], 0, 0, 
  (3*Log[s])/2 - (3*Log[t])/2, 0}, {0, 0, -2*Log[pp4] + 2*Log[t], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2*Log[pp4] - 2*Log[t], 0, 0, 0, 0, 0, -4*Log[pp4] + 4*Log[-pp4 + s], 0, 0, 
  -Log[pp4] - 3*Log[s] + 4*Log[-pp4 + s] - 3*Log[-pp4 + s + t], 
  2*Log[pp4] - 4*Log[-pp4 + s] + 2*Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(28*Log[pp4])/3 + (4*Log[s])/3 - 
   (64*Log[-pp4 + s])/3 + 2*Log[t] + (26*Log[-pp4 + s + t])/3, 
  (89*Log[pp4])/36 - (23*Log[s])/9 + Log[-pp4 + s]/6 - (7*Log[t])/4 + 
   (5*Log[-pp4 + s + t])/3, (3*Log[pp4])/4 - (27*Log[s])/2 + 
   (43*Log[-pp4 + s])/2 - (35*Log[t])/4, (-31*Log[pp4])/6 - (19*Log[s])/3 + 
   23*Log[-pp4 + s] - (11*Log[t])/2 - 6*Log[-pp4 + s + t], 
  (-7*Log[pp4])/2 + (5*Log[s])/3 + (11*Log[-pp4 + s])/3 + 3*Log[t] - 
   (29*Log[-pp4 + s + t])/6, -Log[pp4] - (5*Log[s])/3 + (16*Log[-pp4 + s])/3 - 
   (3*Log[t])/4 - (23*Log[-pp4 + s + t])/12, (11*Log[pp4])/3 + (59*Log[s])/12 - 
   (103*Log[-pp4 + s])/6 + (15*Log[t])/4 + (29*Log[-pp4 + s + t])/6, 
  (-7*Log[pp4])/2 + (3*Log[s])/2 + 4*Log[-pp4 + s] + 2*Log[t] - 
   4*Log[-pp4 + s + t], (-11*Log[pp4])/6 + (11*Log[-pp4 + s])/3 + Log[t] - 
   (17*Log[-pp4 + s + t])/6, -Log[pp4]/2 + Log[-pp4 + s] - Log[-pp4 + s + t]/2, 
  (4*Log[pp4])/3 - (2*Log[s])/3 - (4*Log[-pp4 + s])/3 - Log[t] + 
   (5*Log[-pp4 + s + t])/3, 0, (-9*Log[pp4])/4 + (9*Log[-pp4 + s])/2 - 
   (9*Log[-pp4 + s + t])/4, (11*Log[pp4])/36 - (13*Log[s])/18 + 
   (5*Log[-pp4 + s])/6 - Log[t]/2 + Log[-pp4 + s + t]/12, 
  (13*Log[pp4])/6 + Log[s]/3 - 5*Log[-pp4 + s] + (5*Log[-pp4 + s + t])/2, 
  (17*Log[pp4])/6 - (5*Log[s])/6 - 4*Log[-pp4 + s] + 2*Log[-pp4 + s + t], 
  (-11*Log[pp4])/6 - (5*Log[s])/12 + (9*Log[-pp4 + s])/2 + Log[t] - 
   (13*Log[-pp4 + s + t])/4, (2*Log[s])/3 - (4*Log[-pp4 + s])/3 + 
   (2*Log[-pp4 + s + t])/3, -Log[pp4]/6 - Log[s]/6 + (2*Log[-pp4 + s])/3 + 
   Log[t]/2 - (5*Log[-pp4 + s + t])/6, -Log[pp4]/3 + Log[s]/2 - 
   Log[-pp4 + s]/3 + Log[-pp4 + s + t]/6, (-2*Log[pp4])/3 - Log[s]/3 + 
   2*Log[-pp4 + s] - Log[-pp4 + s + t], (59*Log[pp4])/18 - (275*Log[s])/18 + 
   24*Log[-pp4 + s] - 14*Log[t] + 2*Log[-pp4 + s + t], 
  (5*Log[pp4])/2 - (7*Log[s])/6 - (8*Log[-pp4 + s])/3 - Log[t]/2 + 
   (11*Log[-pp4 + s + t])/6, (-5*Log[pp4])/3 + (25*Log[s])/6 - 5*Log[-pp4 + s] + 
   (7*Log[t])/2 - Log[-pp4 + s + t], (-17*Log[pp4])/6 - 2*Log[s] + 
   (29*Log[-pp4 + s])/3 - Log[t] - (23*Log[-pp4 + s + t])/6, 
  (22*Log[pp4])/9 - Log[s]/9 - (14*Log[-pp4 + s])/3 + Log[t] + 
   (4*Log[-pp4 + s + t])/3, (-7*Log[pp4])/6 - (5*Log[s])/3 + 
   (17*Log[-pp4 + s])/3 - Log[t] - (11*Log[-pp4 + s + t])/6, 
  (-13*Log[pp4])/3 + (2*Log[s])/3 + (22*Log[-pp4 + s])/3 + (5*Log[t])/2 - 
   (37*Log[-pp4 + s + t])/6, Log[pp4]/2 - Log[s] + Log[-pp4 + s] - 
   Log[-pp4 + s + t]/2, (-5*Log[pp4])/2 + Log[s]/6 + (14*Log[-pp4 + s])/3 + 
   Log[t]/2 - (17*Log[-pp4 + s + t])/6, (-31*Log[pp4])/12 + Log[s]/12 + 
   5*Log[-pp4 + s] - (5*Log[-pp4 + s + t])/2, (-17*Log[pp4])/18 - (2*Log[s])/9 + 
   (7*Log[-pp4 + s])/3 + Log[t]/4 - (17*Log[-pp4 + s + t])/12, 
  (-14*Log[pp4])/9 + (25*Log[s])/18 + Log[-pp4 + s]/3 + Log[t]/4 - 
   (5*Log[-pp4 + s + t])/12, (-7*Log[pp4])/18 + (5*Log[s])/9 - Log[-pp4 + s]/3 + 
   Log[t]/2 - Log[-pp4 + s + t]/3, -Log[pp4]/6 + Log[s]/6, 
  (5*Log[pp4])/4 - (11*Log[s])/12 - (2*Log[-pp4 + s])/3 - Log[t]/2 + 
   (5*Log[-pp4 + s + t])/6, (-13*Log[pp4])/6 + (5*Log[s])/6 + 
   (8*Log[-pp4 + s])/3 + Log[t]/2 - (11*Log[-pp4 + s + t])/6, 
  (3*Log[pp4])/2 - Log[s]/3 - (7*Log[-pp4 + s])/3 - Log[t]/2 + 
   (5*Log[-pp4 + s + t])/3, (-25*Log[pp4])/6 - Log[s]/3 + 9*Log[-pp4 + s] - 
   (9*Log[-pp4 + s + t])/2, -5*Log[pp4] + (37*Log[s])/3 - (44*Log[-pp4 + s])/3 + 
   (25*Log[t])/2 - (31*Log[-pp4 + s + t])/6, (13*Log[pp4])/4 - Log[s]/4 - 
   6*Log[-pp4 + s] - Log[t] + 4*Log[-pp4 + s + t], 
  (5*Log[pp4])/12 + (23*Log[s])/12 - (14*Log[-pp4 + s])/3 + (5*Log[t])/2 - 
   Log[-pp4 + s + t]/6, Log[pp4]/4 - (59*Log[s])/12 + (28*Log[-pp4 + s])/3 - 
   (9*Log[t])/2 - Log[-pp4 + s + t]/6, (-41*Log[pp4])/18 + (19*Log[s])/9 + 
   Log[-pp4 + s]/3 + (3*Log[t])/2 - (5*Log[-pp4 + s + t])/3, 
  (-23*Log[pp4])/9 + (98*Log[s])/9 - (50*Log[-pp4 + s])/3 + (43*Log[t])/4 - 
   (29*Log[-pp4 + s + t])/12, (11*Log[pp4])/12 - (53*Log[s])/12 + 
   7*Log[-pp4 + s] - (9*Log[t])/2 + Log[-pp4 + s + t], 
  (-5*Log[pp4])/12 + (19*Log[s])/12 - (7*Log[-pp4 + s])/3 + 2*Log[t] - 
   (5*Log[-pp4 + s + t])/6, -Log[pp4]/2 - Log[s]/3 + (5*Log[-pp4 + s])/3 - 
   Log[t]/4 - (7*Log[-pp4 + s + t])/12, (-59*Log[pp4])/36 + (44*Log[s])/9 - 
   (13*Log[-pp4 + s])/2 + (19*Log[t])/4 - (3*Log[-pp4 + s + t])/2, 
  (-19*Log[pp4])/6 + (16*Log[s])/3 - (13*Log[-pp4 + s])/3 + (7*Log[t])/2 - 
   (4*Log[-pp4 + s + t])/3, (11*Log[pp4])/4 - (7*Log[s])/2 + 
   (3*Log[-pp4 + s])/2 - (5*Log[t])/2 + (7*Log[-pp4 + s + t])/4, 
  (3*Log[pp4])/4 - (7*Log[s])/4 + 2*Log[-pp4 + s] - (7*Log[t])/4 + 
   (3*Log[-pp4 + s + t])/4, (-7*Log[pp4])/12 + (9*Log[s])/4 - 
   (10*Log[-pp4 + s])/3 + 3*Log[t] - (4*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/12 - (7*Log[s])/2 + (37*Log[-pp4 + s])/6 - (17*Log[t])/4 + 
   (7*Log[-pp4 + s + t])/6, (-7*Log[pp4])/4 + Log[s]/12 + (10*Log[-pp4 + s])/3 - 
   Log[t]/2 - (7*Log[-pp4 + s + t])/6, Log[pp4]/4 + (25*Log[s])/12 - 
   (14*Log[-pp4 + s])/3 + (5*Log[t])/2 - Log[-pp4 + s + t]/6, 
  (-5*Log[pp4])/12 + (19*Log[s])/4 - (26*Log[-pp4 + s])/3 + (9*Log[t])/2 - 
   Log[-pp4 + s + t]/6, -Log[pp4]/12 - Log[s]/4 + (2*Log[-pp4 + s])/3 - 
   Log[-pp4 + s + t]/3, (13*Log[pp4])/6 + (2*Log[s])/3 - (5*Log[-pp4 + s])/3 - 
   4*Log[t] + (17*Log[-pp4 + s + t])/6, -2*Log[pp4] + Log[s]/2 + 
   3*Log[-pp4 + s] + (3*Log[t])/2 - 3*Log[-pp4 + s + t], 
  (-5*Log[pp4])/3 + (5*Log[s])/6 + (5*Log[-pp4 + s])/3 + (3*Log[t])/2 - 
   (7*Log[-pp4 + s + t])/3, (7*Log[pp4])/6 - Log[s] - Log[-pp4 + s]/3 - 
   (5*Log[t])/4 + (17*Log[-pp4 + s + t])/12, (-7*Log[pp4])/3 + (3*Log[s])/2 + 
   (5*Log[-pp4 + s])/3 + (9*Log[t])/4 - (37*Log[-pp4 + s + t])/12, 
  (-7*Log[pp4])/6 - Log[s]/6 + (8*Log[-pp4 + s])/3 + Log[t]/2 - 
   (11*Log[-pp4 + s + t])/6, (-5*Log[pp4])/3 + (5*Log[s])/3 + (3*Log[t])/4 - 
   (3*Log[-pp4 + s + t])/4, (4*Log[pp4])/3 + 2*Log[s] - (20*Log[-pp4 + s])/3 - 
   (5*Log[t])/4 + (55*Log[-pp4 + s + t])/12, (16*Log[pp4])/9 + (19*Log[s])/18 - 
   (17*Log[-pp4 + s])/3 - (5*Log[t])/4 + (49*Log[-pp4 + s + t])/12, 
  (-5*Log[pp4])/6 - (4*Log[s])/3 + (13*Log[-pp4 + s])/3 - Log[t]/2 - 
   (5*Log[-pp4 + s + t])/3, (31*Log[pp4])/6 - (7*Log[s])/3 - 
   (29*Log[-pp4 + s])/3 + (23*Log[-pp4 + s + t])/6, 
  (-5*Log[pp4])/3 + (10*Log[-pp4 + s])/3 + Log[t] - (8*Log[-pp4 + s + t])/3, 
  (17*Log[pp4])/6 - Log[s]/6 - (16*Log[-pp4 + s])/3 - 2*Log[t] + 
   (14*Log[-pp4 + s + t])/3, (19*Log[pp4])/6 + Log[s]/6 - (20*Log[-pp4 + s])/3 - 
   2*Log[t] + (16*Log[-pp4 + s + t])/3, -Log[pp4]/6 + Log[s]/3 - 
   Log[-pp4 + s]/3 + Log[t]/4 - Log[-pp4 + s + t]/12, 
  -Log[pp4]/2 + (2*Log[s])/3 - Log[-pp4 + s]/3 + Log[t]/2 - Log[-pp4 + s + t]/3, 
  (7*Log[pp4])/3 - Log[s]/6 - (13*Log[-pp4 + s])/3 - (3*Log[t])/2 + 
   (11*Log[-pp4 + s + t])/3, -Log[pp4]/3 - Log[s]/12 + (5*Log[-pp4 + s])/6 + 
   Log[t]/4 - (2*Log[-pp4 + s + t])/3, (-7*Log[pp4])/6 - Log[s]/6 + 
   (8*Log[-pp4 + s])/3 + Log[t]/2 - (11*Log[-pp4 + s + t])/6, 
  -Log[pp4]/2 - Log[s]/2 + 2*Log[-pp4 + s] - Log[-pp4 + s + t], 
  (-5*Log[pp4])/3 + Log[s]/3 + (8*Log[-pp4 + s])/3 + Log[t] - 
   (7*Log[-pp4 + s + t])/3, 2*Log[pp4] - 2*Log[s], 
  Log[pp4]/3 + (2*Log[s])/3 - 2*Log[-pp4 + s] + Log[-pp4 + s + t], 
  (5*Log[pp4])/6 - (5*Log[-pp4 + s])/3 - Log[t]/2 + (4*Log[-pp4 + s + t])/3, 
  (2*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  (3*Log[pp4])/2 - (13*Log[s])/12 - (5*Log[-pp4 + s])/6 - (3*Log[t])/2 + 
   (23*Log[-pp4 + s + t])/12, (4*Log[pp4])/3 - (13*Log[s])/12 - 
   Log[-pp4 + s]/2 - (3*Log[t])/2 + (7*Log[-pp4 + s + t])/4, 
  (-5*Log[pp4])/6 + Log[s]/3 + Log[-pp4 + s] + (3*Log[t])/4 - 
   (5*Log[-pp4 + s + t])/4, Log[pp4]/3 - Log[s]/12 - Log[-pp4 + s]/2 + 
   Log[-pp4 + s + t]/4, (77*Log[pp4])/36 - (25*Log[s])/18 - 
   (3*Log[-pp4 + s])/2 - Log[t]/4 + Log[-pp4 + s + t], 
  (5*Log[pp4])/6 - Log[s]/3 - Log[-pp4 + s] - (3*Log[t])/4 + 
   (5*Log[-pp4 + s + t])/4, (-11*Log[pp4])/18 - (5*Log[s])/9 + 
   (7*Log[-pp4 + s])/3 + Log[t]/4 - (17*Log[-pp4 + s + t])/12, 
  (-5*Log[pp4])/18 + Log[s]/9 + Log[-pp4 + s]/3 + Log[t]/4 - 
   (5*Log[-pp4 + s + t])/12, (5*Log[pp4])/12 - (5*Log[-pp4 + s])/6 + 
   (5*Log[-pp4 + s + t])/12, (-13*Log[pp4])/18 - Log[s]/9 + 
   (5*Log[-pp4 + s])/3 - Log[t]/4 - (7*Log[-pp4 + s + t])/12, 
  (7*Log[pp4])/18 + (4*Log[s])/9 - (5*Log[-pp4 + s])/3 + Log[t]/4 + 
   (7*Log[-pp4 + s + t])/12, Log[pp4]/2 - Log[-pp4 + s] + Log[-pp4 + s + t]/2, 
  (11*Log[pp4])/6 - (3*Log[s])/2 - (2*Log[-pp4 + s])/3 - Log[t]/2 + 
   (5*Log[-pp4 + s + t])/6, Log[pp4]/3 - (5*Log[s])/12 + Log[-pp4 + s]/6 - 
   Log[-pp4 + s + t]/12, (-5*Log[pp4])/6 + (5*Log[-pp4 + s])/3 + Log[t]/2 - 
   (4*Log[-pp4 + s + t])/3, Log[pp4]/6 + Log[s]/3 - Log[-pp4 + s] + 
   Log[-pp4 + s + t]/2, Log[pp4]/6 + (5*Log[s])/12 - (7*Log[-pp4 + s])/6 + 
   (7*Log[-pp4 + s + t])/12, Log[pp4]/6 - Log[s]/12 - Log[-pp4 + s]/6 + 
   Log[-pp4 + s + t]/12, -Log[pp4]/3 + Log[s]/3, 
  Log[pp4]/6 + Log[s]/12 - Log[-pp4 + s]/2 + Log[-pp4 + s + t]/4, 
  Log[pp4]/6 - Log[s]/6, -Log[s]/12 + Log[-pp4 + s]/6 - Log[-pp4 + s + t]/12, 
  Log[pp4]/6 - Log[s]/6, -Log[pp4]/6 - Log[s]/2 + (4*Log[-pp4 + s])/3 - 
   (2*Log[-pp4 + s + t])/3, (-2*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - 
   (2*Log[-pp4 + s + t])/3, (5*Log[pp4])/24 + Log[s]/8 - (2*Log[-pp4 + s])/3 + 
   Log[-pp4 + s + t]/3, -Log[pp4]/3 + Log[s]/3, 0, 0, 0, 0}, 
 {(-94*Log[pp4])/9 + (209*Log[s])/9 + (16*Log[-pp4 + s])/3 - (173*Log[t])/9 + 
   (10*Log[-pp4 + s + t])/9, (223*Log[pp4])/54 - (413*Log[s])/54 + 
   (47*Log[-pp4 + s])/12 + (112*Log[t])/27 - (491*Log[-pp4 + s + t])/108, 
  2*Log[pp4] - 20*Log[s] + (43*Log[-pp4 + s])/2 + (3*Log[t])/2 - 
   5*Log[-pp4 + s + t], (58*Log[pp4])/9 - (191*Log[s])/9 + 6*Log[-pp4 + s] + 
   (92*Log[t])/9 - (13*Log[-pp4 + s + t])/9, (61*Log[pp4])/9 - (80*Log[s])/9 - 
   (26*Log[-pp4 + s])/3 + (98*Log[t])/9 - Log[-pp4 + s + t]/9, 
  (97*Log[pp4])/18 - (67*Log[s])/9 - (10*Log[-pp4 + s])/3 + (35*Log[t])/18 + 
   (31*Log[-pp4 + s + t])/9, (-35*Log[pp4])/9 + (251*Log[s])/18 - 
   (35*Log[-pp4 + s])/6 - (22*Log[t])/9 - (16*Log[-pp4 + s + t])/9, 
  (4*Log[pp4])/3 - (5*Log[s])/3 - 4*Log[-pp4 + s] + (5*Log[t])/3 + 
   (8*Log[-pp4 + s + t])/3, (5*Log[pp4])/3 + (2*Log[s])/3 - 
   (14*Log[-pp4 + s])/3 + (4*Log[t])/3 + Log[-pp4 + s + t], 
  -Log[pp4] + 2*Log[s] - 2*Log[t] + Log[-pp4 + s + t], 
  (-22*Log[pp4])/9 + (20*Log[s])/9 + (16*Log[-pp4 + s])/3 - (38*Log[t])/9 - 
   (8*Log[-pp4 + s + t])/9, 0, (-4*Log[pp4])/3 + (13*Log[s])/6 + 
   (11*Log[-pp4 + s])/4 - (13*Log[t])/6 - (17*Log[-pp4 + s + t])/12, 
  (-40*Log[pp4])/27 + (49*Log[s])/54 + (5*Log[-pp4 + s])/4 - (103*Log[t])/54 + 
   (133*Log[-pp4 + s + t])/108, (2*Log[pp4])/9 - (10*Log[s])/9 - 
   2*Log[-pp4 + s] + (28*Log[t])/9 - (2*Log[-pp4 + s + t])/9, 
  (-2*Log[pp4])/9 + (19*Log[s])/9 - Log[t]/9 - (16*Log[-pp4 + s + t])/9, 
  (61*Log[pp4])/18 - (35*Log[s])/18 - (11*Log[-pp4 + s])/2 + (71*Log[t])/18 + 
   Log[-pp4 + s + t]/9, (-11*Log[pp4])/9 + (10*Log[s])/9 + (4*Log[-pp4 + s])/3 - 
   (10*Log[t])/9 - Log[-pp4 + s + t]/9, (23*Log[pp4])/9 - (25*Log[s])/9 - 
   (14*Log[-pp4 + s])/3 + (34*Log[t])/9 + (10*Log[-pp4 + s + t])/9, 
  -Log[s] - (2*Log[-pp4 + s])/3 + Log[t] + (2*Log[-pp4 + s + t])/3, 
  (16*Log[pp4])/9 - (26*Log[s])/9 + (26*Log[t])/9 - (16*Log[-pp4 + s + t])/9, 
  (-14*Log[pp4])/27 - (551*Log[s])/27 + (122*Log[-pp4 + s])/3 - 
   (205*Log[t])/27 - (328*Log[-pp4 + s + t])/27, 
  (-7*Log[pp4])/9 + (17*Log[s])/9 + (8*Log[-pp4 + s])/3 - (26*Log[t])/9 - 
   (8*Log[-pp4 + s + t])/9, (19*Log[pp4])/9 + (13*Log[s])/9 - 11*Log[-pp4 + s] + 
   (50*Log[t])/9 + (17*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 - (14*Log[s])/3 + 
   (19*Log[-pp4 + s])/3 - (10*Log[t])/3 + (7*Log[-pp4 + s + t])/3, 
  (268*Log[pp4])/27 - (233*Log[s])/27 - (23*Log[-pp4 + s])/3 + 
   (179*Log[t])/27 - (7*Log[-pp4 + s + t])/27, 
  (-10*Log[pp4])/9 - (22*Log[s])/9 + (19*Log[-pp4 + s])/3 - (32*Log[t])/9 + 
   (7*Log[-pp4 + s + t])/9, (37*Log[pp4])/9 - (32*Log[s])/9 - 
   (22*Log[-pp4 + s])/3 + (41*Log[t])/9 + (20*Log[-pp4 + s + t])/9, 
  (4*Log[pp4])/3 - (2*Log[s])/3 + Log[-pp4 + s] + (2*Log[t])/3 - 
   (7*Log[-pp4 + s + t])/3, (13*Log[pp4])/9 - (29*Log[s])/9 - 
   (8*Log[-pp4 + s])/3 + (20*Log[t])/9 + (20*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/9 - (59*Log[s])/18 - Log[-pp4 + s] + (23*Log[t])/18 + 
   (22*Log[-pp4 + s + t])/9, (19*Log[pp4])/54 + (20*Log[s])/27 - Log[-pp4 + s] - 
   (13*Log[t])/54 + (4*Log[-pp4 + s + t])/27, 
  (23*Log[pp4])/54 - (17*Log[s])/27 - (5*Log[-pp4 + s])/3 + (169*Log[t])/54 - 
   (34*Log[-pp4 + s + t])/27, (37*Log[pp4])/27 - (23*Log[s])/27 - 
   (3*Log[-pp4 + s])/2 + (50*Log[t])/27 - (47*Log[-pp4 + s + t])/54, 
  (-2*Log[pp4])/9 + Log[s]/9 - Log[t]/9 + (2*Log[-pp4 + s + t])/9, 
  (-10*Log[pp4])/9 + (37*Log[s])/18 + (8*Log[-pp4 + s])/3 - (55*Log[t])/18 - 
   (5*Log[-pp4 + s + t])/9, (11*Log[pp4])/9 - (19*Log[s])/9 - 
   (8*Log[-pp4 + s])/3 + (28*Log[t])/9 + (4*Log[-pp4 + s + t])/9, 
  (-5*Log[pp4])/9 - (2*Log[s])/9 + Log[-pp4 + s]/3 - (7*Log[t])/9 + 
   (11*Log[-pp4 + s + t])/9, (40*Log[pp4])/9 - (74*Log[s])/9 - 3*Log[-pp4 + s] + 
   (74*Log[t])/9 - (13*Log[-pp4 + s + t])/9, (71*Log[pp4])/9 + (86*Log[s])/9 - 
   (106*Log[-pp4 + s])/3 + (139*Log[t])/9 + (22*Log[-pp4 + s + t])/9, 
  -5*Log[pp4] + (13*Log[s])/2 + 6*Log[-pp4 + s] - (17*Log[t])/2 + 
   Log[-pp4 + s + t], (10*Log[pp4])/9 + (71*Log[s])/18 - (22*Log[-pp4 + s])/3 + 
   (19*Log[t])/18 + (11*Log[-pp4 + s + t])/9, 
  (2*Log[pp4])/9 - (155*Log[s])/18 + (32*Log[-pp4 + s])/3 - (7*Log[t])/18 - 
   (17*Log[-pp4 + s + t])/9, (-97*Log[pp4])/27 + (134*Log[s])/27 - 
   5*Log[-pp4 + s] - (53*Log[t])/27 + (151*Log[-pp4 + s + t])/27, 
  (-67*Log[pp4])/54 + (532*Log[s])/27 - (92*Log[-pp4 + s])/3 + (97*Log[t])/54 + 
   (281*Log[-pp4 + s + t])/27, (-10*Log[pp4])/9 - (107*Log[s])/18 + 
   (25*Log[-pp4 + s])/2 - (55*Log[t])/18 - (43*Log[-pp4 + s + t])/18, 
  (23*Log[pp4])/9 + (13*Log[s])/18 - (37*Log[-pp4 + s])/6 + (59*Log[t])/18 - 
   (7*Log[-pp4 + s + t])/18, (11*Log[pp4])/18 - (14*Log[s])/9 + 
   Log[-pp4 + s]/3 + (19*Log[t])/18 - (4*Log[-pp4 + s + t])/9, 
  (-175*Log[pp4])/54 + (605*Log[s])/54 - (175*Log[-pp4 + s])/12 - 
   (46*Log[t])/27 + (899*Log[-pp4 + s + t])/108, 
  (-7*Log[pp4])/9 + (44*Log[s])/9 - (23*Log[-pp4 + s])/3 + (19*Log[t])/9 + 
   (13*Log[-pp4 + s + t])/9, (-5*Log[pp4])/6 - (4*Log[s])/3 + 
   (13*Log[-pp4 + s])/2 - (11*Log[t])/3 - (2*Log[-pp4 + s + t])/3, 
  (-3*Log[pp4])/2 - Log[s]/2 + 5*Log[-pp4 + s] - 3*Log[t], 
  (5*Log[pp4])/3 + (25*Log[s])/6 - (26*Log[-pp4 + s])/3 + (11*Log[t])/6 + 
   Log[-pp4 + s + t], -3*Log[pp4] - 5*Log[s] + (89*Log[-pp4 + s])/6 - 
   (9*Log[t])/2 - (7*Log[-pp4 + s + t])/3, (2*Log[pp4])/9 - (47*Log[s])/18 + 
   (2*Log[-pp4 + s])/3 + (29*Log[t])/18 + Log[-pp4 + s + t]/9, 
  (8*Log[pp4])/9 + (73*Log[s])/18 - (22*Log[-pp4 + s])/3 + (17*Log[t])/18 + 
   (13*Log[-pp4 + s + t])/9, (2*Log[pp4])/3 + (43*Log[s])/6 - 
   (34*Log[-pp4 + s])/3 + (11*Log[t])/6 + (5*Log[-pp4 + s + t])/3, 
  Log[pp4] - (3*Log[s])/2 - (2*Log[-pp4 + s])/3 + (3*Log[t])/2 - 
   Log[-pp4 + s + t]/3, (-44*Log[pp4])/9 + (76*Log[s])/9 + 
   (11*Log[-pp4 + s])/3 - (76*Log[t])/9 + (11*Log[-pp4 + s + t])/9, 
  (7*Log[pp4])/3 + (19*Log[s])/3 - 9*Log[-pp4 + s] + (8*Log[t])/3 - 
   6*Log[s + t] + (11*Log[-pp4 + s + t])/3, (23*Log[pp4])/9 - (7*Log[s])/9 - 
   (17*Log[-pp4 + s])/3 + (34*Log[t])/9 + Log[-pp4 + s + t]/9, 
  (-11*Log[pp4])/6 + (5*Log[s])/3 + (10*Log[-pp4 + s])/3 - (19*Log[t])/6, 
  (23*Log[pp4])/6 - (8*Log[s])/3 - (20*Log[-pp4 + s])/3 + (37*Log[t])/6 - 
   (2*Log[-pp4 + s + t])/3, (5*Log[pp4])/9 - (7*Log[s])/9 - 
   (2*Log[-pp4 + s])/3 - (2*Log[t])/9 + (10*Log[-pp4 + s + t])/9, 
  (-121*Log[pp4])/18 + (73*Log[s])/9 - Log[-pp4 + s] - (47*Log[t])/18 + 
   (20*Log[-pp4 + s + t])/9, (-29*Log[pp4])/2 + 10*Log[s] + 
   (32*Log[-pp4 + s])/3 - (9*Log[t])/2 - (5*Log[-pp4 + s + t])/3, 
  (-439*Log[pp4])/54 + (166*Log[s])/27 + (16*Log[-pp4 + s])/3 - 
   (251*Log[t])/54 + (35*Log[-pp4 + s + t])/27, 
  (7*Log[pp4])/9 + (28*Log[s])/9 - (19*Log[-pp4 + s])/3 - Log[t]/9 + 
   (23*Log[-pp4 + s + t])/9, (-32*Log[pp4])/9 - (2*Log[s])/9 + 
   (35*Log[-pp4 + s])/3 - (34*Log[t])/9 - (37*Log[-pp4 + s + t])/9, 
  (4*Log[pp4])/3 + Log[s]/3 - (22*Log[-pp4 + s])/3 + (5*Log[t])/3 + 
   Log[-pp4 + s + t], (-28*Log[pp4])/9 + (23*Log[s])/9 + (16*Log[-pp4 + s])/3 - 
   (5*Log[t])/9 - (38*Log[-pp4 + s + t])/9, (-32*Log[pp4])/9 + (25*Log[s])/9 + 
   (14*Log[-pp4 + s])/3 - (25*Log[t])/9 - (10*Log[-pp4 + s + t])/9, 
  (13*Log[pp4])/18 - (19*Log[s])/9 - (2*Log[-pp4 + s])/3 + (29*Log[t])/18 + 
   (4*Log[-pp4 + s + t])/9, Log[pp4]/9 + (4*Log[s])/9 + Log[-pp4 + s]/3 + 
   (5*Log[t])/9 - (13*Log[-pp4 + s + t])/9, (-19*Log[pp4])/9 - (13*Log[s])/9 + 
   (19*Log[-pp4 + s])/3 - (14*Log[t])/9 - (11*Log[-pp4 + s + t])/9, 
  (-2*Log[pp4])/9 + (11*Log[s])/18 + Log[-pp4 + s]/6 - (10*Log[t])/9 + 
   (5*Log[-pp4 + s + t])/9, (5*Log[pp4])/9 - (7*Log[s])/9 - 
   (2*Log[-pp4 + s])/3 - (2*Log[t])/9 + (10*Log[-pp4 + s + t])/9, 
  2*Log[pp4] - 3*Log[s] + 3*Log[t] - 2*Log[-pp4 + s + t], 
  (29*Log[pp4])/9 - (10*Log[s])/9 - (14*Log[-pp4 + s])/3 + (28*Log[t])/9 - 
   (5*Log[-pp4 + s + t])/9, (8*Log[pp4])/3 - (4*Log[s])/3 + (4*Log[t])/3 - 
   (8*Log[-pp4 + s + t])/3, (-20*Log[pp4])/9 + (28*Log[s])/9 - (28*Log[t])/9 + 
   (20*Log[-pp4 + s + t])/9, -Log[pp4]/3 - (4*Log[s])/3 + (5*Log[-pp4 + s])/3 + 
   Log[t]/3 - Log[-pp4 + s + t]/3, (-4*Log[pp4])/3 + (8*Log[s])/3 + 
   (4*Log[-pp4 + s])/3 - (8*Log[t])/3, (-49*Log[pp4])/18 + (29*Log[s])/18 + 
   (29*Log[-pp4 + s])/6 - (83*Log[t])/18 + (8*Log[-pp4 + s + t])/9, 
  (-43*Log[pp4])/18 + (17*Log[s])/18 + (9*Log[-pp4 + s])/2 - (71*Log[t])/18 + 
   (8*Log[-pp4 + s + t])/9, (31*Log[pp4])/18 - (10*Log[s])/9 - 3*Log[-pp4 + s] + 
   (47*Log[t])/18 - (2*Log[-pp4 + s + t])/9, 
  (-7*Log[pp4])/18 + (17*Log[s])/18 + Log[-pp4 + s]/2 - (17*Log[t])/18 - 
   Log[-pp4 + s + t]/9, (13*Log[pp4])/54 - (65*Log[s])/54 + 
   (13*Log[-pp4 + s])/12 + (19*Log[t])/27 - (89*Log[-pp4 + s + t])/108, 
  (-43*Log[pp4])/18 + (4*Log[s])/9 + 2*Log[-pp4 + s] - (35*Log[t])/18 + 
   (17*Log[-pp4 + s + t])/9, (43*Log[pp4])/54 + (14*Log[s])/27 - Log[-pp4 + s] - 
   Log[t]/54 - (8*Log[-pp4 + s + t])/27, (31*Log[pp4])/54 - (10*Log[s])/27 - 
   Log[-pp4 + s] + (47*Log[t])/54 - (2*Log[-pp4 + s + t])/27, 
  Log[s]/2 + (7*Log[-pp4 + s])/12 - Log[t]/2 - (7*Log[-pp4 + s + t])/12, 
  (-103*Log[pp4])/54 + (28*Log[s])/27 - (83*Log[t])/54 + 
   (65*Log[-pp4 + s + t])/27, (43*Log[pp4])/54 - (13*Log[s])/27 + 
   Log[-pp4 + s]/2 + (53*Log[t])/54 - (97*Log[-pp4 + s + t])/54, 
  (2*Log[pp4])/3 - Log[s]/3 + Log[-pp4 + s]/2 + Log[t]/3 - 
   (7*Log[-pp4 + s + t])/6, (2*Log[pp4])/3 - Log[s]/3 + (2*Log[-pp4 + s])/3 - 
   (2*Log[t])/3 - Log[-pp4 + s + t]/3, (13*Log[pp4])/18 - (11*Log[s])/18 - 
   Log[-pp4 + s]/6 + (11*Log[t])/18 - (5*Log[-pp4 + s + t])/9, 
  (7*Log[pp4])/3 - (8*Log[s])/3 - (5*Log[-pp4 + s])/3 + (11*Log[t])/3 - 
   (5*Log[-pp4 + s + t])/3, (-4*Log[pp4])/9 + (2*Log[s])/9 + Log[-pp4 + s] - 
   (2*Log[t])/9 - (5*Log[-pp4 + s + t])/9, (-13*Log[pp4])/18 + (11*Log[s])/18 + 
   (7*Log[-pp4 + s])/6 - (11*Log[t])/18 - (4*Log[-pp4 + s + t])/9, 
  -Log[pp4]/18 + (5*Log[s])/18 + Log[-pp4 + s]/6 - (5*Log[t])/18 - 
   Log[-pp4 + s + t]/9, (-4*Log[pp4])/9 + (2*Log[s])/9 - (2*Log[t])/9 + 
   (4*Log[-pp4 + s + t])/9, (-11*Log[pp4])/18 + (19*Log[s])/18 + 
   Log[-pp4 + s]/2 - (19*Log[t])/18 + Log[-pp4 + s + t]/9, 
  (2*Log[pp4])/9 - Log[s]/9 + Log[t]/9 - (2*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/18 - (7*Log[s])/18 - Log[-pp4 + s]/6 + (7*Log[t])/18 - 
   Log[-pp4 + s + t]/9, (2*Log[pp4])/9 - Log[s]/9 + Log[t]/9 - 
   (2*Log[-pp4 + s + t])/9, Log[pp4]/3 - Log[s]/6 - Log[-pp4 + s]/3 + Log[t]/6, 
  -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, -Log[pp4]/4 + Log[s]/8 + 
   Log[-pp4 + s]/6 - Log[t]/8 + Log[-pp4 + s + t]/12, 
  (-4*Log[pp4])/9 + (2*Log[s])/9 - (2*Log[t])/9 + (4*Log[-pp4 + s + t])/9, 0, 
  0, Log[pp4]/3 - Log[s]/6 + Log[t]/6 - Log[-pp4 + s + t]/3, 0}, 
 {(-94*Log[pp4])/9 + (40*Log[-pp4 + s])/3 - (26*Log[-pp4 + s + t])/9, 
  (223*Log[pp4])/54 - 2*Log[-pp4 + s] - (115*Log[-pp4 + s + t])/54, 
  2*Log[pp4] - 2*Log[-pp4 + s + t], (58*Log[pp4])/9 - 8*Log[-pp4 + s] + 
   (14*Log[-pp4 + s + t])/9, (61*Log[pp4])/9 - (23*Log[-pp4 + s])/3 + 
   (8*Log[-pp4 + s + t])/9, (97*Log[pp4])/18 - (16*Log[-pp4 + s])/3 - 
   Log[-pp4 + s + t]/18, (-35*Log[pp4])/9 + (17*Log[-pp4 + s])/3 - 
   (16*Log[-pp4 + s + t])/9, (4*Log[pp4])/3 - 5*Log[-pp4 + s] + 
   (11*Log[-pp4 + s + t])/3, (5*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + 
   Log[-pp4 + s + t], -Log[pp4] + Log[-pp4 + s], 
  (-22*Log[pp4])/9 + (10*Log[-pp4 + s])/3 - (8*Log[-pp4 + s + t])/9, 0, 
  (-4*Log[pp4])/3 + 2*Log[-pp4 + s] - (2*Log[-pp4 + s + t])/3, 
  (-40*Log[pp4])/27 + (4*Log[-pp4 + s])/3 + (4*Log[-pp4 + s + t])/27, 
  (2*Log[pp4])/9 - (2*Log[-pp4 + s + t])/9, (-2*Log[pp4])/9 + 2*Log[-pp4 + s] - 
   (16*Log[-pp4 + s + t])/9, (61*Log[pp4])/18 - (7*Log[-pp4 + s])/2 + 
   Log[-pp4 + s + t]/9, (-11*Log[pp4])/9 + (4*Log[-pp4 + s])/3 - 
   Log[-pp4 + s + t]/9, (23*Log[pp4])/9 - (8*Log[-pp4 + s])/3 + 
   Log[-pp4 + s + t]/9, (-2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  (16*Log[pp4])/9 - Log[-pp4 + s] - (7*Log[-pp4 + s + t])/9, 
  (-14*Log[pp4])/27 + (16*Log[-pp4 + s])/3 - (130*Log[-pp4 + s + t])/27, 
  (-7*Log[pp4])/9 + (8*Log[-pp4 + s])/3 - (17*Log[-pp4 + s + t])/9, 
  (19*Log[pp4])/9 - 3*Log[-pp4 + s] + (8*Log[-pp4 + s + t])/9, 
  (-2*Log[pp4])/3 - (5*Log[-pp4 + s])/3 + (7*Log[-pp4 + s + t])/3, 
  (268*Log[pp4])/27 - 6*Log[-pp4 + s] - (106*Log[-pp4 + s + t])/27, 
  (-10*Log[pp4])/9 + Log[-pp4 + s]/3 + (7*Log[-pp4 + s + t])/9, 
  (37*Log[pp4])/9 - (22*Log[-pp4 + s])/3 + (29*Log[-pp4 + s + t])/9, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + s + t])/3, (13*Log[pp4])/9 - 
   (11*Log[-pp4 + s])/3 + (20*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/9 - 3*Log[-pp4 + s] + (22*Log[-pp4 + s + t])/9, 
  (19*Log[pp4])/54 - (5*Log[-pp4 + s])/3 + (71*Log[-pp4 + s + t])/54, 
  (23*Log[pp4])/54 - Log[-pp4 + s] + (31*Log[-pp4 + s + t])/54, 
  (37*Log[pp4])/27 - (4*Log[-pp4 + s])/3 - Log[-pp4 + s + t]/27, 
  (-2*Log[pp4])/9 + (2*Log[-pp4 + s + t])/9, (-10*Log[pp4])/9 + 
   (5*Log[-pp4 + s])/3 - (5*Log[-pp4 + s + t])/9, 
  (11*Log[pp4])/9 - (8*Log[-pp4 + s])/3 + (13*Log[-pp4 + s + t])/9, 
  (-5*Log[pp4])/9 + Log[-pp4 + s]/3 + (2*Log[-pp4 + s + t])/9, 
  (40*Log[pp4])/9 - 6*Log[-pp4 + s] + (14*Log[-pp4 + s + t])/9, 
  (71*Log[pp4])/9 - (31*Log[-pp4 + s])/3 + (22*Log[-pp4 + s + t])/9, 
  -5*Log[pp4] + 6*Log[-pp4 + s] - Log[-pp4 + s + t], 
  (10*Log[pp4])/9 - (4*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/9, 
  (2*Log[pp4])/9 + (2*Log[-pp4 + s])/3 - (8*Log[-pp4 + s + t])/9, 
  (-97*Log[pp4])/27 + Log[-pp4 + s]/3 + (88*Log[-pp4 + s + t])/27, 
  (-67*Log[pp4])/54 - 4*Log[-pp4 + s] + (283*Log[-pp4 + s + t])/54, 
  (-10*Log[pp4])/9 + 2*Log[-pp4 + s] - (8*Log[-pp4 + s + t])/9, 
  (23*Log[pp4])/9 - (8*Log[-pp4 + s])/3 + Log[-pp4 + s + t]/9, 
  (11*Log[pp4])/18 - (2*Log[-pp4 + s])/3 + Log[-pp4 + s + t]/18, 
  (-175*Log[pp4])/54 - (2*Log[-pp4 + s])/3 + (211*Log[-pp4 + s + t])/54, 
  (-7*Log[pp4])/9 - (5*Log[-pp4 + s])/3 + (22*Log[-pp4 + s + t])/9, 
  (-5*Log[pp4])/6 + (5*Log[-pp4 + s])/2 - (5*Log[-pp4 + s + t])/3, 
  (-3*Log[pp4])/2 + (3*Log[-pp4 + s])/2, (5*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + 
   Log[-pp4 + s + t], -3*Log[pp4] + (13*Log[-pp4 + s])/3 - 
   (4*Log[-pp4 + s + t])/3, (2*Log[pp4])/9 - (4*Log[-pp4 + s])/3 + 
   (10*Log[-pp4 + s + t])/9, (8*Log[pp4])/9 - (4*Log[-pp4 + s])/3 + 
   (4*Log[-pp4 + s + t])/9, (2*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + 
   (2*Log[-pp4 + s + t])/3, Log[pp4] - (2*Log[-pp4 + s])/3 - Log[-pp4 + s + t]/3, 
  (-44*Log[pp4])/9 + (8*Log[-pp4 + s])/3 + (20*Log[-pp4 + s + t])/9, 
  (7*Log[pp4])/3 - Log[-pp4 + s] - (4*Log[-pp4 + s + t])/3, 
  (23*Log[pp4])/9 - (8*Log[-pp4 + s])/3 + Log[-pp4 + s + t]/9, 
  (-11*Log[pp4])/6 + (11*Log[-pp4 + s])/6, (23*Log[pp4])/6 - 
   (25*Log[-pp4 + s])/6 + Log[-pp4 + s + t]/3, 
  (5*Log[pp4])/9 - (5*Log[-pp4 + s])/3 + (10*Log[-pp4 + s + t])/9, 
  (-121*Log[pp4])/18 + 4*Log[-pp4 + s] + (49*Log[-pp4 + s + t])/18, 
  (-29*Log[pp4])/2 + (35*Log[-pp4 + s])/3 + (17*Log[-pp4 + s + t])/6, 
  (-439*Log[pp4])/54 + 7*Log[-pp4 + s] + (61*Log[-pp4 + s + t])/54, 
  (7*Log[pp4])/9 - (7*Log[-pp4 + s])/3 + (14*Log[-pp4 + s + t])/9, 
  (-32*Log[pp4])/9 + (23*Log[-pp4 + s])/3 - (37*Log[-pp4 + s + t])/9, 
  (4*Log[pp4])/3 - Log[-pp4 + s]/3 - Log[-pp4 + s + t], 
  (-28*Log[pp4])/9 - 3*Log[s] + (16*Log[-pp4 + s])/3 + Log[t] - 
   (29*Log[-pp4 + s + t])/9, (-32*Log[pp4])/9 + (17*Log[-pp4 + s])/3 - 
   (19*Log[-pp4 + s + t])/9, (13*Log[pp4])/18 - Log[-pp4 + s]/6 - 
   (5*Log[-pp4 + s + t])/9, Log[pp4]/9 + Log[-pp4 + s]/3 - 
   (4*Log[-pp4 + s + t])/9, (-19*Log[pp4])/9 + (10*Log[-pp4 + s])/3 - 
   (11*Log[-pp4 + s + t])/9, (-2*Log[pp4])/9 - Log[-pp4 + s]/3 + 
   (5*Log[-pp4 + s + t])/9, (5*Log[pp4])/9 - (5*Log[-pp4 + s])/3 + 
   (10*Log[-pp4 + s + t])/9, 2*Log[pp4] - Log[-pp4 + s] - Log[-pp4 + s + t], 
  (29*Log[pp4])/9 - (11*Log[-pp4 + s])/3 + (4*Log[-pp4 + s + t])/9, 
  (8*Log[pp4])/3 - (8*Log[-pp4 + s + t])/3, (-20*Log[pp4])/9 + Log[-pp4 + s] + 
   (11*Log[-pp4 + s + t])/9, -Log[pp4]/3 + (5*Log[-pp4 + s])/3 - 
   (4*Log[-pp4 + s + t])/3, (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3, 
  (-49*Log[pp4])/18 + (17*Log[-pp4 + s])/6 - Log[-pp4 + s + t]/9, 
  (-43*Log[pp4])/18 + (5*Log[-pp4 + s])/2 - Log[-pp4 + s + t]/9, 
  (31*Log[pp4])/18 - 2*Log[-pp4 + s] + (5*Log[-pp4 + s + t])/18, 
  (-7*Log[pp4])/18 + Log[-pp4 + s]/2 - Log[-pp4 + s + t]/9, 
  (13*Log[pp4])/54 + (5*Log[-pp4 + s])/3 - (103*Log[-pp4 + s + t])/54, 
  (-43*Log[pp4])/18 + 3*Log[-pp4 + s] - (11*Log[-pp4 + s + t])/18, 
  (43*Log[pp4])/54 - (5*Log[-pp4 + s])/3 + (47*Log[-pp4 + s + t])/54, 
  (31*Log[pp4])/54 - (2*Log[-pp4 + s])/3 + (5*Log[-pp4 + s + t])/54, 
  Log[-pp4 + s]/3 - Log[-pp4 + s + t]/3, (-103*Log[pp4])/54 + 
   (2*Log[-pp4 + s])/3 + (67*Log[-pp4 + s + t])/54, 
  (43*Log[pp4])/54 + Log[-pp4 + s]/3 - (61*Log[-pp4 + s + t])/54, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + s + t])/3, 
  (2*Log[pp4])/3 + (2*Log[-pp4 + s])/3 - (4*Log[-pp4 + s + t])/3, 
  (13*Log[pp4])/18 - Log[-pp4 + s]/6 - (5*Log[-pp4 + s + t])/9, 
  (7*Log[pp4])/3 - (5*Log[-pp4 + s])/3 - (2*Log[-pp4 + s + t])/3, 
  (-4*Log[pp4])/9 + Log[-pp4 + s] - (5*Log[-pp4 + s + t])/9, 
  (-13*Log[pp4])/18 + (7*Log[-pp4 + s])/6 - (4*Log[-pp4 + s + t])/9, 
  -Log[pp4]/18 + Log[-pp4 + s]/6 - Log[-pp4 + s + t]/9, 
  (-4*Log[pp4])/9 + (4*Log[-pp4 + s + t])/9, (-11*Log[pp4])/18 + 
   Log[-pp4 + s]/2 + Log[-pp4 + s + t]/9, (2*Log[pp4])/9 - 
   (2*Log[-pp4 + s + t])/9, (5*Log[pp4])/18 - Log[-pp4 + s]/6 - 
   Log[-pp4 + s + t]/9, (2*Log[pp4])/9 - (2*Log[-pp4 + s + t])/9, 
  Log[pp4]/3 - Log[-pp4 + s]/3, -Log[-pp4 + s]/3 + Log[-pp4 + s + t]/3, 
  -Log[pp4]/4 + Log[-pp4 + s]/6 + Log[-pp4 + s + t]/12, 
  (-4*Log[pp4])/9 + (4*Log[-pp4 + s + t])/9, 0, 0, 
  Log[pp4]/3 - Log[-pp4 + s + t]/3, 0}, 
 {(-58*Log[pp4])/9 - 8*Log[t] + (130*Log[-pp4 + s + t])/9, 
  (-301*Log[pp4])/27 - (3*Log[t])/2 + (683*Log[-pp4 + s + t])/54, 
  -21*Log[pp4] + Log[t] + 20*Log[-pp4 + s + t], (-20*Log[pp4])/9 + 4*Log[t] - 
   (16*Log[-pp4 + s + t])/9, (22*Log[pp4])/9 + 2*Log[t] - 
   (40*Log[-pp4 + s + t])/9, (-169*Log[pp4])/9 - (3*Log[t])/2 + 
   (365*Log[-pp4 + s + t])/18, (64*Log[pp4])/9 - 2*Log[t] - 
   (46*Log[-pp4 + s + t])/9, (16*Log[pp4])/3 + 2*Log[-pp4 + s] + Log[t] - 
   (25*Log[-pp4 + s + t])/3, -2*Log[pp4] + Log[t] + Log[-pp4 + s + t], 0, 
  (-13*Log[pp4])/9 - 3*Log[t] + (40*Log[-pp4 + s + t])/9, 2*Log[pp4] - 2*Log[t], 
  (8*Log[pp4])/3 - (8*Log[-pp4 + s + t])/3, (47*Log[pp4])/27 - Log[t] - 
   (20*Log[-pp4 + s + t])/27, (26*Log[pp4])/9 - (26*Log[-pp4 + s + t])/9, 
  (-44*Log[pp4])/9 + (44*Log[-pp4 + s + t])/9, (-13*Log[pp4])/9 + 2*Log[t] - 
   (5*Log[-pp4 + s + t])/9, (13*Log[pp4])/9 - (13*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/9 - (5*Log[-pp4 + s + t])/9, (10*Log[pp4])/3 - 
   (10*Log[-pp4 + s + t])/3, (-26*Log[pp4])/9 + Log[t] + 
   (17*Log[-pp4 + s + t])/9, (-974*Log[pp4])/27 - 4*Log[t] + 
   (1082*Log[-pp4 + s + t])/27, (-67*Log[pp4])/9 - 2*Log[t] + 
   (85*Log[-pp4 + s + t])/9, (76*Log[pp4])/9 + 2*Log[t] - 
   (94*Log[-pp4 + s + t])/9, (8*Log[pp4])/3 - 3*Log[t] + Log[-pp4 + s + t]/3, 
  (-1016*Log[pp4])/27 + (1016*Log[-pp4 + s + t])/27, 
  (-10*Log[pp4])/9 - 3*Log[t] + (37*Log[-pp4 + s + t])/9, 
  (19*Log[pp4])/9 + 3*Log[t] - (46*Log[-pp4 + s + t])/9, 
  (-20*Log[pp4])/3 + (20*Log[-pp4 + s + t])/3, (37*Log[pp4])/9 + Log[t] - 
   (46*Log[-pp4 + s + t])/9, (47*Log[pp4])/9 + Log[t] - 
   (56*Log[-pp4 + s + t])/9, (-25*Log[pp4])/27 + (3*Log[t])/2 - 
   (31*Log[-pp4 + s + t])/54, (172*Log[pp4])/27 + (5*Log[t])/2 - 
   (479*Log[-pp4 + s + t])/54, (-32*Log[pp4])/27 + Log[t] + 
   (5*Log[-pp4 + s + t])/27, (10*Log[pp4])/9 - (10*Log[-pp4 + s + t])/9, 
  (-34*Log[pp4])/9 - Log[t] + (43*Log[-pp4 + s + t])/9, 
  (47*Log[pp4])/9 + 2*Log[t] - (65*Log[-pp4 + s + t])/9, 
  (-17*Log[pp4])/9 + 2*Log[-pp4 + s] - Log[t] + (8*Log[-pp4 + s + t])/9, 
  (52*Log[pp4])/9 + 2*Log[t] - (70*Log[-pp4 + s + t])/9, 
  (182*Log[pp4])/9 + 6*Log[t] - (236*Log[-pp4 + s + t])/9, 
  -3*Log[pp4] - 2*Log[t] + 5*Log[-pp4 + s + t], (-8*Log[pp4])/9 + 2*Log[t] - 
   (10*Log[-pp4 + s + t])/9, (-67*Log[pp4])/9 - Log[t] + 
   (76*Log[-pp4 + s + t])/9, (494*Log[pp4])/27 - (494*Log[-pp4 + s + t])/27, 
  (721*Log[pp4])/27 + (7*Log[t])/2 - (1631*Log[-pp4 + s + t])/54, 
  (-67*Log[pp4])/9 - Log[t] + (76*Log[-pp4 + s + t])/9, 
  (-13*Log[pp4])/9 + 2*Log[t] - (5*Log[-pp4 + s + t])/9, 
  (-2*Log[pp4])/9 + Log[t]/2 - (5*Log[-pp4 + s + t])/18, 
  (568*Log[pp4])/27 + Log[t]/2 - (1163*Log[-pp4 + s + t])/54, 
  (146*Log[pp4])/9 + 2*Log[t] - (164*Log[-pp4 + s + t])/9, 
  (-31*Log[pp4])/3 - 2*Log[t] + (37*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] - Log[t] + 3*Log[-pp4 + s + t], Log[pp4] + 3*Log[t] - 
   4*Log[-pp4 + s + t], (-5*Log[pp4])/3 - 3*Log[t] + (14*Log[-pp4 + s + t])/3, 
  (41*Log[pp4])/9 + Log[t] - (50*Log[-pp4 + s + t])/9, 
  (11*Log[pp4])/9 + Log[t] - (20*Log[-pp4 + s + t])/9, 
  (19*Log[pp4])/3 + Log[t] - (22*Log[-pp4 + s + t])/3, 
  (-5*Log[pp4])/3 + (5*Log[-pp4 + s + t])/3, (10*Log[pp4])/9 + 2*Log[t] - 
   (28*Log[-pp4 + s + t])/9, (-5*Log[pp4])/3 + 3*Log[t] - 
   (4*Log[-pp4 + s + t])/3, (-4*Log[pp4])/9 + 2*Log[-pp4 + s] + 2*Log[t] - 
   (32*Log[-pp4 + s + t])/9, -Log[t] + Log[-pp4 + s + t], 
  (5*Log[pp4])/3 + 3*Log[t] - (14*Log[-pp4 + s + t])/3, 
  (-4*Log[pp4])/9 + (4*Log[-pp4 + s + t])/9, (289*Log[pp4])/9 + (3*Log[t])/2 - 
   (605*Log[-pp4 + s + t])/18, (125*Log[pp4])/3 - (3*Log[t])/2 - 
   (241*Log[-pp4 + s + t])/6, (598*Log[pp4])/27 - (5*Log[t])/2 - 
   (1061*Log[-pp4 + s + t])/54, (-29*Log[pp4])/9 + 3*Log[t] + 
   (2*Log[-pp4 + s + t])/9, (-14*Log[pp4])/9 - 5*Log[t] + 
   (59*Log[-pp4 + s + t])/9, -2*Log[pp4] + 3*Log[t] - Log[-pp4 + s + t], 
  (17*Log[pp4])/9 - 5*Log[t] + (28*Log[-pp4 + s + t])/9, 
  (31*Log[pp4])/9 - 3*Log[s] - 5*Log[t] + (14*Log[-pp4 + s + t])/9, 
  (2*Log[pp4])/9 - 3*Log[t] + (25*Log[-pp4 + s + t])/9, 
  (16*Log[pp4])/9 - (16*Log[-pp4 + s + t])/9, (17*Log[pp4])/9 - 2*Log[-pp4 + s] - 
   4*Log[t] + (37*Log[-pp4 + s + t])/9, (-2*Log[pp4])/9 + 5*Log[t] - 
   (43*Log[-pp4 + s + t])/9, (-4*Log[pp4])/9 + (4*Log[-pp4 + s + t])/9, 
  -4*Log[pp4] + Log[t] + 3*Log[-pp4 + s + t], (-43*Log[pp4])/9 + 3*Log[t] + 
   (16*Log[-pp4 + s + t])/9, (-40*Log[pp4])/3 + (40*Log[-pp4 + s + t])/3, 
  (46*Log[pp4])/9 - Log[t] - (37*Log[-pp4 + s + t])/9, 
  Log[pp4]/3 - Log[t] + (2*Log[-pp4 + s + t])/3, 0, 
  (-14*Log[pp4])/9 - 2*Log[t] + (32*Log[-pp4 + s + t])/9, 
  (-14*Log[pp4])/9 - 2*Log[t] + (32*Log[-pp4 + s + t])/9, 
  -Log[pp4]/9 + (3*Log[t])/2 - (25*Log[-pp4 + s + t])/18, 
  (-5*Log[pp4])/9 + (5*Log[-pp4 + s + t])/9, (-82*Log[pp4])/27 - (5*Log[t])/2 + 
   (299*Log[-pp4 + s + t])/54, (49*Log[pp4])/9 - (5*Log[t])/2 - 
   (53*Log[-pp4 + s + t])/18, (-85*Log[pp4])/27 + (3*Log[t])/2 + 
   (89*Log[-pp4 + s + t])/54, -Log[pp4]/27 + Log[t]/2 - 
   (25*Log[-pp4 + s + t])/54, (-5*Log[pp4])/3 + (5*Log[-pp4 + s + t])/3, 
  (181*Log[pp4])/27 - Log[t]/2 - (335*Log[-pp4 + s + t])/54, 
  (-58*Log[pp4])/27 - Log[t]/2 + (143*Log[-pp4 + s + t])/54, 
  (-10*Log[pp4])/3 + (10*Log[-pp4 + s + t])/3, (-23*Log[pp4])/3 - Log[t] + 
   (26*Log[-pp4 + s + t])/3, (-25*Log[pp4])/9 + (25*Log[-pp4 + s + t])/9, 
  (-7*Log[pp4])/3 + Log[t] + (4*Log[-pp4 + s + t])/3, 
  (11*Log[pp4])/9 - Log[t] - (2*Log[-pp4 + s + t])/9, 
  (16*Log[pp4])/9 - Log[t] - (7*Log[-pp4 + s + t])/9, 
  (-5*Log[pp4])/9 + (5*Log[-pp4 + s + t])/9, 
  (20*Log[pp4])/9 - (20*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/9 - (5*Log[-pp4 + s + t])/9, (-10*Log[pp4])/9 + 
   (10*Log[-pp4 + s + t])/9, (-5*Log[pp4])/9 + (5*Log[-pp4 + s + t])/9, 
  (-10*Log[pp4])/9 + (10*Log[-pp4 + s + t])/9, 0, 
  (5*Log[pp4])/3 - (5*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 - Log[t]/4 - 
   (5*Log[-pp4 + s + t])/12, (20*Log[pp4])/9 - (20*Log[-pp4 + s + t])/9, 0, 0, 
  (-5*Log[pp4])/3 + (5*Log[-pp4 + s + t])/3, 0}, 
 {(-28*Log[pp4])/3 - (31*Log[s])/3 - 2*Log[t] + (56*Log[s + t])/3 + 
   3*Log[-pp4 + s + t], (-125*Log[pp4])/36 - (115*Log[s])/18 + (3*Log[t])/4 + 
   (37*Log[s + t])/9 + 5*Log[-pp4 + s + t], (-23*Log[pp4])/4 - (31*Log[s])/4 + 
   (23*Log[t])/4 + (31*Log[-pp4 + s + t])/4, (8*Log[pp4])/3 + (23*Log[s])/3 + 
   3*Log[t] - (37*Log[s + t])/3 - Log[-pp4 + s + t], 
  10*Log[pp4] + 2*Log[s] - (9*Log[t])/2 - 8*Log[-pp4 + t] - 3*Log[s + t] + 
   (7*Log[-pp4 + s + t])/2, Log[pp4] - (15*Log[s])/2 + 2*Log[-pp4 + s] + 
   (3*Log[t])/4 + (21*Log[s + t])/2 - (27*Log[-pp4 + s + t])/4, 
  (-5*Log[pp4])/3 - (14*Log[s])/3 - (11*Log[t])/4 + (47*Log[s + t])/6 + 
   (5*Log[-pp4 + s + t])/4, (7*Log[pp4])/2 + (35*Log[s])/4 - 2*Log[t] - 
   (17*Log[s + t])/2 - (7*Log[-pp4 + s + t])/4, 
  (7*Log[pp4])/3 + (19*Log[s])/3 - 2*Log[-pp4 + s] - Log[t]/2 - 
   (20*Log[s + t])/3 + Log[-pp4 + s + t]/2, Log[s] - Log[t]/2 - Log[s + t] + 
   Log[-pp4 + s + t]/2, (-4*Log[pp4])/3 - (29*Log[s])/6 + Log[t] + 
   (11*Log[s + t])/3 + (3*Log[-pp4 + s + t])/2, 
  -2*Log[s] + 2*Log[-pp4 + s + t], (9*Log[pp4])/4 + 4*Log[s] - 
   (5*Log[s + t])/2 - (15*Log[-pp4 + s + t])/4, 
  (-11*Log[pp4])/36 - (2*Log[s])/9 + Log[t]/2 + (5*Log[s + t])/18 - 
   Log[-pp4 + s + t]/4, (-13*Log[pp4])/6 - (20*Log[s])/3 + (13*Log[s + t])/3 + 
   (9*Log[-pp4 + s + t])/2, (-17*Log[pp4])/6 - (35*Log[s])/6 + 
   (17*Log[s + t])/3 + 3*Log[-pp4 + s + t], (11*Log[pp4])/6 + (85*Log[s])/12 - 
   Log[t] - (17*Log[s + t])/3 - (9*Log[-pp4 + s + t])/4, 
  Log[pp4]/2 - (3*Log[s])/2 + Log[t]/2 + 2*Log[s + t] - 
   (3*Log[-pp4 + s + t])/2, Log[pp4]/6 + (13*Log[s])/6 - Log[t]/2 - 
   (10*Log[s + t])/3 + (3*Log[-pp4 + s + t])/2, 
  Log[pp4]/3 - Log[s]/6 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/2, 
  (5*Log[pp4])/3 + (2*Log[s])/3 + Log[t] - Log[s + t]/3 - 3*Log[-pp4 + s + t], 
  (-167*Log[pp4])/18 - (299*Log[s])/18 + 8*Log[t] + (71*Log[s + t])/9 + 
   10*Log[-pp4 + s + t], (-5*Log[pp4])/2 - (9*Log[s])/2 + Log[t]/2 + 
   4*Log[s + t] + (5*Log[-pp4 + s + t])/2, (11*Log[pp4])/3 + (25*Log[s])/6 - 
   (3*Log[t])/2 - (7*Log[s + t])/3 - 4*Log[-pp4 + s + t], 
  (17*Log[pp4])/6 + (25*Log[s])/12 + 2*Log[-pp4 + s] + Log[t] - 
   (7*Log[s + t])/6 - (27*Log[-pp4 + s + t])/4, 
  (-22*Log[pp4])/9 - (70*Log[s])/9 - Log[t] + (92*Log[s + t])/9 + 
   Log[-pp4 + s + t], (7*Log[pp4])/6 - (4*Log[s])/3 + 2*Log[-pp4 + s] + Log[t] + 
   (5*Log[s + t])/3 - (9*Log[-pp4 + s + t])/2, 
  (13*Log[pp4])/3 + (40*Log[s])/3 - (5*Log[t])/2 - (35*Log[s + t])/3 - 
   (7*Log[-pp4 + s + t])/2, -Log[s] + Log[t]/2 + Log[s + t] - 
   Log[-pp4 + s + t]/2, (5*Log[pp4])/2 + (11*Log[s])/2 - Log[t]/2 - 
   5*Log[s + t] - (5*Log[-pp4 + s + t])/2, (31*Log[pp4])/12 + (73*Log[s])/12 - 
   (31*Log[s + t])/6 - (7*Log[-pp4 + s + t])/2, 
  (17*Log[pp4])/18 + (41*Log[s])/18 - Log[t]/4 - (13*Log[s + t])/18 - 
   (9*Log[-pp4 + s + t])/4, (14*Log[pp4])/9 + (20*Log[s])/9 - Log[t]/4 - 
   (23*Log[s + t])/18 - (9*Log[-pp4 + s + t])/4, 
  (7*Log[pp4])/18 + (5*Log[s])/9 - Log[t]/2 - (4*Log[s + t])/9, 
  Log[pp4]/6 + Log[s]/6 - Log[s + t]/3, (-7*Log[pp4])/4 - (5*Log[s])/4 + 
   (3*Log[s + t])/2 + (3*Log[-pp4 + s + t])/2, 
  (13*Log[pp4])/6 + (25*Log[s])/6 - Log[t]/2 - (10*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/2, (-3*Log[pp4])/2 - 6*Log[s] + 2*Log[-pp4 + s] + 
   Log[t]/2 + 6*Log[s + t] - Log[-pp4 + s + t], (25*Log[pp4])/6 - Log[s]/3 - 
   (16*Log[s + t])/3 + (3*Log[-pp4 + s + t])/2, 12*Log[pp4] + 13*Log[s] - 
   (11*Log[t])/2 - 10*Log[s + t] - (19*Log[-pp4 + s + t])/2, 
  (-13*Log[pp4])/4 - Log[s]/4 + Log[t] + (9*Log[s + t])/2 - 
   2*Log[-pp4 + s + t], (-5*Log[pp4])/12 + (67*Log[s])/12 - (5*Log[t])/2 - 
   Log[s + t]/6 - (5*Log[-pp4 + s + t])/2, (-9*Log[pp4])/4 - (21*Log[s])/4 + 
   (5*Log[t])/2 + (3*Log[s + t])/2 + (7*Log[-pp4 + s + t])/2, 
  (59*Log[pp4])/18 + (37*Log[s])/9 - Log[t]/2 - (44*Log[s + t])/9 - 
   2*Log[-pp4 + s + t], (68*Log[pp4])/9 + (265*Log[s])/18 - (23*Log[t])/4 - 
   (149*Log[s + t])/18 - (33*Log[-pp4 + s + t])/4, 
  (-35*Log[pp4])/12 - (53*Log[s])/12 + (5*Log[t])/2 + (17*Log[s + t])/6 + 
   2*Log[-pp4 + s + t], (5*Log[pp4])/12 + (59*Log[s])/12 - 2*Log[t] - 
   (5*Log[s + t])/6 - (5*Log[-pp4 + s + t])/2, Log[pp4]/2 + (3*Log[s])/2 + 
   Log[t]/4 - Log[s + t]/2 - (7*Log[-pp4 + s + t])/4, 
  (95*Log[pp4])/36 + (68*Log[s])/9 - (15*Log[t])/4 - (49*Log[s + t])/9 - 
   Log[-pp4 + s + t], (37*Log[pp4])/6 + (20*Log[s])/3 - Log[t]/2 - 
   (16*Log[s + t])/3 - 7*Log[-pp4 + s + t], (-19*Log[pp4])/4 - 5*Log[s] + 
   Log[t]/2 + (9*Log[s + t])/2 + (19*Log[-pp4 + s + t])/4, 
  (-9*Log[pp4])/4 - (7*Log[s])/4 + Log[t]/4 + (3*Log[s + t])/2 + 
   (9*Log[-pp4 + s + t])/4, (7*Log[pp4])/12 + (103*Log[s])/12 - 
   2*Log[-pp4 + s] - 3*Log[t] - (31*Log[s + t])/6 + Log[-pp4 + s + t], 
  (-29*Log[pp4])/12 - (53*Log[s])/12 + (9*Log[t])/4 + (4*Log[s + t])/3 + 
   (13*Log[-pp4 + s + t])/4, (7*Log[pp4])/4 + (7*Log[s])/4 + Log[t]/2 - 
   (5*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, -Log[pp4]/4 + (15*Log[s])/4 - 
   (5*Log[t])/2 - Log[s + t]/2 - Log[-pp4 + s + t]/2, 
  (29*Log[pp4])/12 + (53*Log[s])/12 - (5*Log[t])/2 - (11*Log[s + t])/6 - 
   (5*Log[-pp4 + s + t])/2, Log[pp4]/12 - (11*Log[s])/12 - Log[s + t]/6 + 
   Log[-pp4 + s + t], (-37*Log[pp4])/6 + (19*Log[s])/3 + 4*Log[t] + 
   8*Log[-pp4 + t] - (14*Log[s + t])/3 - (15*Log[-pp4 + s + t])/2, 
  2*Log[pp4] + (31*Log[s])/4 - 2*Log[-pp4 + s] - (3*Log[t])/2 - 
   (15*Log[s + t])/2 + (5*Log[-pp4 + s + t])/4, 
  (5*Log[pp4])/3 + (23*Log[s])/12 + 4*Log[-pp4 + s] - (3*Log[t])/2 - 
   (17*Log[s + t])/6 - (13*Log[-pp4 + s + t])/4, 
  (-25*Log[pp4])/6 - (5*Log[s])/12 + (13*Log[t])/4 + 2*Log[-pp4 + t] + 
   (11*Log[s + t])/6 - (5*Log[-pp4 + s + t])/2, 
  (16*Log[pp4])/3 + (10*Log[s])/3 - (17*Log[t])/4 - 2*Log[-pp4 + t] - 
   (8*Log[s + t])/3 + Log[-pp4 + s + t]/4, (7*Log[pp4])/6 + (11*Log[s])/3 - 
   (5*Log[t])/2 - 2*Log[-pp4 + t] - (4*Log[s + t])/3 + Log[-pp4 + s + t], 
  (5*Log[pp4])/3 + (73*Log[s])/6 - 2*Log[-pp4 + s] - (3*Log[t])/4 - 
   (95*Log[s + t])/6 + (19*Log[-pp4 + s + t])/4, 
  (-4*Log[pp4])/3 - (5*Log[s])/6 + (5*Log[t])/4 - (29*Log[s + t])/6 + 
   (23*Log[-pp4 + s + t])/4, (-16*Log[pp4])/9 - (175*Log[s])/36 + 
   (5*Log[t])/4 + (17*Log[s + t])/9 + (7*Log[-pp4 + s + t])/2, 
  (5*Log[pp4])/6 + (16*Log[s])/3 - 2*Log[-pp4 + s] + Log[t]/2 - 
   (14*Log[s + t])/3, (-31*Log[pp4])/6 - (44*Log[s])/3 + 2*Log[-pp4 + s] + 
   Log[t] + (43*Log[s + t])/3 + (5*Log[-pp4 + s + t])/2, 
  (5*Log[pp4])/3 + (23*Log[s])/3 - 2*Log[-pp4 + s] - Log[t] - 
   (19*Log[s + t])/3, (-17*Log[pp4])/6 - (53*Log[s])/6 + 2*Log[t] + 
   (23*Log[s + t])/3 + 2*Log[-pp4 + s + t], (-19*Log[pp4])/6 - 
   (131*Log[s])/12 + 2*Log[t] + (53*Log[s + t])/6 + (13*Log[-pp4 + s + t])/4, 
  (13*Log[pp4])/6 - (22*Log[s])/3 + (7*Log[t])/4 + (8*Log[s + t])/3 - 
   (9*Log[-pp4 + s + t])/4, Log[pp4]/2 + (5*Log[s])/2 - Log[t]/2 - 
   3*Log[s + t] + Log[-pp4 + s + t]/2, (-7*Log[pp4])/3 - (115*Log[s])/12 + 
   2*Log[-pp4 + s] + (3*Log[t])/2 + (49*Log[s + t])/6 + Log[-pp4 + s + t]/4, 
  Log[pp4]/3 + (7*Log[s])/3 - (5*Log[t])/4 - (7*Log[s + t])/6 - 
   Log[-pp4 + s + t]/4, (7*Log[pp4])/6 + (11*Log[s])/3 - Log[t]/2 - 
   (10*Log[s + t])/3 - Log[-pp4 + s + t], (3*Log[pp4])/2 + Log[s]/2 + Log[t] - 
   3*Log[-pp4 + s + t], (5*Log[pp4])/3 + (31*Log[s])/6 - Log[t] - 
   (10*Log[s + t])/3 - (5*Log[-pp4 + s + t])/2, 
  -2*Log[pp4] - 2*Log[s] + 4*Log[s + t], (-4*Log[pp4])/3 - Log[s]/3 - Log[t] - 
   Log[s + t]/3 + 3*Log[-pp4 + s + t], (-5*Log[pp4])/6 - (4*Log[s])/3 + 
   Log[t]/2 + (2*Log[s + t])/3 + Log[-pp4 + s + t], 
  (-2*Log[pp4])/3 + (4*Log[s])/3 + (4*Log[s + t])/3 - 2*Log[-pp4 + s + t], 
  (-3*Log[pp4])/2 - (13*Log[s])/4 + (3*Log[t])/2 + 2*Log[s + t] + 
   (5*Log[-pp4 + s + t])/4, (-4*Log[pp4])/3 - (43*Log[s])/12 + (3*Log[t])/2 + 
   (5*Log[s + t])/3 + (7*Log[-pp4 + s + t])/4, (5*Log[pp4])/6 + (11*Log[s])/6 - 
   (3*Log[t])/4 - (7*Log[s + t])/6 - (3*Log[-pp4 + s + t])/4, 
  -Log[pp4]/3 + (5*Log[s])/12 + (2*Log[s + t])/3 - (3*Log[-pp4 + s + t])/4, 
  (-77*Log[pp4])/36 - (59*Log[s])/9 + Log[t]/4 + (40*Log[s + t])/9 + 
   4*Log[-pp4 + s + t], (-5*Log[pp4])/6 - (11*Log[s])/6 + (3*Log[t])/4 + 
   Log[s + t]/6 + (7*Log[-pp4 + s + t])/4, (11*Log[pp4])/18 + (35*Log[s])/18 - 
   Log[t]/4 - Log[s + t]/18 - (9*Log[-pp4 + s + t])/4, 
  (5*Log[pp4])/18 + (11*Log[s])/18 - Log[t]/4 - (7*Log[s + t])/18 - 
   Log[-pp4 + s + t]/4, (-5*Log[pp4])/12 - Log[s]/6 + (5*Log[s + t])/6 - 
   Log[-pp4 + s + t]/4, (13*Log[pp4])/18 + (25*Log[s])/18 + Log[t]/4 - 
   (29*Log[s + t])/18 - (3*Log[-pp4 + s + t])/4, 
  (-7*Log[pp4])/18 - (19*Log[s])/18 - Log[t]/4 + (17*Log[s + t])/18 + 
   (3*Log[-pp4 + s + t])/4, -Log[pp4]/2 - Log[s] + Log[s + t] + 
   Log[-pp4 + s + t]/2, (-17*Log[pp4])/6 - (17*Log[s])/6 - Log[t]/2 + 
   (8*Log[s + t])/3 + (7*Log[-pp4 + s + t])/2, -Log[pp4]/3 - (7*Log[s])/12 + 
   (2*Log[s + t])/3 + Log[-pp4 + s + t]/4, (11*Log[pp4])/6 + Log[s]/3 + 
   Log[t]/2 - (2*Log[s + t])/3 - 2*Log[-pp4 + s + t], 
  -Log[pp4]/6 - (2*Log[s])/3 + Log[s + t]/3 + Log[-pp4 + s + t]/2, 
  -Log[pp4]/6 - (5*Log[s])/12 + Log[s + t]/3 + Log[-pp4 + s + t]/4, 
  -Log[pp4]/6 + Log[s]/12 + Log[s + t]/3 - Log[-pp4 + s + t]/4, 
  Log[pp4]/3 + Log[s]/3 - (2*Log[s + t])/3, -Log[pp4]/6 + (7*Log[s])/12 + 
   Log[s + t]/3 - (3*Log[-pp4 + s + t])/4, -Log[pp4]/6 - Log[s]/6 + 
   Log[s + t]/3, -Log[s]/4 + Log[-pp4 + s + t]/4, 
  -Log[pp4]/6 - Log[s]/6 + Log[s + t]/3, Log[pp4]/6 + (2*Log[s])/3 - 
   Log[s + t]/3 - Log[-pp4 + s + t]/2, (2*Log[pp4])/3 + (7*Log[s])/6 - 
   (4*Log[s + t])/3 - Log[-pp4 + s + t]/2, (-5*Log[pp4])/24 - (7*Log[s])/12 + 
   (5*Log[s + t])/12 + (3*Log[-pp4 + s + t])/8, 
  Log[pp4]/3 + Log[s]/3 - (2*Log[s + t])/3, 0, 0, 0, 0}, 
 {(-320*Log[pp4])/9 + 24*Log[t] + (104*Log[-pp4 + s + t])/9, 
  (-374*Log[pp4])/27 + (10*Log[t])/3 + (284*Log[-pp4 + s + t])/27, 
  -12*Log[pp4] - 6*Log[t] + 18*Log[-pp4 + s + t], 
  (146*Log[pp4])/9 - 16*Log[t] - (2*Log[-pp4 + s + t])/9, 
  (104*Log[pp4])/9 - 8*Log[t] - (32*Log[-pp4 + s + t])/9, 
  (-92*Log[pp4])/9 - 6*Log[t] + (146*Log[-pp4 + s + t])/9, 
  (-46*Log[pp4])/9 + 10*Log[t] - (44*Log[-pp4 + s + t])/9, 
  (44*Log[pp4])/3 - 6*Log[t] - (26*Log[-pp4 + s + t])/3, 
  8*Log[pp4] - 6*Log[t] - 2*Log[-pp4 + s + t], 0, 
  (-68*Log[pp4])/9 + 4*Log[t] + (32*Log[-pp4 + s + t])/9, 0, 
  (16*Log[pp4])/3 - 2*Log[t] - (10*Log[-pp4 + s + t])/3, 
  (-20*Log[pp4])/27 + (4*Log[t])/3 - (16*Log[-pp4 + s + t])/27, 
  (-44*Log[pp4])/9 + 6*Log[t] - (10*Log[-pp4 + s + t])/9, 
  (-100*Log[pp4])/9 + 6*Log[t] + (46*Log[-pp4 + s + t])/9, 
  (76*Log[pp4])/9 - 8*Log[t] - (4*Log[-pp4 + s + t])/9, 
  (-4*Log[pp4])/9 + 2*Log[t] - (14*Log[-pp4 + s + t])/9, 
  (40*Log[pp4])/9 - 4*Log[t] - (4*Log[-pp4 + s + t])/9, 
  (8*Log[pp4])/3 - (8*Log[-pp4 + s + t])/3, (8*Log[pp4])/9 - 2*Log[t] + 
   (10*Log[-pp4 + s + t])/9, (-1132*Log[pp4])/27 + (20*Log[t])/3 + 
   (952*Log[-pp4 + s + t])/27, (-104*Log[pp4])/9 + 4*Log[t] + 
   (68*Log[-pp4 + s + t])/9, (122*Log[pp4])/9 - 4*Log[t] - 
   (86*Log[-pp4 + s + t])/9, (16*Log[pp4])/3 - 12*Log[t] + 
   (20*Log[-pp4 + s + t])/3, (-496*Log[pp4])/27 - (16*Log[t])/3 + 
   (640*Log[-pp4 + s + t])/27, (-8*Log[pp4])/9 - 6*Log[t] + 
   (62*Log[-pp4 + s + t])/9, (170*Log[pp4])/9 - 12*Log[t] - 
   (62*Log[-pp4 + s + t])/9, (-16*Log[pp4])/3 + (16*Log[-pp4 + s + t])/3, 
  (98*Log[pp4])/9 - 8*Log[t] - (26*Log[-pp4 + s + t])/9, 
  (106*Log[pp4])/9 - 8*Log[t] - (34*Log[-pp4 + s + t])/9, 
  (52*Log[pp4])/27 - (8*Log[t])/3 + (20*Log[-pp4 + s + t])/27, 
  (206*Log[pp4])/27 + (2*Log[t])/3 - (224*Log[-pp4 + s + t])/27, 
  (32*Log[pp4])/27 - (4*Log[t])/3 + (4*Log[-pp4 + s + t])/27, 
  (8*Log[pp4])/9 - (8*Log[-pp4 + s + t])/9, (-56*Log[pp4])/9 + 2*Log[t] + 
   (38*Log[-pp4 + s + t])/9, (88*Log[pp4])/9 - 4*Log[t] - 
   (52*Log[-pp4 + s + t])/9, (-82*Log[pp4])/9 + 6*Log[-pp4 + s] + 2*Log[t] + 
   (10*Log[-pp4 + s + t])/9, (92*Log[pp4])/9 - 4*Log[t] - 
   (56*Log[-pp4 + s + t])/9, (322*Log[pp4])/9 - 12*Log[t] - 
   (214*Log[-pp4 + s + t])/9, -8*Log[pp4] + 4*Log[t] + 4*Log[-pp4 + s + t], 
  (35*Log[pp4])/9 - 3*Log[t] - (8*Log[-pp4 + s + t])/9, 
  (-86*Log[pp4])/9 + 2*Log[t] + (68*Log[-pp4 + s + t])/9, 
  (370*Log[pp4])/27 + (4*Log[t])/3 - (406*Log[-pp4 + s + t])/27, 
  (818*Log[pp4])/27 - (16*Log[t])/3 - (674*Log[-pp4 + s + t])/27, 
  (-86*Log[pp4])/9 + 2*Log[t] + (68*Log[-pp4 + s + t])/9, 
  (49*Log[pp4])/9 - 5*Log[t] - (4*Log[-pp4 + s + t])/9, 
  (20*Log[pp4])/9 - 2*Log[t] - (2*Log[-pp4 + s + t])/9, 
  (458*Log[pp4])/27 + (2*Log[t])/3 - (476*Log[-pp4 + s + t])/27, 
  (178*Log[pp4])/9 - 4*Log[t] - (142*Log[-pp4 + s + t])/9, 
  (-44*Log[pp4])/3 + 4*Log[t] + (32*Log[-pp4 + s + t])/3, 
  -5*Log[pp4] + 2*Log[t] + 3*Log[-pp4 + s + t], 10*Log[pp4] - 2*Log[-pp4 + s] - 
   5*Log[t] - 3*Log[-pp4 + s + t], (-22*Log[pp4])/3 + 4*Log[t] + 
   (10*Log[-pp4 + s + t])/3, (58*Log[pp4])/9 - 2*Log[t] - 
   (40*Log[-pp4 + s + t])/9, (34*Log[pp4])/9 - 2*Log[t] - 
   (16*Log[-pp4 + s + t])/9, (26*Log[pp4])/3 - 2*Log[t] - 
   (20*Log[-pp4 + s + t])/3, (-4*Log[pp4])/3 + (4*Log[-pp4 + s + t])/3, 
  (8*Log[pp4])/9 + 4*Log[t] - (44*Log[-pp4 + s + t])/9, 
  (26*Log[pp4])/3 - 6*Log[t] - (8*Log[-pp4 + s + t])/3, 
  (49*Log[pp4])/9 + 2*Log[-pp4 + s] - 4*Log[t] - (31*Log[-pp4 + s + t])/9, 
  -4*Log[pp4] + 3*Log[t] + Log[-pp4 + s + t], (31*Log[pp4])/3 - 6*Log[t] - 
   (13*Log[-pp4 + s + t])/3, (40*Log[pp4])/9 - 4*Log[t] - 
   (4*Log[-pp4 + s + t])/9, (188*Log[pp4])/9 + 6*Log[t] - 
   (242*Log[-pp4 + s + t])/9, (28*Log[pp4])/3 + 20*Log[t] - 
   (88*Log[-pp4 + s + t])/3, (-4*Log[pp4])/27 + (44*Log[t])/3 - 
   (392*Log[-pp4 + s + t])/27, (38*Log[pp4])/9 - 2*Log[t] - 
   (20*Log[-pp4 + s + t])/9, (-184*Log[pp4])/9 + 10*Log[t] + 
   (94*Log[-pp4 + s + t])/9, 8*Log[pp4] - 6*Log[t] - 2*Log[-pp4 + s + t], 
  (-98*Log[pp4])/9 + 8*Log[t] + (26*Log[-pp4 + s + t])/9, 
  (-112*Log[pp4])/9 + 10*Log[t] + (22*Log[-pp4 + s + t])/9, 
  (-20*Log[pp4])/9 + 2*Log[t] + (2*Log[-pp4 + s + t])/9, 
  (38*Log[pp4])/9 - 3*Log[s] - Log[t] - (29*Log[-pp4 + s + t])/9, 
  (-98*Log[pp4])/9 + 8*Log[t] + (26*Log[-pp4 + s + t])/9, 
  (20*Log[pp4])/9 - 2*Log[t] - (2*Log[-pp4 + s + t])/9, 
  (40*Log[pp4])/9 - 4*Log[t] - (4*Log[-pp4 + s + t])/9, 
  -2*Log[t] + 2*Log[-pp4 + s + t], (34*Log[pp4])/9 - 4*Log[t] + 
   (2*Log[-pp4 + s + t])/9, (-32*Log[pp4])/3 + (32*Log[-pp4 + s + t])/3, 
  (8*Log[pp4])/9 + 2*Log[t] - (26*Log[-pp4 + s + t])/9, 
  (-4*Log[pp4])/3 + 2*Log[t] - (2*Log[-pp4 + s + t])/3, 0, 
  (-58*Log[pp4])/9 + 3*Log[t] + (31*Log[-pp4 + s + t])/9, 
  (-58*Log[pp4])/9 + 3*Log[t] + (31*Log[-pp4 + s + t])/9, 
  (28*Log[pp4])/9 - 2*Log[t] - (10*Log[-pp4 + s + t])/9, 
  (-4*Log[pp4])/9 + (4*Log[-pp4 + s + t])/9, (-242*Log[pp4])/27 + 
   (10*Log[t])/3 + (152*Log[-pp4 + s + t])/27, (-4*Log[pp4])/9 + 4*Log[t] - 
   (32*Log[-pp4 + s + t])/9, (4*Log[pp4])/27 - (8*Log[t])/3 + 
   (68*Log[-pp4 + s + t])/27, (28*Log[pp4])/27 - (2*Log[t])/3 - 
   (10*Log[-pp4 + s + t])/27, (-4*Log[pp4])/3 + (4*Log[-pp4 + s + t])/3, 
  (116*Log[pp4])/27 + (2*Log[t])/3 - (134*Log[-pp4 + s + t])/27, 
  (-50*Log[pp4])/27 + Log[t]/3 + (41*Log[-pp4 + s + t])/27, 
  (-8*Log[pp4])/3 + (8*Log[-pp4 + s + t])/3, (-28*Log[pp4])/3 + 2*Log[t] + 
   (22*Log[-pp4 + s + t])/3, (-20*Log[pp4])/9 + (20*Log[-pp4 + s + t])/9, 
  (4*Log[pp4])/3 - 2*Log[t] + (2*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/9 + Log[t] - (7*Log[-pp4 + s + t])/9, 
  (2*Log[pp4])/9 + Log[t] - (11*Log[-pp4 + s + t])/9, 
  (-4*Log[pp4])/9 + (4*Log[-pp4 + s + t])/9, 
  (16*Log[pp4])/9 - (16*Log[-pp4 + s + t])/9, 
  (4*Log[pp4])/9 - (4*Log[-pp4 + s + t])/9, (-8*Log[pp4])/9 + 
   (8*Log[-pp4 + s + t])/9, (-4*Log[pp4])/9 + (4*Log[-pp4 + s + t])/9, 
  (-8*Log[pp4])/9 + (8*Log[-pp4 + s + t])/9, 0, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + s + t])/3, (-2*Log[pp4])/3 + Log[t] - 
   Log[-pp4 + s + t]/3, (16*Log[pp4])/9 - (16*Log[-pp4 + s + t])/9, 0, 0, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + s + t])/3, 0}, 
 {(-310*Log[pp4])/9 + (262*Log[s])/9 + (40*Log[-pp4 + s])/3 - (50*Log[t])/9 - 
   (22*Log[-pp4 + s + t])/9, (97*Log[pp4])/54 + (46*Log[s])/27 - 
   2*Log[-pp4 + s] + (1115*Log[t])/54 - (598*Log[-pp4 + s + t])/27, 
  13*Log[pp4] - 14*Log[s] + 22*Log[t] - 21*Log[-pp4 + s + t], 
  (229*Log[pp4])/9 - (193*Log[s])/9 - 8*Log[-pp4 + s] + (247*Log[t])/18 - 
   (175*Log[-pp4 + s + t])/18, (133*Log[pp4])/9 - (82*Log[s])/9 - 
   (23*Log[-pp4 + s])/3 + (50*Log[t])/9 - (32*Log[-pp4 + s + t])/9, 
  (241*Log[pp4])/18 - (140*Log[s])/9 + (8*Log[-pp4 + s])/3 + (509*Log[t])/18 - 
   (259*Log[-pp4 + s + t])/9, (-143*Log[pp4])/9 + (128*Log[s])/9 + 
   (17*Log[-pp4 + s])/3 - (263*Log[t])/18 + (191*Log[-pp4 + s + t])/18, 
  (53*Log[pp4])/6 - (59*Log[s])/6 - Log[-pp4 + s] - Log[t]/3 + 
   (7*Log[-pp4 + s + t])/3, (29*Log[pp4])/3 - 7*Log[s] - (32*Log[-pp4 + s])/3 + 
   (13*Log[t])/2 + (3*Log[-pp4 + s + t])/2, -Log[pp4] + Log[-pp4 + s], 
  (-58*Log[pp4])/9 + (55*Log[s])/9 + (10*Log[-pp4 + s])/3 - (5*Log[t])/9 - 
   (22*Log[-pp4 + s + t])/9, 2*Log[s] - 2*Log[-pp4 + s + t], 
  (2*Log[pp4])/3 - (8*Log[s])/3 + 2*Log[-pp4 + s] - (11*Log[t])/3 + 
   (11*Log[-pp4 + s + t])/3, (-76*Log[pp4])/27 + (67*Log[s])/27 + 
   (4*Log[-pp4 + s])/3 - (229*Log[t])/54 + (175*Log[-pp4 + s + t])/54, 
  (-52*Log[pp4])/9 + (70*Log[s])/9 - (115*Log[t])/18 + 
   (79*Log[-pp4 + s + t])/18, (-56*Log[pp4])/9 + (56*Log[s])/9 + 
   2*Log[-pp4 + s] - Log[t]/9 - (17*Log[-pp4 + s + t])/9, 
  (205*Log[pp4])/18 - (89*Log[s])/9 - (7*Log[-pp4 + s])/2 + (223*Log[t])/36 - 
   (151*Log[-pp4 + s + t])/36, (-38*Log[pp4])/9 + (26*Log[s])/9 + 
   (4*Log[-pp4 + s])/3 - (40*Log[t])/9 + (40*Log[-pp4 + s + t])/9, 
  (59*Log[pp4])/9 - (35*Log[s])/9 - (8*Log[-pp4 + s])/3 + (31*Log[t])/9 - 
   (31*Log[-pp4 + s + t])/9, (2*Log[s])/3 - (2*Log[-pp4 + s])/3 - 
   (17*Log[t])/6 + (17*Log[-pp4 + s + t])/6, (25*Log[pp4])/9 - (25*Log[s])/9 - 
   Log[-pp4 + s] + (43*Log[t])/18 - (25*Log[-pp4 + s + t])/18, 
  (22*Log[pp4])/27 - (58*Log[s])/27 + (16*Log[-pp4 + s])/3 + (1190*Log[t])/27 - 
   (1298*Log[-pp4 + s + t])/27, (-43*Log[pp4])/9 + (37*Log[s])/9 + 
   (8*Log[-pp4 + s])/3 + (49*Log[t])/9 - (67*Log[-pp4 + s + t])/9, 
  (28*Log[pp4])/9 - (19*Log[s])/9 - 3*Log[-pp4 + s] - (161*Log[t])/18 + 
   (197*Log[-pp4 + s + t])/18, (29*Log[pp4])/6 - (43*Log[s])/6 + 
   (7*Log[-pp4 + s])/3 + (22*Log[t])/3 - (22*Log[-pp4 + s + t])/3, 
  (682*Log[pp4])/27 - (628*Log[s])/27 - 6*Log[-pp4 + s] + (1205*Log[t])/27 - 
   (1097*Log[-pp4 + s + t])/27, (8*Log[pp4])/9 - (29*Log[s])/9 + 
   (13*Log[-pp4 + s])/3 + (101*Log[t])/18 - (137*Log[-pp4 + s + t])/18, 
  (154*Log[pp4])/9 - (151*Log[s])/9 - (22*Log[-pp4 + s])/3 + (62*Log[t])/9 + 
   Log[-pp4 + s + t]/9, (4*Log[pp4])/3 - (4*Log[s])/3 + (20*Log[t])/3 - 
   (20*Log[-pp4 + s + t])/3, (67*Log[pp4])/9 - (61*Log[s])/9 - 
   (11*Log[-pp4 + s])/3 + (25*Log[t])/18 + (29*Log[-pp4 + s + t])/18, 
  (59*Log[pp4])/9 - (59*Log[s])/9 - 3*Log[-pp4 + s] - (13*Log[t])/18 + 
   (67*Log[-pp4 + s + t])/18, (163*Log[pp4])/54 - (77*Log[s])/27 - 
   (5*Log[-pp4 + s])/3 + (52*Log[t])/27 - (23*Log[-pp4 + s + t])/54, 
  (95*Log[pp4])/54 - (34*Log[s])/27 - Log[-pp4 + s] - (226*Log[t])/27 + 
   (479*Log[-pp4 + s + t])/54, (73*Log[pp4])/27 - (64*Log[s])/27 - 
   (4*Log[-pp4 + s])/3 + (86*Log[t])/27 - (59*Log[-pp4 + s + t])/27, 
  (-2*Log[pp4])/9 + (2*Log[s])/9 - (10*Log[t])/9 + (10*Log[-pp4 + s + t])/9, 
  (-19*Log[pp4])/9 + (13*Log[s])/9 + (5*Log[-pp4 + s])/3 + (59*Log[t])/18 - 
   (77*Log[-pp4 + s + t])/18, (47*Log[pp4])/9 - (41*Log[s])/9 - 
   (8*Log[-pp4 + s])/3 - (29*Log[t])/9 + (47*Log[-pp4 + s + t])/9, 
  (-50*Log[pp4])/9 + (47*Log[s])/9 + Log[-pp4 + s]/3 + (7*Log[t])/18 - 
   (7*Log[-pp4 + s + t])/18, (76*Log[pp4])/9 - (40*Log[s])/9 - 6*Log[-pp4 + s] + 
   (11*Log[t])/9 + (7*Log[-pp4 + s + t])/9, (116*Log[pp4])/9 - (77*Log[s])/9 - 
   (31*Log[-pp4 + s])/3 - (319*Log[t])/18 + (427*Log[-pp4 + s + t])/18, 
  -9*Log[pp4] + 5*Log[s] + 6*Log[-pp4 + s] - 4*Log[t] + 2*Log[-pp4 + s + t], 
  (37*Log[pp4])/9 - (43*Log[s])/9 - (4*Log[-pp4 + s])/3 + (8*Log[t])/9 + 
   (10*Log[-pp4 + s + t])/9, (2*Log[pp4])/9 + Log[s]/9 + (2*Log[-pp4 + s])/3 + 
   (85*Log[t])/9 - (94*Log[-pp4 + s + t])/9, (-160*Log[pp4])/27 + 
   (151*Log[s])/27 + Log[-pp4 + s]/3 - (1285*Log[t])/54 + 
   (1285*Log[-pp4 + s + t])/54, (-49*Log[pp4])/54 + (38*Log[s])/27 - 
   4*Log[-pp4 + s] - (1793*Log[t])/54 + (991*Log[-pp4 + s + t])/27, 
  (-10*Log[pp4])/9 + Log[s]/9 + 2*Log[-pp4 + s] + (76*Log[t])/9 - 
   (85*Log[-pp4 + s + t])/9, (68*Log[pp4])/9 - (62*Log[s])/9 - 
   (8*Log[-pp4 + s])/3 + (40*Log[t])/9 - (22*Log[-pp4 + s + t])/9, 
  (47*Log[pp4])/18 - (22*Log[s])/9 - (2*Log[-pp4 + s])/3 + (13*Log[t])/18 - 
   (2*Log[-pp4 + s + t])/9, (-265*Log[pp4])/54 + (137*Log[s])/27 - 
   (2*Log[-pp4 + s])/3 - (703*Log[t])/27 + (1433*Log[-pp4 + s + t])/54, 
  (2*Log[pp4])/9 - (5*Log[s])/9 - (5*Log[-pp4 + s])/3 - (337*Log[t])/18 + 
   (373*Log[-pp4 + s + t])/18, (-17*Log[pp4])/6 + (7*Log[s])/3 + 
   (5*Log[-pp4 + s])/2 + (127*Log[t])/12 - (151*Log[-pp4 + s + t])/12, 
  -2*Log[pp4] + (3*Log[s])/2 + (3*Log[-pp4 + s])/2 + (9*Log[t])/4 - 
   (13*Log[-pp4 + s + t])/4, (23*Log[pp4])/3 - 7*Log[s] - (14*Log[-pp4 + s])/3 + 
   Log[t] + 3*Log[-pp4 + s + t], -5*Log[pp4] + (11*Log[s])/3 + 
   (13*Log[-pp4 + s])/3 + Log[t]/6 - (19*Log[-pp4 + s + t])/6, 
  (20*Log[pp4])/9 - (17*Log[s])/9 - (4*Log[-pp4 + s])/3 - (32*Log[t])/9 + 
   (41*Log[-pp4 + s + t])/9, (26*Log[pp4])/9 - (23*Log[s])/9 - 
   (4*Log[-pp4 + s])/3 - (2*Log[t])/9 + (11*Log[-pp4 + s + t])/9, 
  (2*Log[pp4])/3 - Log[s]/3 - (4*Log[-pp4 + s])/3 - (22*Log[t])/3 + 
   (25*Log[-pp4 + s + t])/3, Log[pp4] - Log[s]/3 - (2*Log[-pp4 + s])/3 + 
   (8*Log[t])/3 - (8*Log[-pp4 + s + t])/3, (-26*Log[pp4])/9 + (2*Log[s])/9 + 
   (8*Log[-pp4 + s])/3 - (64*Log[t])/9 + (64*Log[-pp4 + s + t])/9, 
  (53*Log[pp4])/6 - (35*Log[s])/6 - 9*Log[-pp4 + s] + (14*Log[t])/3 + 
   (4*Log[-pp4 + s + t])/3, (127*Log[pp4])/18 - (61*Log[s])/18 - 
   (26*Log[-pp4 + s])/3 + (53*Log[t])/18 + (37*Log[-pp4 + s + t])/18, 
  (-17*Log[pp4])/6 + 2*Log[s] + (11*Log[-pp4 + s])/6 - (11*Log[t])/4 + 
   (7*Log[-pp4 + s + t])/4, (22*Log[pp4])/3 - (37*Log[s])/6 - 
   (25*Log[-pp4 + s])/6 + (37*Log[t])/12 - Log[-pp4 + s + t]/12, 
  (41*Log[pp4])/9 - (44*Log[s])/9 - (5*Log[-pp4 + s])/3 + (53*Log[t])/18 - 
   (17*Log[-pp4 + s + t])/18, (-337*Log[pp4])/18 + (164*Log[s])/9 - 
   (677*Log[t])/18 + (343*Log[-pp4 + s + t])/9, 
  (-77*Log[pp4])/2 + (109*Log[s])/3 + (35*Log[-pp4 + s])/3 - (173*Log[t])/3 + 
   (289*Log[-pp4 + s + t])/6, (-656*Log[pp4])/27 + (1285*Log[s])/54 + 
   7*Log[-pp4 + s] - (1925*Log[t])/54 + (787*Log[-pp4 + s + t])/27, 
  (52*Log[pp4])/9 - (40*Log[s])/9 - (19*Log[-pp4 + s])/3 + (67*Log[t])/18 + 
   (23*Log[-pp4 + s + t])/18, (-158*Log[pp4])/9 + (143*Log[s])/9 + 
   (35*Log[-pp4 + s])/3 - (89*Log[t])/18 - (91*Log[-pp4 + s + t])/18, 
  (28*Log[pp4])/3 - 7*Log[s] - (25*Log[-pp4 + s])/3 + (11*Log[t])/2 + 
   Log[-pp4 + s + t]/2, (-118*Log[pp4])/9 + (115*Log[s])/9 + 
   (16*Log[-pp4 + s])/3 - (44*Log[t])/9 - Log[-pp4 + s + t]/9, 
  (-271*Log[pp4])/18 + (277*Log[s])/18 + (17*Log[-pp4 + s])/3 - (85*Log[t])/9 + 
   (31*Log[-pp4 + s + t])/9, (-16*Log[pp4])/9 + (53*Log[s])/18 - 
   Log[-pp4 + s]/6 - (17*Log[t])/36 - (19*Log[-pp4 + s + t])/36, 
  (10*Log[pp4])/9 - (13*Log[s])/9 + Log[-pp4 + s]/3 - (23*Log[t])/18 + 
   (23*Log[-pp4 + s + t])/18, (-209*Log[pp4])/18 + (131*Log[s])/18 + 
   (22*Log[-pp4 + s])/3 - (97*Log[t])/18 - (11*Log[-pp4 + s + t])/18, 
  (16*Log[pp4])/9 - (22*Log[s])/9 - Log[-pp4 + s]/3 + (13*Log[t])/18 + 
   (5*Log[-pp4 + s + t])/18, (41*Log[pp4])/9 - (44*Log[s])/9 - 
   (5*Log[-pp4 + s])/3 + (53*Log[t])/18 - (17*Log[-pp4 + s + t])/18, 
  3*Log[pp4] - 3*Log[s] - Log[-pp4 + s] + (7*Log[t])/2 - 
   (5*Log[-pp4 + s + t])/2, (83*Log[pp4])/9 - (77*Log[s])/9 - 
   (11*Log[-pp4 + s])/3 + (149*Log[t])/18 - (95*Log[-pp4 + s + t])/18, 
  (8*Log[pp4])/3 - (8*Log[s])/3 + (40*Log[t])/3 - (40*Log[-pp4 + s + t])/3, 
  (-29*Log[pp4])/9 + (29*Log[s])/9 + Log[-pp4 + s] - (83*Log[t])/18 + 
   (65*Log[-pp4 + s + t])/18, (-7*Log[pp4])/3 + (5*Log[s])/3 + 
   (5*Log[-pp4 + s])/3 - (11*Log[t])/6 + (5*Log[-pp4 + s + t])/6, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - 2*Log[t] + 2*Log[-pp4 + s + t], 
  (-103*Log[pp4])/18 + (44*Log[s])/9 + (17*Log[-pp4 + s])/6 - (25*Log[t])/36 - 
   (47*Log[-pp4 + s + t])/36, (-97*Log[pp4])/18 + (44*Log[s])/9 + 
   (5*Log[-pp4 + s])/2 - (7*Log[t])/36 - (65*Log[-pp4 + s + t])/36, 
  (67*Log[pp4])/18 - (29*Log[s])/9 - 2*Log[-pp4 + s] + (29*Log[t])/18 - 
   Log[-pp4 + s + t]/9, (-7*Log[pp4])/18 - Log[s]/9 + Log[-pp4 + s]/2 - 
   (7*Log[t])/36 + (7*Log[-pp4 + s + t])/36, (-275*Log[pp4])/54 + 
   (160*Log[s])/27 + (5*Log[-pp4 + s])/3 + (83*Log[t])/54 - 
   (109*Log[-pp4 + s + t])/27, (-115*Log[pp4])/18 + (53*Log[s])/9 + 
   3*Log[-pp4 + s] - (85*Log[t])/9 + (125*Log[-pp4 + s + t])/18, 
  (187*Log[pp4])/54 - (89*Log[s])/27 - (5*Log[-pp4 + s])/3 + (112*Log[t])/27 - 
   (143*Log[-pp4 + s + t])/54, (67*Log[pp4])/54 - (29*Log[s])/27 - 
   (2*Log[-pp4 + s])/3 + (29*Log[t])/54 - Log[-pp4 + s + t]/27, 
  -Log[s]/3 + Log[-pp4 + s]/3 + (5*Log[t])/3 - (5*Log[-pp4 + s + t])/3, 
  (-139*Log[pp4])/54 + (65*Log[s])/27 + (2*Log[-pp4 + s])/3 - (497*Log[t])/54 + 
   (235*Log[-pp4 + s + t])/27, (25*Log[pp4])/54 - (8*Log[s])/27 + 
   Log[-pp4 + s]/3 + (85*Log[t])/27 - (197*Log[-pp4 + s + t])/54, 
  (2*Log[pp4])/3 - (2*Log[s])/3 + (13*Log[t])/3 - (13*Log[-pp4 + s + t])/3, 
  -Log[pp4]/3 + (2*Log[s])/3 + (2*Log[-pp4 + s])/3 + (26*Log[t])/3 - 
   (29*Log[-pp4 + s + t])/3, (13*Log[pp4])/18 - (5*Log[s])/9 - Log[-pp4 + s]/6 + 
   (109*Log[t])/36 - (109*Log[-pp4 + s + t])/36, 
  (10*Log[pp4])/3 - (8*Log[s])/3 - (5*Log[-pp4 + s])/3 + (17*Log[t])/6 - 
   (11*Log[-pp4 + s + t])/6, (-13*Log[pp4])/9 + (13*Log[s])/9 + Log[-pp4 + s] - 
   (31*Log[t])/18 + (13*Log[-pp4 + s + t])/18, 
  (-31*Log[pp4])/18 + (14*Log[s])/9 + (7*Log[-pp4 + s])/6 - (91*Log[t])/36 + 
   (55*Log[-pp4 + s + t])/36, -Log[pp4]/18 - Log[s]/9 + Log[-pp4 + s]/6 + 
   (11*Log[t])/36 - (11*Log[-pp4 + s + t])/36, (-4*Log[pp4])/9 + (4*Log[s])/9 - 
   (20*Log[t])/9 + (20*Log[-pp4 + s + t])/9, (-11*Log[pp4])/18 + Log[s]/9 + 
   Log[-pp4 + s]/2 - (47*Log[t])/36 + (47*Log[-pp4 + s + t])/36, 
  (2*Log[pp4])/9 - (2*Log[s])/9 + (10*Log[t])/9 - (10*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/18 - Log[s]/9 - Log[-pp4 + s]/6 + (29*Log[t])/36 - 
   (29*Log[-pp4 + s + t])/36, (2*Log[pp4])/9 - (2*Log[s])/9 + (10*Log[t])/9 - 
   (10*Log[-pp4 + s + t])/9, Log[pp4]/3 - Log[-pp4 + s]/3 + Log[t] - 
   Log[-pp4 + s + t], Log[s]/3 - Log[-pp4 + s]/3 - (2*Log[t])/3 + 
   (2*Log[-pp4 + s + t])/3, (-5*Log[pp4])/4 + (4*Log[s])/3 + Log[-pp4 + s]/6 - 
   (11*Log[t])/12 + (2*Log[-pp4 + s + t])/3, (-4*Log[pp4])/9 + (4*Log[s])/9 - 
   (20*Log[t])/9 + (20*Log[-pp4 + s + t])/9, 0, Log[pp4]/4 - Log[s]/4, 
  Log[pp4]/3 - Log[s]/3 + (5*Log[t])/3 - (5*Log[-pp4 + s + t])/3, 
  -Log[pp4] + Log[s]}, {0, 0, -Log[pp4] - Log[t] + 2*Log[-pp4 + s + t], 0, 
  4*Log[pp4] - 8*Log[-pp4 + t] + 4*Log[-pp4 + s + t], 
  12*Log[-pp4 + s] - 12*Log[-pp4 + s + t], Log[pp4] + Log[t] - 
   2*Log[-pp4 + s + t], 0, -8*Log[-pp4 + s] + 8*Log[-pp4 + s + t], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], 
  4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], 4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], 
  -4*Log[-pp4 + s] + 4*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -4*Log[-pp4 + s] + 4*Log[-pp4 + s + t], -Log[pp4] + Log[-pp4 + s + t], 0, 0, 
  0, 0, -4*Log[pp4] + 8*Log[-pp4 + t] - 4*Log[-pp4 + s + t], 
  -4*Log[-pp4 + s] + 4*Log[-pp4 + s + t], 0, -Log[pp4] + 2*Log[-pp4 + t] - 
   Log[-pp4 + s + t], Log[pp4] - 2*Log[-pp4 + t] + Log[-pp4 + s + t], 
  -2*Log[pp4] - 2*Log[-pp4 + t] + 4*Log[-pp4 + s + t], 
  -12*Log[-pp4 + s] + 12*Log[-pp4 + s + t], -4*Log[-pp4 + s] + 
   4*Log[-pp4 + s + t], 0, -4*Log[-pp4 + s] + 4*Log[-pp4 + s + t], 
  8*Log[-pp4 + s] - 8*Log[-pp4 + s + t], -4*Log[-pp4 + s] + 4*Log[-pp4 + s + t], 
  4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], 4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], 
  Log[pp4] - Log[-pp4 + s + t], -2*Log[-pp4 + s] + 2*Log[-pp4 + s + t], 
  4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], Log[pp4] - 3*Log[s] + Log[t] - 
   2*Log[-pp4 + s + t], -2*Log[-pp4 + s] + 2*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(184*Log[pp4])/9 - 48*Log[-pp4 + s] + (22*Log[t])/3 + 
   (182*Log[-pp4 + s + t])/9, (185*Log[pp4])/54 - (50*Log[s])/9 - 
   (31*Log[-pp4 + s])/6 - (193*Log[t])/18 + (973*Log[-pp4 + s + t])/54, 
  (-17*Log[pp4])/2 - (41*Log[s])/2 + 32*Log[-pp4 + s] - (41*Log[t])/2 + 
   (35*Log[-pp4 + s + t])/2, (-154*Log[pp4])/9 - (34*Log[s])/3 + 
   49*Log[-pp4 + s] - (43*Log[t])/3 - (56*Log[-pp4 + s + t])/9, 
  (-118*Log[pp4])/9 + (28*Log[s])/3 + 14*Log[-pp4 + s] + (11*Log[t])/3 - 
   (125*Log[-pp4 + s + t])/9, (-23*Log[pp4])/9 - (13*Log[s])/3 + 
   5*Log[-pp4 + s] - (115*Log[t])/6 + (379*Log[-pp4 + s + t])/18, 
  (188*Log[pp4])/9 + 4*Log[s] - 43*Log[-pp4 + s] + (91*Log[t])/6 + 
   (53*Log[-pp4 + s + t])/18, (-34*Log[pp4])/3 + (13*Log[s])/2 + 
   18*Log[-pp4 + s] + 2*Log[t] - (91*Log[-pp4 + s + t])/6, 
  (-34*Log[pp4])/3 + (11*Log[s])/3 + 20*Log[-pp4 + s] - 11*Log[t] - 
   (4*Log[-pp4 + s + t])/3, -2*Log[pp4] + 2*Log[s] + 2*Log[-pp4 + s] + Log[t] - 
   3*Log[-pp4 + s + t], (22*Log[pp4])/9 - 3*Log[s] - 4*Log[-pp4 + s] - 
   (2*Log[t])/3 + (47*Log[-pp4 + s + t])/9, 0, 
  (-31*Log[pp4])/6 + (29*Log[-pp4 + s])/2 + Log[t] - (31*Log[-pp4 + s + t])/3, 
  (-25*Log[pp4])/54 - (5*Log[s])/9 + (11*Log[-pp4 + s])/6 + (10*Log[t])/9 - 
   (52*Log[-pp4 + s + t])/27, (112*Log[pp4])/9 - (11*Log[s])/3 - 
   17*Log[-pp4 + s] + (16*Log[t])/3 + (26*Log[-pp4 + s + t])/9, 
  (59*Log[pp4])/9 - Log[s]/3 - 14*Log[-pp4 + s] + (2*Log[t])/3 + 
   (64*Log[-pp4 + s + t])/9, (-175*Log[pp4])/18 + (16*Log[s])/3 + 
   (23*Log[-pp4 + s])/2 - (11*Log[t])/3 - (31*Log[-pp4 + s + t])/9, 
  (26*Log[pp4])/9 - (2*Log[s])/3 - 4*Log[-pp4 + s] + (8*Log[t])/3 - 
   (8*Log[-pp4 + s + t])/9, (-23*Log[pp4])/9 + 3*Log[s] - (5*Log[t])/3 + 
   (11*Log[-pp4 + s + t])/9, (7*Log[pp4])/3 - (4*Log[s])/3 - Log[-pp4 + s] + 
   2*Log[t] - 2*Log[-pp4 + s + t], (-40*Log[pp4])/9 + (2*Log[s])/3 + 
   5*Log[-pp4 + s] - (7*Log[t])/3 + (10*Log[-pp4 + s + t])/9, 
  (-307*Log[pp4])/27 - (289*Log[s])/9 + (140*Log[-pp4 + s])/3 - 
   (334*Log[t])/9 + (916*Log[-pp4 + s + t])/27, Log[pp4]/9 + (5*Log[s])/3 - 
   8*Log[-pp4 + s] - (11*Log[t])/3 + (89*Log[-pp4 + s + t])/9, 
  (20*Log[pp4])/9 + (23*Log[s])/3 - 11*Log[-pp4 + s] + (26*Log[t])/3 - 
   (68*Log[-pp4 + s + t])/9, -9*Log[pp4] - (5*Log[s])/6 + 19*Log[-pp4 + s] - 
   6*Log[t] - (19*Log[-pp4 + s + t])/6, (32*Log[pp4])/27 - (10*Log[s])/9 - 
   (58*Log[-pp4 + s])/3 - (220*Log[t])/9 + (1180*Log[-pp4 + s + t])/27, 
  (-35*Log[pp4])/9 - Log[s] + 8*Log[-pp4 + s] - (14*Log[t])/3 + 
   (14*Log[-pp4 + s + t])/9, (-172*Log[pp4])/9 + 10*Log[s] + 28*Log[-pp4 + s] - 
   (7*Log[t])/3 - (149*Log[-pp4 + s + t])/9, (-16*Log[pp4])/3 + 2*Log[s] + 
   4*Log[-pp4 + s] - 5*Log[t] + (13*Log[-pp4 + s + t])/3, 
  (-52*Log[pp4])/9 + (4*Log[s])/3 + 13*Log[-pp4 + s] - Log[t]/3 - 
   (74*Log[-pp4 + s + t])/9, (-79*Log[pp4])/18 - (7*Log[s])/6 + 
   13*Log[-pp4 + s] + Log[t]/3 - (70*Log[-pp4 + s + t])/9, 
  (-116*Log[pp4])/27 + (4*Log[s])/9 + (19*Log[-pp4 + s])/3 - (25*Log[t])/18 - 
   (59*Log[-pp4 + s + t])/54, (113*Log[pp4])/27 - (37*Log[s])/9 + 
   (5*Log[-pp4 + s])/3 + (91*Log[t])/18 - (367*Log[-pp4 + s + t])/54, 
  (-7*Log[pp4])/27 + (8*Log[s])/9 - Log[-pp4 + s]/3 - (7*Log[t])/9 + 
   (13*Log[-pp4 + s + t])/27, (5*Log[pp4])/9 - Log[s]/3 + (2*Log[t])/3 - 
   (8*Log[-pp4 + s + t])/9, -Log[pp4]/18 - (5*Log[s])/6 - Log[-pp4 + s] - 
   (8*Log[t])/3 + (41*Log[-pp4 + s + t])/9, (-11*Log[pp4])/9 - Log[s] + 
   8*Log[-pp4 + s] + (7*Log[t])/3 - (73*Log[-pp4 + s + t])/9, 
  (47*Log[pp4])/9 - (5*Log[s])/3 - 6*Log[-pp4 + s] - Log[t]/3 + 
   (25*Log[-pp4 + s + t])/9, (-73*Log[pp4])/9 + (8*Log[s])/3 + 
   24*Log[-pp4 + s] - (4*Log[t])/3 - (155*Log[-pp4 + s + t])/9, 
  (-32*Log[pp4])/9 + (92*Log[s])/3 - 19*Log[-pp4 + s] + (52*Log[t])/3 - 
   (229*Log[-pp4 + s + t])/9, (17*Log[pp4])/2 - (11*Log[s])/2 - 
   18*Log[-pp4 + s] + Log[t] + 14*Log[-pp4 + s + t], 
  (7*Log[pp4])/18 + (9*Log[s])/2 - 8*Log[-pp4 + s] + (8*Log[t])/3 + 
   (4*Log[-pp4 + s + t])/9, (-79*Log[pp4])/18 - (53*Log[s])/6 + 
   18*Log[-pp4 + s] - (26*Log[t])/3 + (35*Log[-pp4 + s + t])/9, 
  (49*Log[pp4])/27 + (34*Log[s])/9 + (13*Log[-pp4 + s])/3 + (112*Log[t])/9 - 
   (604*Log[-pp4 + s + t])/27, (77*Log[pp4])/27 + (224*Log[s])/9 - 
   (76*Log[-pp4 + s])/3 + (451*Log[t])/18 - (1483*Log[-pp4 + s + t])/54, 
  (5*Log[pp4])/18 - (67*Log[s])/6 + 11*Log[-pp4 + s] - (26*Log[t])/3 + 
   (77*Log[-pp4 + s + t])/9, (-19*Log[pp4])/18 + (5*Log[s])/2 - 
   3*Log[-pp4 + s] + Log[t]/3 + (11*Log[-pp4 + s + t])/9, 
  (-13*Log[pp4])/9 - (5*Log[s])/3 + 4*Log[-pp4 + s] - (5*Log[t])/6 - 
   Log[-pp4 + s + t]/18, (199*Log[pp4])/54 + (104*Log[s])/9 - 
   (47*Log[-pp4 + s])/6 + (325*Log[t])/18 - (1375*Log[-pp4 + s + t])/54, 
  (43*Log[pp4])/9 + 4*Log[s] - 7*Log[-pp4 + s] + (34*Log[t])/3 - 
   (118*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 - (7*Log[s])/2 + Log[-pp4 + s]/2 - 
   7*Log[t] + (32*Log[-pp4 + s + t])/3, (3*Log[pp4])/2 - (9*Log[s])/2 + 
   (5*Log[-pp4 + s])/2 - 2*Log[t] + (5*Log[-pp4 + s + t])/2, 
  (-23*Log[pp4])/6 + (43*Log[s])/6 - 3*Log[-pp4 + s] + 3*Log[t] - 
   (10*Log[-pp4 + s + t])/3, (17*Log[pp4])/6 - (71*Log[s])/6 + 9*Log[-pp4 + s] - 
   (7*Log[t])/2 + (7*Log[-pp4 + s + t])/2, (-7*Log[pp4])/18 - (17*Log[s])/6 + 
   8*Log[-pp4 + s] + (4*Log[t])/3 - (55*Log[-pp4 + s + t])/9, 
  (17*Log[pp4])/18 + (31*Log[s])/6 - 8*Log[-pp4 + s] + (10*Log[t])/3 - 
   (13*Log[-pp4 + s + t])/9, (5*Log[pp4])/2 + (59*Log[s])/6 - 16*Log[-pp4 + s] + 
   8*Log[t] - (13*Log[-pp4 + s + t])/3, (-13*Log[pp4])/6 + (7*Log[s])/6 + 
   2*Log[-pp4 + s] - Log[t], (35*Log[pp4])/9 - 6*Log[s] - 2*Log[-pp4 + s] - 
   (16*Log[t])/3 + (85*Log[-pp4 + s + t])/9, (-34*Log[pp4])/3 + (13*Log[s])/2 + 
   13*Log[-pp4 + s] - Log[t] - (43*Log[-pp4 + s + t])/6, 
  (-59*Log[pp4])/9 + (13*Log[s])/2 + 7*Log[-pp4 + s] + Log[t]/3 - 
   (131*Log[-pp4 + s + t])/18, (31*Log[pp4])/6 - (13*Log[s])/3 - 
   (3*Log[-pp4 + s])/2 - (7*Log[t])/2 + (25*Log[-pp4 + s + t])/6, 
  (-13*Log[pp4])/2 + (37*Log[s])/6 + (15*Log[-pp4 + s])/2 + (7*Log[t])/2 - 
   (32*Log[-pp4 + s + t])/3, (-32*Log[pp4])/9 - Log[s] + 9*Log[-pp4 + s] - 
   (11*Log[t])/3 - (7*Log[-pp4 + s + t])/9, (23*Log[pp4])/9 + (5*Log[s])/3 + 
   5*Log[-pp4 + s] + (139*Log[t])/6 - (583*Log[-pp4 + s + t])/18, 
  (53*Log[pp4])/3 - (8*Log[s])/3 - 15*Log[-pp4 + s] + (77*Log[t])/2 - 
   (77*Log[-pp4 + s + t])/2, (461*Log[pp4])/27 - (89*Log[s])/18 - 
   (52*Log[-pp4 + s])/3 + (373*Log[t])/18 - (419*Log[-pp4 + s + t])/27, 
  (-61*Log[pp4])/9 + Log[s] + 6*Log[-pp4 + s] - (13*Log[t])/3 + 
   (37*Log[-pp4 + s + t])/9, (167*Log[pp4])/9 - 7*Log[s] - 28*Log[-pp4 + s] + 
   (38*Log[t])/3 + (34*Log[-pp4 + s + t])/9, (-32*Log[pp4])/3 + (13*Log[s])/3 + 
   14*Log[-pp4 + s] - 2*Log[t] - (17*Log[-pp4 + s + t])/3, 
  (145*Log[pp4])/9 - 9*Log[s] - 22*Log[-pp4 + s] + (16*Log[t])/3 + 
   (86*Log[-pp4 + s + t])/9, (176*Log[pp4])/9 - (19*Log[s])/2 - 
   26*Log[-pp4 + s] + (14*Log[t])/3 + (203*Log[-pp4 + s + t])/18, 
  (5*Log[pp4])/18 + (5*Log[s])/2 - (5*Log[-pp4 + s])/2 - (25*Log[t])/6 + 
   (35*Log[-pp4 + s + t])/9, (-13*Log[pp4])/9 + (4*Log[s])/3 + 2*Log[-pp4 + s] + 
   (5*Log[t])/3 - (32*Log[-pp4 + s + t])/9, (127*Log[pp4])/9 - (13*Log[s])/2 - 
   20*Log[-pp4 + s] + (7*Log[t])/3 + (181*Log[-pp4 + s + t])/18, 
  (-34*Log[pp4])/9 + 2*Log[s] + 3*Log[-pp4 + s] + (49*Log[t])/6 - 
   (169*Log[-pp4 + s + t])/18, (-59*Log[pp4])/9 + 10*Log[-pp4 + s] - 
   (14*Log[t])/3 - (16*Log[-pp4 + s + t])/9, -5*Log[pp4] + Log[s] + 
   5*Log[-pp4 + s] - 3*Log[t] + 2*Log[-pp4 + s + t], 
  (-101*Log[pp4])/9 + 6*Log[s] + 11*Log[-pp4 + s] - (14*Log[t])/3 - 
   (10*Log[-pp4 + s + t])/9, (-20*Log[pp4])/3 + 4*Log[s] - 8*Log[t] + 
   (32*Log[-pp4 + s + t])/3, (50*Log[pp4])/9 - (4*Log[s])/3 - 5*Log[-pp4 + s] + 
   (11*Log[t])/3 - (26*Log[-pp4 + s + t])/9, 4*Log[pp4] - (5*Log[s])/3 - 
   5*Log[-pp4 + s] + Log[t] + (5*Log[-pp4 + s + t])/3, 
  (8*Log[pp4])/3 - (4*Log[s])/3 - 4*Log[-pp4 + s] + (8*Log[-pp4 + s + t])/3, 
  (43*Log[pp4])/18 - (11*Log[s])/3 - (9*Log[-pp4 + s])/2 - (4*Log[t])/3 + 
   (64*Log[-pp4 + s + t])/9, (31*Log[pp4])/18 - (10*Log[s])/3 - 
   (7*Log[-pp4 + s])/2 - (4*Log[t])/3 + (58*Log[-pp4 + s + t])/9, 
  (-23*Log[pp4])/9 + (7*Log[s])/3 + 4*Log[-pp4 + s] - Log[t]/6 - 
   (65*Log[-pp4 + s + t])/18, (13*Log[pp4])/18 - Log[s]/3 - 
   (3*Log[-pp4 + s])/2 - Log[t]/3 + (13*Log[-pp4 + s + t])/9, 
  (179*Log[pp4])/54 + (4*Log[s])/9 - (37*Log[-pp4 + s])/6 - Log[t]/18 + 
   (133*Log[-pp4 + s + t])/54, (38*Log[pp4])/9 - (4*Log[s])/3 - 
   3*Log[-pp4 + s] + (25*Log[t])/6 - (73*Log[-pp4 + s + t])/18, 
  (-146*Log[pp4])/27 + (10*Log[s])/9 + (19*Log[-pp4 + s])/3 - (49*Log[t])/18 + 
   (37*Log[-pp4 + s + t])/54, (-23*Log[pp4])/27 + (7*Log[s])/9 + 
   (4*Log[-pp4 + s])/3 - Log[t]/18 - (65*Log[-pp4 + s + t])/54, 
  (5*Log[pp4])/6 - Log[s]/3 - (5*Log[-pp4 + s])/2 - Log[t] + 
   3*Log[-pp4 + s + t], (5*Log[pp4])/27 - (7*Log[s])/9 + (14*Log[-pp4 + s])/3 + 
   (73*Log[t])/18 - (439*Log[-pp4 + s + t])/54, (43*Log[pp4])/27 + Log[s]/9 - 
   (14*Log[-pp4 + s])/3 - (13*Log[t])/18 + (199*Log[-pp4 + s + t])/54, 
  Log[pp4]/3 - 3*Log[-pp4 + s] - 2*Log[t] + (14*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] + (4*Log[s])/3 - 2*Log[-pp4 + s] - 4*Log[t] + 
   (20*Log[-pp4 + s + t])/3, (-31*Log[pp4])/18 + Log[s] + Log[-pp4 + s]/2 - 
   (5*Log[t])/3 + (17*Log[-pp4 + s + t])/9, -5*Log[pp4] + (8*Log[s])/3 + 
   5*Log[-pp4 + s] - 2*Log[t] - (2*Log[-pp4 + s + t])/3, 
  (19*Log[pp4])/9 - (2*Log[s])/3 - 3*Log[-pp4 + s] + (4*Log[t])/3 + 
   (2*Log[-pp4 + s + t])/9, (49*Log[pp4])/18 - Log[s] - (7*Log[-pp4 + s])/2 + 
   (5*Log[t])/3 + Log[-pp4 + s + t]/9, Log[pp4]/18 - Log[-pp4 + s]/2 - 
   Log[t]/3 + (7*Log[-pp4 + s + t])/9, (10*Log[pp4])/9 - (2*Log[s])/3 + 
   (4*Log[t])/3 - (16*Log[-pp4 + s + t])/9, (23*Log[pp4])/18 - (2*Log[s])/3 - 
   (3*Log[-pp4 + s])/2 + Log[t]/3 + (5*Log[-pp4 + s + t])/9, 
  (-5*Log[pp4])/9 + Log[s]/3 - (2*Log[t])/3 + (8*Log[-pp4 + s + t])/9, 
  (-11*Log[pp4])/18 + Log[s]/3 + Log[-pp4 + s]/2 - Log[t]/3 + 
   Log[-pp4 + s + t]/9, (-5*Log[pp4])/9 + Log[s]/3 - (2*Log[t])/3 + 
   (8*Log[-pp4 + s + t])/9, (-5*Log[pp4])/3 + Log[s]/3 + 4*Log[-pp4 + s] - 
   Log[t] - (5*Log[-pp4 + s + t])/3, (-4*Log[pp4])/3 + Log[s]/3 + 
   4*Log[-pp4 + s] - 3*Log[-pp4 + s + t], (17*Log[pp4])/12 - (5*Log[s])/12 - 
   2*Log[-pp4 + s] + (3*Log[t])/4 + Log[-pp4 + s + t]/4, 
  (10*Log[pp4])/9 - (2*Log[s])/3 + (4*Log[t])/3 - (16*Log[-pp4 + s + t])/9, 0, 
  0, (-4*Log[pp4])/3 + Log[s] - Log[t] + (4*Log[-pp4 + s + t])/3, 0}, 
 {-26*Log[pp4] - 2*Log[s] + 2*Log[t] + 26*Log[-pp4 + s + t], 
  (-11*Log[pp4])/4 - (43*Log[s])/12 + (43*Log[t])/12 + 
   (11*Log[-pp4 + s + t])/4, -23*Log[s] + 23*Log[t], 
  18*Log[pp4] - 11*Log[s] + 11*Log[t] - 18*Log[-pp4 + s + t], 
  (29*Log[pp4])/2 + 10*Log[s] - 10*Log[t] - (29*Log[-pp4 + s + t])/2, 
  (15*Log[pp4])/4 - (13*Log[s])/4 + (13*Log[t])/4 - (15*Log[-pp4 + s + t])/4, 
  (-35*Log[pp4])/2 + (19*Log[s])/2 - (19*Log[t])/2 + (35*Log[-pp4 + s + t])/2, 
  12*Log[pp4] + (11*Log[s])/2 - (11*Log[t])/2 - 12*Log[-pp4 + s + t], 
  (17*Log[pp4])/2 + (5*Log[s])/2 - (5*Log[t])/2 - (17*Log[-pp4 + s + t])/2, 
  (3*Log[pp4])/2 - (3*Log[-pp4 + s + t])/2, -5*Log[pp4] - 4*Log[s] + 4*Log[t] + 
   5*Log[-pp4 + s + t], 0, (13*Log[pp4])/2 - (13*Log[-pp4 + s + t])/2, 
  -Log[pp4] - (11*Log[s])/6 + (11*Log[t])/6 + Log[-pp4 + s + t], 
  (-21*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 + (21*Log[-pp4 + s + t])/2, 
  -9*Log[pp4] + 9*Log[-pp4 + s + t], (39*Log[pp4])/4 + (7*Log[s])/2 - 
   (7*Log[t])/2 - (39*Log[-pp4 + s + t])/4, -2*Log[pp4] + 2*Log[-pp4 + s + t], 
  (5*Log[pp4])/2 + (5*Log[s])/2 - (5*Log[t])/2 - (5*Log[-pp4 + s + t])/2, 
  -Log[pp4]/2 + Log[s]/2 - Log[t]/2 + Log[-pp4 + s + t]/2, 
  3*Log[pp4] - Log[s]/2 + Log[t]/2 - 3*Log[-pp4 + s + t], 
  -4*Log[pp4] - (122*Log[s])/3 + (122*Log[t])/3 + 4*Log[-pp4 + s + t], 
  (-11*Log[pp4])/2 - (5*Log[s])/2 + (5*Log[t])/2 + (11*Log[-pp4 + s + t])/2, 
  3*Log[pp4] + (23*Log[s])/2 - (23*Log[t])/2 - 3*Log[-pp4 + s + t], 
  (23*Log[pp4])/2 - 4*Log[s] + 4*Log[t] - (23*Log[-pp4 + s + t])/2, 
  -5*Log[pp4] + (10*Log[s])/3 - (10*Log[t])/3 + 5*Log[-pp4 + s + t], 
  (11*Log[pp4])/2 - 4*Log[s] + 4*Log[t] - (11*Log[-pp4 + s + t])/2, 
  (37*Log[pp4])/2 + (15*Log[s])/2 - (15*Log[t])/2 - (37*Log[-pp4 + s + t])/2, 
  (3*Log[pp4])/2 - (3*Log[s])/2 + (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  (17*Log[pp4])/2 + 2*Log[s] - 2*Log[t] - (17*Log[-pp4 + s + t])/2, 
  (15*Log[pp4])/2 + Log[s]/2 - Log[t]/2 - (15*Log[-pp4 + s + t])/2, 
  (17*Log[pp4])/4 - (7*Log[s])/12 + (7*Log[t])/12 - (17*Log[-pp4 + s + t])/4, 
  (5*Log[pp4])/4 + (25*Log[s])/12 - (25*Log[t])/12 - (5*Log[-pp4 + s + t])/4, 
  (3*Log[pp4])/2 + (11*Log[s])/6 - (11*Log[t])/6 - (3*Log[-pp4 + s + t])/2, 0, 
  (-5*Log[pp4])/2 - (5*Log[s])/2 + (5*Log[t])/2 + (5*Log[-pp4 + s + t])/2, 
  (11*Log[pp4])/2 + (5*Log[s])/2 - (5*Log[t])/2 - (11*Log[-pp4 + s + t])/2, 
  -5*Log[pp4] - (3*Log[s])/2 + (3*Log[t])/2 + 5*Log[-pp4 + s + t], 
  12*Log[pp4] + Log[s] - Log[t] - 12*Log[-pp4 + s + t], 
  (31*Log[pp4])/2 + 38*Log[s] - 38*Log[t] - (31*Log[-pp4 + s + t])/2, 
  -12*Log[pp4] - 5*Log[s] + 5*Log[t] + 12*Log[-pp4 + s + t], 
  Log[pp4]/2 + (13*Log[s])/2 - (13*Log[t])/2 - Log[-pp4 + s + t]/2, 
  Log[pp4]/2 - (25*Log[s])/2 + (25*Log[t])/2 - Log[-pp4 + s + t]/2, 
  3*Log[pp4] + (19*Log[s])/6 - (19*Log[t])/6 - 3*Log[-pp4 + s + t], 
  (21*Log[pp4])/4 + (343*Log[s])/12 - (343*Log[t])/12 - 
   (21*Log[-pp4 + s + t])/4, (-5*Log[pp4])/2 - (25*Log[s])/2 + (25*Log[t])/2 + 
   (5*Log[-pp4 + s + t])/2, 3*Log[pp4] + 6*Log[s] - 6*Log[t] - 
   3*Log[-pp4 + s + t], (7*Log[pp4])/4 - Log[s]/4 + Log[t]/4 - 
   (7*Log[-pp4 + s + t])/4, (9*Log[pp4])/4 + (145*Log[s])/12 - 
   (145*Log[t])/12 - (9*Log[-pp4 + s + t])/4, 4*Log[pp4] + (21*Log[s])/2 - 
   (21*Log[t])/2 - 4*Log[-pp4 + s + t], (-21*Log[pp4])/4 - (15*Log[s])/2 + 
   (15*Log[t])/2 + (21*Log[-pp4 + s + t])/4, (-9*Log[pp4])/4 - 5*Log[s] + 
   5*Log[t] + (9*Log[-pp4 + s + t])/4, 4*Log[pp4] + 8*Log[s] - 8*Log[t] - 
   4*Log[-pp4 + s + t], (-7*Log[pp4])/2 - 12*Log[s] + 12*Log[t] + 
   (7*Log[-pp4 + s + t])/2, (7*Log[pp4])/2 - Log[s]/2 + Log[t]/2 - 
   (7*Log[-pp4 + s + t])/2, Log[pp4]/2 + (13*Log[s])/2 - (13*Log[t])/2 - 
   Log[-pp4 + s + t]/2, Log[pp4]/2 + (25*Log[s])/2 - (25*Log[t])/2 - 
   Log[-pp4 + s + t]/2, Log[pp4] - Log[-pp4 + s + t], 
  (-5*Log[pp4])/2 - (19*Log[s])/2 + (19*Log[t])/2 + (5*Log[-pp4 + s + t])/2, 
  9*Log[pp4] + (9*Log[s])/2 - (9*Log[t])/2 - 9*Log[-pp4 + s + t], 
  7*Log[pp4] + 5*Log[s] - 5*Log[t] - 7*Log[-pp4 + s + t], 
  (-17*Log[pp4])/4 - (9*Log[s])/2 + (9*Log[t])/2 + (17*Log[-pp4 + s + t])/4, 
  (37*Log[pp4])/4 + 8*Log[s] - 8*Log[t] - (37*Log[-pp4 + s + t])/4, 
  (11*Log[pp4])/2 + Log[s] - Log[t] - (11*Log[-pp4 + s + t])/2, 
  (17*Log[pp4])/4 + (13*Log[s])/4 - (13*Log[t])/4 - (17*Log[-pp4 + s + t])/4, 
  (-51*Log[pp4])/4 - (5*Log[s])/4 + (5*Log[t])/4 + (51*Log[-pp4 + s + t])/4, 
  (-53*Log[pp4])/4 - (41*Log[s])/12 + (41*Log[t])/12 + 
   (53*Log[-pp4 + s + t])/4, 5*Log[pp4] - (3*Log[s])/2 + (3*Log[t])/2 - 
   5*Log[-pp4 + s + t], (-41*Log[pp4])/2 - 3*Log[s] + 3*Log[t] + 
   (41*Log[-pp4 + s + t])/2, 8*Log[pp4] + (5*Log[s])/2 - (5*Log[t])/2 - 
   8*Log[-pp4 + s + t], -14*Log[pp4] - 6*Log[s] + 6*Log[t] + 
   14*Log[-pp4 + s + t], -16*Log[pp4] - (11*Log[s])/2 + (11*Log[t])/2 + 
   16*Log[-pp4 + s + t], Log[pp4]/4 + Log[s] - Log[t] - Log[-pp4 + s + t]/4, 
  Log[pp4] + (3*Log[s])/2 - (3*Log[t])/2 - Log[-pp4 + s + t], 
  -11*Log[pp4] - 4*Log[s] + 4*Log[t] + 11*Log[-pp4 + s + t], 
  2*Log[pp4] + Log[s]/2 - Log[t]/2 - 2*Log[-pp4 + s + t], 
  (11*Log[pp4])/2 + Log[s] - Log[t] - (11*Log[-pp4 + s + t])/2, 
  Log[pp4] - Log[s]/2 + Log[t]/2 - 4*Log[s + t], 
  (23*Log[pp4])/2 + 5*Log[s] - 5*Log[t] - (23*Log[-pp4 + s + t])/2, 
  (-3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  -3*Log[pp4] + Log[s]/2 - Log[t]/2 + 3*Log[-pp4 + s + t], 
  -4*Log[pp4] - (3*Log[s])/2 + (3*Log[t])/2 + 4*Log[-pp4 + s + t], 
  -2*Log[pp4] + 2*Log[-pp4 + s + t], (-23*Log[pp4])/4 - (11*Log[s])/2 + 
   (11*Log[t])/2 + (23*Log[-pp4 + s + t])/4, (-21*Log[pp4])/4 - (11*Log[s])/2 + 
   (11*Log[t])/2 + (21*Log[-pp4 + s + t])/4, (15*Log[pp4])/4 + (11*Log[s])/4 - 
   (11*Log[t])/4 - (15*Log[-pp4 + s + t])/4, 
  (-3*Log[pp4])/4 + (3*Log[-pp4 + s + t])/4, (-13*Log[pp4])/4 + (5*Log[s])/12 - 
   (5*Log[t])/12 + (13*Log[-pp4 + s + t])/4, (-7*Log[pp4])/4 - (5*Log[s])/4 + 
   (5*Log[t])/4 + (7*Log[-pp4 + s + t])/4, (5*Log[pp4])/4 + (5*Log[s])/12 - 
   (5*Log[t])/12 - (5*Log[-pp4 + s + t])/4, (3*Log[pp4])/4 + (5*Log[s])/12 - 
   (5*Log[t])/12 - (3*Log[-pp4 + s + t])/4, -Log[pp4] + Log[-pp4 + s + t], 
  (3*Log[pp4])/4 - (11*Log[s])/12 + (11*Log[t])/12 - (3*Log[-pp4 + s + t])/4, 
  (-5*Log[pp4])/4 + (11*Log[s])/12 - (11*Log[t])/12 + (5*Log[-pp4 + s + t])/4, 
  -Log[pp4] + Log[-pp4 + s + t], (-5*Log[pp4])/2 - (3*Log[s])/2 + (3*Log[t])/2 + 
   (5*Log[-pp4 + s + t])/2, Log[pp4]/4 - Log[-pp4 + s + t]/4, 
  4*Log[pp4] + (3*Log[s])/2 - (3*Log[t])/2 - 4*Log[-pp4 + s + t], 
  (-3*Log[pp4])/2 + (3*Log[-pp4 + s + t])/2, 
  (-7*Log[pp4])/4 + (7*Log[-pp4 + s + t])/4, -Log[pp4]/4 + Log[-pp4 + s + t]/4, 
  0, (-3*Log[pp4])/4 + (3*Log[-pp4 + s + t])/4, 0, 
  Log[pp4]/4 - Log[-pp4 + s + t]/4, 0, 2*Log[pp4] - 2*Log[-pp4 + s + t], 
  2*Log[pp4] - 2*Log[-pp4 + s + t], -Log[pp4] + Log[-pp4 + s + t], 0, 0, 0, 0, 
  0}, {(8*Log[pp4])/3 + (2*Log[s])/3 - 38*Log[-pp4 + t] + 
   (104*Log[-pp4 + s + t])/3, (29*Log[pp4])/9 + (29*Log[s])/36 + 
   (16*Log[t])/3 - (124*Log[-pp4 + t])/9 + (53*Log[-pp4 + s + t])/12, 
  6*Log[pp4] + (15*Log[s])/4 + (131*Log[t])/4 - (79*Log[-pp4 + t])/2 - 
   3*Log[-pp4 + s + t], (10*Log[pp4])/3 + (5*Log[s])/6 + (33*Log[t])/2 + 
   (10*Log[-pp4 + t])/3 - 24*Log[-pp4 + s + t], (16*Log[pp4])/3 + (4*Log[s])/3 - 
   13*Log[t] + (77*Log[-pp4 + t])/3 - (58*Log[-pp4 + s + t])/3, 
  (11*Log[pp4])/3 + (11*Log[s])/12 + 4*Log[t] - (35*Log[-pp4 + t])/12 - 
   (17*Log[-pp4 + s + t])/3, (-23*Log[pp4])/3 - (7*Log[s])/6 - (53*Log[t])/4 - 
   Log[-pp4 + t]/4 + (67*Log[-pp4 + s + t])/3, 2*Log[pp4] + Log[s]/2 - 
   (15*Log[t])/2 + 21*Log[-pp4 + t] - 16*Log[-pp4 + s + t], 
  4*Log[pp4] + Log[s] - (7*Log[t])/2 + (59*Log[-pp4 + t])/6 - 
   (34*Log[-pp4 + s + t])/3, 2*Log[-pp4 + t] - 2*Log[-pp4 + s + t], 
  (-4*Log[pp4])/3 - Log[s]/3 + 5*Log[t] - 10*Log[-pp4 + t] + 
   (20*Log[-pp4 + s + t])/3, 0, (35*Log[-pp4 + t])/4 - (35*Log[-pp4 + s + t])/4, 
  (8*Log[pp4])/9 + (2*Log[s])/9 + (7*Log[t])/3 - (163*Log[-pp4 + t])/36 + 
   (13*Log[-pp4 + s + t])/12, (-13*Log[pp4])/3 - Log[s]/3 - (3*Log[t])/2 - 
   (41*Log[-pp4 + t])/6 + 13*Log[-pp4 + s + t], Log[pp4]/3 + (5*Log[s])/6 - 
   (73*Log[-pp4 + t])/6 + 11*Log[-pp4 + s + t], 
  (17*Log[pp4])/3 + (17*Log[s])/12 - (9*Log[t])/2 + (125*Log[-pp4 + t])/12 - 
   13*Log[-pp4 + s + t], (-8*Log[pp4])/3 - (2*Log[s])/3 + (2*Log[-pp4 + t])/3 + 
   (8*Log[-pp4 + s + t])/3, (8*Log[pp4])/3 + (2*Log[s])/3 - 3*Log[t] + 
   3*Log[-pp4 + t] - (10*Log[-pp4 + s + t])/3, -2*Log[pp4] - Log[s]/2 - 
   Log[t]/2 + (7*Log[-pp4 + t])/3 + (2*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 + Log[s]/3 + Log[t]/2 + (11*Log[-pp4 + t])/6 - 
   4*Log[-pp4 + s + t], (46*Log[pp4])/9 + (23*Log[s])/18 + (164*Log[t])/3 - 
   (1207*Log[-pp4 + t])/18 + 6*Log[-pp4 + s + t], 
  (8*Log[pp4])/3 + (2*Log[s])/3 + 3*Log[t] - (41*Log[-pp4 + t])/3 + 
   (22*Log[-pp4 + s + t])/3, (-8*Log[pp4])/3 - (2*Log[s])/3 - 15*Log[t] + 
   (67*Log[-pp4 + t])/3 - 4*Log[-pp4 + s + t], 4*Log[pp4] + Log[s] + 5*Log[t] + 
   (16*Log[-pp4 + t])/3 - (46*Log[-pp4 + s + t])/3, 
  (40*Log[pp4])/9 + (10*Log[s])/9 - (13*Log[t])/3 - (68*Log[-pp4 + t])/9 + 
   (19*Log[-pp4 + s + t])/3, (8*Log[pp4])/3 + (2*Log[s])/3 + 5*Log[t] - 
   Log[-pp4 + t] - (22*Log[-pp4 + s + t])/3, (22*Log[pp4])/3 + (11*Log[s])/6 - 
   10*Log[t] + (51*Log[-pp4 + t])/2 - (74*Log[-pp4 + s + t])/3, 
  4*Log[pp4] + Log[s] + (3*Log[t])/2 - (9*Log[-pp4 + t])/2 - 
   2*Log[-pp4 + s + t], (4*Log[pp4])/3 + Log[s]/3 - (5*Log[t])/2 + 
   (73*Log[-pp4 + t])/6 - (34*Log[-pp4 + s + t])/3, 
  -Log[pp4]/3 - Log[s]/12 - Log[t]/2 + (131*Log[-pp4 + t])/12 - 
   10*Log[-pp4 + s + t], (17*Log[pp4])/9 + (17*Log[s])/36 + Log[t]/3 + 
   (107*Log[-pp4 + t])/36 - (17*Log[-pp4 + s + t])/3, 
  (-41*Log[pp4])/9 - (41*Log[s])/36 - (7*Log[t])/3 + (349*Log[-pp4 + t])/36 - 
   (5*Log[-pp4 + s + t])/3, (-2*Log[pp4])/9 - Log[s]/18 - (7*Log[t])/3 + 
   (40*Log[-pp4 + t])/9 - (11*Log[-pp4 + s + t])/6, 
  (-2*Log[pp4])/3 - Log[s]/6 + (5*Log[-pp4 + t])/6, 
  (5*Log[pp4])/3 + (5*Log[s])/12 + 3*Log[t] - (101*Log[-pp4 + t])/12 + 
   (10*Log[-pp4 + s + t])/3, (-4*Log[pp4])/3 - Log[s]/3 - 3*Log[t] + 
   12*Log[-pp4 + t] - (22*Log[-pp4 + s + t])/3, (-2*Log[pp4])/3 - Log[s]/6 + 
   2*Log[t] - (47*Log[-pp4 + t])/6 + (20*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 + Log[s]/3 - (5*Log[t])/2 + (113*Log[-pp4 + t])/6 - 
   18*Log[-pp4 + s + t], (2*Log[pp4])/3 + Log[s]/6 - (101*Log[t])/2 + 
   (211*Log[-pp4 + t])/3 - (62*Log[-pp4 + s + t])/3, 
  -3*Log[pp4] - (3*Log[s])/4 + 6*Log[t] - (73*Log[-pp4 + t])/4 + 
   16*Log[-pp4 + s + t], (7*Log[pp4])/3 + (7*Log[s])/12 - 9*Log[t] + 
   (27*Log[-pp4 + t])/4 - (2*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/3 + (5*Log[s])/12 + 17*Log[t] - (221*Log[-pp4 + t])/12 - 
   (2*Log[-pp4 + s + t])/3, (-22*Log[pp4])/9 - (11*Log[s])/18 - (14*Log[t])/3 + 
   (223*Log[-pp4 + t])/18 - (14*Log[-pp4 + s + t])/3, 
  (-5*Log[pp4])/9 - (5*Log[s])/36 - (118*Log[t])/3 + (1717*Log[-pp4 + t])/36 - 
   (23*Log[-pp4 + s + t])/3, -Log[pp4]/3 - Log[s]/12 + 17*Log[t] - 
   (241*Log[-pp4 + t])/12 + (7*Log[-pp4 + s + t])/2, 
  (5*Log[pp4])/3 + (5*Log[s])/12 - 8*Log[t] + (39*Log[-pp4 + t])/4 - 
   (23*Log[-pp4 + s + t])/6, Log[pp4]/3 + Log[s]/12 + Log[t]/2 + 
   (17*Log[-pp4 + t])/12 - (7*Log[-pp4 + s + t])/3, 
  (-5*Log[pp4])/9 - (5*Log[s])/36 - (101*Log[t])/6 + (383*Log[-pp4 + t])/18 - 
   (15*Log[-pp4 + s + t])/4, (-22*Log[pp4])/3 - (11*Log[s])/6 - 14*Log[t] + 
   (57*Log[-pp4 + t])/2 - (16*Log[-pp4 + s + t])/3, 
  4*Log[pp4] + Log[s] + 10*Log[t] - 22*Log[-pp4 + t] + 7*Log[-pp4 + s + t], 
  (27*Log[t])/4 - (39*Log[-pp4 + t])/4 + 3*Log[-pp4 + s + t], 
  3*Log[pp4] + (3*Log[s])/4 - 11*Log[t] + (151*Log[-pp4 + t])/12 - 
   (16*Log[-pp4 + s + t])/3, -3*Log[pp4] - (3*Log[s])/4 + (65*Log[t])/4 - 
   (103*Log[-pp4 + t])/6 + (14*Log[-pp4 + s + t])/3, 
  (-7*Log[pp4])/3 - (7*Log[s])/12 + Log[t] + (79*Log[-pp4 + t])/12 - 
   (14*Log[-pp4 + s + t])/3, (5*Log[pp4])/3 + (5*Log[s])/12 - 9*Log[t] + 
   (91*Log[-pp4 + t])/12 - (2*Log[-pp4 + s + t])/3, 
  -Log[pp4] - Log[s]/4 - 17*Log[t] + (227*Log[-pp4 + t])/12 - 
   (2*Log[-pp4 + s + t])/3, Log[pp4] + Log[s]/4 + Log[-pp4 + t]/12 - 
   (4*Log[-pp4 + s + t])/3, (-8*Log[pp4])/3 - (2*Log[s])/3 + (25*Log[t])/2 - 
   (41*Log[-pp4 + t])/2 + (34*Log[-pp4 + s + t])/3, 
  4*Log[pp4] + Log[s] - 6*Log[t] + 13*Log[-pp4 + t] - 12*Log[-pp4 + s + t], 
  (8*Log[pp4])/3 + (2*Log[s])/3 - (13*Log[t])/2 + (25*Log[-pp4 + t])/2 - 
   (28*Log[-pp4 + s + t])/3, -Log[pp4] - Log[s]/4 + (23*Log[t])/4 - 
   (61*Log[-pp4 + t])/6 + (17*Log[-pp4 + s + t])/3, 
  3*Log[pp4] + (3*Log[s])/4 - (41*Log[t])/4 + (113*Log[-pp4 + t])/6 - 
   (37*Log[-pp4 + s + t])/3, (8*Log[pp4])/3 + (2*Log[s])/3 - (3*Log[t])/2 + 
   (11*Log[-pp4 + t])/2 - (22*Log[-pp4 + s + t])/3, 
  (-11*Log[pp4])/3 - (11*Log[s])/12 - 4*Log[t] + (163*Log[-pp4 + t])/12 - 
   5*Log[-pp4 + s + t], -13*Log[pp4] - (13*Log[s])/4 + (5*Log[t])/2 - 
   (43*Log[-pp4 + t])/12 + (52*Log[-pp4 + s + t])/3, 
  (-83*Log[pp4])/9 - (83*Log[s])/36 + (14*Log[t])/3 - (377*Log[-pp4 + t])/36 + 
   (52*Log[-pp4 + s + t])/3, (10*Log[pp4])/3 + (5*Log[s])/6 + 2*Log[t] + 
   Log[-pp4 + t]/2 - (20*Log[-pp4 + s + t])/3, (-20*Log[pp4])/3 - (5*Log[s])/3 + 
   4*Log[t] - 23*Log[-pp4 + t] + (82*Log[-pp4 + s + t])/3, 
  4*Log[pp4] + Log[s] - (7*Log[t])/2 + (55*Log[-pp4 + t])/6 - 
   (32*Log[-pp4 + s + t])/3, (-22*Log[pp4])/3 - (11*Log[s])/6 + 8*Log[t] - 
   (35*Log[-pp4 + t])/2 + (56*Log[-pp4 + s + t])/3, 
  (-26*Log[pp4])/3 - (13*Log[s])/6 + (15*Log[t])/2 - 18*Log[-pp4 + t] + 
   (64*Log[-pp4 + s + t])/3, -Log[pp4]/3 - Log[s]/12 - (5*Log[t])/4 + 
   2*Log[-pp4 + t] - Log[-pp4 + s + t]/3, (-2*Log[pp4])/3 - Log[s]/6 - 
   2*Log[t] + (25*Log[-pp4 + t])/6 - (4*Log[-pp4 + s + t])/3, 
  (-16*Log[pp4])/3 - (4*Log[s])/3 + (11*Log[t])/2 - (27*Log[-pp4 + t])/2 + 
   (44*Log[-pp4 + s + t])/3, (4*Log[pp4])/3 + Log[s]/3 - (3*Log[t])/4 + 
   (7*Log[-pp4 + t])/4 - (8*Log[-pp4 + s + t])/3, 
  (8*Log[pp4])/3 + (2*Log[s])/3 - (3*Log[t])/2 + (11*Log[-pp4 + t])/2 - 
   (22*Log[-pp4 + s + t])/3, 2*Log[pp4] + Log[s]/2 + Log[t]/2 + Log[-pp4 + t] - 
   4*Log[-pp4 + s + t], (17*Log[pp4])/3 - (4*Log[s])/3 - (9*Log[t])/2 + 
   (19*Log[-pp4 + t])/2 - (37*Log[-pp4 + s + t])/3, 
  8*Log[pp4] + 2*Log[s] - 10*Log[-pp4 + t], (-8*Log[pp4])/3 - (2*Log[s])/3 - 
   Log[t]/2 - Log[-pp4 + t]/6 + 4*Log[-pp4 + s + t], 
  -2*Log[pp4] - Log[s]/2 + 2*Log[t] - (29*Log[-pp4 + t])/6 + 
   (16*Log[-pp4 + s + t])/3, (-8*Log[-pp4 + t])/3 + (8*Log[-pp4 + s + t])/3, 
  (-5*Log[pp4])/3 - (5*Log[s])/12 + 7*Log[t] - (151*Log[-pp4 + t])/12 + 
   (23*Log[-pp4 + s + t])/3, (-5*Log[pp4])/3 - (5*Log[s])/12 + 7*Log[t] - 
   (143*Log[-pp4 + t])/12 + 7*Log[-pp4 + s + t], 
  (5*Log[pp4])/3 + (5*Log[s])/12 - (7*Log[t])/2 + (77*Log[-pp4 + t])/12 - 
   5*Log[-pp4 + s + t], Log[pp4]/3 + Log[s]/12 - (17*Log[-pp4 + t])/12 + 
   Log[-pp4 + s + t], (14*Log[pp4])/9 + (41*Log[s])/36 - Log[t]/6 - 
   (61*Log[-pp4 + t])/9 + (17*Log[-pp4 + s + t])/4, 
  (-5*Log[pp4])/3 - (5*Log[s])/12 + 2*Log[t] - (35*Log[-pp4 + t])/12 + 
   3*Log[-pp4 + s + t], (29*Log[pp4])/9 + (29*Log[s])/36 - (2*Log[t])/3 - 
   (25*Log[-pp4 + t])/36 - (8*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/9 + (5*Log[s])/36 - (2*Log[t])/3 + (41*Log[-pp4 + t])/36 - 
   (7*Log[-pp4 + s + t])/6, (-17*Log[-pp4 + t])/12 + (17*Log[-pp4 + s + t])/12, 
  (-5*Log[pp4])/9 - (5*Log[s])/36 + (7*Log[t])/6 + (31*Log[-pp4 + t])/36 - 
   (4*Log[-pp4 + s + t])/3, (-7*Log[pp4])/9 - (7*Log[s])/36 - (7*Log[t])/6 + 
   (11*Log[-pp4 + t])/36 + (11*Log[-pp4 + s + t])/6, 
  (-3*Log[-pp4 + t])/2 + (3*Log[-pp4 + s + t])/2, 
  4*Log[pp4] + Log[s] + 2*Log[t] - (31*Log[-pp4 + t])/3 + 
   (10*Log[-pp4 + s + t])/3, (5*Log[pp4])/3 + (5*Log[s])/12 - 
   (7*Log[-pp4 + t])/4 - Log[-pp4 + s + t]/3, 2*Log[pp4] + Log[s]/2 - 2*Log[t] + 
   (29*Log[-pp4 + t])/6 - (16*Log[-pp4 + s + t])/3, 
  (-4*Log[pp4])/3 - Log[s]/3 - Log[-pp4 + t]/3 + 2*Log[-pp4 + s + t], 
  (-5*Log[pp4])/3 - (5*Log[s])/12 - Log[-pp4 + t]/4 + (7*Log[-pp4 + s + t])/3, 
  Log[pp4]/3 + Log[s]/12 - (3*Log[-pp4 + t])/4 + Log[-pp4 + s + t]/3, 
  (-4*Log[pp4])/3 - Log[s]/3 + (5*Log[-pp4 + t])/3, 
  -Log[pp4]/3 - Log[s]/12 - (7*Log[-pp4 + t])/12 + Log[-pp4 + s + t], 
  (2*Log[pp4])/3 + Log[s]/6 - (5*Log[-pp4 + t])/6, 
  Log[pp4]/3 + Log[s]/12 - Log[-pp4 + t]/12 - Log[-pp4 + s + t]/3, 
  (2*Log[pp4])/3 + Log[s]/6 - (5*Log[-pp4 + t])/6, 
  2*Log[pp4] + Log[s]/2 + Log[-pp4 + t]/6 - (8*Log[-pp4 + s + t])/3, 
  (8*Log[-pp4 + t])/3 - (8*Log[-pp4 + s + t])/3, 
  -Log[pp4]/2 - Log[s]/8 - (17*Log[-pp4 + t])/24 + (4*Log[-pp4 + s + t])/3, 
  (-4*Log[pp4])/3 - Log[s]/3 + (5*Log[-pp4 + t])/3, -Log[pp4] + Log[-pp4 + t], 
  -Log[pp4]/4 + Log[-pp4 + t]/4, 0, 0}, 
 {(317*Log[pp4])/9 - (164*Log[s])/9 + 6*Log[-pp4 + s] - (7*Log[t])/9 + 
   (44*Log[-pp4 + t])/3 - (332*Log[-pp4 + s + t])/9, 
  (115*Log[pp4])/54 - (61*Log[s])/54 + (11*Log[-pp4 + s])/18 - 
   (377*Log[t])/54 + (76*Log[-pp4 + t])/9 - (83*Log[-pp4 + s + t])/27, 
  (-5*Log[pp4])/4 + 3*Log[s] + 14*Log[-pp4 + s] - (77*Log[t])/2 + 
   21*Log[-pp4 + t] + (7*Log[-pp4 + s + t])/4, (-433*Log[pp4])/18 + 
   (271*Log[s])/18 + (5*Log[-pp4 + s])/3 - (164*Log[t])/9 + 
   (2*Log[-pp4 + t])/3 + (224*Log[-pp4 + s + t])/9, 
  (-140*Log[pp4])/9 - (31*Log[s])/9 - (2*Log[-pp4 + s])/3 + (127*Log[t])/9 - 
   13*Log[-pp4 + t] + (167*Log[-pp4 + s + t])/9, 
  (-95*Log[pp4])/18 + (109*Log[s])/36 + (13*Log[-pp4 + s])/6 - (67*Log[t])/9 - 
   Log[-pp4 + t]/2 + (289*Log[-pp4 + s + t])/36, 
  (799*Log[pp4])/36 - (331*Log[s])/36 - (15*Log[-pp4 + s])/2 + (139*Log[t])/9 - 
   Log[-pp4 + t]/6 - (187*Log[-pp4 + s + t])/9, 
  (-85*Log[pp4])/6 + (23*Log[s])/12 - Log[-pp4 + s]/2 + (25*Log[t])/3 - 
   11*Log[-pp4 + t] + (185*Log[-pp4 + s + t])/12, 
  (-55*Log[pp4])/6 - Log[s]/3 + (2*Log[-pp4 + s])/3 + (11*Log[t])/3 - 
   (17*Log[-pp4 + t])/3 + (65*Log[-pp4 + s + t])/6, 
  -Log[pp4] + Log[s] - 2*Log[-pp4 + s] + Log[t] - Log[-pp4 + t] + 
   2*Log[-pp4 + s + t], (47*Log[pp4])/9 + (23*Log[s])/18 + Log[-pp4 + s] - 
   (52*Log[t])/9 + (14*Log[-pp4 + t])/3 - (115*Log[-pp4 + s + t])/18, 0, 
  (-25*Log[pp4])/3 + (49*Log[s])/12 + Log[t]/6 - (9*Log[-pp4 + t])/2 + 
   (103*Log[-pp4 + s + t])/12, (59*Log[pp4])/27 - (101*Log[s])/108 + 
   (10*Log[-pp4 + s])/9 - (131*Log[t])/54 + (29*Log[-pp4 + t])/18 - 
   (167*Log[-pp4 + s + t])/108, (247*Log[pp4])/18 - (85*Log[s])/18 - 
   (11*Log[-pp4 + s])/3 + (26*Log[t])/9 + (13*Log[-pp4 + t])/3 - 
   (113*Log[-pp4 + s + t])/9, (115*Log[pp4])/9 - (131*Log[s])/18 - 
   Log[-pp4 + s]/3 + Log[t]/9 + (17*Log[-pp4 + t])/3 - 
   (197*Log[-pp4 + s + t])/18, (-91*Log[pp4])/9 - (77*Log[s])/36 + 
   (5*Log[-pp4 + s])/6 + (41*Log[t])/9 - (17*Log[-pp4 + t])/3 + 
   (451*Log[-pp4 + s + t])/36, (13*Log[pp4])/9 + (14*Log[s])/9 - 
   (2*Log[-pp4 + s])/3 + Log[t]/9 - (22*Log[-pp4 + s + t])/9, 
  (-16*Log[pp4])/9 - (29*Log[s])/9 + (29*Log[t])/9 - (4*Log[-pp4 + t])/3 + 
   (28*Log[-pp4 + s + t])/9, Log[pp4]/6 + (4*Log[s])/3 - (4*Log[-pp4 + s])/3 + 
   Log[t] - (2*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/2, 
  (-67*Log[pp4])/18 + (2*Log[s])/9 + (8*Log[-pp4 + s])/3 - (8*Log[t])/9 - 
   (4*Log[-pp4 + t])/3 + (55*Log[-pp4 + s + t])/18, 
  (-50*Log[pp4])/27 + (991*Log[s])/54 + (173*Log[-pp4 + s])/9 - 
   (1703*Log[t])/27 + (311*Log[-pp4 + t])/9 - (389*Log[-pp4 + s + t])/54, 
  (68*Log[pp4])/9 - (41*Log[s])/9 + (8*Log[-pp4 + s])/3 - (37*Log[t])/9 + 
   6*Log[-pp4 + t] - (68*Log[-pp4 + s + t])/9, 
  (-26*Log[pp4])/9 - (28*Log[s])/9 - (16*Log[-pp4 + s])/3 + (157*Log[t])/9 - 
   (31*Log[-pp4 + t])/3 + (38*Log[-pp4 + s + t])/9, 
  -15*Log[pp4] + (29*Log[s])/4 + (13*Log[-pp4 + s])/6 - (20*Log[t])/3 - 
   (11*Log[-pp4 + t])/3 + (191*Log[-pp4 + s + t])/12, 
  (160*Log[pp4])/27 - (187*Log[s])/27 + (2*Log[-pp4 + s])/9 + (19*Log[t])/27 + 
   (26*Log[-pp4 + t])/9 - (76*Log[-pp4 + s + t])/27, 
  (-67*Log[pp4])/9 + (40*Log[s])/9 + 2*Log[-pp4 + s] - (58*Log[t])/9 - 
   Log[-pp4 + t]/3 + (70*Log[-pp4 + s + t])/9, 
  (-185*Log[pp4])/9 - (17*Log[s])/18 + Log[-pp4 + s] + (94*Log[t])/9 - 
   (41*Log[-pp4 + t])/3 + (427*Log[-pp4 + s + t])/18, 
  (-7*Log[pp4])/6 - (11*Log[s])/6 + 3*Log[-pp4 + s] - (8*Log[t])/3 + 
   Log[-pp4 + t] + (5*Log[-pp4 + s + t])/3, (-187*Log[pp4])/18 + (26*Log[s])/9 - 
   (2*Log[-pp4 + s])/3 + (25*Log[t])/9 - 6*Log[-pp4 + t] + 
   (205*Log[-pp4 + s + t])/18, (-179*Log[pp4])/18 + (187*Log[s])/36 - 
   (7*Log[-pp4 + s])/6 + (13*Log[t])/18 - (31*Log[-pp4 + t])/6 + 
   (373*Log[-pp4 + s + t])/36, (-269*Log[pp4])/54 + (187*Log[s])/108 + 
   (11*Log[-pp4 + s])/18 - (16*Log[t])/27 - (43*Log[-pp4 + t])/18 + 
   (607*Log[-pp4 + s + t])/108, (-139*Log[pp4])/54 + (413*Log[s])/108 - 
   (59*Log[-pp4 + s])/18 + (100*Log[t])/27 - (65*Log[-pp4 + t])/18 + 
   (209*Log[-pp4 + s + t])/108, (-62*Log[pp4])/27 + (8*Log[s])/27 - 
   (7*Log[-pp4 + s])/9 + (67*Log[t])/27 - (16*Log[-pp4 + t])/9 + 
   (56*Log[-pp4 + s + t])/27, (-2*Log[pp4])/9 + (13*Log[s])/18 - 
   Log[-pp4 + s]/3 + Log[t]/9 - Log[-pp4 + t]/3 + Log[-pp4 + s + t]/18, 
  (29*Log[pp4])/9 - (53*Log[s])/36 + (13*Log[-pp4 + s])/6 - (71*Log[t])/18 + 
   (7*Log[-pp4 + t])/2 - (125*Log[-pp4 + s + t])/36, 
  (-64*Log[pp4])/9 + (28*Log[s])/9 - 2*Log[-pp4 + s] + (35*Log[t])/9 - 
   (16*Log[-pp4 + t])/3 + (67*Log[-pp4 + s + t])/9, 
  (55*Log[pp4])/9 - (29*Log[s])/18 + Log[-pp4 + s]/3 - (20*Log[t])/9 + 
   4*Log[-pp4 + t] - (119*Log[-pp4 + s + t])/18, 
  (-271*Log[pp4])/18 + (86*Log[s])/9 - (22*Log[-pp4 + s])/3 + (16*Log[t])/9 - 
   (25*Log[-pp4 + t])/3 + (349*Log[-pp4 + s + t])/18, 
  (-239*Log[pp4])/18 - (211*Log[s])/18 - (67*Log[-pp4 + s])/3 + 
   (518*Log[t])/9 - 35*Log[-pp4 + t] + (223*Log[-pp4 + s + t])/9, 
  13*Log[pp4] - (5*Log[s])/4 + (7*Log[-pp4 + s])/2 - (15*Log[t])/2 + 
   (17*Log[-pp4 + t])/2 - (65*Log[-pp4 + s + t])/4, 
  (13*Log[pp4])/9 - (241*Log[s])/36 - Log[-pp4 + s]/2 + (179*Log[t])/18 - 
   (25*Log[-pp4 + t])/6 - Log[-pp4 + s + t]/36, 
  (-13*Log[pp4])/9 + (169*Log[s])/36 + (43*Log[-pp4 + s])/6 - (335*Log[t])/18 + 
   (19*Log[-pp4 + t])/2 - (47*Log[-pp4 + s + t])/36, 
  (-52*Log[pp4])/27 + (77*Log[s])/54 - (23*Log[-pp4 + s])/9 + (179*Log[t])/27 - 
   (68*Log[-pp4 + t])/9 + (215*Log[-pp4 + s + t])/54, 
  (41*Log[pp4])/54 - (1459*Log[s])/108 - (275*Log[-pp4 + s])/18 + 
   (1243*Log[t])/27 - (479*Log[-pp4 + t])/18 + (929*Log[-pp4 + s + t])/108, 
  -Log[pp4]/9 + (229*Log[s])/36 + (41*Log[-pp4 + s])/6 - (359*Log[t])/18 + 
   (65*Log[-pp4 + t])/6 - (143*Log[-pp4 + s + t])/36, 
  (-25*Log[pp4])/9 - (89*Log[s])/36 - (7*Log[-pp4 + s])/2 + (157*Log[t])/18 - 
   (29*Log[-pp4 + t])/6 + (175*Log[-pp4 + s + t])/36, 
  (-20*Log[pp4])/9 + (35*Log[s])/36 - Log[-pp4 + s]/6 - (5*Log[t])/9 - 
   Log[-pp4 + t]/2 + (89*Log[-pp4 + s + t])/36, 
  (52*Log[pp4])/27 - (347*Log[s])/54 - (119*Log[-pp4 + s])/18 + 
   (1109*Log[t])/54 - (115*Log[-pp4 + t])/9 + (181*Log[-pp4 + s + t])/54, 
  (-64*Log[pp4])/9 + (65*Log[s])/18 - 5*Log[-pp4 + s] + (143*Log[t])/9 - 
   (40*Log[-pp4 + t])/3 + (107*Log[-pp4 + s + t])/18, 
  (43*Log[pp4])/6 - (11*Log[s])/3 + 6*Log[-pp4 + s] - (71*Log[t])/6 + 
   (21*Log[-pp4 + t])/2 - (49*Log[-pp4 + s + t])/6, 
  (7*Log[pp4])/4 + (3*Log[s])/2 + 3*Log[-pp4 + s] - 8*Log[t] + 5*Log[-pp4 + t] - 
   (13*Log[-pp4 + s + t])/4, (-8*Log[pp4])/3 - (61*Log[s])/12 - 
   (17*Log[-pp4 + s])/6 + (73*Log[t])/6 - (43*Log[-pp4 + t])/6 + 
   (67*Log[-pp4 + s + t])/12, (11*Log[pp4])/12 + (47*Log[s])/6 + 
   (17*Log[-pp4 + s])/3 - (37*Log[t])/2 + (28*Log[-pp4 + t])/3 - 
   (21*Log[-pp4 + s + t])/4, (-49*Log[pp4])/9 + (205*Log[s])/36 - 
   (17*Log[-pp4 + s])/6 - (11*Log[t])/18 - (5*Log[-pp4 + t])/2 + 
   (205*Log[-pp4 + s + t])/36, (11*Log[pp4])/9 - (179*Log[s])/36 - 
   (17*Log[-pp4 + s])/6 + (181*Log[t])/18 - (9*Log[-pp4 + t])/2 + 
   (37*Log[-pp4 + s + t])/36, Log[pp4] - (27*Log[s])/4 - (25*Log[-pp4 + s])/6 + 
   (115*Log[t])/6 - (59*Log[-pp4 + t])/6 + (7*Log[-pp4 + s + t])/12, 
  -Log[pp4]/3 - (11*Log[s])/12 + Log[-pp4 + s]/6 + Log[t]/2 - Log[-pp4 + t]/6 + 
   (3*Log[-pp4 + s + t])/4, (89*Log[pp4])/18 + (68*Log[s])/9 - 2*Log[-pp4 + s] - 
   (122*Log[t])/9 + (31*Log[-pp4 + t])/3 - (131*Log[-pp4 + s + t])/18, 
  (-29*Log[pp4])/3 - (19*Log[s])/12 + Log[-pp4 + s]/2 + (19*Log[t])/3 - 
   7*Log[-pp4 + t] + (137*Log[-pp4 + s + t])/12, 
  (-131*Log[pp4])/18 - (71*Log[s])/36 - Log[-pp4 + s]/2 + (65*Log[t])/9 - 
   (19*Log[-pp4 + t])/3 + (319*Log[-pp4 + s + t])/36, 
  (55*Log[pp4])/12 + (5*Log[s])/3 + (2*Log[-pp4 + s])/3 - (19*Log[t])/3 + 
   (29*Log[-pp4 + t])/6 - (65*Log[-pp4 + s + t])/12, 
  (-39*Log[pp4])/4 - (13*Log[s])/4 - (5*Log[-pp4 + s])/6 + (34*Log[t])/3 - 
   (55*Log[-pp4 + t])/6 + (35*Log[-pp4 + s + t])/3, 
  (-113*Log[pp4])/18 + (5*Log[s])/18 + Log[-pp4 + s] + (11*Log[t])/9 - 
   (10*Log[-pp4 + t])/3 + (64*Log[-pp4 + s + t])/9, 
  (-85*Log[pp4])/18 + (35*Log[s])/36 - (5*Log[-pp4 + s])/6 + (73*Log[t])/9 - 
   (29*Log[-pp4 + t])/6 + (47*Log[-pp4 + s + t])/36, 
  (46*Log[pp4])/3 + (17*Log[s])/12 - (25*Log[-pp4 + s])/6 + 3*Log[t] + 
   (31*Log[-pp4 + t])/6 - (83*Log[-pp4 + s + t])/4, 
  (911*Log[pp4])/54 + (17*Log[s])/27 - (28*Log[-pp4 + s])/9 - (41*Log[t])/27 + 
   (109*Log[-pp4 + t])/18 - (511*Log[-pp4 + s + t])/27, 
  (-53*Log[pp4])/9 + (7*Log[s])/18 + 3*Log[-pp4 + s] - (26*Log[t])/9 - 
   (2*Log[-pp4 + t])/3 + (109*Log[-pp4 + s + t])/18, 
  (214*Log[pp4])/9 - (34*Log[s])/9 - 2*Log[-pp4 + s] - (38*Log[t])/9 + 
   (37*Log[-pp4 + t])/3 - (235*Log[-pp4 + s + t])/9, 
  (-53*Log[pp4])/6 - (2*Log[s])/3 + (4*Log[-pp4 + s])/3 + (10*Log[t])/3 - 
   (16*Log[-pp4 + t])/3 + (61*Log[-pp4 + s + t])/6, 
  (131*Log[pp4])/9 + (53*Log[s])/18 - Log[-pp4 + s] - (76*Log[t])/9 + 
   (29*Log[-pp4 + t])/3 - (319*Log[-pp4 + s + t])/18, 
  (311*Log[pp4])/18 + (89*Log[s])/36 - (5*Log[-pp4 + s])/2 - (65*Log[t])/9 + 
   (31*Log[-pp4 + t])/3 - (733*Log[-pp4 + s + t])/36, 
  (5*Log[pp4])/36 - (5*Log[s])/36 - (3*Log[-pp4 + s])/2 + (17*Log[t])/9 - 
   (5*Log[-pp4 + t])/6 + (4*Log[-pp4 + s + t])/9, 
  (-11*Log[pp4])/9 + (2*Log[s])/9 - (2*Log[-pp4 + s])/3 + (22*Log[t])/9 - 
   2*Log[-pp4 + t] + (11*Log[-pp4 + s + t])/9, 
  (217*Log[pp4])/18 + (43*Log[s])/36 - (3*Log[-pp4 + s])/2 - (49*Log[t])/9 + 
   (23*Log[-pp4 + t])/3 - (503*Log[-pp4 + s + t])/36, 
  (-95*Log[pp4])/36 - (13*Log[s])/36 + (3*Log[-pp4 + s])/2 + Log[t]/9 - 
   (7*Log[-pp4 + t])/6 + (23*Log[-pp4 + s + t])/9, 
  (-113*Log[pp4])/18 + (5*Log[s])/18 + Log[-pp4 + s] + (11*Log[t])/9 - 
   (10*Log[-pp4 + t])/3 + (64*Log[-pp4 + s + t])/9, 
  (-7*Log[pp4])/2 - (7*Log[s])/2 + 5*Log[-pp4 + s] - Log[t] - Log[-pp4 + t] + 
   4*Log[s + t], (-173*Log[pp4])/18 - (97*Log[s])/18 + Log[-pp4 + s] + 
   (53*Log[t])/9 - (16*Log[-pp4 + t])/3 + (121*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/3 - (41*Log[s])/3 + 8*Log[-pp4 + s] - Log[t]/3 + 
   4*Log[-pp4 + t] - (8*Log[-pp4 + s + t])/3, (59*Log[pp4])/18 + (2*Log[s])/9 - 
   (4*Log[-pp4 + s])/3 + (10*Log[t])/9 + (2*Log[-pp4 + t])/3 - 
   (71*Log[-pp4 + s + t])/18, 4*Log[pp4] + Log[s]/2 + Log[-pp4 + s]/3 - 
   (7*Log[t])/3 + (8*Log[-pp4 + t])/3 - (31*Log[-pp4 + s + t])/6, 
  (4*Log[pp4])/3 - (4*Log[s])/3 + (8*Log[-pp4 + s])/3 - (4*Log[t])/3 + 
   (4*Log[-pp4 + t])/3 - (8*Log[-pp4 + s + t])/3, 
  (107*Log[pp4])/18 + (83*Log[s])/36 + (5*Log[-pp4 + s])/6 - (71*Log[t])/9 + 
   6*Log[-pp4 + t] - (259*Log[-pp4 + s + t])/36, 
  (101*Log[pp4])/18 + (95*Log[s])/36 + Log[-pp4 + s]/6 - (68*Log[t])/9 + 
   (17*Log[-pp4 + t])/3 - (235*Log[-pp4 + s + t])/36, 
  (-34*Log[pp4])/9 - (53*Log[s])/36 - Log[-pp4 + s]/6 + (35*Log[t])/9 - 
   (19*Log[-pp4 + t])/6 + (169*Log[-pp4 + s + t])/36, 
  (11*Log[pp4])/18 - (31*Log[s])/36 + (7*Log[-pp4 + s])/6 - (5*Log[t])/9 + 
   (2*Log[-pp4 + t])/3 - (37*Log[-pp4 + s + t])/36, 
  (110*Log[pp4])/27 - (247*Log[s])/54 - (7*Log[-pp4 + s])/18 + (25*Log[t])/54 + 
   (43*Log[-pp4 + t])/9 - (235*Log[-pp4 + s + t])/54, 
  (11*Log[pp4])/18 + (41*Log[s])/36 + Log[-pp4 + s]/6 - (14*Log[t])/9 + 
   (19*Log[-pp4 + t])/6 - (127*Log[-pp4 + s + t])/36, 
  (79*Log[pp4])/54 - (401*Log[s])/108 + (23*Log[-pp4 + s])/18 + (5*Log[t])/27 - 
   (31*Log[-pp4 + t])/18 + (271*Log[-pp4 + s + t])/108, 
  (-7*Log[pp4])/27 - (53*Log[s])/108 - Log[-pp4 + s]/18 + (43*Log[t])/54 - 
   (19*Log[-pp4 + t])/18 + (115*Log[-pp4 + s + t])/108, 
  (2*Log[pp4])/3 - (5*Log[s])/12 + (2*Log[-pp4 + s])/3 - Log[t]/2 + 
   (5*Log[-pp4 + t])/6 - (5*Log[-pp4 + s + t])/4, 
  (-2*Log[pp4])/27 + (89*Log[s])/108 + Log[-pp4 + s]/18 - (17*Log[t])/27 - 
   (17*Log[-pp4 + t])/18 + (83*Log[-pp4 + s + t])/108, 
  (26*Log[pp4])/27 - (23*Log[s])/108 - (13*Log[-pp4 + s])/18 + (32*Log[t])/27 + 
   (5*Log[-pp4 + t])/18 - (161*Log[-pp4 + s + t])/108, 
  (2*Log[pp4])/3 - Log[s]/6 - Log[t]/3 + Log[-pp4 + t] - 
   (7*Log[-pp4 + s + t])/6, 5*Log[pp4] - 5*Log[s] + (4*Log[-pp4 + s])/3 - 
   (7*Log[t])/3 + (14*Log[-pp4 + t])/3 - (11*Log[-pp4 + s + t])/3, 
  (7*Log[pp4])/18 - (59*Log[s])/36 + Log[-pp4 + s]/2 - Log[t]/9 + 
   (2*Log[-pp4 + t])/3 + (7*Log[-pp4 + s + t])/36, 
  -4*Log[pp4] - Log[s]/2 - Log[-pp4 + s]/3 + (7*Log[t])/3 - 
   (8*Log[-pp4 + t])/3 + (31*Log[-pp4 + s + t])/6, 
  (14*Log[pp4])/9 + (4*Log[s])/9 - (2*Log[-pp4 + s])/3 + (2*Log[t])/9 + 
   Log[-pp4 + t]/3 - (17*Log[-pp4 + s + t])/9, 
  (29*Log[pp4])/18 + (23*Log[s])/36 - Log[-pp4 + s]/2 + Log[t]/9 + 
   Log[-pp4 + t]/3 - (79*Log[-pp4 + s + t])/36, 
  (5*Log[pp4])/18 - (19*Log[s])/36 + Log[-pp4 + s]/2 - (2*Log[t])/9 + 
   Log[-pp4 + t]/3 - (13*Log[-pp4 + s + t])/36, 
  (-4*Log[pp4])/9 + (13*Log[s])/9 - (2*Log[-pp4 + s])/3 + (2*Log[t])/9 - 
   (2*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/9, (7*Log[pp4])/18 - (5*Log[s])/36 + 
   (5*Log[-pp4 + s])/6 - (4*Log[t])/9 + Log[-pp4 + t]/3 - 
   (35*Log[-pp4 + s + t])/36, (2*Log[pp4])/9 - (13*Log[s])/18 + 
   Log[-pp4 + s]/3 - Log[t]/9 + Log[-pp4 + t]/3 - Log[-pp4 + s + t]/18, 
  -Log[pp4]/18 - (7*Log[s])/36 - Log[-pp4 + s]/6 + Log[t]/9 + 
   (11*Log[-pp4 + s + t])/36, (2*Log[pp4])/9 - (13*Log[s])/18 + 
   Log[-pp4 + s]/3 - Log[t]/9 + Log[-pp4 + t]/3 - Log[-pp4 + s + t]/18, 
  (-11*Log[pp4])/6 - (2*Log[s])/3 + Log[-pp4 + s]/3 - Log[t]/6 - 
   Log[-pp4 + t]/3 + (8*Log[-pp4 + s + t])/3, (-8*Log[pp4])/3 + (7*Log[s])/6 + 
   Log[-pp4 + s]/3 - (4*Log[-pp4 + t])/3 + (5*Log[-pp4 + s + t])/2, 
  (29*Log[pp4])/24 - (5*Log[s])/24 - Log[-pp4 + s]/6 + Log[t]/8 + 
   (5*Log[-pp4 + t])/12 - (11*Log[-pp4 + s + t])/8, 
  (-4*Log[pp4])/9 + (10*Log[s])/9 + (2*Log[t])/9 - (2*Log[-pp4 + t])/3 - 
   (2*Log[-pp4 + s + t])/9, -Log[pp4] + Log[s], -Log[pp4]/4 + Log[s]/4, 
  -Log[pp4]/6 + Log[s]/6 - Log[t]/6 + Log[-pp4 + s + t]/6, 0}, 
 {2*Log[pp4] + 6*Log[s] - 6*Log[t] - 2*Log[-pp4 + s + t], 
  (-41*Log[pp4])/12 + Log[s]/12 - Log[t]/12 + (41*Log[-pp4 + s + t])/12, 
  -13*Log[pp4] + (7*Log[s])/2 - (7*Log[t])/2 + 13*Log[-pp4 + s + t], 
  (-15*Log[pp4])/2 + (15*Log[-pp4 + s + t])/2, (5*Log[pp4])/2 - 4*Log[s] + 
   4*Log[t] - (5*Log[-pp4 + s + t])/2, (-21*Log[pp4])/4 + (7*Log[s])/4 - 
   (7*Log[t])/4 + (21*Log[-pp4 + s + t])/4, 5*Log[pp4] - 2*Log[s] + 2*Log[t] - 
   5*Log[-pp4 + s + t], (5*Log[pp4])/2 - (3*Log[s])/2 + (3*Log[t])/2 - 
   (5*Log[-pp4 + s + t])/2, 2*Log[pp4] - Log[s]/2 + Log[t]/2 - 
   2*Log[-pp4 + s + t], (3*Log[pp4])/2 - (3*Log[-pp4 + s + t])/2, 
  -2*Log[pp4] + 2*Log[s] - 2*Log[t] + 2*Log[-pp4 + s + t], 0, 
  (3*Log[pp4])/2 - (3*Log[-pp4 + s + t])/2, (-7*Log[pp4])/6 + (5*Log[s])/6 - 
   (5*Log[t])/6 + (7*Log[-pp4 + s + t])/6, (-3*Log[s])/2 + (3*Log[t])/2, 0, 
  2*Log[pp4] - (3*Log[s])/2 + (3*Log[t])/2 - 2*Log[-pp4 + s + t], 0, 
  Log[pp4]/2 - (3*Log[s])/2 + (3*Log[t])/2 - Log[-pp4 + s + t]/2, 
  -Log[s]/2 + Log[t]/2, -Log[pp4]/2 + Log[s]/2 - Log[t]/2 + 
   Log[-pp4 + s + t]/2, (-55*Log[pp4])/3 + (38*Log[s])/3 - (38*Log[t])/3 + 
   (55*Log[-pp4 + s + t])/3, (-3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 + 
   (3*Log[-pp4 + s + t])/2, (11*Log[pp4])/2 - (9*Log[s])/2 + (9*Log[t])/2 - 
   (11*Log[-pp4 + s + t])/2, -5*Log[pp4] + 2*Log[s] - 2*Log[t] + 
   5*Log[-pp4 + s + t], (-4*Log[pp4])/3 - (4*Log[s])/3 + (4*Log[t])/3 + 
   (4*Log[-pp4 + s + t])/3, -4*Log[pp4] + 2*Log[s] - 2*Log[t] + 
   4*Log[-pp4 + s + t], (7*Log[pp4])/2 - (5*Log[s])/2 + (5*Log[t])/2 - 
   (7*Log[-pp4 + s + t])/2, (-3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 + 
   (3*Log[-pp4 + s + t])/2, -Log[s] + Log[t], -Log[pp4] - Log[s]/2 + Log[t]/2 + 
   Log[-pp4 + s + t], Log[pp4]/12 + (13*Log[s])/12 - (13*Log[t])/12 - 
   Log[-pp4 + s + t]/12, (29*Log[pp4])/12 - (19*Log[s])/12 + (19*Log[t])/12 - 
   (29*Log[-pp4 + s + t])/12, (7*Log[pp4])/6 - (5*Log[s])/6 + (5*Log[t])/6 - 
   (7*Log[-pp4 + s + t])/6, 0, -Log[pp4] + (3*Log[s])/2 - (3*Log[t])/2 + 
   Log[-pp4 + s + t], (3*Log[pp4])/2 - (3*Log[s])/2 + (3*Log[t])/2 - 
   (3*Log[-pp4 + s + t])/2, (-3*Log[pp4])/2 + Log[s]/2 - Log[t]/2 + 
   (3*Log[-pp4 + s + t])/2, -Log[pp4] - 3*Log[s] + 3*Log[t] + Log[-pp4 + s + t], 
  15*Log[pp4] - 13*Log[s] + 13*Log[t] - 15*Log[-pp4 + s + t], 
  (-5*Log[pp4])/2 + 3*Log[s] - 3*Log[t] + (5*Log[-pp4 + s + t])/2, 
  4*Log[pp4] - (3*Log[s])/2 + (3*Log[t])/2 - 4*Log[-pp4 + s + t], 
  -5*Log[pp4] + (7*Log[s])/2 - (7*Log[t])/2 + 5*Log[-pp4 + s + t], 
  (11*Log[pp4])/6 - (7*Log[s])/6 + (7*Log[t])/6 - (11*Log[-pp4 + s + t])/6, 
  (155*Log[pp4])/12 - (85*Log[s])/12 + (85*Log[t])/12 - 
   (155*Log[-pp4 + s + t])/12, -6*Log[pp4] + (7*Log[s])/2 - (7*Log[t])/2 + 
   6*Log[-pp4 + s + t], (5*Log[pp4])/2 - 2*Log[s] + 2*Log[t] - 
   (5*Log[-pp4 + s + t])/2, -Log[pp4]/4 - Log[s]/4 + Log[t]/4 + 
   Log[-pp4 + s + t]/4, (65*Log[pp4])/12 - (31*Log[s])/12 + (31*Log[t])/12 - 
   (65*Log[-pp4 + s + t])/12, (13*Log[pp4])/2 - (9*Log[s])/2 + (9*Log[t])/2 - 
   (13*Log[-pp4 + s + t])/2, -4*Log[pp4] + (7*Log[s])/2 - (7*Log[t])/2 + 
   4*Log[-pp4 + s + t], -2*Log[pp4] + (3*Log[s])/2 - (3*Log[t])/2 + 
   2*Log[-pp4 + s + t], (9*Log[pp4])/2 - 2*Log[s] + 2*Log[t] - 
   (9*Log[-pp4 + s + t])/2, -6*Log[pp4] + (7*Log[s])/2 - (7*Log[t])/2 + 
   6*Log[-pp4 + s + t], -Log[pp4] - Log[s]/2 + Log[t]/2 + Log[-pp4 + s + t], 
  3*Log[pp4] - (3*Log[s])/2 + (3*Log[t])/2 - 3*Log[-pp4 + s + t], 
  7*Log[pp4] - (7*Log[s])/2 + (7*Log[t])/2 - 7*Log[-pp4 + s + t], 
  Log[pp4]/2 - Log[-pp4 + s + t]/2, -Log[pp4]/2 + (5*Log[s])/2 - (5*Log[t])/2 + 
   Log[-pp4 + s + t]/2, (5*Log[pp4])/2 - (3*Log[s])/2 + (3*Log[t])/2 - 
   (5*Log[-pp4 + s + t])/2, 3*Log[pp4] - 2*Log[s] + 2*Log[t] - 
   3*Log[-pp4 + s + t], -2*Log[pp4] + 2*Log[s] - 2*Log[t] + 2*Log[-pp4 + s + t], 
  (9*Log[pp4])/2 - (7*Log[s])/2 + (7*Log[t])/2 - (9*Log[-pp4 + s + t])/2, 0, 
  (21*Log[pp4])/4 - (7*Log[s])/4 + (7*Log[t])/4 - (21*Log[-pp4 + s + t])/4, 
  (11*Log[pp4])/4 - (5*Log[s])/4 + (5*Log[t])/4 - (11*Log[-pp4 + s + t])/4, 
  -Log[pp4]/12 + (11*Log[s])/12 - (11*Log[t])/12 + Log[-pp4 + s + t]/12, 
  Log[pp4]/2 + Log[s]/2 - Log[t]/2 - Log[-pp4 + s + t]/2, 
  -4*Log[pp4] + 2*Log[s] - 2*Log[t] + 4*Log[-pp4 + s + t], 
  (5*Log[pp4])/2 - Log[s]/2 + Log[t]/2 - (5*Log[-pp4 + s + t])/2, 
  -2*Log[pp4] + Log[s] - Log[t] + 2*Log[-pp4 + s + t], 
  (-5*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 + (5*Log[-pp4 + s + t])/2, 
  -Log[pp4]/2 - Log[s]/2 + Log[t]/2 + Log[-pp4 + s + t]/2, 
  (3*Log[pp4])/2 - Log[s]/2 + Log[t]/2 - (3*Log[-pp4 + s + t])/2, 
  -3*Log[pp4] + Log[s] - Log[t] + 3*Log[-pp4 + s + t], 0, 0, 
  -Log[pp4]/2 + Log[s]/2 - Log[t]/2 + Log[-pp4 + s + t]/2, 
  2*Log[pp4] - Log[s] + Log[t] - 2*Log[-pp4 + s + t], 
  (-3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  (-3*Log[pp4])/2 - Log[s]/2 + Log[t]/2 - 4*Log[s + t] + 
   (5*Log[-pp4 + s + t])/2, (3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 - 
   (3*Log[-pp4 + s + t])/2, 0, (-7*Log[pp4])/2 + (5*Log[s])/2 - (5*Log[t])/2 + 
   (7*Log[-pp4 + s + t])/2, (-7*Log[pp4])/2 + (5*Log[s])/2 - (5*Log[t])/2 + 
   (7*Log[-pp4 + s + t])/2, (7*Log[pp4])/4 - (5*Log[s])/4 + (5*Log[t])/4 - 
   (7*Log[-pp4 + s + t])/4, 0, (-11*Log[pp4])/12 + Log[s]/12 - Log[t]/12 + 
   (11*Log[-pp4 + s + t])/12, (-5*Log[pp4])/4 - Log[s]/4 + Log[t]/4 + 
   (5*Log[-pp4 + s + t])/4, Log[pp4]/12 + (13*Log[s])/12 - (13*Log[t])/12 - 
   Log[-pp4 + s + t]/12, Log[pp4]/12 + Log[s]/12 - Log[t]/12 - 
   Log[-pp4 + s + t]/12, 0, (-7*Log[pp4])/12 + (5*Log[s])/12 - (5*Log[t])/12 + 
   (7*Log[-pp4 + s + t])/12, (7*Log[pp4])/12 - (5*Log[s])/12 + (5*Log[t])/12 - 
   (7*Log[-pp4 + s + t])/12, 0, (-3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 + 
   (3*Log[-pp4 + s + t])/2, 0, (3*Log[pp4])/2 - (3*Log[s])/2 + (3*Log[t])/2 - 
   (3*Log[-pp4 + s + t])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*Log[pp4])/3 - (115*Log[s])/9 - (47*Log[t])/9 + (206*Log[s + t])/9 - 
   (38*Log[-pp4 + s + t])/9, (-119*Log[pp4])/36 - (35*Log[s])/54 + 
   (169*Log[t])/108 - (64*Log[s + t])/27 + (257*Log[-pp4 + s + t])/54, 
  (-15*Log[pp4])/2 + (13*Log[s])/2 + (9*Log[t])/4 - 13*Log[s + t] + 
   (47*Log[-pp4 + s + t])/4, (-29*Log[pp4])/6 + (61*Log[s])/9 + 
   (31*Log[t])/18 - (217*Log[s + t])/18 + (151*Log[-pp4 + s + t])/18, 
  (-35*Log[pp4])/6 - (8*Log[s])/9 + (35*Log[t])/9 + (64*Log[s + t])/9 - 
   (77*Log[-pp4 + s + t])/18, (-23*Log[pp4])/12 - (22*Log[s])/9 + 
   (61*Log[t])/36 - (89*Log[s + t])/18 + (137*Log[-pp4 + s + t])/18, 
  (49*Log[pp4])/6 + (61*Log[s])/36 - (7*Log[t])/36 - (56*Log[s + t])/9 - 
   (31*Log[-pp4 + s + t])/9, (-5*Log[pp4])/2 - (7*Log[s])/6 + (2*Log[t])/3 + 
   (73*Log[s + t])/12 - (37*Log[-pp4 + s + t])/12, 
  -4*Log[pp4] - (13*Log[s])/3 + Log[t]/3 + (21*Log[s + t])/2 - 
   (5*Log[-pp4 + s + t])/2, Log[pp4]/2 - Log[s] - 2*Log[t] + 3*Log[s + t] - 
   Log[-pp4 + s + t]/2, (4*Log[pp4])/3 + (2*Log[s])/9 - (11*Log[t])/9 - 
   (47*Log[s + t])/18 + (41*Log[-pp4 + s + t])/18, 0, 
  (-3*Log[pp4])/2 - (11*Log[s])/6 - Log[t]/6 + (31*Log[s + t])/6 - 
   (5*Log[-pp4 + s + t])/3, (-13*Log[pp4])/18 - (16*Log[s])/27 - 
   (20*Log[t])/27 + (73*Log[s + t])/54 + (19*Log[-pp4 + s + t])/27, 
  (13*Log[pp4])/3 + (53*Log[s])/9 + Log[t]/9 - (97*Log[s + t])/9 + 
   (4*Log[-pp4 + s + t])/9, -Log[pp4]/3 - (7*Log[s])/18 - Log[t]/9 + 
   (7*Log[s + t])/9 + Log[-pp4 + s + t]/18, (-17*Log[pp4])/3 - 
   (169*Log[s])/36 + (13*Log[t])/9 + (205*Log[s + t])/18 - 
   (89*Log[-pp4 + s + t])/36, (8*Log[pp4])/3 + (19*Log[s])/9 - Log[t]/9 - 
   (44*Log[s + t])/9 + (2*Log[-pp4 + s + t])/9, 
  (-13*Log[pp4])/6 - (23*Log[s])/18 + (23*Log[t])/18 + (26*Log[s + t])/9 - 
   (13*Log[-pp4 + s + t])/18, 2*Log[pp4] + (5*Log[s])/2 - (14*Log[s + t])/3 + 
   Log[-pp4 + s + t]/6, (-11*Log[pp4])/6 + Log[s]/9 + (8*Log[t])/9 + 
   (41*Log[s + t])/18 - (13*Log[-pp4 + s + t])/9, 
  (-70*Log[pp4])/9 + (167*Log[s])/54 - (115*Log[t])/27 - (221*Log[s + t])/27 + 
   (925*Log[-pp4 + s + t])/54, (-13*Log[pp4])/6 - (65*Log[s])/18 - 
   (7*Log[t])/18 + (44*Log[s + t])/9 + (23*Log[-pp4 + s + t])/18, 
  (19*Log[pp4])/6 + (35*Log[s])/18 + (37*Log[t])/18 - (17*Log[s + t])/9 - 
   (95*Log[-pp4 + s + t])/18, -4*Log[pp4] - (5*Log[s])/3 - Log[t]/3 + 
   (5*Log[s + t])/12 + (67*Log[-pp4 + s + t])/12, 
  (-28*Log[pp4])/9 - (152*Log[s])/27 + (134*Log[t])/27 - (29*Log[s + t])/27 + 
   (131*Log[-pp4 + s + t])/27, (-8*Log[pp4])/3 - (13*Log[s])/9 - (5*Log[t])/9 + 
   (2*Log[s + t])/9 + (40*Log[-pp4 + s + t])/9, 
  (-47*Log[pp4])/6 - (50*Log[s])/9 + (37*Log[t])/18 + (142*Log[s + t])/9 - 
   (40*Log[-pp4 + s + t])/9, (-9*Log[pp4])/2 - (11*Log[s])/3 + (2*Log[t])/3 + 
   (22*Log[s + t])/3 + Log[-pp4 + s + t]/6, (-4*Log[pp4])/3 + (5*Log[s])/18 + 
   (13*Log[t])/18 + (5*Log[s + t])/18 + Log[-pp4 + s + t]/18, 
  Log[pp4]/3 + (71*Log[s])/36 + (5*Log[t])/18 - (71*Log[s + t])/18 + 
   (49*Log[-pp4 + s + t])/36, (-53*Log[pp4])/36 - (34*Log[s])/27 - 
   (89*Log[t])/108 + (199*Log[s + t])/54 - (7*Log[-pp4 + s + t])/54, 
  (131*Log[pp4])/36 + (263*Log[s])/54 + (23*Log[t])/108 - 
   (355*Log[s + t])/54 - (58*Log[-pp4 + s + t])/27, 
  Log[pp4]/18 + (4*Log[s])/27 + (37*Log[t])/54 + Log[s + t]/27 - 
   (25*Log[-pp4 + s + t])/27, (2*Log[pp4])/3 + (11*Log[s])/18 - Log[t]/9 - 
   (11*Log[s + t])/9 + Log[-pp4 + s + t]/18, (-5*Log[pp4])/3 - (97*Log[s])/36 - 
   (5*Log[t])/9 + (73*Log[s + t])/18 + (31*Log[-pp4 + s + t])/36, 
  (5*Log[pp4])/6 + (43*Log[s])/18 + (11*Log[t])/18 - (22*Log[s + t])/9 - 
   (25*Log[-pp4 + s + t])/18, (7*Log[pp4])/6 + (7*Log[s])/9 - (5*Log[t])/18 - 
   (29*Log[s + t])/9 + (14*Log[-pp4 + s + t])/9, 
  (-17*Log[pp4])/6 + (25*Log[s])/9 + (20*Log[t])/9 - (109*Log[s + t])/18 + 
   (35*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 - (49*Log[s])/9 + (89*Log[t])/18 + 
   (235*Log[s + t])/18 - (107*Log[-pp4 + s + t])/9, 
  4*Log[pp4] - Log[s]/4 - (3*Log[t])/2 - (9*Log[s + t])/2 + 
   (9*Log[-pp4 + s + t])/4, (-11*Log[pp4])/6 - (155*Log[s])/36 + (5*Log[t])/9 + 
   (185*Log[s + t])/18 - (169*Log[-pp4 + s + t])/36, 
  (-13*Log[pp4])/6 + (95*Log[s])/36 - (17*Log[t])/9 - (29*Log[s + t])/18 + 
   (109*Log[-pp4 + s + t])/36, (47*Log[pp4])/18 + (53*Log[s])/27 - 
   (43*Log[t])/54 - (34*Log[s + t])/27 - (68*Log[-pp4 + s + t])/27, 
  (113*Log[pp4])/36 - (170*Log[s])/27 + (41*Log[t])/108 + 
   (797*Log[s + t])/54 - (647*Log[-pp4 + s + t])/54, 
  -Log[pp4]/6 + (101*Log[s])/36 - (5*Log[t])/9 - (137*Log[s + t])/18 + 
   (199*Log[-pp4 + s + t])/36, (-5*Log[pp4])/3 - (91*Log[s])/36 + 
   (23*Log[t])/18 + (79*Log[s + t])/18 - (53*Log[-pp4 + s + t])/36, 
  (-7*Log[pp4])/12 + (4*Log[s])/9 + (11*Log[t])/36 - (5*Log[s + t])/9 + 
   (7*Log[-pp4 + s + t])/18, (59*Log[pp4])/36 - (151*Log[s])/54 - 
   (121*Log[t])/108 + (437*Log[s + t])/54 - (157*Log[-pp4 + s + t])/27, 
  (41*Log[pp4])/6 + (44*Log[s])/9 + (47*Log[t])/18 - (76*Log[s + t])/9 - 
   (53*Log[-pp4 + s + t])/9, (-7*Log[pp4])/2 - (10*Log[s])/3 - (5*Log[t])/3 + 
   (17*Log[s + t])/3 + (17*Log[-pp4 + s + t])/6, 
  Log[s]/4 - Log[t]/4 - (7*Log[s + t])/4 + (7*Log[-pp4 + s + t])/4, 
  -3*Log[pp4] - (61*Log[s])/12 + (5*Log[t])/6 + (23*Log[s + t])/2 - 
   (17*Log[-pp4 + s + t])/4, (5*Log[pp4])/2 + (11*Log[s])/2 - (5*Log[t])/4 - 
   (73*Log[s + t])/6 + (65*Log[-pp4 + s + t])/12, 
  (11*Log[pp4])/6 + (131*Log[s])/36 + Log[t]/9 - (137*Log[s + t])/18 + 
   (73*Log[-pp4 + s + t])/36, (-7*Log[pp4])/6 - (133*Log[s])/36 + 
   (4*Log[t])/9 + (127*Log[s + t])/18 - (95*Log[-pp4 + s + t])/36, 
  (3*Log[pp4])/2 - (31*Log[s])/12 + (4*Log[t])/3 + (41*Log[s + t])/6 - 
   (85*Log[-pp4 + s + t])/12, -Log[pp4] - Log[s]/4 - Log[t]/2 + 
   (17*Log[s + t])/6 - (13*Log[-pp4 + s + t])/12, 
  (13*Log[pp4])/6 - (14*Log[s])/9 - (22*Log[t])/9 - (13*Log[s + t])/18 + 
   (23*Log[-pp4 + s + t])/9, (-9*Log[pp4])/2 - (43*Log[s])/6 + (7*Log[t])/6 + 
   (163*Log[s + t])/12 - (37*Log[-pp4 + s + t])/12, 
  (-8*Log[pp4])/3 - (41*Log[s])/18 + (23*Log[t])/18 + (257*Log[s + t])/36 - 
   (125*Log[-pp4 + s + t])/36, Log[pp4] + Log[s]/6 - (17*Log[t])/12 - 
   2*Log[s + t] + (9*Log[-pp4 + s + t])/4, (-7*Log[pp4])/2 - (5*Log[s])/3 + 
   (29*Log[t])/12 + (95*Log[s + t])/12 - (31*Log[-pp4 + s + t])/6, 
  (-8*Log[pp4])/3 - (41*Log[s])/18 + (5*Log[t])/18 + (44*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/9, (23*Log[pp4])/12 + (28*Log[s])/9 - (85*Log[t])/36 + 
   (113*Log[s + t])/18 - (161*Log[-pp4 + s + t])/18, 
  (43*Log[pp4])/4 + 14*Log[s] - (17*Log[t])/4 - (43*Log[s + t])/3 - 
   (37*Log[-pp4 + s + t])/6, (317*Log[pp4])/36 + (521*Log[s])/54 - 
   (439*Log[t])/108 - (1391*Log[s + t])/108 - (163*Log[-pp4 + s + t])/108, 
  (-17*Log[pp4])/6 - (44*Log[s])/9 + (7*Log[t])/18 + (76*Log[s + t])/9 - 
   (10*Log[-pp4 + s + t])/9, (20*Log[pp4])/3 + (61*Log[s])/9 - (16*Log[t])/9 - 
   (152*Log[s + t])/9 + (47*Log[-pp4 + s + t])/9, 
  (-7*Log[pp4])/2 - (17*Log[s])/3 + (2*Log[t])/3 + (23*Log[s + t])/2 - 
   3*Log[-pp4 + s + t], (22*Log[pp4])/3 + (109*Log[s])/18 - (5*Log[t])/9 - 
   (142*Log[s + t])/9 + (53*Log[-pp4 + s + t])/18, 
  (55*Log[pp4])/6 + (131*Log[s])/18 - (16*Log[t])/9 - (653*Log[s + t])/36 + 
   (125*Log[-pp4 + s + t])/36, (5*Log[pp4])/6 + (25*Log[s])/18 - 
   (5*Log[t])/36 - (97*Log[s + t])/36 + (11*Log[-pp4 + s + t])/18, 
  Log[pp4]/6 + (4*Log[s])/9 + Log[t]/18 + (17*Log[s + t])/18 - 
   (29*Log[-pp4 + s + t])/18, (16*Log[pp4])/3 + (109*Log[s])/18 - 
   (19*Log[t])/18 - (505*Log[s + t])/36 + (133*Log[-pp4 + s + t])/36, 
  (-4*Log[pp4])/3 - (59*Log[s])/36 + (23*Log[t])/36 + (22*Log[s + t])/9 - 
   Log[-pp4 + s + t]/9, (-8*Log[pp4])/3 - (41*Log[s])/18 + (5*Log[t])/18 + 
   (44*Log[s + t])/9 - (2*Log[-pp4 + s + t])/9, (-5*Log[pp4])/2 - Log[s]/2 + 
   Log[t] + (7*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, 
  (-43*Log[pp4])/6 - (55*Log[s])/9 + (10*Log[t])/9 + (131*Log[s + t])/9 - 
   (43*Log[-pp4 + s + t])/18, -8*Log[pp4] - (22*Log[s])/3 + (4*Log[t])/3 + 
   (44*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, 
  (19*Log[pp4])/6 + (10*Log[s])/9 - (10*Log[t])/9 - (85*Log[s + t])/18 + 
   (14*Log[-pp4 + s + t])/9, (3*Log[pp4])/2 - Log[s]/3 - Log[t]/6 - 
   (11*Log[s + t])/3 - Log[-pp4 + s + t]/3, (-4*Log[s])/3 + (4*Log[t])/3, 
  (13*Log[pp4])/6 + (31*Log[s])/36 - (29*Log[t])/18 - (97*Log[s + t])/18 + 
   (143*Log[-pp4 + s + t])/36, (13*Log[pp4])/6 + (43*Log[s])/36 - 
   (35*Log[t])/18 - (97*Log[s + t])/18 + (143*Log[-pp4 + s + t])/36, 
  (-23*Log[pp4])/12 - (10*Log[s])/9 + (31*Log[t])/36 + (38*Log[s + t])/9 - 
   (37*Log[-pp4 + s + t])/18, -Log[pp4]/3 - (29*Log[s])/36 + (5*Log[t])/9 + 
   (11*Log[s + t])/18 - Log[-pp4 + s + t]/36, 
  (-5*Log[pp4])/36 + (8*Log[s])/27 - (41*Log[t])/108 - (16*Log[s + t])/27 + 
   (22*Log[-pp4 + s + t])/27, (17*Log[pp4])/12 + (13*Log[s])/9 - 
   (7*Log[t])/36 - (61*Log[s + t])/18 + (13*Log[-pp4 + s + t])/18, 
  (-101*Log[pp4])/36 - (67*Log[s])/27 - (65*Log[t])/108 + 
   (331*Log[s + t])/54 - (13*Log[-pp4 + s + t])/54, 
  (-23*Log[pp4])/36 - (10*Log[s])/27 - (23*Log[t])/108 + (38*Log[s + t])/27 - 
   (5*Log[-pp4 + s + t])/27, -Log[s]/2 + Log[t]/2 - Log[s + t]/6 + 
   Log[-pp4 + s + t]/6, (23*Log[pp4])/36 + (28*Log[s])/27 - (103*Log[t])/108 - 
   (20*Log[s + t])/27 + Log[-pp4 + s + t]/54, 
  (25*Log[pp4])/36 + (14*Log[s])/27 + (43*Log[t])/108 - (37*Log[s + t])/27 - 
   (13*Log[-pp4 + s + t])/54, -Log[s]/3 + Log[t]/3 - Log[s + t]/3 + 
   Log[-pp4 + s + t]/3, (-7*Log[pp4])/2 - (23*Log[s])/6 - (7*Log[t])/6 + 
   (22*Log[s + t])/3 + (7*Log[-pp4 + s + t])/6, 
  (-5*Log[pp4])/3 - (49*Log[s])/36 + Log[t]/9 + (55*Log[s + t])/18 - 
   (5*Log[-pp4 + s + t])/36, (-5*Log[pp4])/2 - (2*Log[s])/3 + (7*Log[t])/6 + 
   (11*Log[s + t])/3 - (5*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 + (11*Log[s])/9 - (2*Log[t])/9 - (22*Log[s + t])/9 + 
   Log[-pp4 + s + t]/9, (5*Log[pp4])/3 + (49*Log[s])/36 - Log[t]/9 - 
   (55*Log[s + t])/18 + (5*Log[-pp4 + s + t])/36, 
  -Log[pp4]/3 - (17*Log[s])/36 + (2*Log[t])/9 + (11*Log[s + t])/18 - 
   Log[-pp4 + s + t]/36, (4*Log[pp4])/3 + (11*Log[s])/9 - (2*Log[t])/9 - 
   (22*Log[s + t])/9 + Log[-pp4 + s + t]/9, Log[pp4]/3 - (7*Log[s])/36 + 
   (4*Log[t])/9 - (11*Log[s + t])/18 + Log[-pp4 + s + t]/36, 
  (-2*Log[pp4])/3 - (11*Log[s])/18 + Log[t]/9 + (11*Log[s + t])/9 - 
   Log[-pp4 + s + t]/18, -Log[pp4]/3 - (5*Log[s])/36 - Log[t]/9 + 
   (11*Log[s + t])/18 - Log[-pp4 + s + t]/36, 
  (-2*Log[pp4])/3 - (11*Log[s])/18 + Log[t]/9 + (11*Log[s + t])/9 - 
   Log[-pp4 + s + t]/18, -2*Log[pp4] - (5*Log[s])/3 + Log[t]/6 + 
   (7*Log[s + t])/2, Log[s + t]/6 - Log[-pp4 + s + t]/6, 
  Log[pp4]/2 + Log[s]/2 - Log[t]/8 - (5*Log[s + t])/6 - Log[-pp4 + s + t]/24, 
  (4*Log[pp4])/3 + (11*Log[s])/9 - (2*Log[t])/9 - (19*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/9, Log[pp4] + Log[s] - 2*Log[s + t], 
  Log[pp4]/4 + Log[s]/4 - Log[s + t]/2, -Log[s]/6 + Log[t]/6 - Log[s + t]/6 + 
   Log[-pp4 + s + t]/6, 0}, {(-232*Log[pp4])/3 + 6*Log[s] + 6*Log[-pp4 + s] - 
   (4*Log[t])/3 + (76*Log[-pp4 + t])/3 + (32*Log[s + t])/3 + 
   (92*Log[-pp4 + s + t])/3, (-73*Log[pp4])/9 - (113*Log[s])/6 + 
   (221*Log[t])/36 + (16*Log[-pp4 + t])/3 + (104*Log[s + t])/9 + 
   (47*Log[-pp4 + s + t])/12, (-33*Log[pp4])/2 - 27*Log[s] + 40*Log[t] + 
   (37*Log[-pp4 + t])/2 - 13*Log[s + t] - 2*Log[-pp4 + s + t], 
  (221*Log[pp4])/6 - 43*Log[s] + (119*Log[t])/6 - 4*Log[-pp4 + t] + 
   (46*Log[s + t])/3 - 25*Log[-pp4 + s + t], (173*Log[pp4])/6 - 8*Log[s] - 
   (73*Log[t])/6 - (14*Log[-pp4 + t])/3 + (67*Log[s + t])/3 - 
   (79*Log[-pp4 + s + t])/3, (-10*Log[pp4])/3 - 14*Log[s] + (59*Log[t])/12 + 
   (41*Log[-pp4 + t])/12 + (44*Log[s + t])/3 - (17*Log[-pp4 + s + t])/3, 
  (-97*Log[pp4])/6 + (103*Log[s])/2 - (215*Log[t])/12 + (5*Log[-pp4 + t])/12 - 
   (125*Log[s + t])/3 + (143*Log[-pp4 + s + t])/6, 
  23*Log[pp4] - 3*Log[s] - 7*Log[t] - 10*Log[-pp4 + t] + 13*Log[s + t] - 
   16*Log[-pp4 + s + t], (15*Log[pp4])/2 - 9*Log[s] - 2*Log[t] - 
   (25*Log[-pp4 + t])/6 + 20*Log[s + t] - (37*Log[-pp4 + s + t])/3, 
  (-3*Log[pp4])/2 - (3*Log[t])/2 - Log[-pp4 + t] + 3*Log[s + t] + 
   Log[-pp4 + s + t], (-40*Log[pp4])/3 + 6*Log[-pp4 + s] + (14*Log[t])/3 + 
   (16*Log[-pp4 + t])/3 - (10*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  Log[s] - Log[-pp4 + s + t], 8*Log[pp4] + (3*Log[s])/2 - (17*Log[-pp4 + t])/4 + 
   2*Log[s + t] - (29*Log[-pp4 + s + t])/4, (-107*Log[pp4])/18 - 
   (17*Log[s])/6 + (23*Log[t])/9 + (35*Log[-pp4 + t])/12 + (20*Log[s + t])/9 + 
   (13*Log[-pp4 + s + t])/12, (-19*Log[pp4])/3 + (35*Log[s])/2 - 
   (17*Log[t])/6 + (5*Log[-pp4 + t])/2 - (70*Log[s + t])/3 + 
   (25*Log[-pp4 + s + t])/2, (-56*Log[pp4])/3 + 5*Log[s] - Log[t]/6 + 
   (13*Log[-pp4 + t])/2 - (14*Log[s + t])/3 + 12*Log[-pp4 + s + t], 
  (73*Log[pp4])/6 - 17*Log[s] - (37*Log[t])/12 - (19*Log[-pp4 + t])/4 + 
   (151*Log[s + t])/6 - (25*Log[-pp4 + s + t])/2, 
  (5*Log[pp4])/6 + (21*Log[s])/2 - (7*Log[t])/6 - (2*Log[-pp4 + t])/3 - 
   (38*Log[s + t])/3 + (19*Log[-pp4 + s + t])/6, 
  (20*Log[pp4])/3 - 9*Log[s] - (7*Log[t])/3 - (5*Log[-pp4 + t])/3 + 
   (32*Log[s + t])/3 - (13*Log[-pp4 + s + t])/3, 
  5*Log[pp4] + (11*Log[s])/2 - Log[t] - (5*Log[-pp4 + t])/3 - 8*Log[s + t] + 
   Log[-pp4 + s + t]/6, (10*Log[pp4])/3 - 5*Log[s] + (5*Log[t])/6 - 
   Log[-pp4 + t]/2 + (19*Log[s + t])/3 - 5*Log[-pp4 + s + t], 
  (-473*Log[pp4])/9 - (236*Log[s])/3 + (1169*Log[t])/18 + 
   (65*Log[-pp4 + t])/2 + (250*Log[s + t])/9 + 6*Log[-pp4 + s + t], 
  (-58*Log[pp4])/3 - 8*Log[s] + (11*Log[t])/3 + (23*Log[-pp4 + t])/3 + 
   (26*Log[s + t])/3 + (22*Log[-pp4 + s + t])/3, 
  (67*Log[pp4])/3 + 23*Log[s] - (53*Log[t])/3 - 12*Log[-pp4 + t] - 
   (35*Log[s + t])/3 - 4*Log[-pp4 + s + t], 11*Log[pp4] - 13*Log[s] + 
   6*Log[t] - (5*Log[-pp4 + t])/3 + 13*Log[s + t] - (46*Log[-pp4 + s + t])/3, 
  (-146*Log[pp4])/9 - (38*Log[s])/3 - (29*Log[t])/9 + (14*Log[-pp4 + t])/3 + 
   (190*Log[s + t])/9 + (19*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/3 - 9*Log[s] + (17*Log[t])/3 + (4*Log[-pp4 + t])/3 + 
   (23*Log[s + t])/3 - (22*Log[-pp4 + s + t])/3, 
  (82*Log[pp4])/3 - 18*Log[s] - (49*Log[t])/6 - (71*Log[-pp4 + t])/6 + 
   (106*Log[s + t])/3 - (74*Log[-pp4 + s + t])/3, 
  -8*Log[pp4] - 12*Log[s] + (5*Log[t])/2 + (7*Log[-pp4 + t])/2 + 
   16*Log[s + t] - 2*Log[-pp4 + s + t], (49*Log[pp4])/3 - 3*Log[s] - 
   (13*Log[t])/6 - (37*Log[-pp4 + t])/6 + (19*Log[s + t])/3 - 
   (34*Log[-pp4 + s + t])/3, (103*Log[pp4])/6 - (13*Log[t])/12 - 
   (23*Log[-pp4 + t])/4 - (4*Log[s + t])/3 - 9*Log[-pp4 + s + t], 
  (23*Log[pp4])/9 - (19*Log[s])/3 + (29*Log[t])/36 - (7*Log[-pp4 + t])/12 + 
   (83*Log[s + t])/9 - (17*Log[-pp4 + s + t])/3, 
  (133*Log[pp4])/9 + (37*Log[s])/3 - (125*Log[t])/36 - (73*Log[-pp4 + t])/12 - 
   (143*Log[s + t])/9 - (5*Log[-pp4 + s + t])/3, 
  (46*Log[pp4])/9 + (4*Log[s])/3 - (43*Log[t])/18 - (8*Log[-pp4 + t])/3 + 
   (4*Log[s + t])/9 - (11*Log[-pp4 + s + t])/6, (4*Log[pp4])/3 + 2*Log[s] - 
   Log[t]/6 - Log[-pp4 + t]/2 - (8*Log[s + t])/3, 
  (-77*Log[pp4])/6 - 6*Log[s] + (47*Log[t])/12 + (59*Log[-pp4 + t])/12 + 
   (20*Log[s + t])/3 + (10*Log[-pp4 + s + t])/3, 
  (50*Log[pp4])/3 + 4*Log[s] - (10*Log[t])/3 - (20*Log[-pp4 + t])/3 - 
   (10*Log[s + t])/3 - (22*Log[-pp4 + s + t])/3, 
  (-29*Log[pp4])/3 + Log[s] + (11*Log[t])/6 + (23*Log[-pp4 + t])/6 - 
   (11*Log[s + t])/3 + (20*Log[-pp4 + s + t])/3, 
  (94*Log[pp4])/3 - 6*Log[s] - 6*Log[-pp4 + s] - (13*Log[t])/6 - 
   (17*Log[-pp4 + t])/2 + (10*Log[s + t])/3 - 12*Log[-pp4 + s + t], 
  (182*Log[pp4])/3 + 57*Log[s] - (172*Log[t])/3 - (106*Log[-pp4 + t])/3 - 
   (19*Log[s + t])/3 - (56*Log[-pp4 + s + t])/3, 
  (-49*Log[pp4])/2 + 10*Log[s] + 3*Log[-pp4 + s] + (15*Log[t])/4 + 
   (47*Log[-pp4 + t])/4 - 17*Log[s + t] + 13*Log[-pp4 + s + t], 
  (5*Log[pp4])/6 + 3*Log[-pp4 + s] - (119*Log[t])/12 - (31*Log[-pp4 + t])/12 + 
   (37*Log[s + t])/3 - (11*Log[-pp4 + s + t])/3, 
  (-59*Log[pp4])/6 - 28*Log[s] - 3*Log[-pp4 + s] + (251*Log[t])/12 + 
   (83*Log[-pp4 + t])/12 + (35*Log[s + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (110*Log[pp4])/9 + (47*Log[s])/3 - (113*Log[t])/18 - (29*Log[-pp4 + t])/6 - 
   (109*Log[s + t])/9 - (14*Log[-pp4 + s + t])/3, 
  (295*Log[pp4])/9 + (148*Log[s])/3 - (1673*Log[t])/36 - 
   (253*Log[-pp4 + t])/12 - (62*Log[s + t])/9 - (23*Log[-pp4 + s + t])/3, 
  (-83*Log[pp4])/6 - 16*Log[s] + (233*Log[t])/12 + (37*Log[-pp4 + t])/4 - 
   (7*Log[s + t])/3 + (7*Log[-pp4 + s + t])/2, (49*Log[pp4])/6 + 2*Log[s] - 
   (109*Log[t])/12 - (59*Log[-pp4 + t])/12 + (23*Log[s + t])/3 - 
   (23*Log[-pp4 + s + t])/6, (10*Log[pp4])/3 - 2*Log[s] + (7*Log[t])/12 - 
   (11*Log[-pp4 + t])/12 + (4*Log[s + t])/3 - (7*Log[-pp4 + s + t])/3, 
  (115*Log[pp4])/9 + (67*Log[s])/3 - (719*Log[t])/36 - (17*Log[-pp4 + t])/2 - 
   (26*Log[s + t])/9 - (15*Log[-pp4 + s + t])/4, 
  (80*Log[pp4])/3 + 43*Log[s] - (101*Log[t])/6 - (91*Log[-pp4 + t])/6 - 
   (97*Log[s + t])/3 - (16*Log[-pp4 + s + t])/3, 
  -23*Log[pp4] - (51*Log[s])/2 + (25*Log[t])/2 + (23*Log[-pp4 + t])/2 + 
   (35*Log[s + t])/2 + 7*Log[-pp4 + s + t], (-17*Log[pp4])/2 - (15*Log[s])/2 + 
   (31*Log[t])/4 + (19*Log[-pp4 + t])/4 + Log[s + t]/2 + 3*Log[-pp4 + s + t], 
  (15*Log[pp4])/2 + 2*Log[s] - (47*Log[t])/4 - (65*Log[-pp4 + t])/12 + 
   13*Log[s + t] - (16*Log[-pp4 + s + t])/3, (-19*Log[pp4])/2 - 5*Log[s] + 
   18*Log[t] + (47*Log[-pp4 + t])/6 - 16*Log[s + t] + (14*Log[-pp4 + s + t])/3, 
  (79*Log[pp4])/6 + 6*Log[s] - Log[t]/12 - (49*Log[-pp4 + t])/12 - 
   (31*Log[s + t])/3 - (14*Log[-pp4 + s + t])/3, 
  (13*Log[pp4])/6 + 4*Log[s] - (121*Log[t])/12 - (37*Log[-pp4 + t])/12 + 
   (23*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, (15*Log[pp4])/2 + 24*Log[s] - 
   (75*Log[t])/4 - (109*Log[-pp4 + t])/12 - 3*Log[s + t] - 
   (2*Log[-pp4 + s + t])/3, -Log[pp4]/2 - 6*Log[s] + (3*Log[t])/4 + 
   Log[-pp4 + t]/12 + 7*Log[s + t] - (4*Log[-pp4 + s + t])/3, 
  (-32*Log[pp4])/3 + (71*Log[t])/6 - (11*Log[-pp4 + t])/6 - (32*Log[s + t])/3 + 
   (34*Log[-pp4 + s + t])/3, 13*Log[pp4] - 9*Log[s] - 5*Log[t] - 
   6*Log[-pp4 + t] + 19*Log[s + t] - 12*Log[-pp4 + s + t], 
  (38*Log[pp4])/3 - 4*Log[s] - (35*Log[t])/6 - (37*Log[-pp4 + t])/6 + 
   (38*Log[s + t])/3 - (28*Log[-pp4 + s + t])/3, 
  (-19*Log[pp4])/2 - (3*Log[s])/2 + (11*Log[t])/2 + (10*Log[-pp4 + t])/3 - 
   (7*Log[s + t])/2 + (17*Log[-pp4 + s + t])/3, 
  (37*Log[pp4])/2 - (7*Log[s])/2 + 3*Log[-pp4 + s] - (19*Log[t])/2 - 
   (23*Log[-pp4 + t])/3 + (29*Log[s + t])/2 - (46*Log[-pp4 + s + t])/3, 
  (8*Log[pp4])/3 - 7*Log[s] + 3*Log[-pp4 + s] - (5*Log[t])/6 - Log[-pp4 + t]/6 + 
   (35*Log[s + t])/3 - (28*Log[-pp4 + s + t])/3, 
  (58*Log[pp4])/3 + 14*Log[s] - (59*Log[t])/12 - (35*Log[-pp4 + t])/4 - 
   (44*Log[s + t])/3 - 5*Log[-pp4 + s + t], 3*Log[pp4] + 39*Log[s] - 
   (3*Log[t])/4 - (19*Log[-pp4 + t])/12 - 57*Log[s + t] + 
   (52*Log[-pp4 + s + t])/3, (-89*Log[pp4])/9 + (79*Log[s])/3 + 
   (85*Log[t])/36 + (53*Log[-pp4 + t])/12 - (365*Log[s + t])/9 + 
   (52*Log[-pp4 + s + t])/3, (7*Log[pp4])/3 - 11*Log[s] + (17*Log[t])/6 + 
   Log[-pp4 + t]/6 + (37*Log[s + t])/3 - (20*Log[-pp4 + s + t])/3, 
  (-77*Log[pp4])/3 + 17*Log[s] + (7*Log[t])/3 + (32*Log[-pp4 + t])/3 - 
   (95*Log[s + t])/3 + (82*Log[-pp4 + s + t])/3, 
  9*Log[pp4] - 11*Log[s] - (5*Log[t])/2 - (23*Log[-pp4 + t])/6 + 
   19*Log[s + t] - (32*Log[-pp4 + s + t])/3, (-46*Log[pp4])/3 + 18*Log[s] + 
   (37*Log[t])/6 + (47*Log[-pp4 + t])/6 - (106*Log[s + t])/3 + 
   (56*Log[-pp4 + s + t])/3, (-53*Log[pp4])/3 + 23*Log[s] + (16*Log[t])/3 + 
   (23*Log[-pp4 + t])/3 - (119*Log[s + t])/3 + (64*Log[-pp4 + s + t])/3, 
  (7*Log[pp4])/6 + (9*Log[s])/2 - (4*Log[t])/3 - (7*Log[-pp4 + t])/6 - 
   (17*Log[s + t])/6 - Log[-pp4 + s + t]/3, (13*Log[pp4])/3 + 3*Log[s] - 
   (13*Log[t])/6 - (13*Log[-pp4 + t])/6 - (5*Log[s + t])/3 - 
   (4*Log[-pp4 + s + t])/3, (-40*Log[pp4])/3 + 14*Log[s] + (25*Log[t])/6 + 
   (35*Log[-pp4 + t])/6 - (76*Log[s + t])/3 + (44*Log[-pp4 + s + t])/3, 
  (13*Log[pp4])/3 - 5*Log[s] - (5*Log[t])/12 - (7*Log[-pp4 + t])/12 + 
   (13*Log[s + t])/3 - (8*Log[-pp4 + s + t])/3, (17*Log[pp4])/3 - 7*Log[s] - 
   (5*Log[t])/6 - (13*Log[-pp4 + t])/6 + (35*Log[s + t])/3 - 
   (22*Log[-pp4 + s + t])/3, 2*Log[pp4] - 6*Log[s] + Log[t] + 7*Log[s + t] - 
   4*Log[-pp4 + s + t], (26*Log[pp4])/3 - 16*Log[s] - (23*Log[t])/6 - 
   (25*Log[-pp4 + t])/6 + (89*Log[s + t])/3 - (43*Log[-pp4 + s + t])/3, 
  -16*Log[pp4] - 24*Log[s] + 2*Log[t] + 6*Log[-pp4 + t] + 32*Log[s + t], 
  (-2*Log[pp4])/3 + 9*Log[s] - (7*Log[t])/6 - Log[-pp4 + t]/2 - 
   (35*Log[s + t])/3 + 5*Log[-pp4 + s + t], -4*Log[pp4] + 5*Log[s] + 
   (3*Log[t])/2 + (13*Log[-pp4 + t])/6 - 9*Log[s + t] + 
   (13*Log[-pp4 + s + t])/3, -5*Log[pp4] - 2*Log[s] + 6*Log[-pp4 + s] + Log[t] + 
   (4*Log[-pp4 + t])/3 - 4*Log[s + t] - Log[-pp4 + s + t]/3, 
  (-79*Log[pp4])/6 - Log[s]/2 + (79*Log[t])/12 + (79*Log[-pp4 + t])/12 - 
   (43*Log[s + t])/6 + (23*Log[-pp4 + s + t])/3, 
  (-73*Log[pp4])/6 + Log[s]/2 - 3*Log[-pp4 + s] + (79*Log[t])/12 + 
   (25*Log[-pp4 + t])/4 - (49*Log[s + t])/6 + 10*Log[-pp4 + s + t], 
  (20*Log[pp4])/3 - 6*Log[s] + 3*Log[-pp4 + s] - (37*Log[t])/12 - 
   (13*Log[-pp4 + t])/4 + (32*Log[s + t])/3 - 8*Log[-pp4 + s + t], 
  (-13*Log[pp4])/6 - (5*Log[s])/2 + 3*Log[-pp4 + s] + Log[t]/12 + 
   (3*Log[-pp4 + t])/4 + (11*Log[s + t])/6 - Log[-pp4 + s + t], 
  (-70*Log[pp4])/9 - Log[s]/3 - Log[t]/36 + 2*Log[-pp4 + t] + 
   (17*Log[s + t])/9 + (17*Log[-pp4 + s + t])/4, 
  Log[pp4]/3 + 5*Log[s] + (19*Log[t])/12 - Log[-pp4 + t]/4 - 
   (29*Log[s + t])/3 + 3*Log[-pp4 + s + t], (-37*Log[pp4])/9 - (31*Log[s])/3 + 
   (5*Log[t])/36 + (29*Log[-pp4 + t])/12 + (131*Log[s + t])/9 - 
   (8*Log[-pp4 + s + t])/3, (2*Log[pp4])/9 - (4*Log[s])/3 - (19*Log[t])/36 - 
   Log[-pp4 + t]/12 + (26*Log[s + t])/9 - (7*Log[-pp4 + s + t])/6, 
  -Log[pp4] + (7*Log[-pp4 + t])/12 - Log[s + t] + (17*Log[-pp4 + s + t])/12, 
  (16*Log[pp4])/9 + (4*Log[s])/3 + (37*Log[t])/36 + Log[-pp4 + t]/12 - 
   (26*Log[s + t])/9 - (4*Log[-pp4 + s + t])/3, -Log[pp4]/9 + (11*Log[s])/3 - 
   (49*Log[t])/36 - (7*Log[-pp4 + t])/12 - (31*Log[s + t])/9 + 
   (11*Log[-pp4 + s + t])/6, -2*Log[pp4] + Log[-pp4 + t]/2 + 
   (3*Log[-pp4 + s + t])/2, -14*Log[pp4] - 16*Log[s] + 3*Log[t] + 
   (17*Log[-pp4 + t])/3 + 18*Log[s + t] + (10*Log[-pp4 + s + t])/3, 
  (-17*Log[pp4])/6 - (11*Log[s])/2 + (5*Log[t])/12 + (13*Log[-pp4 + t])/12 + 
   (43*Log[s + t])/6 - Log[-pp4 + s + t]/3, 5*Log[pp4] - 5*Log[s] - 
   (3*Log[t])/2 - (13*Log[-pp4 + t])/6 + 9*Log[s + t] - 
   (16*Log[-pp4 + s + t])/3, -Log[pp4]/3 + 5*Log[s] - Log[t]/3 - 
   (19*Log[s + t])/3 + 2*Log[-pp4 + s + t], -Log[pp4]/6 + (13*Log[s])/2 - 
   (5*Log[t])/12 - Log[-pp4 + t]/12 - (49*Log[s + t])/6 + 
   (7*Log[-pp4 + s + t])/3, (-7*Log[pp4])/6 - Log[s]/2 + Log[t]/12 + 
   (5*Log[-pp4 + t])/12 + (5*Log[s + t])/6 + Log[-pp4 + s + t]/3, 
  (8*Log[pp4])/3 + 4*Log[s] - Log[t]/3 - Log[-pp4 + t] - (16*Log[s + t])/3, 
  (-5*Log[pp4])/6 + (5*Log[s])/2 - Log[t]/12 + Log[-pp4 + t]/4 - 
   (17*Log[s + t])/6 + Log[-pp4 + s + t], (-4*Log[pp4])/3 - 2*Log[s] + 
   Log[t]/6 + Log[-pp4 + t]/2 + (8*Log[s + t])/3, 
  -Log[pp4]/6 - (3*Log[s])/2 + Log[t]/12 + Log[-pp4 + t]/12 + 
   (11*Log[s + t])/6 - Log[-pp4 + s + t]/3, (-4*Log[pp4])/3 - 2*Log[s] + 
   Log[t]/6 + Log[-pp4 + t]/2 + (8*Log[s + t])/3, 
  -6*Log[s] + (2*Log[-pp4 + t])/3 + 8*Log[s + t] - (8*Log[-pp4 + s + t])/3, 
  4*Log[pp4] - 4*Log[s] - (4*Log[-pp4 + t])/3 + 4*Log[s + t] - 
   (8*Log[-pp4 + s + t])/3, -Log[pp4] + (3*Log[s])/2 - Log[t]/8 + 
   (7*Log[-pp4 + t])/24 - 2*Log[s + t] + (4*Log[-pp4 + s + t])/3, 
  (8*Log[pp4])/3 + 4*Log[s] - (4*Log[-pp4 + t])/3 - (16*Log[s + t])/3, 
  2*Log[pp4] - 3*Log[s] - Log[-pp4 + t] + 2*Log[s + t], 
  Log[pp4]/2 - Log[s]/4 - Log[-pp4 + t]/4, 0, 0}, 
 {(82*Log[pp4])/9 + (308*Log[s])/9 - 22*Log[t] + (40*Log[-pp4 + t])/3 - 
   (32*Log[s + t])/3 - 24*Log[-pp4 + s + t], (-473*Log[pp4])/108 + 
   (3455*Log[s])/108 + (3*Log[t])/4 - (89*Log[-pp4 + t])/9 - 
   (104*Log[s + t])/9 - (83*Log[-pp4 + s + t])/12, 
  (-75*Log[pp4])/2 + 28*Log[s] + (29*Log[t])/2 + 5*Log[-pp4 + t] + 
   13*Log[s + t] - 23*Log[-pp4 + s + t], (127*Log[pp4])/18 + (154*Log[s])/9 + 
   (9*Log[t])/2 - (64*Log[-pp4 + t])/3 - (46*Log[s + t])/3 + 
   8*Log[-pp4 + s + t], (125*Log[pp4])/9 + (34*Log[s])/9 + (25*Log[t])/2 - 
   (91*Log[-pp4 + t])/3 - (67*Log[s + t])/3 + (45*Log[-pp4 + s + t])/2, 
  (655*Log[pp4])/36 + (1067*Log[s])/36 - (17*Log[t])/4 - (83*Log[-pp4 + t])/3 - 
   (44*Log[s + t])/3 - (5*Log[-pp4 + s + t])/4, 
  (-187*Log[pp4])/9 - (401*Log[s])/9 - 9*Log[t] + (131*Log[-pp4 + t])/3 + 
   (125*Log[s + t])/3 - 11*Log[-pp4 + s + t], (41*Log[pp4])/3 - (79*Log[s])/6 + 
   (9*Log[t])/2 - 13*Log[-pp4 + t] - 13*Log[s + t] + 21*Log[-pp4 + s + t], 
  17*Log[pp4] + (9*Log[s])/2 + 5*Log[t] - 18*Log[-pp4 + t] - 20*Log[s + t] + 
   (23*Log[-pp4 + s + t])/2, -3*Log[pp4] + (15*Log[t])/2 - 3*Log[-pp4 + t] - 
   3*Log[s + t] + (3*Log[-pp4 + s + t])/2, (-89*Log[pp4])/9 + (38*Log[s])/9 - 
   6*Log[t] + (40*Log[-pp4 + t])/3 + (10*Log[s + t])/3 - 5*Log[-pp4 + s + t], 
  -4*Log[pp4] + Log[s] + 4*Log[t] - Log[-pp4 + s + t], 
  (23*Log[pp4])/6 - (47*Log[s])/6 - 4*Log[-pp4 + t] - 2*Log[s + t] + 
   10*Log[-pp4 + s + t], (143*Log[pp4])/54 + (143*Log[s])/27 - Log[t] - 
   (14*Log[-pp4 + t])/9 - (20*Log[s + t])/9 - (19*Log[-pp4 + s + t])/6, 
  (-319*Log[pp4])/18 - (166*Log[s])/9 - (3*Log[t])/2 + (70*Log[-pp4 + t])/3 + 
   (70*Log[s + t])/3 - 9*Log[-pp4 + s + t], (-61*Log[pp4])/9 + (58*Log[s])/9 + 
   (14*Log[-pp4 + t])/3 + (14*Log[s + t])/3 - 9*Log[-pp4 + s + t], 
  (697*Log[pp4])/36 + (110*Log[s])/9 + 5*Log[t] - (151*Log[-pp4 + t])/6 - 
   (151*Log[s + t])/6 + (55*Log[-pp4 + s + t])/4, 
  (-137*Log[pp4])/18 - (211*Log[s])/18 - (9*Log[t])/2 + (32*Log[-pp4 + t])/3 + 
   (38*Log[s + t])/3 + Log[-pp4 + s + t]/2, (101*Log[pp4])/18 + 
   (139*Log[s])/18 + (9*Log[t])/2 - (26*Log[-pp4 + t])/3 - (32*Log[s + t])/3 + 
   (3*Log[-pp4 + s + t])/2, (-29*Log[pp4])/6 - (32*Log[s])/3 - Log[t]/2 + 
   8*Log[-pp4 + t] + 8*Log[s + t], (38*Log[pp4])/9 + (71*Log[s])/18 - 
   (3*Log[t])/2 - (19*Log[-pp4 + t])/3 - (19*Log[s + t])/3 + 
   6*Log[-pp4 + s + t], (-589*Log[pp4])/27 + (2872*Log[s])/27 + 15*Log[t] - 
   (274*Log[-pp4 + t])/9 - (250*Log[s + t])/9 - (124*Log[-pp4 + s + t])/3, 
  (-7*Log[pp4])/18 + (463*Log[s])/18 + (3*Log[t])/2 - (20*Log[-pp4 + t])/3 - 
   (26*Log[s + t])/3 - (23*Log[-pp4 + s + t])/2, 
  (8*Log[pp4])/9 - (661*Log[s])/18 - (7*Log[t])/2 + (29*Log[-pp4 + t])/3 + 
   (35*Log[s + t])/3 + 18*Log[-pp4 + s + t], (41*Log[pp4])/6 + (47*Log[s])/3 - 
   15*Log[-pp4 + t] - 13*Log[s + t] + (11*Log[-pp4 + s + t])/2, 
  (515*Log[pp4])/27 + (922*Log[s])/27 - (286*Log[-pp4 + t])/9 - 
   (190*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (59*Log[pp4])/18 + (149*Log[s])/9 - (29*Log[-pp4 + t])/3 - 
   (23*Log[s + t])/3 - (5*Log[-pp4 + s + t])/2, 
  (589*Log[pp4])/18 + (35*Log[s])/18 + (11*Log[t])/2 - (106*Log[-pp4 + t])/3 - 
   (106*Log[s + t])/3 + (61*Log[-pp4 + s + t])/2, 
  (55*Log[pp4])/6 + (137*Log[s])/6 + (3*Log[t])/2 - 16*Log[-pp4 + t] - 
   16*Log[s + t] - (3*Log[-pp4 + s + t])/2, (175*Log[pp4])/18 - (68*Log[s])/9 + 
   Log[t] - (31*Log[-pp4 + t])/3 - (19*Log[s + t])/3 + 
   (27*Log[-pp4 + s + t])/2, (58*Log[pp4])/9 - (263*Log[s])/18 - 5*Log[t] + 
   (4*Log[-pp4 + t])/3 + (4*Log[s + t])/3 + (21*Log[-pp4 + s + t])/2, 
  (979*Log[pp4])/108 + (581*Log[s])/108 - Log[t]/4 - (86*Log[-pp4 + t])/9 - 
   (83*Log[s + t])/9 + (55*Log[-pp4 + s + t])/12, 
  (-505*Log[pp4])/108 - (3251*Log[s])/108 - (17*Log[t])/4 + 
   (128*Log[-pp4 + t])/9 + (143*Log[s + t])/9 + (107*Log[-pp4 + s + t])/12, 
  (25*Log[pp4])/54 - (193*Log[s])/54 + Log[t]/2 - (10*Log[-pp4 + t])/9 - 
   (4*Log[s + t])/9 + (25*Log[-pp4 + s + t])/6, 
  (-16*Log[pp4])/9 - (32*Log[s])/9 + (8*Log[-pp4 + t])/3 + (8*Log[s + t])/3, 
  (22*Log[pp4])/9 + (277*Log[s])/18 + 2*Log[t] - (14*Log[-pp4 + t])/3 - 
   (20*Log[s + t])/3 - (17*Log[-pp4 + s + t])/2, 
  (71*Log[pp4])/18 - (335*Log[s])/18 - (3*Log[t])/2 + (4*Log[-pp4 + t])/3 + 
   (10*Log[s + t])/3 + (23*Log[-pp4 + s + t])/2, 
  (-43*Log[pp4])/9 + (143*Log[s])/18 - (3*Log[t])/2 + (5*Log[-pp4 + t])/3 + 
   (11*Log[s + t])/3 - 7*Log[-pp4 + s + t], (14*Log[pp4])/9 + Log[s]/9 + 
   11*Log[t] - (58*Log[-pp4 + t])/3 - (10*Log[s + t])/3 + 10*Log[-pp4 + s + t], 
  (485*Log[pp4])/18 - (631*Log[s])/9 - Log[t] - (23*Log[-pp4 + t])/3 + 
   (19*Log[s + t])/3 + (91*Log[-pp4 + s + t])/2, 
  (-13*Log[pp4])/2 - 3*Log[s] - (35*Log[t])/2 + 29*Log[-pp4 + t] + 
   17*Log[s + t] - 19*Log[-pp4 + s + t], (146*Log[pp4])/9 - (91*Log[s])/18 - 
   3*Log[t] - (19*Log[-pp4 + t])/3 - (37*Log[s + t])/3 + 
   (21*Log[-pp4 + s + t])/2, (-62*Log[pp4])/9 + (553*Log[s])/18 + 9*Log[t] - 
   (41*Log[-pp4 + t])/3 - (35*Log[s + t])/3 - (15*Log[-pp4 + s + t])/2, 
  (-47*Log[pp4])/27 - (1349*Log[s])/54 + Log[t]/2 + (115*Log[-pp4 + t])/9 + 
   (109*Log[s + t])/9 + (4*Log[-pp4 + s + t])/3, 
  (3239*Log[pp4])/108 - (6941*Log[s])/108 - (47*Log[t])/4 + 
   (101*Log[-pp4 + t])/9 + (62*Log[s + t])/9 + (335*Log[-pp4 + s + t])/12, 
  (-98*Log[pp4])/9 + (409*Log[s])/18 + 2*Log[t] + Log[-pp4 + t]/3 + 
   (7*Log[s + t])/3 - (33*Log[-pp4 + s + t])/2, 
  (335*Log[pp4])/18 - (70*Log[s])/9 - (13*Log[t])/2 - (23*Log[-pp4 + t])/3 - 
   (23*Log[s + t])/3 + 11*Log[-pp4 + s + t], (155*Log[pp4])/36 - 
   (77*Log[s])/36 - (9*Log[t])/4 - (7*Log[-pp4 + t])/3 - (4*Log[s + t])/3 + 
   (15*Log[-pp4 + s + t])/4, (1583*Log[pp4])/108 - (3395*Log[s])/108 - 
   (5*Log[t])/4 + (65*Log[-pp4 + t])/9 + (26*Log[s + t])/9 + 
   (95*Log[-pp4 + s + t])/12, (-122*Log[pp4])/9 - (1091*Log[s])/18 + Log[t]/2 + 
   (91*Log[-pp4 + t])/3 + (97*Log[s + t])/3 + 11*Log[-pp4 + s + t], 
  (49*Log[pp4])/12 + (235*Log[s])/6 + (3*Log[t])/2 - (31*Log[-pp4 + t])/2 - 
   (35*Log[s + t])/2 - (47*Log[-pp4 + s + t])/4, 
  (-13*Log[pp4])/4 + (21*Log[s])/2 + Log[t] + Log[-pp4 + t]/2 - Log[s + t]/2 - 
   (33*Log[-pp4 + s + t])/4, (41*Log[pp4])/2 - 9*Log[s] - (3*Log[t])/2 - 
   9*Log[-pp4 + t] - 13*Log[s + t] + 12*Log[-pp4 + s + t], 
  (-67*Log[pp4])/3 + (16*Log[s])/3 + (7*Log[t])/2 + 14*Log[-pp4 + t] + 
   16*Log[s + t] - (33*Log[-pp4 + s + t])/2, 
  (-35*Log[pp4])/9 - (275*Log[s])/18 - 3*Log[t] + (25*Log[-pp4 + t])/3 + 
   (31*Log[s + t])/3 + (7*Log[-pp4 + s + t])/2, 
  (139*Log[pp4])/9 - (101*Log[s])/18 - 3*Log[t] - (17*Log[-pp4 + t])/3 - 
   (23*Log[s + t])/3 + (13*Log[-pp4 + s + t])/2, 
  (17*Log[pp4])/3 - (163*Log[s])/6 + 3*Log[t] + 5*Log[-pp4 + t] + 
   3*Log[s + t] + (21*Log[-pp4 + s + t])/2, (7*Log[pp4])/6 + (16*Log[s])/3 + 
   (7*Log[t])/2 - 7*Log[-pp4 + t] - 7*Log[s + t] + 4*Log[-pp4 + s + t], 
  (-59*Log[pp4])/18 - (109*Log[s])/18 - (21*Log[t])/2 + (56*Log[-pp4 + t])/3 + 
   (32*Log[s + t])/3 - (19*Log[-pp4 + s + t])/2, 
  (53*Log[pp4])/3 + (17*Log[s])/6 + (9*Log[t])/2 - 19*Log[-pp4 + t] - 
   19*Log[s + t] + 13*Log[-pp4 + s + t], (100*Log[pp4])/9 + (2*Log[s])/9 - 
   8*Log[-pp4 + s] + 6*Log[t] - (38*Log[-pp4 + t])/3 - (38*Log[s + t])/3 + 
   16*Log[-pp4 + s + t], (-15*Log[pp4])/4 + Log[s]/2 - 8*Log[t] + 
   (15*Log[-pp4 + t])/2 + (7*Log[s + t])/2 + Log[-pp4 + s + t]/4, 
  (85*Log[pp4])/12 - (7*Log[s])/3 + (25*Log[t])/2 - (37*Log[-pp4 + t])/2 - 
   (29*Log[s + t])/2 + (63*Log[-pp4 + s + t])/4, 
  (173*Log[pp4])/18 + (47*Log[s])/9 + 2*Log[t] - (35*Log[-pp4 + t])/3 - 
   (35*Log[s + t])/3 + (13*Log[-pp4 + s + t])/2, 
  (-559*Log[pp4])/36 - (1451*Log[s])/36 + (17*Log[t])/4 + 
   (83*Log[-pp4 + t])/3 + (44*Log[s + t])/3 + (37*Log[-pp4 + s + t])/4, 
  (-581*Log[pp4])/12 - (727*Log[s])/12 - (5*Log[t])/4 + 68*Log[-pp4 + t] + 
   57*Log[s + t] - (59*Log[-pp4 + s + t])/4, (-3415*Log[pp4])/108 - 
   (3509*Log[s])/108 - (7*Log[t])/4 + (404*Log[-pp4 + t])/9 + 
   (365*Log[s + t])/9 - (235*Log[-pp4 + s + t])/12, 
  (95*Log[pp4])/9 + (191*Log[s])/18 - (3*Log[t])/2 - (31*Log[-pp4 + t])/3 - 
   (37*Log[s + t])/3 + 3*Log[-pp4 + s + t], (-497*Log[pp4])/18 - 
   (20*Log[s])/9 - 7*Log[t] + (89*Log[-pp4 + t])/3 + (95*Log[s + t])/3 - 
   (49*Log[-pp4 + s + t])/2, 17*Log[pp4] + (9*Log[s])/2 + (3*Log[t])/2 - 
   17*Log[-pp4 + t] - 19*Log[s + t] + 13*Log[-pp4 + s + t], 
  (-263*Log[pp4])/9 - (103*Log[s])/9 - 7*Log[t] + (106*Log[-pp4 + t])/3 + 
   (106*Log[s + t])/3 - 23*Log[-pp4 + s + t], 
  (-307*Log[pp4])/9 - (283*Log[s])/18 - (9*Log[t])/2 + (119*Log[-pp4 + t])/3 + 
   (119*Log[s + t])/3 - 25*Log[-pp4 + s + t], (-245*Log[pp4])/36 + 
   (8*Log[s])/9 + (3*Log[t])/2 - (7*Log[-pp4 + t])/6 + (17*Log[s + t])/6 + 
   (11*Log[-pp4 + s + t])/4, (-13*Log[pp4])/9 - (151*Log[s])/18 + 
   (3*Log[t])/2 + (11*Log[-pp4 + t])/3 + (5*Log[s + t])/3 + 
   3*Log[-pp4 + s + t], (-200*Log[pp4])/9 - (49*Log[s])/9 - 3*Log[t] + 
   (70*Log[-pp4 + t])/3 + (76*Log[s + t])/3 - 18*Log[-pp4 + s + t], 
  (50*Log[pp4])/9 + (47*Log[s])/18 - (9*Log[t])/2 - (13*Log[-pp4 + t])/3 - 
   (13*Log[s + t])/3 + 5*Log[-pp4 + s + t], (173*Log[pp4])/18 + (47*Log[s])/9 + 
   2*Log[t] - (35*Log[-pp4 + t])/3 - (35*Log[s + t])/3 + 
   (13*Log[-pp4 + s + t])/2, 7*Log[pp4] + (11*Log[s])/2 - (7*Log[t])/2 - 
   9*Log[-pp4 + t] - 7*Log[s + t] + 7*Log[-pp4 + s + t], 
  (341*Log[pp4])/18 + (161*Log[s])/9 + 8*Log[t] - (95*Log[-pp4 + t])/3 - 
   (89*Log[s + t])/3 + (33*Log[-pp4 + s + t])/2, 
  (137*Log[pp4])/6 + (247*Log[s])/6 - (3*Log[t])/2 - 32*Log[-pp4 + t] - 
   32*Log[s + t] + (3*Log[-pp4 + s + t])/2, (-70*Log[pp4])/9 - 
   (199*Log[s])/18 + (3*Log[t])/2 + (35*Log[-pp4 + t])/3 + (35*Log[s + t])/3 - 
   6*Log[-pp4 + s + t], (-22*Log[pp4])/3 - (31*Log[s])/6 - (3*Log[t])/2 + 
   11*Log[-pp4 + t] + 9*Log[s + t] - 6*Log[-pp4 + s + t], 
  2*Log[pp4] - 8*Log[t] + 4*Log[-pp4 + t] + 4*Log[s + t] - 2*Log[-pp4 + s + t], 
  (-229*Log[pp4])/36 + (59*Log[s])/18 - 7*Log[t] + (55*Log[-pp4 + t])/6 + 
   (43*Log[s + t])/6 - (37*Log[-pp4 + s + t])/4, 
  (-211*Log[pp4])/36 + (95*Log[s])/18 - 6*Log[t] + (61*Log[-pp4 + t])/6 + 
   (49*Log[s + t])/6 - (47*Log[-pp4 + s + t])/4, 
  (199*Log[pp4])/36 + (47*Log[s])/36 + (15*Log[t])/4 - (29*Log[-pp4 + t])/3 - 
   (32*Log[s + t])/3 + (39*Log[-pp4 + s + t])/4, 
  (59*Log[pp4])/36 + (16*Log[s])/9 - (7*Log[t])/2 + (13*Log[-pp4 + t])/6 - 
   (11*Log[s + t])/6 - Log[-pp4 + s + t]/4, (-611*Log[pp4])/108 + 
   (1289*Log[s])/108 + (7*Log[t])/4 - (20*Log[-pp4 + t])/9 - 
   (17*Log[s + t])/9 - (47*Log[-pp4 + s + t])/12, 
  (-391*Log[pp4])/36 - (161*Log[s])/36 - Log[t]/4 + (32*Log[-pp4 + t])/3 + 
   (29*Log[s + t])/3 - (19*Log[-pp4 + s + t])/4, 
  (1687*Log[pp4])/108 + (1241*Log[s])/108 - (5*Log[t])/4 - 
   (134*Log[-pp4 + t])/9 - (131*Log[s + t])/9 + (43*Log[-pp4 + s + t])/12, 
  (361*Log[pp4])/108 + (101*Log[s])/108 + (3*Log[t])/4 - (29*Log[-pp4 + t])/9 - 
   (26*Log[s + t])/9 + (13*Log[-pp4 + s + t])/12, 
  -Log[pp4]/3 + (4*Log[s])/3 - 2*Log[t] + Log[-pp4 + t] + Log[s + t] - 
   Log[-pp4 + s + t], (53*Log[pp4])/108 - (623*Log[s])/108 - Log[t]/4 + 
   (29*Log[-pp4 + t])/9 + (26*Log[s + t])/9 - (7*Log[-pp4 + s + t])/12, 
  (-527*Log[pp4])/108 - (325*Log[s])/108 + (5*Log[t])/4 + 
   (28*Log[-pp4 + t])/9 + (31*Log[s + t])/9 + Log[-pp4 + s + t]/12, 
  (-5*Log[pp4])/3 + (8*Log[s])/3 - Log[-pp4 + s + t], 
  (55*Log[pp4])/6 + (161*Log[s])/6 + (3*Log[t])/2 - 16*Log[-pp4 + t] - 
   18*Log[s + t] - (7*Log[-pp4 + s + t])/2, (151*Log[pp4])/36 + (80*Log[s])/9 + 
   Log[t]/2 - (43*Log[-pp4 + t])/6 - (43*Log[s + t])/6 + 
   (3*Log[-pp4 + s + t])/4, (16*Log[pp4])/3 + (31*Log[s])/6 + (3*Log[t])/2 - 
   11*Log[-pp4 + t] - 9*Log[s + t] + 8*Log[-pp4 + s + t], 
  (-91*Log[pp4])/18 - (55*Log[s])/9 + (19*Log[-pp4 + t])/3 + 
   (19*Log[s + t])/3 - (3*Log[-pp4 + s + t])/2, 
  (-205*Log[pp4])/36 - (71*Log[s])/9 - Log[t]/2 + (49*Log[-pp4 + t])/6 + 
   (49*Log[s + t])/6 - (9*Log[-pp4 + s + t])/4, 
  (41*Log[pp4])/36 + (16*Log[s])/9 - Log[t]/2 - (5*Log[-pp4 + t])/6 - 
   (5*Log[s + t])/6 - (3*Log[-pp4 + s + t])/4, 
  (-32*Log[pp4])/9 - (64*Log[s])/9 + (16*Log[-pp4 + t])/3 + (16*Log[s + t])/3, 
  (-5*Log[pp4])/36 - (16*Log[s])/9 - (3*Log[t])/2 + (17*Log[-pp4 + t])/6 + 
   (17*Log[s + t])/6 - (9*Log[-pp4 + s + t])/4, 
  (16*Log[pp4])/9 + (32*Log[s])/9 - (8*Log[-pp4 + t])/3 - (8*Log[s + t])/3, 
  (23*Log[pp4])/36 + (16*Log[s])/9 + Log[t]/2 - (11*Log[-pp4 + t])/6 - 
   (11*Log[s + t])/6 + (3*Log[-pp4 + s + t])/4, 
  (16*Log[pp4])/9 + (32*Log[s])/9 - (8*Log[-pp4 + t])/3 - (8*Log[s + t])/3, 
  6*Log[pp4] + 8*Log[s] - 8*Log[-pp4 + t] - 8*Log[s + t] + 2*Log[-pp4 + s + t], 
  (10*Log[pp4])/3 + (8*Log[s])/3 - 4*Log[-pp4 + t] - 4*Log[s + t] + 
   2*Log[-pp4 + s + t], (-5*Log[pp4])/3 - (4*Log[s])/3 + 2*Log[-pp4 + t] + 
   2*Log[s + t] - Log[-pp4 + s + t], (-32*Log[pp4])/9 - (64*Log[s])/9 + 
   (16*Log[-pp4 + t])/3 + (16*Log[s + t])/3, 2*Log[pp4] + 2*Log[s] - 
   2*Log[-pp4 + t] - 2*Log[s + t], Log[pp4]/4 - Log[s]/4, 
  (-4*Log[pp4])/3 + (4*Log[s])/3, -Log[pp4] + Log[s]}, 
 {(-34*Log[pp4])/9 - (313*Log[s])/3 + (472*Log[t])/9 - (40*Log[-pp4 + t])/3 + 
   (292*Log[s + t])/9 + (329*Log[-pp4 + s + t])/9, 
  (271*Log[pp4])/54 - (727*Log[s])/12 + (545*Log[t])/54 + 
   (89*Log[-pp4 + t])/9 + (508*Log[s + t])/27 + (1811*Log[-pp4 + s + t])/108, 
  (149*Log[pp4])/4 - (97*Log[s])/4 + (71*Log[t])/4 - 5*Log[-pp4 + t] - 
   38*Log[s + t] + (49*Log[-pp4 + s + t])/4, (-229*Log[pp4])/18 + 4*Log[s] - 
   (173*Log[t])/18 + (64*Log[-pp4 + t])/3 + (209*Log[s + t])/9 - 
   (236*Log[-pp4 + s + t])/9, (-143*Log[pp4])/9 + (20*Log[s])/3 - 
   (406*Log[t])/9 + (163*Log[-pp4 + t])/3 + (392*Log[s + t])/9 - 
   (392*Log[-pp4 + s + t])/9, (-457*Log[pp4])/36 - (617*Log[s])/12 + 
   (121*Log[t])/9 + (83*Log[-pp4 + t])/3 + (205*Log[s + t])/9 + 
   (2*Log[-pp4 + s + t])/9, (229*Log[pp4])/9 + (172*Log[s])/3 + 
   (131*Log[t])/36 - (131*Log[-pp4 + t])/3 - (694*Log[s + t])/9 + 
   (1237*Log[-pp4 + s + t])/36, (-97*Log[pp4])/6 + (123*Log[s])/4 - 
   (125*Log[t])/6 + 13*Log[-pp4 + t] + (157*Log[s + t])/6 - 
   (395*Log[-pp4 + s + t])/12, (-58*Log[pp4])/3 - (17*Log[s])/6 - 
   (47*Log[t])/6 + 18*Log[-pp4 + t] + 39*Log[s + t] - 27*Log[-pp4 + s + t], 
  3*Log[pp4] - Log[s] - 9*Log[t] + 3*Log[-pp4 + t] + 6*Log[s + t] - 
   2*Log[-pp4 + s + t], (92*Log[pp4])/9 - (77*Log[s])/6 + (166*Log[t])/9 - 
   (40*Log[-pp4 + t])/3 - (95*Log[s + t])/9 + (145*Log[-pp4 + s + t])/18, 
  3*Log[pp4] - 3*Log[t], (-49*Log[pp4])/12 + (33*Log[s])/2 - (25*Log[t])/6 + 
   4*Log[-pp4 + t] + (13*Log[s + t])/3 - (199*Log[-pp4 + s + t])/12, 
  (-289*Log[pp4])/108 - (26*Log[s])/3 + (100*Log[t])/27 + 
   (14*Log[-pp4 + t])/9 + (133*Log[s + t])/27 + (125*Log[-pp4 + s + t])/108, 
  (179*Log[pp4])/9 + 28*Log[s] - Log[t]/18 - (70*Log[-pp4 + t])/3 - 
   (404*Log[s + t])/9 + (367*Log[-pp4 + s + t])/18, 
  (173*Log[pp4])/18 - (39*Log[s])/2 + (50*Log[t])/9 - (14*Log[-pp4 + t])/3 - 
   (82*Log[s + t])/9 + (163*Log[-pp4 + s + t])/9, 
  (-763*Log[pp4])/36 - (55*Log[s])/4 - (137*Log[t])/9 + (151*Log[-pp4 + t])/6 + 
   (436*Log[s + t])/9 - (211*Log[-pp4 + s + t])/9, 
  (82*Log[pp4])/9 + (53*Log[s])/3 + (44*Log[t])/9 - (32*Log[-pp4 + t])/3 - 
   (220*Log[s + t])/9 + (31*Log[-pp4 + s + t])/9, 
  (-70*Log[pp4])/9 - (25*Log[s])/3 - (86*Log[t])/9 + (26*Log[-pp4 + t])/3 + 
   (184*Log[s + t])/9 - (31*Log[-pp4 + s + t])/9, 
  (9*Log[pp4])/2 + (121*Log[s])/6 - (13*Log[t])/6 - 8*Log[-pp4 + t] - 
   (46*Log[s + t])/3 + (5*Log[-pp4 + s + t])/6, 
  (-35*Log[pp4])/9 - (11*Log[s])/2 + (37*Log[t])/18 + (19*Log[-pp4 + t])/3 + 
   (125*Log[s + t])/9 - (116*Log[-pp4 + s + t])/9, 
  (1103*Log[pp4])/54 - (357*Log[s])/2 + (1511*Log[t])/27 + 
   (274*Log[-pp4 + t])/9 + (1118*Log[s + t])/27 + (817*Log[-pp4 + s + t])/27, 
  (8*Log[pp4])/9 - (155*Log[s])/3 + (100*Log[t])/9 + (20*Log[-pp4 + t])/3 + 
   (148*Log[s + t])/9 + (149*Log[-pp4 + s + t])/9, 
  (4*Log[pp4])/9 + 64*Log[s] - (160*Log[t])/9 - (29*Log[-pp4 + t])/3 - 
   (184*Log[s + t])/9 - (149*Log[-pp4 + s + t])/9, 
  (-32*Log[pp4])/3 - (193*Log[s])/12 + 2*Log[t] + 15*Log[-pp4 + t] + 
   (161*Log[s + t])/6 - (205*Log[-pp4 + s + t])/12, 
  (-305*Log[pp4])/27 - (224*Log[s])/3 + (257*Log[t])/27 + 
   (286*Log[-pp4 + t])/9 + (890*Log[s + t])/27 + (316*Log[-pp4 + s + t])/27, 
  (-40*Log[pp4])/9 - (67*Log[s])/3 + (55*Log[t])/9 + (29*Log[-pp4 + t])/3 + 
   (118*Log[s + t])/9 - (19*Log[-pp4 + s + t])/9, 
  (-649*Log[pp4])/18 + (53*Log[s])/6 - (244*Log[t])/9 + (106*Log[-pp4 + t])/3 + 
   (620*Log[s + t])/9 - (449*Log[-pp4 + s + t])/9, 
  (-55*Log[pp4])/6 - (81*Log[s])/2 + (14*Log[t])/3 + 16*Log[-pp4 + t] + 
   (92*Log[s + t])/3 - (5*Log[-pp4 + s + t])/3, 
  (-101*Log[pp4])/9 + (133*Log[s])/6 - (203*Log[t])/18 + (31*Log[-pp4 + t])/3 + 
   (107*Log[s + t])/9 - (197*Log[-pp4 + s + t])/9, 
  (-289*Log[pp4])/36 + (135*Log[s])/4 - (26*Log[t])/9 - (4*Log[-pp4 + t])/3 - 
   (29*Log[s + t])/9 - (329*Log[-pp4 + s + t])/18, 
  (-955*Log[pp4])/108 - (77*Log[s])/12 + (10*Log[t])/27 + 
   (86*Log[-pp4 + t])/9 + (475*Log[s + t])/27 - (331*Log[-pp4 + s + t])/27, 
  (643*Log[pp4])/108 + (661*Log[s])/12 - (175*Log[t])/27 - 
   (128*Log[-pp4 + t])/9 - (811*Log[s + t])/27 - (278*Log[-pp4 + s + t])/27, 
  (-14*Log[pp4])/27 + (37*Log[s])/6 - (106*Log[t])/27 + (10*Log[-pp4 + t])/9 + 
   (14*Log[s + t])/27 - (181*Log[-pp4 + s + t])/54, 
  (29*Log[pp4])/18 + (13*Log[s])/2 - (4*Log[t])/9 - (8*Log[-pp4 + t])/3 - 
   (46*Log[s + t])/9 + Log[-pp4 + s + t]/9, (-97*Log[pp4])/36 - 
   (359*Log[s])/12 + (58*Log[t])/9 + (14*Log[-pp4 + t])/3 + 
   (115*Log[s + t])/9 + (157*Log[-pp4 + s + t])/18, 
  (-37*Log[pp4])/9 + (116*Log[s])/3 - (92*Log[t])/9 - (4*Log[-pp4 + t])/3 - 
   (56*Log[s + t])/9 - (151*Log[-pp4 + s + t])/9, 
  (131*Log[pp4])/18 - (107*Log[s])/6 + (56*Log[t])/9 - (5*Log[-pp4 + t])/3 - 
   (64*Log[s + t])/9 + (118*Log[-pp4 + s + t])/9, 
  (-67*Log[pp4])/18 + 20*Log[s] - (253*Log[t])/9 + (58*Log[-pp4 + t])/3 - 
   (25*Log[s + t])/9 - (85*Log[-pp4 + s + t])/18, 
  (-467*Log[pp4])/18 + (379*Log[s])/3 - (1117*Log[t])/18 + 
   (23*Log[-pp4 + t])/3 - (119*Log[s + t])/9 - (295*Log[-pp4 + s + t])/9, 
  (31*Log[pp4])/4 - (35*Log[s])/4 + (73*Log[t])/2 - 29*Log[-pp4 + t] - 
   29*Log[s + t] + (45*Log[-pp4 + s + t])/2, (-533*Log[pp4])/36 + 
   (43*Log[s])/12 - (155*Log[t])/18 + (19*Log[-pp4 + t])/3 + 
   (269*Log[s + t])/9 - (295*Log[-pp4 + s + t])/18, 
  (221*Log[pp4])/36 - (563*Log[s])/12 + (83*Log[t])/18 + (41*Log[-pp4 + t])/3 + 
   (211*Log[s + t])/9 - (17*Log[-pp4 + s + t])/18, 
  (-101*Log[pp4])/54 + (305*Log[s])/6 - (311*Log[t])/27 - 
   (115*Log[-pp4 + t])/9 - (530*Log[s + t])/27 - (136*Log[-pp4 + s + t])/27, 
  (-3317*Log[pp4])/108 + (1297*Log[s])/12 - (1048*Log[t])/27 - 
   (101*Log[-pp4 + t])/9 - (37*Log[s + t])/27 - (701*Log[-pp4 + s + t])/27, 
  (389*Log[pp4])/36 - (143*Log[s])/4 + (347*Log[t])/18 - Log[-pp4 + t]/3 - 
   (77*Log[s + t])/9 + (131*Log[-pp4 + s + t])/9, 
  (-577*Log[pp4])/36 + (161*Log[s])/12 - (127*Log[t])/18 + 
   (23*Log[-pp4 + t])/3 + (139*Log[s + t])/9 - (121*Log[-pp4 + s + t])/9, 
  (-119*Log[pp4])/36 + (71*Log[s])/12 + Log[t]/18 + (7*Log[-pp4 + t])/3 + 
   (20*Log[s + t])/9 - (65*Log[-pp4 + s + t])/9, 
  (-943*Log[pp4])/54 + (227*Log[s])/4 - (661*Log[t])/27 - 
   (65*Log[-pp4 + t])/9 + (35*Log[s + t])/27 - (959*Log[-pp4 + s + t])/108, 
  (223*Log[pp4])/18 + (643*Log[s])/6 - (137*Log[t])/9 - (91*Log[-pp4 + t])/3 - 
   (542*Log[s + t])/9 - (124*Log[-pp4 + s + t])/9, 
  (-10*Log[pp4])/3 - (143*Log[s])/2 + (37*Log[t])/3 + (31*Log[-pp4 + t])/2 + 
   (97*Log[s + t])/3 + (44*Log[-pp4 + s + t])/3, 
  3*Log[pp4] - (73*Log[s])/4 + (29*Log[t])/4 - Log[-pp4 + t]/2 - Log[s + t]/2 + 
   9*Log[-pp4 + s + t], (-253*Log[pp4])/12 + (185*Log[s])/12 - (83*Log[t])/6 + 
   9*Log[-pp4 + t] + 27*Log[s + t] - (33*Log[-pp4 + s + t])/2, 
  (87*Log[pp4])/4 - (55*Log[s])/12 + (187*Log[t])/12 - 14*Log[-pp4 + t] - 
   (103*Log[s + t])/3 + (187*Log[-pp4 + s + t])/12, 
  (113*Log[pp4])/36 + (385*Log[s])/12 - (25*Log[t])/18 - (25*Log[-pp4 + t])/3 - 
   (185*Log[s + t])/9 - (89*Log[-pp4 + s + t])/18, 
  (-511*Log[pp4])/36 + (85*Log[s])/12 - (163*Log[t])/18 + 
   (17*Log[-pp4 + t])/3 + (151*Log[s + t])/9 - (113*Log[-pp4 + s + t])/18, 
  (-61*Log[pp4])/12 + (493*Log[s])/12 - (35*Log[t])/2 - 5*Log[-pp4 + t] - 
   (7*Log[s + t])/3 - (67*Log[-pp4 + s + t])/6, 
  (-5*Log[pp4])/4 - (109*Log[s])/12 - (25*Log[t])/6 + 7*Log[-pp4 + t] + 
   (41*Log[s + t])/3 - (37*Log[-pp4 + s + t])/6, 
  (13*Log[pp4])/9 + (41*Log[s])/6 + (637*Log[t])/18 - (128*Log[-pp4 + t])/3 - 
   (181*Log[s + t])/9 + (172*Log[-pp4 + s + t])/9, 
  (-56*Log[pp4])/3 - Log[s]/4 - (40*Log[t])/3 + 19*Log[-pp4 + t] + 
   (211*Log[s + t])/6 - (263*Log[-pp4 + s + t])/12, 
  (-97*Log[pp4])/9 + (29*Log[s])/12 + 8*Log[-pp4 + s] - (307*Log[t])/18 + 
   (38*Log[-pp4 + t])/3 + (449*Log[s + t])/18 - (727*Log[-pp4 + s + t])/36, 
  (35*Log[pp4])/12 - (73*Log[s])/12 + (221*Log[t])/12 - (39*Log[-pp4 + t])/2 + 
   Log[s + t] + (13*Log[-pp4 + s + t])/4, (-101*Log[pp4])/12 + (32*Log[s])/3 - 
   (145*Log[t])/4 + (61*Log[-pp4 + t])/2 + (173*Log[s + t])/6 - 
   (76*Log[-pp4 + s + t])/3, (-97*Log[pp4])/9 - (16*Log[s])/3 - 
   (235*Log[t])/18 + (71*Log[-pp4 + t])/3 + (274*Log[s + t])/9 - 
   (449*Log[-pp4 + s + t])/18, (265*Log[pp4])/36 + (315*Log[s])/4 - 
   (193*Log[t])/9 - (83*Log[-pp4 + t])/3 - (181*Log[s + t])/9 - 
   (152*Log[-pp4 + s + t])/9, (173*Log[pp4])/4 + (1291*Log[s])/12 - 
   (53*Log[t])/6 - 68*Log[-pp4 + t] - (302*Log[s + t])/3 + 
   (80*Log[-pp4 + s + t])/3, (3265*Log[pp4])/108 + (169*Log[s])/3 + 
   (65*Log[t])/27 - (404*Log[-pp4 + t])/9 - (3959*Log[s + t])/54 + 
   (3157*Log[-pp4 + s + t])/108, (-223*Log[pp4])/18 - (91*Log[s])/6 + 
   (38*Log[t])/9 + (31*Log[-pp4 + t])/3 + (218*Log[s + t])/9 - 
   (101*Log[-pp4 + s + t])/9, (295*Log[pp4])/9 - (32*Log[s])/3 + 
   (158*Log[t])/9 - (89*Log[-pp4 + t])/3 - (562*Log[s + t])/9 + 
   (472*Log[-pp4 + s + t])/9, (-56*Log[pp4])/3 - (25*Log[s])/6 - 
   (43*Log[t])/6 + 17*Log[-pp4 + t] + 37*Log[s + t] - 24*Log[-pp4 + s + t], 
  (559*Log[pp4])/18 + (73*Log[s])/6 + (190*Log[t])/9 - (106*Log[-pp4 + t])/3 - 
   (620*Log[s + t])/9 + (359*Log[-pp4 + s + t])/9, 
  (653*Log[pp4])/18 + (217*Log[s])/12 + (343*Log[t])/18 - 
   (119*Log[-pp4 + t])/3 - (1385*Log[s + t])/18 + (1555*Log[-pp4 + s + t])/36, 
  (275*Log[pp4])/36 - (4*Log[s])/3 - (17*Log[t])/36 + (7*Log[-pp4 + t])/6 - 
   (103*Log[s + t])/18 - (23*Log[-pp4 + s + t])/18, 
  -Log[pp4]/18 + (44*Log[s])/3 - (40*Log[t])/9 - (11*Log[-pp4 + t])/3 - 
   (25*Log[s + t])/9 - (67*Log[-pp4 + s + t])/18, 
  (221*Log[pp4])/9 + (47*Log[s])/12 + (227*Log[t])/18 - (70*Log[-pp4 + t])/3 - 
   (889*Log[s + t])/18 + (1139*Log[-pp4 + s + t])/36, 
  (-53*Log[pp4])/9 - (19*Log[s])/6 - Log[t]/36 + (13*Log[-pp4 + t])/3 + 
   (74*Log[s + t])/9 - (125*Log[-pp4 + s + t])/36, 
  (-97*Log[pp4])/9 - (16*Log[s])/3 - (91*Log[t])/18 + (35*Log[-pp4 + t])/3 + 
   (202*Log[s + t])/9 - (233*Log[-pp4 + s + t])/18, 
  (-13*Log[pp4])/2 - 10*Log[s] + (9*Log[t])/2 + 9*Log[-pp4 + t] + 
   17*Log[s + t] - 14*Log[-pp4 + s + t], (-353*Log[pp4])/18 - (167*Log[s])/6 - 
   (146*Log[t])/9 + (95*Log[-pp4 + t])/3 + (520*Log[s + t])/9 - 
   (232*Log[-pp4 + s + t])/9, (-125*Log[pp4])/6 - (153*Log[s])/2 + 
   (41*Log[t])/6 + 32*Log[-pp4 + t] + (184*Log[s + t])/3 - 
   (17*Log[-pp4 + s + t])/6, (64*Log[pp4])/9 + (37*Log[s])/2 - (53*Log[t])/18 - 
   (35*Log[-pp4 + t])/3 - (217*Log[s + t])/9 + (118*Log[-pp4 + s + t])/9, 
  (43*Log[pp4])/6 + (41*Log[s])/6 + 4*Log[t] - 11*Log[-pp4 + t] - 
   (52*Log[s + t])/3 + (31*Log[-pp4 + s + t])/3, 
  (-4*Log[pp4])/3 - (4*Log[s])/3 + (32*Log[t])/3 - 4*Log[-pp4 + t] - 
   8*Log[s + t] + 4*Log[-pp4 + s + t], (211*Log[pp4])/36 - (163*Log[s])/12 + 
   (385*Log[t])/18 - (55*Log[-pp4 + t])/6 - (148*Log[s + t])/9 + 
   (215*Log[-pp4 + s + t])/18, (187*Log[pp4])/36 - (61*Log[s])/4 + 
   (355*Log[t])/18 - (61*Log[-pp4 + t])/6 - (148*Log[s + t])/9 + 
   (251*Log[-pp4 + s + t])/18, (-211*Log[pp4])/36 + Log[s]/4 - 
   (199*Log[t])/18 + (29*Log[-pp4 + t])/3 + (172*Log[s + t])/9 - 
   (109*Log[-pp4 + s + t])/9, (-47*Log[pp4])/36 - (15*Log[s])/4 + 
   (85*Log[t])/18 - (13*Log[-pp4 + t])/6 + (14*Log[s + t])/9 + 
   (17*Log[-pp4 + s + t])/18, (188*Log[pp4])/27 - (101*Log[s])/4 + 
   (40*Log[t])/27 + (20*Log[-pp4 + t])/9 + (100*Log[s + t])/27 + 
   (1175*Log[-pp4 + s + t])/108, (367*Log[pp4])/36 + (29*Log[s])/4 + 
   (11*Log[t])/9 - (32*Log[-pp4 + t])/3 - (157*Log[s + t])/9 + 
   (85*Log[-pp4 + s + t])/9, (-1627*Log[pp4])/108 - (221*Log[s])/12 + 
   (7*Log[t])/27 + (134*Log[-pp4 + t])/9 + (751*Log[s + t])/27 - 
   (256*Log[-pp4 + s + t])/27, (-373*Log[pp4])/108 - (5*Log[s])/12 - 
   (59*Log[t])/27 + (29*Log[-pp4 + t])/9 + (154*Log[s + t])/27 - 
   (155*Log[-pp4 + s + t])/54, (3*Log[pp4])/4 - (23*Log[s])/6 + (17*Log[t])/6 - 
   Log[-pp4 + t] - (7*Log[s + t])/3 + (43*Log[-pp4 + s + t])/12, 
  (-149*Log[pp4])/108 + (167*Log[s])/12 - (107*Log[t])/54 - 
   (29*Log[-pp4 + t])/9 - (118*Log[s + t])/27 - (80*Log[-pp4 + s + t])/27, 
  (695*Log[pp4])/108 + (37*Log[s])/12 - (67*Log[t])/54 - (28*Log[-pp4 + t])/9 - 
   (194*Log[s + t])/27 + (109*Log[-pp4 + s + t])/54, 
  (13*Log[pp4])/6 - 7*Log[s] + (7*Log[t])/3 - (2*Log[s + t])/3 + 
   (19*Log[-pp4 + s + t])/6, (-25*Log[pp4])/3 - (152*Log[s])/3 + 3*Log[t] + 
   16*Log[-pp4 + t] + (104*Log[s + t])/3 + (16*Log[-pp4 + s + t])/3, 
  (-139*Log[pp4])/36 - (193*Log[s])/12 + (5*Log[t])/18 + (43*Log[-pp4 + t])/6 + 
   (124*Log[s + t])/9 - (23*Log[-pp4 + s + t])/18, 
  (-31*Log[pp4])/6 - (41*Log[s])/6 - 4*Log[t] + 11*Log[-pp4 + t] + 
   (52*Log[s + t])/3 - (37*Log[-pp4 + s + t])/3, 
  (47*Log[pp4])/9 + 10*Log[s] + Log[t]/9 - (19*Log[-pp4 + t])/3 - 
   (110*Log[s + t])/9 + (29*Log[-pp4 + s + t])/9, 
  (211*Log[pp4])/36 + (157*Log[s])/12 + (13*Log[t])/18 - (49*Log[-pp4 + t])/6 - 
   (142*Log[s + t])/9 + (77*Log[-pp4 + s + t])/18, 
  (-35*Log[pp4])/36 - (41*Log[s])/12 + (19*Log[t])/18 + (5*Log[-pp4 + t])/6 + 
   (14*Log[s + t])/9 + (17*Log[-pp4 + s + t])/18, 
  (29*Log[pp4])/9 + 13*Log[s] - (8*Log[t])/9 - (16*Log[-pp4 + t])/3 - 
   (92*Log[s + t])/9 + (2*Log[-pp4 + s + t])/9, 
  (11*Log[pp4])/36 + (11*Log[s])/4 + (41*Log[t])/18 - (17*Log[-pp4 + t])/6 - 
   (50*Log[s + t])/9 + (55*Log[-pp4 + s + t])/18, 
  (-29*Log[pp4])/18 - (13*Log[s])/2 + (4*Log[t])/9 + (8*Log[-pp4 + t])/3 + 
   (46*Log[s + t])/9 - Log[-pp4 + s + t]/9, (-23*Log[pp4])/36 - 
   (37*Log[s])/12 - (11*Log[t])/18 + (11*Log[-pp4 + t])/6 + 
   (32*Log[s + t])/9 - (19*Log[-pp4 + s + t])/18, 
  (-29*Log[pp4])/18 - (13*Log[s])/2 + (4*Log[t])/9 + (8*Log[-pp4 + t])/3 + 
   (46*Log[s + t])/9 - Log[-pp4 + s + t]/9, (-37*Log[pp4])/6 - (38*Log[s])/3 - 
   (2*Log[t])/3 + 8*Log[-pp4 + t] + 15*Log[s + t] - (7*Log[-pp4 + s + t])/2, 
  -4*Log[pp4] - (19*Log[s])/6 - (4*Log[t])/3 + 4*Log[-pp4 + t] + 
   (25*Log[s + t])/3 - (23*Log[-pp4 + s + t])/6, 
  (15*Log[pp4])/8 + (19*Log[s])/12 + Log[t]/6 - 2*Log[-pp4 + t] - 
   (11*Log[s + t])/3 + (49*Log[-pp4 + s + t])/24, 
  (29*Log[pp4])/9 + 13*Log[s] - (8*Log[t])/9 - (16*Log[-pp4 + t])/3 - 
   (86*Log[s + t])/9 - (4*Log[-pp4 + s + t])/9, 
  -2*Log[pp4] - 4*Log[s] + 2*Log[-pp4 + t] + 4*Log[s + t], 
  -Log[pp4]/4 + Log[s]/4, (4*Log[pp4])/3 - 2*Log[s] + (2*Log[t])/3 - 
   Log[s + t]/3 + Log[-pp4 + s + t]/3, Log[pp4] - Log[s]}, 
 {(272*Log[pp4])/9 - (512*Log[s])/9 + 32*Log[t] - (80*Log[-pp4 + t])/3 + 
   (64*Log[s + t])/3, (-142*Log[pp4])/27 - (1025*Log[s])/27 - (14*Log[t])/3 + 
   (178*Log[-pp4 + t])/9 + (208*Log[s + t])/9 + 5*Log[-pp4 + s + t], 
  32*Log[pp4] + 24*Log[s] - 30*Log[t] - 10*Log[-pp4 + t] - 26*Log[s + t] + 
   10*Log[-pp4 + s + t], (-494*Log[pp4])/9 - (94*Log[s])/9 - 16*Log[t] + 
   (128*Log[-pp4 + t])/3 + (92*Log[s + t])/3 + 8*Log[-pp4 + s + t], 
  (-488*Log[pp4])/9 - (280*Log[s])/9 - 18*Log[t] + (182*Log[-pp4 + t])/3 + 
   (134*Log[s + t])/3 - 2*Log[-pp4 + s + t], (-460*Log[pp4])/9 - 
   (383*Log[s])/9 + 6*Log[t] + (166*Log[-pp4 + t])/3 + (88*Log[s + t])/3 + 
   3*Log[-pp4 + s + t], (742*Log[pp4])/9 + (614*Log[s])/9 + 18*Log[t] - 
   (262*Log[-pp4 + t])/3 - (250*Log[s + t])/3 + 2*Log[-pp4 + s + t], 
  (-104*Log[pp4])/3 - (4*Log[s])/3 - 6*Log[t] + 26*Log[-pp4 + t] + 
   26*Log[s + t] - 10*Log[-pp4 + s + t], -40*Log[pp4] - 24*Log[s] - 4*Log[t] + 
   36*Log[-pp4 + t] + 40*Log[s + t] - 8*Log[-pp4 + s + t], 
  -6*Log[t] + 6*Log[-pp4 + t] + 6*Log[s + t] - 6*Log[-pp4 + s + t], 
  (182*Log[pp4])/9 + (28*Log[s])/9 + 6*Log[t] - (56*Log[-pp4 + t])/3 - 
   (44*Log[s + t])/3 + 4*Log[-pp4 + s + t], 2*Log[pp4] - 2*Log[t], 
  (-40*Log[pp4])/3 + (16*Log[s])/3 + 8*Log[-pp4 + t] + 4*Log[s + t] - 
   4*Log[-pp4 + s + t], (-100*Log[pp4])/27 - (194*Log[s])/27 + (4*Log[t])/3 + 
   (28*Log[-pp4 + t])/9 + (40*Log[s + t])/9 + 2*Log[-pp4 + s + t], 
  (464*Log[pp4])/9 + (376*Log[s])/9 - (140*Log[-pp4 + t])/3 - 
   (140*Log[s + t])/3, (184*Log[pp4])/9 - (16*Log[s])/9 - 
   (28*Log[-pp4 + t])/3 - (28*Log[s + t])/3, (-484*Log[pp4])/9 - 
   (332*Log[s])/9 - 5*Log[t] + (151*Log[-pp4 + t])/3 + (151*Log[s + t])/3 - 
   5*Log[-pp4 + s + t], (196*Log[pp4])/9 + (188*Log[s])/9 + 4*Log[t] - 
   (64*Log[-pp4 + t])/3 - (76*Log[s + t])/3, (-160*Log[pp4])/9 - 
   (152*Log[s])/9 - 4*Log[t] + (52*Log[-pp4 + t])/3 + (64*Log[s + t])/3, 
  (40*Log[pp4])/3 + (56*Log[s])/3 - 16*Log[-pp4 + t] - 16*Log[s + t], 
  (-104*Log[pp4])/9 - (88*Log[s])/9 + 2*Log[t] + (38*Log[-pp4 + t])/3 + 
   (38*Log[s + t])/3 - 6*Log[-pp4 + s + t], (-476*Log[pp4])/27 - 
   (2200*Log[s])/27 - (100*Log[t])/3 + (548*Log[-pp4 + t])/9 + 
   (500*Log[s + t])/9 + 16*Log[-pp4 + s + t], 
  (-16*Log[pp4])/9 - (296*Log[s])/9 + (40*Log[-pp4 + t])/3 + 
   (52*Log[s + t])/3 + 4*Log[-pp4 + s + t], (106*Log[pp4])/9 + (314*Log[s])/9 + 
   6*Log[t] - (58*Log[-pp4 + t])/3 - (70*Log[s + t])/3 - 10*Log[-pp4 + s + t], 
  (-106*Log[pp4])/3 - (80*Log[s])/3 + 2*Log[t] + 30*Log[-pp4 + t] + 
   26*Log[s + t] + 4*Log[-pp4 + s + t], (-1184*Log[pp4])/27 - 
   (1528*Log[s])/27 - (4*Log[t])/3 + (572*Log[-pp4 + t])/9 + 
   (380*Log[s + t])/9 - 4*Log[-pp4 + s + t], (-184*Log[pp4])/9 - 
   (200*Log[s])/9 + 2*Log[t] + (58*Log[-pp4 + t])/3 + (46*Log[s + t])/3 + 
   6*Log[-pp4 + s + t], (-734*Log[pp4])/9 - (358*Log[s])/9 - 8*Log[t] + 
   (212*Log[-pp4 + t])/3 + (212*Log[s + t])/3 - 12*Log[-pp4 + s + t], 
  (-80*Log[pp4])/3 - (112*Log[s])/3 + 32*Log[-pp4 + t] + 32*Log[s + t], 
  (-212*Log[pp4])/9 + (2*Log[s])/9 - 2*Log[t] + (50*Log[-pp4 + t])/3 + 
   (38*Log[s + t])/3 - 4*Log[-pp4 + s + t], (-100*Log[pp4])/9 + 
   (130*Log[s])/9 + 4*Log[t] - (8*Log[-pp4 + t])/3 - (8*Log[s + t])/3 - 
   2*Log[-pp4 + s + t], (-604*Log[pp4])/27 - (365*Log[s])/27 + (4*Log[t])/3 + 
   (172*Log[-pp4 + t])/9 + (166*Log[s + t])/9 - 3*Log[-pp4 + s + t], 
  (490*Log[pp4])/27 + (1199*Log[s])/27 + (8*Log[t])/3 - (256*Log[-pp4 + t])/9 - 
   (286*Log[s + t])/9 - 5*Log[-pp4 + s + t], (-56*Log[pp4])/27 + 
   (62*Log[s])/27 - (4*Log[t])/3 + (20*Log[-pp4 + t])/9 + (8*Log[s + t])/9 - 
   2*Log[-pp4 + s + t], (40*Log[pp4])/9 + (56*Log[s])/9 - (16*Log[-pp4 + t])/3 - 
   (16*Log[s + t])/3, (-64*Log[pp4])/9 - (176*Log[s])/9 + 
   (28*Log[-pp4 + t])/3 + (40*Log[s + t])/3 + 4*Log[-pp4 + s + t], 
  (-64*Log[pp4])/9 + (184*Log[s])/9 - (8*Log[-pp4 + t])/3 - (20*Log[s + t])/3 - 
   4*Log[-pp4 + s + t], (94*Log[pp4])/9 - (34*Log[s])/9 + 2*Log[t] - 
   (10*Log[-pp4 + t])/3 - (22*Log[s + t])/3 + 2*Log[-pp4 + s + t], 
  (-260*Log[pp4])/9 - (4*Log[s])/9 - 20*Log[t] + (116*Log[-pp4 + t])/3 + 
   (20*Log[s + t])/3 + 4*Log[-pp4 + s + t], (-334*Log[pp4])/9 + 
   (274*Log[s])/9 + 14*Log[t] + (46*Log[-pp4 + t])/3 - (38*Log[s + t])/3 - 
   10*Log[-pp4 + s + t], 40*Log[pp4] + 16*Log[s] + 26*Log[t] - 
   58*Log[-pp4 + t] - 34*Log[s + t] + 10*Log[-pp4 + s + t], 
  (-203*Log[pp4])/9 - (133*Log[s])/9 + 6*Log[t] + (38*Log[-pp4 + t])/3 + 
   (74*Log[s + t])/3 - 6*Log[-pp4 + s + t], (-70*Log[pp4])/9 - (206*Log[s])/9 - 
   18*Log[t] + (82*Log[-pp4 + t])/3 + (70*Log[s + t])/3 - 2*Log[-pp4 + s + t], 
  (338*Log[pp4])/27 + (862*Log[s])/27 + (10*Log[t])/3 - (230*Log[-pp4 + t])/9 - 
   (218*Log[s + t])/9 + 2*Log[-pp4 + s + t], (-446*Log[pp4])/27 + 
   (893*Log[s])/27 + (86*Log[t])/3 - (202*Log[-pp4 + t])/9 - 
   (124*Log[s + t])/9 - 9*Log[-pp4 + s + t], (74*Log[pp4])/9 - (62*Log[s])/9 - 
   6*Log[t] - (2*Log[-pp4 + t])/3 - (14*Log[s + t])/3 + 10*Log[-pp4 + s + t], 
  (-268*Log[pp4])/9 - (71*Log[s])/9 + 9*Log[t] + (46*Log[-pp4 + t])/3 + 
   (46*Log[s + t])/3 - 2*Log[-pp4 + s + t], (-80*Log[pp4])/9 + (5*Log[s])/9 + 
   2*Log[t] + (14*Log[-pp4 + t])/3 + (8*Log[s + t])/3 - Log[-pp4 + s + t], 
  (-194*Log[pp4])/27 + (533*Log[s])/27 + (26*Log[t])/3 - 
   (130*Log[-pp4 + t])/9 - (52*Log[s + t])/9 - Log[-pp4 + s + t], 
  (386*Log[pp4])/9 + (706*Log[s])/9 + 10*Log[t] - (182*Log[-pp4 + t])/3 - 
   (194*Log[s + t])/3 - 6*Log[-pp4 + s + t], 
  (-52*Log[pp4])/3 - (140*Log[s])/3 - 7*Log[t] + 31*Log[-pp4 + t] + 
   35*Log[s + t] + 5*Log[-pp4 + s + t], 3*Log[pp4] - 5*Log[s] - 3*Log[t] - 
   Log[-pp4 + t] + Log[s + t] + 5*Log[-pp4 + s + t], 
  -32*Log[pp4] - 12*Log[s] + 4*Log[t] + 18*Log[-pp4 + t] + 26*Log[s + t] - 
   4*Log[-pp4 + s + t], (106*Log[pp4])/3 + (74*Log[s])/3 - 8*Log[t] - 
   28*Log[-pp4 + t] - 32*Log[s + t] + 8*Log[-pp4 + s + t], 
  (74*Log[pp4])/9 + (226*Log[s])/9 + 2*Log[t] - (50*Log[-pp4 + t])/3 - 
   (62*Log[s + t])/3 + 2*Log[-pp4 + s + t], (-190*Log[pp4])/9 - (86*Log[s])/9 + 
   6*Log[t] + (34*Log[-pp4 + t])/3 + (46*Log[s + t])/3 - 2*Log[-pp4 + s + t], 
  (10*Log[pp4])/3 + (50*Log[s])/3 + 6*Log[t] - 10*Log[-pp4 + t] - 
   6*Log[s + t] - 10*Log[-pp4 + s + t], (-20*Log[pp4])/3 - (28*Log[s])/3 - 
   6*Log[t] + 14*Log[-pp4 + t] + 14*Log[s + t] - 6*Log[-pp4 + s + t], 
  (184*Log[pp4])/9 + (200*Log[s])/9 + 16*Log[t] - (112*Log[-pp4 + t])/3 - 
   (64*Log[s + t])/3, (-128*Log[pp4])/3 - (70*Log[s])/3 - 6*Log[t] + 
   38*Log[-pp4 + t] + 38*Log[s + t] - 4*Log[-pp4 + s + t], 
  (-286*Log[pp4])/9 - (134*Log[s])/9 + 8*Log[-pp4 + s] - 8*Log[t] + 
   (88*Log[-pp4 + t])/3 + (76*Log[s + t])/3 - 8*Log[-pp4 + s + t], 
  12*Log[pp4] + 4*Log[s] + 11*Log[t] - 15*Log[-pp4 + t] - 7*Log[s + t] - 
   5*Log[-pp4 + s + t], (-100*Log[pp4])/3 - (44*Log[s])/3 - 17*Log[t] + 
   37*Log[-pp4 + t] + 29*Log[s + t] - Log[-pp4 + s + t], 
  (-232*Log[pp4])/9 - (152*Log[s])/9 - 2*Log[t] + (70*Log[-pp4 + t])/3 + 
   (70*Log[s + t])/3 - 2*Log[-pp4 + s + t], (364*Log[pp4])/9 + (479*Log[s])/9 - 
   6*Log[t] - (166*Log[-pp4 + t])/3 - (88*Log[s + t])/3 - 3*Log[-pp4 + s + t], 
  (380*Log[pp4])/3 + (349*Log[s])/3 - 136*Log[-pp4 + t] - 114*Log[s + t] + 
   7*Log[-pp4 + s + t], (2356*Log[pp4])/27 + (1997*Log[s])/27 + (8*Log[t])/3 - 
   (808*Log[-pp4 + t])/9 - (730*Log[s + t])/9 + 7*Log[-pp4 + s + t], 
  (-242*Log[pp4])/9 - (202*Log[s])/9 + 2*Log[t] + (62*Log[-pp4 + t])/3 + 
   (74*Log[s + t])/3 + 2*Log[-pp4 + s + t], (664*Log[pp4])/9 + (296*Log[s])/9 + 
   6*Log[t] - (178*Log[-pp4 + t])/3 - (190*Log[s + t])/3 + 
   10*Log[-pp4 + s + t], -40*Log[pp4] - 24*Log[s] - 2*Log[t] + 
   34*Log[-pp4 + t] + 38*Log[s + t] - 6*Log[-pp4 + s + t], 
  (662*Log[pp4])/9 + (430*Log[s])/9 + 8*Log[t] - (212*Log[-pp4 + t])/3 - 
   (212*Log[s + t])/3 + 12*Log[-pp4 + s + t], 
  (772*Log[pp4])/9 + (512*Log[s])/9 + 6*Log[t] - (238*Log[-pp4 + t])/3 - 
   (238*Log[s + t])/3 + 10*Log[-pp4 + s + t], (80*Log[pp4])/9 + (4*Log[s])/9 - 
   Log[t] + (7*Log[-pp4 + t])/3 - (17*Log[s + t])/3 - 5*Log[-pp4 + s + t], 
  (46*Log[pp4])/9 + (86*Log[s])/9 - 2*Log[t] - (22*Log[-pp4 + t])/3 - 
   (10*Log[s + t])/3 - 2*Log[-pp4 + s + t], (482*Log[pp4])/9 + (286*Log[s])/9 + 
   4*Log[t] - (140*Log[-pp4 + t])/3 - (152*Log[s + t])/3 + 8*Log[-pp4 + s + t], 
  (-116*Log[pp4])/9 - (76*Log[s])/9 + 2*Log[t] + (26*Log[-pp4 + t])/3 + 
   (26*Log[s + t])/3 + 2*Log[-pp4 + s + t], (-232*Log[pp4])/9 - 
   (152*Log[s])/9 - 2*Log[t] + (70*Log[-pp4 + t])/3 + (70*Log[s + t])/3 - 
   2*Log[-pp4 + s + t], -16*Log[pp4] - 16*Log[s] + 2*Log[t] + 18*Log[-pp4 + t] + 
   18*Log[s + t] - 6*Log[-pp4 + s + t], (-532*Log[pp4])/9 - (446*Log[s])/9 - 
   8*Log[t] + (190*Log[-pp4 + t])/3 + (178*Log[s + t])/3 - 6*Log[-pp4 + s + t], 
  (-160*Log[pp4])/3 - (224*Log[s])/3 + 64*Log[-pp4 + t] + 64*Log[s + t], 
  (184*Log[pp4])/9 + (200*Log[s])/9 - 2*Log[t] - (70*Log[-pp4 + t])/3 - 
   (70*Log[s + t])/3 + 6*Log[-pp4 + s + t], (58*Log[pp4])/3 + (44*Log[s])/3 + 
   2*Log[t] - 22*Log[-pp4 + t] - 18*Log[s + t] + 4*Log[-pp4 + s + t], 
  8*Log[t] - 8*Log[-pp4 + t] - 8*Log[s + t] + 8*Log[-pp4 + s + t], 
  (214*Log[pp4])/9 + (62*Log[s])/9 + 9*Log[t] - (67*Log[-pp4 + t])/3 - 
   (55*Log[s + t])/3 + Log[-pp4 + s + t], (214*Log[pp4])/9 + (62*Log[s])/9 + 
   7*Log[t] - (61*Log[-pp4 + t])/3 - (49*Log[s + t])/3 - Log[-pp4 + s + t], 
  (-184*Log[pp4])/9 - (119*Log[s])/9 - 5*Log[t] + (58*Log[-pp4 + t])/3 + 
   (52*Log[s + t])/3 - Log[-pp4 + s + t], (-20*Log[pp4])/9 - (28*Log[s])/9 + 
   3*Log[t] - Log[-pp4 + t]/3 - Log[s + t]/3 + 3*Log[-pp4 + s + t], 
  (194*Log[pp4])/27 - (371*Log[s])/27 - (8*Log[t])/3 + (40*Log[-pp4 + t])/9 + 
   (34*Log[s + t])/9 + Log[-pp4 + s + t], (196*Log[pp4])/9 + (125*Log[s])/9 - 
   (64*Log[-pp4 + t])/3 - (58*Log[s + t])/3 + 5*Log[-pp4 + s + t], 
  (-844*Log[pp4])/27 - (701*Log[s])/27 + (4*Log[t])/3 + (268*Log[-pp4 + t])/9 + 
   (262*Log[s + t])/9 - 3*Log[-pp4 + s + t], (-184*Log[pp4])/27 - 
   (101*Log[s])/27 - (2*Log[t])/3 + (58*Log[-pp4 + t])/9 + (52*Log[s + t])/9 - 
   Log[-pp4 + s + t], (4*Log[pp4])/3 - (4*Log[s])/3 + 2*Log[t] - 
   2*Log[-pp4 + t] - 2*Log[s + t] + 2*Log[-pp4 + s + t], 
  (40*Log[pp4])/27 + (245*Log[s])/27 + (2*Log[t])/3 - (58*Log[-pp4 + t])/9 - 
   (52*Log[s + t])/9 + Log[-pp4 + s + t], (290*Log[pp4])/27 + (163*Log[s])/27 - 
   (5*Log[t])/3 - (56*Log[-pp4 + t])/9 - (62*Log[s + t])/9 - 
   2*Log[-pp4 + s + t], (8*Log[pp4])/3 - (8*Log[s])/3, 
  (-68*Log[pp4])/3 - (124*Log[s])/3 - 4*Log[t] + 32*Log[-pp4 + t] + 
   36*Log[s + t], (-100*Log[pp4])/9 - (140*Log[s])/9 - Log[t] + 
   (43*Log[-pp4 + t])/3 + (43*Log[s + t])/3 - Log[-pp4 + s + t], 
  (-52*Log[pp4])/3 - (44*Log[s])/3 - 2*Log[t] + 22*Log[-pp4 + t] + 
   18*Log[s + t] - 6*Log[-pp4 + s + t], (116*Log[pp4])/9 + (112*Log[s])/9 - 
   (38*Log[-pp4 + t])/3 - (38*Log[s + t])/3, 
  (136*Log[pp4])/9 + (140*Log[s])/9 + Log[t] - (49*Log[-pp4 + t])/3 - 
   (49*Log[s + t])/3 + Log[-pp4 + s + t], (-20*Log[pp4])/9 - (28*Log[s])/9 + 
   Log[t] + (5*Log[-pp4 + t])/3 + (5*Log[s + t])/3 + Log[-pp4 + s + t], 
  (80*Log[pp4])/9 + (112*Log[s])/9 - (32*Log[-pp4 + t])/3 - (32*Log[s + t])/3, 
  (20*Log[pp4])/9 + (28*Log[s])/9 + 3*Log[t] - (17*Log[-pp4 + t])/3 - 
   (17*Log[s + t])/3 + 3*Log[-pp4 + s + t], (-40*Log[pp4])/9 - (56*Log[s])/9 + 
   (16*Log[-pp4 + t])/3 + (16*Log[s + t])/3, (-20*Log[pp4])/9 - (28*Log[s])/9 - 
   Log[t] + (11*Log[-pp4 + t])/3 + (11*Log[s + t])/3 - Log[-pp4 + s + t], 
  (-40*Log[pp4])/9 - (56*Log[s])/9 + (16*Log[-pp4 + t])/3 + (16*Log[s + t])/3, 
  -16*Log[pp4] - 16*Log[s] + 16*Log[-pp4 + t] + 16*Log[s + t], 
  (-28*Log[pp4])/3 - (20*Log[s])/3 + 8*Log[-pp4 + t] + 8*Log[s + t], 
  (14*Log[pp4])/3 + (10*Log[s])/3 - 4*Log[-pp4 + t] - 4*Log[s + t], 
  (80*Log[pp4])/9 + (112*Log[s])/9 - (32*Log[-pp4 + t])/3 - (32*Log[s + t])/3, 
  -4*Log[pp4] - 4*Log[s] + 4*Log[-pp4 + t] + 4*Log[s + t], 
  -Log[pp4]/4 + Log[s]/4, (4*Log[pp4])/3 - (4*Log[s])/3, Log[pp4] - Log[s]}, 
 {(98*Log[pp4])/3 - (16*Log[s])/3 - 10*Log[t] + (40*Log[-pp4 + t])/3 - 
   (32*Log[s + t])/3 - 20*Log[-pp4 + s + t], (389*Log[pp4])/36 + 
   (629*Log[s])/36 - (31*Log[t])/12 - (89*Log[-pp4 + t])/9 - 
   (104*Log[s + t])/9 - (17*Log[-pp4 + s + t])/4, 
  (-17*Log[pp4])/2 + 9*Log[s] - (25*Log[t])/2 + 5*Log[-pp4 + t] + 
   13*Log[s + t] - 6*Log[-pp4 + s + t], (-43*Log[pp4])/6 + (106*Log[s])/3 - 
   (7*Log[t])/2 - (64*Log[-pp4 + t])/3 - (46*Log[s + t])/3 + 
   12*Log[-pp4 + s + t], (13*Log[pp4])/3 + (70*Log[s])/3 + (21*Log[t])/2 - 
   (91*Log[-pp4 + t])/3 - (67*Log[s + t])/3 + (29*Log[-pp4 + s + t])/2, 
  (329*Log[pp4])/12 + (173*Log[s])/12 - (13*Log[t])/4 - (83*Log[-pp4 + t])/3 - 
   (44*Log[s + t])/3 + (15*Log[-pp4 + s + t])/4, 
  (-80*Log[pp4])/3 - (146*Log[s])/3 + 6*Log[t] + (131*Log[-pp4 + t])/3 + 
   (125*Log[s + t])/3 - 16*Log[-pp4 + s + t], -2*Log[pp4] + (21*Log[s])/2 + 
   (11*Log[t])/2 - 13*Log[-pp4 + t] - 13*Log[s + t] + 12*Log[-pp4 + s + t], 
  12*Log[pp4] + (31*Log[s])/2 + 2*Log[t] - 18*Log[-pp4 + t] - 20*Log[s + t] + 
   (17*Log[-pp4 + s + t])/2, 3*Log[pp4] + (3*Log[t])/2 - 3*Log[-pp4 + t] - 
   3*Log[s + t] + (3*Log[-pp4 + s + t])/2, (-16*Log[pp4])/3 - (13*Log[s])/3 - 
   3*Log[t] + (40*Log[-pp4 + t])/3 + (10*Log[s + t])/3 - 4*Log[-pp4 + s + t], 
  -3*Log[pp4] + 3*Log[t], (-3*Log[pp4])/2 - Log[s]/2 - 4*Log[-pp4 + t] - 
   2*Log[s + t] + 8*Log[-pp4 + s + t], (85*Log[pp4])/18 + (17*Log[s])/9 - 
   (7*Log[t])/3 - (14*Log[-pp4 + t])/9 - (20*Log[s + t])/9 - 
   Log[-pp4 + s + t]/2, (-95*Log[pp4])/6 - (61*Log[s])/3 + (3*Log[t])/2 + 
   (70*Log[-pp4 + t])/3 + (70*Log[s + t])/3 - 12*Log[-pp4 + s + t], 
  (13*Log[pp4])/3 - (14*Log[s])/3 + (14*Log[-pp4 + t])/3 + (14*Log[s + t])/3 - 
   9*Log[-pp4 + s + t], (125*Log[pp4])/12 + (157*Log[s])/6 + (11*Log[t])/2 - 
   (151*Log[-pp4 + t])/6 - (151*Log[s + t])/6 + (33*Log[-pp4 + s + t])/4, 
  (-49*Log[pp4])/6 - (79*Log[s])/6 - (3*Log[t])/2 + (32*Log[-pp4 + t])/3 + 
   (38*Log[s + t])/3 - Log[-pp4 + s + t]/2, (7*Log[pp4])/6 + (85*Log[s])/6 + 
   (9*Log[t])/2 - (26*Log[-pp4 + t])/3 - (32*Log[s + t])/3 - 
   Log[-pp4 + s + t]/2, (-17*Log[pp4])/2 - 7*Log[s] + Log[t]/2 + 
   8*Log[-pp4 + t] + 8*Log[s + t] - Log[-pp4 + s + t], 
  (13*Log[pp4])/3 + (35*Log[s])/6 - Log[t]/2 - (19*Log[-pp4 + t])/3 - 
   (19*Log[s + t])/3 + 3*Log[-pp4 + s + t], (457*Log[pp4])/9 + (388*Log[s])/9 - 
   (95*Log[t])/3 - (274*Log[-pp4 + t])/9 - (250*Log[s + t])/9 - 
   4*Log[-pp4 + s + t], (91*Log[pp4])/6 + (49*Log[s])/6 - (5*Log[t])/2 - 
   (20*Log[-pp4 + t])/3 - (26*Log[s + t])/3 - (11*Log[-pp4 + s + t])/2, 
  (-59*Log[pp4])/3 - (85*Log[s])/6 + (19*Log[t])/2 + (29*Log[-pp4 + t])/3 + 
   (35*Log[s + t])/3 + 3*Log[-pp4 + s + t], (15*Log[pp4])/2 + 13*Log[s] - 
   4*Log[t] - 15*Log[-pp4 + t] - 13*Log[s + t] + (23*Log[-pp4 + s + t])/2, 
  (307*Log[pp4])/9 + (184*Log[s])/9 + (10*Log[t])/3 - (286*Log[-pp4 + t])/9 - 
   (190*Log[s + t])/9 - 5*Log[-pp4 + s + t], (49*Log[pp4])/6 + (23*Log[s])/3 - 
   4*Log[t] - (29*Log[-pp4 + t])/3 - (23*Log[s + t])/3 + 
   (11*Log[-pp4 + s + t])/2, (71*Log[pp4])/6 + (197*Log[s])/6 + (15*Log[t])/2 - 
   (106*Log[-pp4 + t])/3 - (106*Log[s + t])/3 + (37*Log[-pp4 + s + t])/2, 
  (35*Log[pp4])/2 + (29*Log[s])/2 - (3*Log[t])/2 - 16*Log[-pp4 + t] - 
   16*Log[s + t] + (3*Log[-pp4 + s + t])/2, (-25*Log[pp4])/6 + (19*Log[s])/3 + 
   2*Log[t] - (19*Log[-pp4 + t])/3 - (19*Log[s + t])/3 + 
   (17*Log[-pp4 + s + t])/2, (-31*Log[pp4])/3 + Log[s]/6 + (4*Log[-pp4 + t])/3 + 
   (4*Log[s + t])/3 + (15*Log[-pp4 + s + t])/2, 
  (269*Log[pp4])/36 + (275*Log[s])/36 - (7*Log[t])/12 - (86*Log[-pp4 + t])/9 - 
   (83*Log[s + t])/9 + (17*Log[-pp4 + s + t])/4, 
  (-671*Log[pp4])/36 - (533*Log[s])/36 + (25*Log[t])/12 + 
   (128*Log[-pp4 + t])/9 + (143*Log[s + t])/9 + (5*Log[-pp4 + s + t])/4, 
  (-37*Log[pp4])/18 + (5*Log[s])/18 + (11*Log[t])/6 - (10*Log[-pp4 + t])/9 - 
   (4*Log[s + t])/9 + (3*Log[-pp4 + s + t])/2, (-8*Log[pp4])/3 - (8*Log[s])/3 + 
   (8*Log[-pp4 + t])/3 + (8*Log[s + t])/3, (32*Log[pp4])/3 + (31*Log[s])/6 - 
   2*Log[t] - (14*Log[-pp4 + t])/3 - (20*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/2, (-59*Log[pp4])/6 - (17*Log[s])/6 + (5*Log[t])/2 + 
   (4*Log[-pp4 + t])/3 + (10*Log[s + t])/3 + (11*Log[-pp4 + s + t])/2, 
  (13*Log[pp4])/3 - (19*Log[s])/6 - (3*Log[t])/2 + (5*Log[-pp4 + t])/3 + 
   (11*Log[s + t])/3 - 5*Log[-pp4 + s + t], (4*Log[pp4])/3 + (25*Log[s])/3 + 
   Log[t] - (58*Log[-pp4 + t])/3 - (10*Log[s + t])/3 + 12*Log[-pp4 + s + t], 
  (-161*Log[pp4])/6 - (55*Log[s])/3 + 31*Log[t] - (23*Log[-pp4 + t])/3 + 
   (19*Log[s + t])/3 + (31*Log[-pp4 + s + t])/2, 
  (-19*Log[pp4])/2 - 18*Log[s] - (13*Log[t])/2 + 29*Log[-pp4 + t] + 
   17*Log[s + t] - 12*Log[-pp4 + s + t], (13*Log[pp4])/3 + (53*Log[s])/6 + 
   5*Log[t] - (19*Log[-pp4 + t])/3 - (37*Log[s + t])/3 + Log[-pp4 + s + t]/2, 
  (50*Log[pp4])/3 + (103*Log[s])/6 - 9*Log[t] - (41*Log[-pp4 + t])/3 - 
   (35*Log[s + t])/3 + Log[-pp4 + s + t]/2, (-136*Log[pp4])/9 - 
   (269*Log[s])/18 + (13*Log[t])/6 + (115*Log[-pp4 + t])/9 + 
   (109*Log[s + t])/9 + 3*Log[-pp4 + s + t], (-851*Log[pp4])/36 - 
   (767*Log[s])/36 + (259*Log[t])/12 + (101*Log[-pp4 + t])/9 + 
   (62*Log[s + t])/9 + (21*Log[-pp4 + s + t])/4, 
  (20*Log[pp4])/3 + (19*Log[s])/6 - 10*Log[t] + Log[-pp4 + t]/3 + 
   (7*Log[s + t])/3 - (5*Log[-pp4 + s + t])/2, 
  (13*Log[pp4])/6 + (17*Log[s])/3 + (9*Log[t])/2 - (23*Log[-pp4 + t])/3 - 
   (23*Log[s + t])/3 + 3*Log[-pp4 + s + t], Log[pp4]/12 + (25*Log[s])/12 - 
   Log[t]/4 - (7*Log[-pp4 + t])/3 - (4*Log[s + t])/3 + (7*Log[-pp4 + s + t])/4, 
  (-383*Log[pp4])/36 - (389*Log[s])/36 + (109*Log[t])/12 + 
   (65*Log[-pp4 + t])/9 + (26*Log[s + t])/9 + (9*Log[-pp4 + s + t])/4, 
  (-109*Log[pp4])/3 - (239*Log[s])/6 + (19*Log[t])/2 + (91*Log[-pp4 + t])/3 + 
   (97*Log[s + t])/3 + 4*Log[-pp4 + s + t], (89*Log[pp4])/4 + 22*Log[s] - 
   6*Log[t] - (31*Log[-pp4 + t])/2 - (35*Log[s + t])/2 - 
   (21*Log[-pp4 + s + t])/4, (15*Log[pp4])/4 + (5*Log[s])/2 - 4*Log[t] + 
   Log[-pp4 + t]/2 - Log[s + t]/2 - (9*Log[-pp4 + s + t])/4, 
  (5*Log[pp4])/2 + 9*Log[s] + (13*Log[t])/2 - 9*Log[-pp4 + t] - 13*Log[s + t] + 
   4*Log[-pp4 + s + t], -6*Log[pp4] - 11*Log[s] - (19*Log[t])/2 + 
   14*Log[-pp4 + t] + 16*Log[s + t] - (7*Log[-pp4 + s + t])/2, 
  (-37*Log[pp4])/3 - (53*Log[s])/6 - Log[t] + (25*Log[-pp4 + t])/3 + 
   (31*Log[s + t])/3 + (7*Log[-pp4 + s + t])/2, 
  (11*Log[pp4])/3 + (25*Log[s])/6 + 5*Log[t] - (17*Log[-pp4 + t])/3 - 
   (23*Log[s + t])/3 + Log[-pp4 + s + t]/2, -7*Log[pp4] - (25*Log[s])/2 + 
   11*Log[t] + 5*Log[-pp4 + t] + 3*Log[s + t] + Log[-pp4 + s + t]/2, 
  (11*Log[pp4])/2 + 7*Log[s] + Log[t]/2 - 7*Log[-pp4 + t] - 7*Log[s + t] + 
   Log[-pp4 + s + t], (-31*Log[pp4])/6 - (73*Log[s])/6 - (19*Log[t])/2 + 
   (56*Log[-pp4 + t])/3 + (32*Log[s + t])/3 - (5*Log[-pp4 + s + t])/2, 
  7*Log[pp4] + (35*Log[s])/2 + (9*Log[t])/2 - 19*Log[-pp4 + t] - 
   19*Log[s + t] + 9*Log[-pp4 + s + t], (17*Log[pp4])/3 + (35*Log[s])/3 + 
   5*Log[t] - (50*Log[-pp4 + t])/3 - (38*Log[s + t])/3 + 7*Log[-pp4 + s + t], 
  (3*Log[pp4])/4 - 3*Log[s] - (9*Log[t])/2 + (15*Log[-pp4 + t])/2 + 
   (7*Log[s + t])/2 - (17*Log[-pp4 + s + t])/4, 
  (9*Log[pp4])/4 + (27*Log[s])/2 + 8*Log[t] - (37*Log[-pp4 + t])/2 - 
   (29*Log[s + t])/2 + (37*Log[-pp4 + s + t])/4, 
  (37*Log[pp4])/6 + (32*Log[s])/3 + Log[t] - (35*Log[-pp4 + t])/3 - 
   (35*Log[s + t])/3 + (11*Log[-pp4 + s + t])/2, 
  (-425*Log[pp4])/12 - (173*Log[s])/12 + (13*Log[t])/4 + (83*Log[-pp4 + t])/3 + 
   (44*Log[s + t])/3 + (17*Log[-pp4 + s + t])/4, 
  (-231*Log[pp4])/4 - (213*Log[s])/4 - (5*Log[t])/4 + 68*Log[-pp4 + t] + 
   57*Log[s + t] - (51*Log[-pp4 + s + t])/4, (-1073*Log[pp4])/36 - 
   (1403*Log[s])/36 - (41*Log[t])/12 + (404*Log[-pp4 + t])/9 + 
   (365*Log[s + t])/9 - (53*Log[-pp4 + s + t])/4, 
  (19*Log[pp4])/3 + (77*Log[s])/6 - (3*Log[t])/2 - (31*Log[-pp4 + t])/3 - 
   (37*Log[s + t])/3 + 5*Log[-pp4 + s + t], (-67*Log[pp4])/6 - (80*Log[s])/3 - 
   3*Log[t] + (89*Log[-pp4 + t])/3 + (95*Log[s + t])/3 - 
   (41*Log[-pp4 + s + t])/2, 8*Log[pp4] + (35*Log[s])/2 + (5*Log[t])/2 - 
   17*Log[-pp4 + t] - 19*Log[s + t] + 8*Log[-pp4 + s + t], 
  (-58*Log[pp4])/3 - (94*Log[s])/3 - 6*Log[t] + (106*Log[-pp4 + t])/3 + 
   (106*Log[s + t])/3 - 14*Log[-pp4 + s + t], 
  (-62*Log[pp4])/3 - (223*Log[s])/6 - (11*Log[t])/2 + (119*Log[-pp4 + t])/3 + 
   (119*Log[s + t])/3 - 16*Log[-pp4 + s + t], -Log[pp4]/12 - (17*Log[s])/6 + 
   Log[t] - (7*Log[-pp4 + t])/6 + (17*Log[s + t])/6 + Log[-pp4 + s + t]/4, 
  (-17*Log[pp4])/3 - (13*Log[s])/6 + (3*Log[t])/2 + (11*Log[-pp4 + t])/3 + 
   (5*Log[s + t])/3 + Log[-pp4 + s + t], (-31*Log[pp4])/3 - (70*Log[s])/3 - 
   4*Log[t] + (70*Log[-pp4 + t])/3 + (76*Log[s + t])/3 - 11*Log[-pp4 + s + t], 
  (-5*Log[pp4])/3 + (47*Log[s])/6 + Log[t]/2 - (13*Log[-pp4 + t])/3 - 
   (13*Log[s + t])/3 + 2*Log[-pp4 + s + t], (37*Log[pp4])/6 + (32*Log[s])/3 + 
   Log[t] - (35*Log[-pp4 + t])/3 - (35*Log[s + t])/3 + 
   (11*Log[-pp4 + s + t])/2, 5*Log[pp4] + (19*Log[s])/2 + Log[t]/2 - 
   9*Log[-pp4 + t] - 7*Log[s + t] + Log[-pp4 + s + t], 
  (109*Log[pp4])/6 + (80*Log[s])/3 + 5*Log[t] - (95*Log[-pp4 + t])/3 - 
   (89*Log[s + t])/3 + (23*Log[-pp4 + s + t])/2, 
  (61*Log[pp4])/2 + (67*Log[s])/2 + (3*Log[t])/2 - 32*Log[-pp4 + t] - 
   32*Log[s + t] - (3*Log[-pp4 + s + t])/2, (-29*Log[pp4])/3 - (67*Log[s])/6 + 
   Log[t]/2 + (35*Log[-pp4 + t])/3 + (35*Log[s + t])/3 - 3*Log[-pp4 + s + t], 
  -6*Log[pp4] - (17*Log[s])/2 - (3*Log[t])/2 + 11*Log[-pp4 + t] + 
   9*Log[s + t] - 4*Log[-pp4 + s + t], -6*Log[pp4] + 4*Log[-pp4 + t] + 
   4*Log[s + t] - 2*Log[-pp4 + s + t], (-29*Log[pp4])/12 - (20*Log[s])/3 - 
   (11*Log[t])/2 + (79*Log[-pp4 + t])/6 + (43*Log[s + t])/6 - 
   (23*Log[-pp4 + s + t])/4, Log[pp4]/12 - (23*Log[s])/3 - (11*Log[t])/2 + 
   (61*Log[-pp4 + t])/6 + (49*Log[s + t])/6 - (21*Log[-pp4 + s + t])/4, 
  (41*Log[pp4])/12 + (125*Log[s])/12 + (11*Log[t])/4 - (29*Log[-pp4 + t])/3 - 
   (32*Log[s + t])/3 + (15*Log[-pp4 + s + t])/4, 
  (-17*Log[pp4])/12 + (5*Log[s])/6 + Log[t] - (11*Log[-pp4 + t])/6 - 
   (11*Log[s + t])/6 + Log[-pp4 + s + t]/4, (167*Log[pp4])/36 + 
   (83*Log[s])/36 + (5*Log[t])/12 - (20*Log[-pp4 + t])/9 - (17*Log[s + t])/9 - 
   (13*Log[-pp4 + s + t])/4, (-113*Log[pp4])/12 - (95*Log[s])/12 - 
   (5*Log[t])/4 + (32*Log[-pp4 + t])/3 + (29*Log[s + t])/3 - 
   (7*Log[-pp4 + s + t])/4, (497*Log[pp4])/36 + (503*Log[s])/36 + 
   (5*Log[t])/12 - (134*Log[-pp4 + t])/9 - (131*Log[s + t])/9 + 
   (5*Log[-pp4 + s + t])/4, (95*Log[pp4])/36 + (83*Log[s])/36 + (5*Log[t])/12 - 
   (29*Log[-pp4 + t])/9 - (26*Log[s + t])/9 + (3*Log[-pp4 + s + t])/4, 
  -Log[pp4] + Log[-pp4 + t] + Log[s + t] - Log[-pp4 + s + t], 
  (-113*Log[pp4])/36 - (101*Log[s])/36 - (11*Log[t])/12 + 
   (29*Log[-pp4 + t])/9 + (26*Log[s + t])/9 + (3*Log[-pp4 + s + t])/4, 
  (-97*Log[pp4])/36 - (127*Log[s])/36 + (11*Log[t])/12 + (28*Log[-pp4 + t])/9 + 
   (31*Log[s + t])/9 - (5*Log[-pp4 + s + t])/4, Log[pp4] - Log[-pp4 + s + t], 
  (39*Log[pp4])/2 + (37*Log[s])/2 - (3*Log[t])/2 - 16*Log[-pp4 + t] - 
   18*Log[s + t] - (5*Log[-pp4 + s + t])/2, (83*Log[pp4])/12 + (43*Log[s])/6 - 
   (43*Log[-pp4 + t])/6 - (43*Log[s + t])/6 + Log[-pp4 + s + t]/4, 
  6*Log[pp4] + (17*Log[s])/2 + (3*Log[t])/2 - 11*Log[-pp4 + t] - 9*Log[s + t] + 
   4*Log[-pp4 + s + t], (-29*Log[pp4])/6 - (19*Log[s])/3 + 
   (19*Log[-pp4 + t])/3 + (19*Log[s + t])/3 - (3*Log[-pp4 + s + t])/2, 
  (-77*Log[pp4])/12 - (49*Log[s])/6 + (49*Log[-pp4 + t])/6 + 
   (49*Log[s + t])/6 - (7*Log[-pp4 + s + t])/4, 
  (13*Log[pp4])/12 + (5*Log[s])/6 - (5*Log[-pp4 + t])/6 - (5*Log[s + t])/6 - 
   Log[-pp4 + s + t]/4, (-16*Log[pp4])/3 - (16*Log[s])/3 + 
   (16*Log[-pp4 + t])/3 + (16*Log[s + t])/3, (-25*Log[pp4])/12 - 
   (17*Log[s])/6 + (17*Log[-pp4 + t])/6 + (17*Log[s + t])/6 - 
   (3*Log[-pp4 + s + t])/4, (8*Log[pp4])/3 + (8*Log[s])/3 - 
   (8*Log[-pp4 + t])/3 - (8*Log[s + t])/3, (19*Log[pp4])/12 + (11*Log[s])/6 - 
   (11*Log[-pp4 + t])/6 - (11*Log[s + t])/6 + Log[-pp4 + s + t]/4, 
  (8*Log[pp4])/3 + (8*Log[s])/3 - (8*Log[-pp4 + t])/3 - (8*Log[s + t])/3, 
  6*Log[pp4] + 8*Log[s] - 8*Log[-pp4 + t] - 8*Log[s + t] + 2*Log[-pp4 + s + t], 
  2*Log[pp4] + 4*Log[s] - 4*Log[-pp4 + t] - 4*Log[s + t] + 2*Log[-pp4 + s + t], 
  -Log[pp4] - 2*Log[s] + 2*Log[-pp4 + t] + 2*Log[s + t] - Log[-pp4 + s + t], 
  (-16*Log[pp4])/3 - (16*Log[s])/3 + (16*Log[-pp4 + t])/3 + (16*Log[s + t])/3, 
  2*Log[pp4] + 2*Log[s] - 2*Log[-pp4 + t] - 2*Log[s + t], 0, 0, 0}, 
 {(2*Log[s])/3 + 8*Log[t] - (26*Log[-pp4 + t])/3, 
  (29*Log[s])/36 - (5*Log[t])/3 + (28*Log[-pp4 + t])/9 - 
   (9*Log[-pp4 + s + t])/4, (15*Log[s])/4 - (25*Log[t])/4 + 
   (5*Log[-pp4 + t])/2, (5*Log[s])/6 - (11*Log[t])/2 + (14*Log[-pp4 + t])/3, 
  (4*Log[s])/3 - Log[t] - Log[-pp4 + t]/3, (11*Log[s])/12 + Log[t] - 
   (47*Log[-pp4 + t])/12 + 2*Log[-pp4 + s + t], (-7*Log[s])/6 + (7*Log[t])/4 - 
   (7*Log[-pp4 + t])/12, Log[s]/2 + Log[t]/2 - Log[-pp4 + t], 
  Log[s] + Log[t]/2 - (3*Log[-pp4 + t])/2, 0, -Log[s]/3 + Log[t] - 
   (2*Log[-pp4 + t])/3, 0, -Log[-pp4 + t]/4 + Log[-pp4 + s + t]/4, 
  (2*Log[s])/9 + Log[t]/3 - (47*Log[-pp4 + t])/36 + (3*Log[-pp4 + s + t])/4, 
  -Log[s]/3 - (3*Log[t])/2 + (11*Log[-pp4 + t])/6, 
  (5*Log[s])/6 - (5*Log[-pp4 + t])/6, (17*Log[s])/12 - Log[t]/2 - 
   (11*Log[-pp4 + t])/12, (-2*Log[s])/3 + (2*Log[-pp4 + t])/3, 
  (2*Log[s])/3 - Log[t] + Log[-pp4 + t]/3, -Log[s]/2 - Log[t]/2 + 
   Log[-pp4 + t], Log[s]/3 + Log[t]/2 - (5*Log[-pp4 + t])/6, 
  (23*Log[s])/18 - (4*Log[t])/3 + (37*Log[-pp4 + t])/18 - 2*Log[-pp4 + s + t], 
  (2*Log[s])/3 + Log[t] - (5*Log[-pp4 + t])/3, (-2*Log[s])/3 - Log[t] + 
   (5*Log[-pp4 + t])/3, Log[s] + Log[t] - 2*Log[-pp4 + t], 
  (10*Log[s])/9 - Log[t]/3 - (16*Log[-pp4 + t])/9 + Log[-pp4 + s + t], 
  (2*Log[s])/3 + Log[t] - (5*Log[-pp4 + t])/3, 
  (11*Log[s])/6 - (11*Log[-pp4 + t])/6, Log[s] + (3*Log[t])/2 - 
   (5*Log[-pp4 + t])/2, Log[s]/3 - Log[t]/2 + Log[-pp4 + t]/6, 
  -Log[s]/12 - Log[t]/2 + (7*Log[-pp4 + t])/12, 
  (17*Log[s])/36 + (4*Log[t])/3 - (65*Log[-pp4 + t])/36, 
  (-41*Log[s])/36 - (4*Log[t])/3 + (89*Log[-pp4 + t])/36, 
  -Log[s]/18 - Log[t]/3 + (8*Log[-pp4 + t])/9 - Log[-pp4 + s + t]/2, 
  -Log[s]/6 + Log[-pp4 + t]/6, (5*Log[s])/12 + Log[t] - (17*Log[-pp4 + t])/12, 
  -Log[s]/3 - Log[t] + (4*Log[-pp4 + t])/3, -Log[s]/6 + Log[-pp4 + t]/6, 
  Log[s]/3 - (5*Log[t])/2 + (13*Log[-pp4 + t])/6, 
  Log[s]/6 - Log[t]/2 + Log[-pp4 + t]/3, (-3*Log[s])/4 + 2*Log[t] - 
   (5*Log[-pp4 + t])/4, (7*Log[s])/12 + Log[t] - (19*Log[-pp4 + t])/12, 
  (5*Log[s])/12 - Log[t] + (7*Log[-pp4 + t])/12, 
  (-11*Log[s])/18 + (4*Log[t])/3 - (49*Log[-pp4 + t])/18 + 2*Log[-pp4 + s + t], 
  (-5*Log[s])/36 + (11*Log[t])/3 - (199*Log[-pp4 + t])/36 + 
   2*Log[-pp4 + s + t], -Log[s]/12 - Log[t] + (19*Log[-pp4 + t])/12 - 
   Log[-pp4 + s + t]/2, (5*Log[s])/12 + Log[-pp4 + t]/12 - Log[-pp4 + s + t]/2, 
  Log[s]/12 - Log[t]/2 + (5*Log[-pp4 + t])/12, 
  (-5*Log[s])/36 + (13*Log[t])/6 - (77*Log[-pp4 + t])/18 + 
   (9*Log[-pp4 + s + t])/4, (-11*Log[s])/6 + (11*Log[-pp4 + t])/6, 
  Log[s] - Log[-pp4 + t], -Log[t]/4 + Log[-pp4 + t]/4, 
  (3*Log[s])/4 + Log[t] - (7*Log[-pp4 + t])/4, (-3*Log[s])/4 - (3*Log[t])/4 + 
   (3*Log[-pp4 + t])/2, (-7*Log[s])/12 - Log[t] + (19*Log[-pp4 + t])/12, 
  (5*Log[s])/12 + Log[t] - (17*Log[-pp4 + t])/12, 
  -Log[s]/4 + Log[t] - (3*Log[-pp4 + t])/4, Log[s]/4 - Log[-pp4 + t]/4, 
  (-2*Log[s])/3 + Log[t]/2 + Log[-pp4 + t]/6, Log[s] - Log[-pp4 + t], 
  (2*Log[s])/3 - Log[t]/2 - Log[-pp4 + t]/6, -Log[s]/4 + (3*Log[t])/4 - 
   Log[-pp4 + t]/2, (3*Log[s])/4 - (5*Log[t])/4 + Log[-pp4 + t]/2, 
  (2*Log[s])/3 + Log[t]/2 - (7*Log[-pp4 + t])/6, 
  (-11*Log[s])/12 - Log[t] + (47*Log[-pp4 + t])/12 - 2*Log[-pp4 + s + t], 
  (-13*Log[s])/4 - (5*Log[t])/2 + (27*Log[-pp4 + t])/4 - Log[-pp4 + s + t], 
  (-83*Log[s])/36 - Log[t]/3 + (59*Log[-pp4 + t])/36 + Log[-pp4 + s + t], 
  (5*Log[s])/6 - (5*Log[-pp4 + t])/6, (-5*Log[s])/3 + (5*Log[-pp4 + t])/3, 
  Log[s] + Log[t]/2 - (3*Log[-pp4 + t])/2, (-11*Log[s])/6 + 
   (11*Log[-pp4 + t])/6, (-13*Log[s])/6 - Log[t]/2 + (8*Log[-pp4 + t])/3, 
  -Log[s]/12 - Log[t]/4 + Log[-pp4 + t]/3, -Log[s]/6 + Log[-pp4 + t]/6, 
  (-4*Log[s])/3 - Log[t]/2 + (11*Log[-pp4 + t])/6, 
  Log[s]/3 + Log[t]/4 - (7*Log[-pp4 + t])/12, (2*Log[s])/3 + Log[t]/2 - 
   (7*Log[-pp4 + t])/6, Log[s]/2 + Log[t]/2 - Log[-pp4 + t], 
  (5*Log[s])/3 - Log[t]/2 - (7*Log[-pp4 + t])/6, 2*Log[s] - 2*Log[-pp4 + t], 
  (-2*Log[s])/3 - Log[t]/2 + (7*Log[-pp4 + t])/6, -Log[s]/2 + Log[-pp4 + t]/2, 
  0, (-5*Log[s])/12 + Log[t] - (7*Log[-pp4 + t])/12, 
  (-5*Log[s])/12 + Log[t] - (7*Log[-pp4 + t])/12, 
  (5*Log[s])/12 - Log[t]/2 + Log[-pp4 + t]/12, Log[s]/12 - Log[-pp4 + t]/12, 
  (-67*Log[s])/36 - (7*Log[t])/6 + (25*Log[-pp4 + t])/9 - 
   (11*Log[-pp4 + s + t])/4, (-5*Log[s])/12 - Log[t] + (41*Log[-pp4 + t])/12 - 
   2*Log[-pp4 + s + t], (29*Log[s])/36 + Log[t]/3 - (149*Log[-pp4 + t])/36 + 
   3*Log[-pp4 + s + t], (5*Log[s])/36 + Log[t]/3 - (35*Log[-pp4 + t])/36 + 
   Log[-pp4 + s + t]/2, Log[-pp4 + t]/4 - Log[-pp4 + s + t]/4, 
  (-5*Log[s])/36 + Log[t]/6 - (37*Log[-pp4 + t])/36 + Log[-pp4 + s + t], 
  (-7*Log[s])/36 - Log[t]/6 + (31*Log[-pp4 + t])/36 - Log[-pp4 + s + t]/2, 
  Log[-pp4 + t]/2 - Log[-pp4 + s + t]/2, Log[s] - Log[-pp4 + t], 
  (5*Log[s])/12 - (5*Log[-pp4 + t])/12, Log[s]/2 - Log[-pp4 + t]/2, 
  -Log[s]/3 + Log[-pp4 + t]/3, (-5*Log[s])/12 + (5*Log[-pp4 + t])/12, 
  Log[s]/12 - Log[-pp4 + t]/12, -Log[s]/3 + Log[-pp4 + t]/3, 
  -Log[s]/12 + Log[-pp4 + t]/12, Log[s]/6 - Log[-pp4 + t]/6, 
  Log[s]/12 - Log[-pp4 + t]/12, Log[s]/6 - Log[-pp4 + t]/6, 
  Log[s]/2 - Log[-pp4 + t]/2, 0, -Log[s]/8 + Log[-pp4 + t]/8, 
  -Log[s]/3 + Log[-pp4 + t]/3, -Log[s] + Log[-pp4 + t], 
  -Log[s]/4 + Log[-pp4 + t]/4, 0, 0}, {0, (-5*Log[s])/3 + (5*Log[-pp4 + s])/3, 
  -9*Log[s] + 9*Log[-pp4 + s], -4*Log[s] + 4*Log[-pp4 + s], 
  2*Log[s] - 2*Log[-pp4 + s], -2*Log[s] + 2*Log[-pp4 + s], 
  (5*Log[s])/2 - (5*Log[-pp4 + s])/2, (5*Log[s])/2 - (5*Log[-pp4 + s])/2, 
  Log[s] - Log[-pp4 + s], 0, -Log[s] + Log[-pp4 + s], 0, 0, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s])/3, -Log[s] + Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], 0, 0, 0, 0, 0, (-34*Log[s])/3 + 
   (34*Log[-pp4 + s])/3, -2*Log[s] + 2*Log[-pp4 + s], 
  3*Log[s] - 3*Log[-pp4 + s], (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, 
  (-4*Log[s])/3 + (4*Log[-pp4 + s])/3, -2*Log[s] + 2*Log[-pp4 + s], 
  2*Log[s] - 2*Log[-pp4 + s], 0, 0, -Log[s]/2 + Log[-pp4 + s]/2, 
  (4*Log[s])/3 - (4*Log[-pp4 + s])/3, (5*Log[s])/3 - (5*Log[-pp4 + s])/3, 
  (2*Log[s])/3 - (2*Log[-pp4 + s])/3, Log[s] - Log[-pp4 + s], 
  -Log[s]/2 + Log[-pp4 + s]/2, Log[s] - Log[-pp4 + s], -Log[s] + Log[-pp4 + s], 
  Log[s] - Log[-pp4 + s], 12*Log[s] - 12*Log[-pp4 + s], 
  -2*Log[s] + 2*Log[-pp4 + s], 2*Log[s] - 2*Log[-pp4 + s], 
  -4*Log[s] + 4*Log[-pp4 + s], Log[s]/3 + (5*Log[-pp4 + s])/3 - 2*Log[t], 
  (29*Log[s])/3 - (29*Log[-pp4 + s])/3, -4*Log[s] + 4*Log[-pp4 + s], 
  2*Log[s] - 2*Log[-pp4 + s], 0, (11*Log[s])/3 - (11*Log[-pp4 + s])/3, 
  3*Log[s] - 3*Log[-pp4 + s], -2*Log[s] + 2*Log[-pp4 + s], 
  -2*Log[s] + 2*Log[-pp4 + s], 3*Log[s] - 3*Log[-pp4 + s], 
  -4*Log[s] + 4*Log[-pp4 + s], 0, 2*Log[s] - 2*Log[-pp4 + s], 
  4*Log[s] - 4*Log[-pp4 + s], 0, Log[s] - Log[-pp4 + s], 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2, (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 
  -Log[s] + Log[-pp4 + s], (5*Log[s])/2 - (5*Log[-pp4 + s])/2, 0, 
  2*Log[s] - 2*Log[-pp4 + s], Log[s] - Log[-pp4 + s], 
  Log[s]/6 - Log[-pp4 + s]/6, 2*Log[s] - 2*Log[-pp4 + s], 
  -4*Log[s] + 4*Log[-pp4 + s], Log[s] - Log[-pp4 + s], 
  -2*Log[s] + 2*Log[-pp4 + s], (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 
  -Log[s]/2 + Log[-pp4 + s]/2, Log[s] - Log[-pp4 + s], 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 0, 0, -Log[s] + Log[-pp4 + s], 
  2*Log[s] - 2*Log[-pp4 + s], 0, Log[s] - Log[-pp4 + s], 0, 0, 
  -2*Log[s] + 2*Log[-pp4 + s], -2*Log[s] + 2*Log[-pp4 + s], 
  Log[s] - Log[-pp4 + s], 0, (-8*Log[s])/3 + (2*Log[-pp4 + s])/3 + 2*Log[t], 
  -4*Log[s] + 4*Log[-pp4 + s] - 3*Log[-pp4 + s + t], 
  (4*Log[s])/3 - (10*Log[-pp4 + s])/3 + 2*Log[t], Log[s]/3 - Log[-pp4 + s]/3, 
  0, -Log[s]/3 + Log[-pp4 + s]/3, Log[s]/3 - Log[-pp4 + s]/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-8*Log[s] + 8*Log[-pp4 + s], 
  (-7*Log[s])/12 + (17*Log[-pp4 + s])/6 - (9*Log[-pp4 + s + t])/4, 
  (25*Log[s])/4 - (25*Log[-pp4 + s])/4, (11*Log[s])/2 - (11*Log[-pp4 + s])/2, 
  Log[s] - Log[-pp4 + s], Log[s] - 2*Log[-pp4 + s] - Log[t] + 
   2*Log[-pp4 + s + t], (-7*Log[s])/4 + (7*Log[-pp4 + s])/4, 
  -Log[s]/2 + Log[-pp4 + s]/2, -Log[s]/2 + Log[-pp4 + s]/2, 0, 
  -Log[s] + Log[-pp4 + s], 0, Log[s]/4 - (3*Log[-pp4 + s])/2 + Log[t] + 
   Log[-pp4 + s + t]/4, (5*Log[s])/12 - (7*Log[-pp4 + s])/6 + 
   (3*Log[-pp4 + s + t])/4, (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 0, 
  Log[s]/2 - Log[-pp4 + s]/2, 0, Log[s] - Log[-pp4 + s], 
  Log[s]/2 - Log[-pp4 + s]/2, -Log[s]/2 + Log[-pp4 + s]/2, 
  (-2*Log[s])/3 + (8*Log[-pp4 + s])/3 - 2*Log[-pp4 + s + t], 
  -Log[s] + Log[-pp4 + s], Log[s] - Log[-pp4 + s], -Log[s] + Log[-pp4 + s], 
  (4*Log[s])/3 - (7*Log[-pp4 + s])/3 + Log[-pp4 + s + t], 
  -Log[s] + Log[-pp4 + s], 0, (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 
  Log[s]/2 - Log[-pp4 + s]/2, Log[s]/2 - Log[-pp4 + s]/2, 
  (-4*Log[s])/3 + (7*Log[-pp4 + s])/3 - Log[t], 
  (4*Log[s])/3 - (4*Log[-pp4 + s])/3, -Log[s]/6 + (2*Log[-pp4 + s])/3 - 
   Log[-pp4 + s + t]/2, 0, -Log[s] + Log[-pp4 + s], Log[s] - Log[-pp4 + s], 0, 
  (5*Log[s])/2 - (5*Log[-pp4 + s])/2, Log[s]/2 - Log[-pp4 + s]/2, 
  -2*Log[s] + 2*Log[-pp4 + s], -Log[s] + Log[-pp4 + s], Log[s] - Log[-pp4 + s], 
  (2*Log[s])/3 - (2*Log[-pp4 + s])/3 - 2*Log[t] + 2*Log[-pp4 + s + t], 
  (-5*Log[s])/3 - Log[-pp4 + s]/3 + 2*Log[-pp4 + s + t], 
  Log[s]/2 - Log[-pp4 + s + t]/2, -Log[s]/2 + Log[-pp4 + s] - 
   Log[-pp4 + s + t]/2, Log[s]/2 - Log[-pp4 + s]/2, 
  Log[s]/12 - (7*Log[-pp4 + s])/3 + (9*Log[-pp4 + s + t])/4, 0, 0, 
  Log[s]/4 - Log[-pp4 + s]/4, -Log[s] + Log[-pp4 + s], 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4, Log[s] - Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], -Log[s] + Log[-pp4 + s], 0, 
  -Log[s]/2 + Log[-pp4 + s]/2, 0, Log[s]/2 - Log[-pp4 + s]/2, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s])/4, (5*Log[s])/4 - (5*Log[-pp4 + s])/4, 
  -Log[s]/2 + Log[-pp4 + s]/2, -Log[s] + 2*Log[-pp4 + s] + Log[t] - 
   2*Log[-pp4 + s + t], (3*Log[s])/2 - (7*Log[-pp4 + s])/2 + 3*Log[t] - 
   Log[-pp4 + s + t], (4*Log[s])/3 - (7*Log[-pp4 + s])/3 + Log[-pp4 + s + t], 0, 
  0, -Log[s]/2 + Log[-pp4 + s]/2, 0, Log[s]/2 - Log[-pp4 + s]/2, 
  Log[s]/4 - Log[-pp4 + s]/4, 0, Log[s]/2 - Log[-pp4 + s]/2, 
  -Log[s]/4 + Log[-pp4 + s]/4, -Log[s]/2 + Log[-pp4 + s]/2, 
  -Log[s]/2 + Log[-pp4 + s]/2, Log[s]/2 - Log[-pp4 + s]/2, 0, 
  Log[s]/2 - Log[-pp4 + s]/2, 0, 0, -Log[s] + Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], Log[s]/2 - Log[-pp4 + s]/2, 0, 
  (-19*Log[s])/12 - (2*Log[-pp4 + s])/3 + 2*Log[t] + Log[-pp4 + s + t]/4, 
  -Log[s] + 2*Log[-pp4 + s] + Log[t] - 2*Log[-pp4 + s + t], 
  -Log[s]/3 - (11*Log[-pp4 + s])/3 + Log[t], Log[s]/6 - Log[-pp4 + s]/6 - 
   Log[t]/2 + Log[-pp4 + s + t]/2, -Log[s]/4 + Log[-pp4 + s]/2 - 
   Log[-pp4 + s + t]/4, (5*Log[s])/6 - (11*Log[-pp4 + s])/6 + Log[-pp4 + s + t], 
  -Log[s]/3 + (5*Log[-pp4 + s])/6 - Log[-pp4 + s + t]/2, 
  -Log[s]/2 + Log[-pp4 + s] - Log[-pp4 + s + t]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(40*Log[s])/3 - 10*Log[-pp4 + s] - 
   (10*Log[t])/3, (-145*Log[s])/18 - Log[-pp4 + s]/6 + (74*Log[t])/9, 
  (-63*Log[s])/2 + (53*Log[-pp4 + s])/2 + 5*Log[t], 
  (-52*Log[s])/3 + 12*Log[-pp4 + s] + (16*Log[t])/3, 
  (14*Log[s])/3 - 10*Log[-pp4 + s] + (16*Log[t])/3, 
  (-85*Log[s])/6 - (15*Log[-pp4 + s])/2 + (65*Log[t])/3, 
  (17*Log[s])/3 + 3*Log[-pp4 + s] - (26*Log[t])/3, 
  (7*Log[s])/2 - (11*Log[-pp4 + s])/2 + 2*Log[t], 
  3*Log[s] - 7*Log[-pp4 + s] + 4*Log[t], 0, (-5*Log[s])/3 + 3*Log[-pp4 + s] - 
   (4*Log[t])/3, 0, Log[s] + 4*Log[-pp4 + s] - 5*Log[t], 
  (25*Log[s])/9 - (2*Log[-pp4 + s])/3 - (19*Log[t])/9, 
  (-8*Log[s])/3 + 8*Log[-pp4 + s] - (16*Log[t])/3, 
  -Log[s]/3 + Log[-pp4 + s] - (2*Log[t])/3, 
  (17*Log[s])/6 - (17*Log[-pp4 + s])/2 + (17*Log[t])/3, 
  (-4*Log[s])/3 + 4*Log[-pp4 + s] - (8*Log[t])/3, 
  (4*Log[s])/3 - 4*Log[-pp4 + s] + (8*Log[t])/3, 
  -Log[s] + 3*Log[-pp4 + s] - 2*Log[t], -Log[s]/3 - Log[-pp4 + s] + 
   (4*Log[t])/3, (-313*Log[s])/9 + (65*Log[-pp4 + s])/3 + (118*Log[t])/9, 
  (4*Log[s])/3 - 4*Log[-pp4 + s] + (8*Log[t])/3, 
  (14*Log[s])/3 - 2*Log[-pp4 + s] - (8*Log[t])/3, 
  (-7*Log[s])/2 - Log[-pp4 + s]/2 + 4*Log[t], 
  (-190*Log[s])/9 - (16*Log[-pp4 + s])/3 + (238*Log[t])/9, 
  (-8*Log[s])/3 + (8*Log[t])/3, (17*Log[s])/3 - 13*Log[-pp4 + s] + 
   (22*Log[t])/3, 2*Log[s] - 6*Log[-pp4 + s] + 4*Log[t], 
  -Log[s]/3 - Log[-pp4 + s] + (4*Log[t])/3, 
  (-13*Log[s])/6 + (5*Log[-pp4 + s])/2 - Log[t]/3, 
  (5*Log[s])/18 - (37*Log[-pp4 + s])/6 + (53*Log[t])/9, 
  (-29*Log[s])/18 + (37*Log[-pp4 + s])/6 - (41*Log[t])/9, 
  (-13*Log[s])/9 - Log[-pp4 + s]/3 + (16*Log[t])/9, 
  -Log[s]/3 + Log[-pp4 + s] - (2*Log[t])/3, 
  (5*Log[s])/6 - (5*Log[-pp4 + s])/2 + (5*Log[t])/3, 
  (-2*Log[s])/3 + 2*Log[-pp4 + s] - (4*Log[t])/3, 
  -Log[s]/3 + Log[-pp4 + s] - (2*Log[t])/3, (-7*Log[s])/3 + Log[-pp4 + s] + 
   (4*Log[t])/3, (70*Log[s])/3 - 24*Log[-pp4 + s] + (2*Log[t])/3, 
  (-3*Log[s])/2 + (9*Log[-pp4 + s])/2 - 3*Log[t], 
  (43*Log[s])/6 - (19*Log[-pp4 + s])/2 + (7*Log[t])/3, 
  (-55*Log[s])/6 + (15*Log[-pp4 + s])/2 + (5*Log[t])/3, 
  (91*Log[s])/9 + Log[-pp4 + s]/3 - (94*Log[t])/9, 
  (547*Log[s])/18 - (155*Log[-pp4 + s])/6 - (41*Log[t])/9, 
  (-73*Log[s])/6 + (21*Log[-pp4 + s])/2 + (5*Log[t])/3, 
  (17*Log[s])/6 - (13*Log[-pp4 + s])/2 + (11*Log[t])/3, 
  (-5*Log[s])/6 + Log[-pp4 + s]/2 + Log[t]/3, 
  (367*Log[s])/18 - (65*Log[-pp4 + s])/6 - (86*Log[t])/9, 
  (7*Log[s])/3 + 5*Log[-pp4 + s] - (22*Log[t])/3, 
  -2*Log[s] - 2*Log[-pp4 + s] + 4*Log[t], (-9*Log[s])/2 + (9*Log[-pp4 + s])/2, 
  (15*Log[s])/2 - (21*Log[-pp4 + s])/2 + 3*Log[t], 
  (-23*Log[s])/2 + (29*Log[-pp4 + s])/2 - 3*Log[t], 
  (-19*Log[s])/6 + (11*Log[-pp4 + s])/2 - (7*Log[t])/3, 
  (41*Log[s])/6 - (17*Log[-pp4 + s])/2 + (5*Log[t])/3, 
  (19*Log[s])/2 - (17*Log[-pp4 + s])/2 - Log[t], 
  Log[s]/2 - (3*Log[-pp4 + s])/2 + Log[t], -Log[s]/3 + 3*Log[-pp4 + s] - 
   (8*Log[t])/3, (7*Log[s])/2 - (15*Log[-pp4 + s])/2 + 4*Log[t], 
  (17*Log[s])/6 - (11*Log[-pp4 + s])/2 + (8*Log[t])/3, 
  (-3*Log[s])/2 + (5*Log[-pp4 + s])/2 - Log[t], 4*Log[s] - 7*Log[-pp4 + s] + 
   3*Log[t], (4*Log[s])/3 - 4*Log[-pp4 + s] + (8*Log[t])/3, 
  (133*Log[s])/6 + (7*Log[-pp4 + s])/2 - (77*Log[t])/3, 
  (41*Log[s])/2 + (37*Log[-pp4 + s])/2 - 39*Log[t], 
  (86*Log[s])/9 + (41*Log[-pp4 + s])/3 - (209*Log[t])/9, 
  (11*Log[s])/3 - 7*Log[-pp4 + s] + (10*Log[t])/3, 
  (-22*Log[s])/3 + 14*Log[-pp4 + s] - (20*Log[t])/3, 
  3*Log[s] - 7*Log[-pp4 + s] + 4*Log[t], (-17*Log[s])/3 + 13*Log[-pp4 + s] - 
   (22*Log[t])/3, (-35*Log[s])/6 + (29*Log[-pp4 + s])/2 - (26*Log[t])/3, 
  (-2*Log[s])/3 + Log[-pp4 + s] - Log[t]/3, (2*Log[s])/3 - (2*Log[t])/3, 
  (-25*Log[s])/6 + (19*Log[-pp4 + s])/2 - (16*Log[t])/3, 
  (2*Log[s])/3 - 2*Log[-pp4 + s] + (4*Log[t])/3, 
  (4*Log[s])/3 - 4*Log[-pp4 + s] + (8*Log[t])/3, -2*Log[-pp4 + s] + 2*Log[t], 
  (16*Log[s])/3 - 12*Log[-pp4 + s] + (20*Log[t])/3, 
  4*Log[s] - 12*Log[-pp4 + s] + 8*Log[t], -Log[s]/3 + 3*Log[-pp4 + s] - 
   (8*Log[t])/3, -Log[s] + 3*Log[-pp4 + s] - 2*Log[t], 0, 
  (-17*Log[s])/6 + (9*Log[-pp4 + s])/2 - (5*Log[t])/3, 
  (-17*Log[s])/6 + (9*Log[-pp4 + s])/2 - (5*Log[t])/3, 
  (11*Log[s])/6 - (7*Log[-pp4 + s])/2 + (5*Log[t])/3, 
  Log[s]/6 - Log[-pp4 + s]/2 + Log[t]/3, (11*Log[s])/18 - Log[-pp4 + s]/6 - 
   (4*Log[t])/9, (19*Log[s])/6 + (13*Log[-pp4 + s])/2 - (29*Log[t])/3, 
  (17*Log[s])/18 - (49*Log[-pp4 + s])/6 + (65*Log[t])/9, 
  (-25*Log[s])/18 - (7*Log[-pp4 + s])/6 + (23*Log[t])/9 - 3*Log[-pp4 + s + t], 
  -Log[s] + Log[t], (61*Log[s])/18 + (7*Log[-pp4 + s])/6 - (41*Log[t])/9, 
  (-37*Log[s])/18 + (5*Log[-pp4 + s])/6 + (11*Log[t])/9, -2*Log[s] + 2*Log[t], 
  2*Log[s] - 6*Log[-pp4 + s] + 4*Log[t], (5*Log[s])/6 - (5*Log[-pp4 + s])/2 + 
   (5*Log[t])/3, Log[s] - 3*Log[-pp4 + s] + 2*Log[t], 
  (-2*Log[s])/3 + 2*Log[-pp4 + s] - (4*Log[t])/3, 
  (-5*Log[s])/6 + (5*Log[-pp4 + s])/2 - (5*Log[t])/3, 
  Log[s]/6 - Log[-pp4 + s]/2 + Log[t]/3, (-2*Log[s])/3 + 2*Log[-pp4 + s] - 
   (4*Log[t])/3, -Log[s]/6 + Log[-pp4 + s]/2 - Log[t]/3, 
  Log[s]/3 - Log[-pp4 + s] + (2*Log[t])/3, Log[s]/6 - Log[-pp4 + s]/2 + 
   Log[t]/3, Log[s]/3 - Log[-pp4 + s] + (2*Log[t])/3, -Log[-pp4 + s] + Log[t], 
  Log[s] - Log[-pp4 + s], Log[s]/4 + Log[-pp4 + s]/2 - (3*Log[t])/4, 
  (4*Log[s])/3 - (4*Log[t])/3, 0, 0, -Log[s] + Log[t], 0}, 
 {(556*Log[s])/9 + 2*Log[-pp4 + s] + (5*Log[t])/3 - (550*Log[s + t])/9 - 
   (13*Log[-pp4 + s + t])/3, (835*Log[s])/27 - (91*Log[-pp4 + s])/6 - 
   (37*Log[t])/9 - (586*Log[s + t])/27 + (181*Log[-pp4 + s + t])/18, 
  26*Log[s] - (5*Log[-pp4 + s])/2 - (5*Log[t])/2 - 25*Log[s + t] + 
   4*Log[-pp4 + s + t], (-235*Log[s])/9 - 6*Log[-pp4 + s] - (8*Log[t])/3 + 
   (256*Log[s + t])/9 + (19*Log[-pp4 + s + t])/3, 
  (-160*Log[s])/9 - 8*Log[-pp4 + s] - (8*Log[t])/3 + (235*Log[s + t])/9 + 
   (7*Log[-pp4 + s + t])/3, (154*Log[s])/9 - (7*Log[-pp4 + s])/2 - 
   (47*Log[t])/6 + (11*Log[s + t])/36 - (73*Log[-pp4 + s + t])/12, 
  (-22*Log[s])/9 + 16*Log[-pp4 + s] + (13*Log[t])/3 - (395*Log[s + t])/36 - 
   (83*Log[-pp4 + s + t])/12, (-82*Log[s])/3 - 3*Log[-pp4 + s] - Log[t] + 
   (94*Log[s + t])/3, -12*Log[s] - 6*Log[-pp4 + s] - 2*Log[t] + 
   (39*Log[s + t])/2 + Log[-pp4 + s + t]/2, 0, 
  (124*Log[s])/9 + 2*Log[-pp4 + s] + (2*Log[t])/3 - (136*Log[s + t])/9 - 
   (4*Log[-pp4 + s + t])/3, 0, (-38*Log[s])/3 - (3*Log[t])/2 + 
   (161*Log[s + t])/12 + (3*Log[-pp4 + s + t])/4, 
  (91*Log[s])/27 + (4*Log[-pp4 + s])/3 + (5*Log[t])/9 - (565*Log[s + t])/108 - 
   Log[-pp4 + s + t]/36, (31*Log[s])/9 + 8*Log[-pp4 + s] + (8*Log[t])/3 - 
   (257*Log[s + t])/18 + Log[-pp4 + s + t]/6, (185*Log[s])/9 + Log[-pp4 + s] + 
   Log[t]/3 - (391*Log[s + t])/18 - Log[-pp4 + s + t]/6, 
  (-101*Log[s])/9 - (17*Log[-pp4 + s])/2 - (17*Log[t])/6 + 
   (743*Log[s + t])/36 + (23*Log[-pp4 + s + t])/12, 
  (-16*Log[s])/9 + 4*Log[-pp4 + s] + (4*Log[t])/3 - (26*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/3, (-56*Log[s])/9 - 4*Log[-pp4 + s] - (4*Log[t])/3 + 
   (89*Log[s + t])/9 + (5*Log[-pp4 + s + t])/3, 
  (-22*Log[s])/3 + 3*Log[-pp4 + s] + Log[t] + (10*Log[s + t])/3, 
  (5*Log[s])/9 - 3*Log[-pp4 + s] - (2*Log[t])/3 + (41*Log[s + t])/18 + 
   (5*Log[-pp4 + s + t])/6, (2618*Log[s])/27 - (73*Log[-pp4 + s])/3 - 
   (23*Log[t])/9 - (4501*Log[s + t])/54 + (239*Log[-pp4 + s + t])/18, 
  (223*Log[s])/9 - 3*Log[-pp4 + s] - (4*Log[t])/3 - (172*Log[s + t])/9 - 
   (4*Log[-pp4 + s + t])/3, (-277*Log[s])/9 + 5*Log[-pp4 + s] + (4*Log[t])/3 + 
   (226*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (-20*Log[s])/3 - 6*Log[-pp4 + s] - 2*Log[t] + (44*Log[s + t])/3, 
  (950*Log[s])/27 - (16*Log[-pp4 + s])/3 - (119*Log[t])/9 - 
   (182*Log[s + t])/27 - (89*Log[-pp4 + s + t])/9, 
  (40*Log[s])/9 - 4*Log[-pp4 + s] - (4*Log[t])/3 + (11*Log[s + t])/9 - 
   Log[-pp4 + s + t]/3, (-274*Log[s])/9 - 11*Log[-pp4 + s] - (11*Log[t])/3 + 
   (779*Log[s + t])/18 + (11*Log[-pp4 + s + t])/6, 
  (44*Log[s])/3 - 6*Log[-pp4 + s] - 2*Log[t] - (37*Log[s + t])/6 - 
   Log[-pp4 + s + t]/2, (-184*Log[s])/9 - 2*Log[-pp4 + s] - (2*Log[t])/3 + 
   (401*Log[s + t])/18 + (5*Log[-pp4 + s + t])/6, 
  (-215*Log[s])/9 + Log[-pp4 + s]/2 + Log[t]/6 + (821*Log[s + t])/36 + 
   (5*Log[-pp4 + s + t])/12, (-80*Log[s])/27 - (13*Log[-pp4 + s])/6 + 
   Log[t]/18 + (605*Log[s + t])/108 - (19*Log[-pp4 + s + t])/36, 
  (-616*Log[s])/27 + (37*Log[-pp4 + s])/6 + (41*Log[t])/18 + 
   (1459*Log[s + t])/108 + (31*Log[-pp4 + s + t])/36, 
  (-97*Log[s])/27 - (7*Log[-pp4 + s])/3 - (8*Log[t])/9 + (145*Log[s + t])/27 + 
   (13*Log[-pp4 + s + t])/9, (-22*Log[s])/9 + Log[-pp4 + s] + Log[t]/3 + 
   (23*Log[s + t])/18 - Log[-pp4 + s + t]/6, 
  (127*Log[s])/9 - (5*Log[-pp4 + s])/2 - (5*Log[t])/6 - (367*Log[s + t])/36 - 
   (7*Log[-pp4 + s + t])/12, (-188*Log[s])/9 + 2*Log[-pp4 + s] + (2*Log[t])/3 + 
   (158*Log[s + t])/9 + (2*Log[-pp4 + s + t])/3, 
  (149*Log[s])/9 + 2*Log[-pp4 + s] + Log[t]/3 - (319*Log[s + t])/18 - 
   (7*Log[-pp4 + s + t])/6, (-172*Log[s])/9 - 2*Log[-pp4 + s] - (2*Log[t])/3 + 
   (341*Log[s + t])/18 + (17*Log[-pp4 + s + t])/6, 
  (-701*Log[s])/9 + 6*Log[-pp4 + s] - Log[t]/3 + (707*Log[s + t])/9 - 
   (19*Log[-pp4 + s + t])/3, 12*Log[s] + (11*Log[-pp4 + s])/2 + (3*Log[t])/2 - 
   (61*Log[s + t])/4 - (15*Log[-pp4 + s + t])/4, 
  (-58*Log[s])/9 - (5*Log[-pp4 + s])/2 - (7*Log[t])/6 + (415*Log[s + t])/36 - 
   (17*Log[-pp4 + s + t])/12, (214*Log[s])/9 - (11*Log[-pp4 + s])/2 - 
   (5*Log[t])/6 - (787*Log[s + t])/36 + (53*Log[-pp4 + s + t])/12, 
  (-887*Log[s])/27 + (34*Log[-pp4 + s])/3 + (65*Log[t])/9 + 
   (1075*Log[s + t])/54 - (101*Log[-pp4 + s + t])/18, 
  (-1867*Log[s])/27 + (103*Log[-pp4 + s])/6 + (23*Log[t])/18 + 
   (6895*Log[s + t])/108 - (473*Log[-pp4 + s + t])/36, 
  (178*Log[s])/9 - (5*Log[-pp4 + s])/2 + (19*Log[t])/6 - (823*Log[s + t])/36 + 
   (29*Log[-pp4 + s + t])/12, (-92*Log[s])/9 - (7*Log[-pp4 + s])/2 - 
   (11*Log[t])/6 + (563*Log[s + t])/36 - Log[-pp4 + s + t]/12, 
  (-28*Log[s])/9 - (3*Log[-pp4 + s])/2 - Log[t]/6 + (115*Log[s + t])/36 + 
   (19*Log[-pp4 + s + t])/12, (-1066*Log[s])/27 + (73*Log[-pp4 + s])/6 + 
   (43*Log[t])/9 + (1643*Log[s + t])/54 - (71*Log[-pp4 + s + t])/9, 
  (-449*Log[s])/9 + 14*Log[-pp4 + s] + (11*Log[t])/3 + (667*Log[s + t])/18 - 
   (29*Log[-pp4 + s + t])/6, (109*Log[s])/3 - 9*Log[-pp4 + s] - 2*Log[t] - 
   (88*Log[s + t])/3 + 4*Log[-pp4 + s + t], 
  (23*Log[s])/2 - (3*Log[-pp4 + s])/2 - (47*Log[s + t])/4 + 
   (7*Log[-pp4 + s + t])/4, -17*Log[s] - (9*Log[-pp4 + s])/2 - (3*Log[t])/2 + 
   (93*Log[s + t])/4 - Log[-pp4 + s + t]/4, 
  (44*Log[s])/3 + (3*Log[-pp4 + s])/2 + (3*Log[t])/2 - (62*Log[s + t])/3 + 
   3*Log[-pp4 + s + t], (-146*Log[s])/9 + (9*Log[-pp4 + s])/2 + (7*Log[t])/6 + 
   (401*Log[s + t])/36 - (7*Log[-pp4 + s + t])/12, 
  (-62*Log[s])/9 - (3*Log[-pp4 + s])/2 - (5*Log[t])/6 + (389*Log[s + t])/36 - 
   (19*Log[-pp4 + s + t])/12, (-64*Log[s])/3 + (9*Log[-pp4 + s])/2 + Log[t]/2 + 
   (247*Log[s + t])/12 - (17*Log[-pp4 + s + t])/4, 
  (14*Log[s])/3 - (5*Log[-pp4 + s])/2 - Log[t]/2 - (35*Log[s + t])/12 + 
   (5*Log[-pp4 + s + t])/4, (-40*Log[s])/9 + 4*Log[-pp4 + s] + (4*Log[t])/3 + 
   (5*Log[s + t])/18 - (7*Log[-pp4 + s + t])/6, 
  (-40*Log[s])/3 - 6*Log[-pp4 + s] - 2*Log[t] + (61*Log[s + t])/3 + 
   Log[-pp4 + s + t], (-92*Log[s])/9 - 4*Log[-pp4 + s] - (4*Log[t])/3 + 
   (259*Log[s + t])/18 + (7*Log[-pp4 + s + t])/6, 
  7*Log[s] + (3*Log[-pp4 + s])/2 + Log[t]/2 - 8*Log[s + t] - Log[-pp4 + s + t], 
  (-47*Log[s])/3 - (9*Log[-pp4 + s])/2 - (3*Log[t])/2 + (59*Log[s + t])/3 + 
   2*Log[-pp4 + s + t], (-56*Log[s])/9 - 4*Log[-pp4 + s] - (4*Log[t])/3 + 
   (205*Log[s + t])/18 + Log[-pp4 + s + t]/6, 
  (-346*Log[s])/9 - Log[-pp4 + s]/2 + (59*Log[t])/6 + (613*Log[s + t])/36 + 
   (145*Log[-pp4 + s + t])/12, (-74*Log[s])/3 + (35*Log[-pp4 + s])/2 + 
   (33*Log[t])/2 - (235*Log[s + t])/12 + (41*Log[-pp4 + s + t])/4, 
  (-214*Log[s])/27 + (103*Log[-pp4 + s])/6 + (209*Log[t])/18 - 
   (2543*Log[s + t])/108 + (97*Log[-pp4 + s + t])/36, 
  (-46*Log[s])/9 - 5*Log[-pp4 + s] - (5*Log[t])/3 + (197*Log[s + t])/18 + 
   (5*Log[-pp4 + s + t])/6, (308*Log[s])/9 + 10*Log[-pp4 + s] + (10*Log[t])/3 - 
   (413*Log[s + t])/9 - (5*Log[-pp4 + s + t])/3, 
  -12*Log[s] - 6*Log[-pp4 + s] - 2*Log[t] + (39*Log[s + t])/2 + 
   Log[-pp4 + s + t]/2, (130*Log[s])/9 + 11*Log[-pp4 + s] + (11*Log[t])/3 - 
   (491*Log[s + t])/18 - (11*Log[-pp4 + s + t])/6, 
  (146*Log[s])/9 + 13*Log[-pp4 + s] + (13*Log[t])/3 - (287*Log[s + t])/9 - 
   (5*Log[-pp4 + s + t])/3, (37*Log[s])/9 + Log[-pp4 + s]/2 + Log[t]/6 - 
   (89*Log[s + t])/18 + Log[-pp4 + s + t]/6, (-82*Log[s])/9 + Log[-pp4 + s] + 
   Log[t]/3 + (143*Log[s + t])/18 - Log[-pp4 + s + t]/6, 
  (148*Log[s])/9 + 8*Log[-pp4 + s] + (8*Log[t])/3 - (473*Log[s + t])/18 - 
   (5*Log[-pp4 + s + t])/6, (-28*Log[s])/9 - 2*Log[-pp4 + s] - (2*Log[t])/3 + 
   (205*Log[s + t])/36 + Log[-pp4 + s + t]/12, 
  (-56*Log[s])/9 - 4*Log[-pp4 + s] - (4*Log[t])/3 + (205*Log[s + t])/18 + 
   Log[-pp4 + s + t]/6, 2*Log[s] - 3*Log[-pp4 + s] - Log[t] + 2*Log[s + t], 
  (-8*Log[s])/9 - 10*Log[-pp4 + s] - (10*Log[t])/3 + (217*Log[s + t])/18 + 
   (13*Log[-pp4 + s + t])/6, (88*Log[s])/3 - 12*Log[-pp4 + s] - 4*Log[t] - 
   (46*Log[s + t])/3 + 2*Log[-pp4 + s + t], (-40*Log[s])/9 + 4*Log[-pp4 + s] + 
   (4*Log[t])/3 - (13*Log[s + t])/18 - Log[-pp4 + s + t]/6, 
  (2*Log[s])/3 + 3*Log[-pp4 + s] + Log[t] - (25*Log[s + t])/6 - 
   Log[-pp4 + s + t]/2, 0, (101*Log[s])/9 + (5*Log[-pp4 + s])/2 + 
   (5*Log[t])/6 - (473*Log[s + t])/36 - (17*Log[-pp4 + s + t])/12, 
  (101*Log[s])/9 + (5*Log[-pp4 + s])/2 + (5*Log[t])/6 - (473*Log[s + t])/36 - 
   (17*Log[-pp4 + s + t])/12, (-41*Log[s])/9 - (5*Log[-pp4 + s])/2 - 
   (5*Log[t])/6 + (251*Log[s + t])/36 + (11*Log[-pp4 + s + t])/12, 
  (11*Log[s])/9 - Log[-pp4 + s]/2 - Log[t]/6 - (23*Log[s + t])/36 + 
   Log[-pp4 + s + t]/12, (526*Log[s])/27 - Log[-pp4 + s]/6 - (16*Log[t])/9 - 
   (457*Log[s + t])/27 - (11*Log[-pp4 + s + t])/18, 
  (11*Log[s])/9 + Log[-pp4 + s]/2 + (11*Log[t])/6 - (185*Log[s + t])/36 + 
   (19*Log[-pp4 + s + t])/12, (52*Log[s])/27 - Log[-pp4 + s]/6 - 
   (29*Log[t])/18 + (113*Log[s + t])/108 - (43*Log[-pp4 + s + t])/36, 
  (-68*Log[s])/27 - Log[-pp4 + s]/6 + (2*Log[t])/9 + (251*Log[s + t])/108 + 
   (5*Log[-pp4 + s + t])/36, (2*Log[s])/3 + Log[t]/2 - (17*Log[s + t])/12 - 
   (11*Log[-pp4 + s + t])/4, (-247*Log[s])/27 + (25*Log[-pp4 + s])/6 + 
   (41*Log[t])/18 + (361*Log[s + t])/108 - (23*Log[-pp4 + s + t])/36, 
  (79*Log[s])/27 - (13*Log[-pp4 + s])/6 - (11*Log[t])/18 - 
   (211*Log[s + t])/108 + (65*Log[-pp4 + s + t])/36, 
  (16*Log[s])/3 - 2*Log[-pp4 + s] - Log[t] - (17*Log[s + t])/6 + 
   Log[-pp4 + s + t]/2, (68*Log[s])/3 - 6*Log[-pp4 + s] - 2*Log[t] - 
   (47*Log[s + t])/3 + Log[-pp4 + s + t], (55*Log[s])/9 - (5*Log[-pp4 + s])/2 - 
   (5*Log[t])/6 - (115*Log[s + t])/36 + (5*Log[-pp4 + s + t])/12, 
  (-2*Log[s])/3 - 3*Log[-pp4 + s] - Log[t] + (25*Log[s + t])/6 + 
   Log[-pp4 + s + t]/2, (-8*Log[s])/9 + 2*Log[-pp4 + s] + (2*Log[t])/3 - 
   (13*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (-19*Log[s])/9 + (5*Log[-pp4 + s])/2 + (5*Log[t])/6 - (29*Log[s + t])/36 - 
   (5*Log[-pp4 + s + t])/12, (11*Log[s])/9 - Log[-pp4 + s]/2 - Log[t]/6 - 
   (23*Log[s + t])/36 + Log[-pp4 + s + t]/12, 
  (-44*Log[s])/9 + 2*Log[-pp4 + s] + (2*Log[t])/3 + (23*Log[s + t])/9 - 
   Log[-pp4 + s + t]/3, (-11*Log[s])/9 + Log[-pp4 + s]/2 + Log[t]/6 + 
   (23*Log[s + t])/36 - Log[-pp4 + s + t]/12, (22*Log[s])/9 - Log[-pp4 + s] - 
   Log[t]/3 - (23*Log[s + t])/18 + Log[-pp4 + s + t]/6, 
  (11*Log[s])/9 - Log[-pp4 + s]/2 - Log[t]/6 - (23*Log[s + t])/36 + 
   Log[-pp4 + s + t]/12, (22*Log[s])/9 - Log[-pp4 + s] - Log[t]/3 - 
   (23*Log[s + t])/18 + Log[-pp4 + s + t]/6, -Log[s] - Log[-pp4 + s] - 
   Log[t]/2 + 2*Log[s + t] + Log[-pp4 + s + t]/2, 
  (-13*Log[s])/6 - Log[-pp4 + s] + (13*Log[s + t])/6 + Log[-pp4 + s + t], 
  (5*Log[s])/6 + Log[-pp4 + s]/2 + (3*Log[t])/8 - (47*Log[s + t])/24 + 
   Log[-pp4 + s + t]/4, (-26*Log[s])/9 + (2*Log[t])/3 + (14*Log[s + t])/9 + 
   (2*Log[-pp4 + s + t])/3, Log[s] - Log[s + t], -Log[s]/4 + Log[s + t]/4, 
  (19*Log[s])/6 - Log[t]/2 - (13*Log[s + t])/6 - Log[-pp4 + s + t]/2, 
  2*Log[s] - 2*Log[s + t]}, {8*Log[s] - 2*Log[-pp4 + s] - 6*Log[-pp4 + s + t], 
  (35*Log[s])/6 + (31*Log[-pp4 + s])/6 + 5*Log[t] - 16*Log[-pp4 + s + t], 
  (7*Log[s])/2 - (19*Log[-pp4 + s])/2 + 6*Log[-pp4 + s + t], 
  -Log[s] - Log[-pp4 + s] + 2*Log[-pp4 + s + t], -10*Log[s] + 10*Log[-pp4 + s], 
  -Log[s]/2 + (15*Log[-pp4 + s])/2 - 7*Log[-pp4 + s + t], 
  9*Log[s] - 9*Log[-pp4 + s], (-11*Log[s])/2 + (11*Log[-pp4 + s])/2, 
  -7*Log[s] + 7*Log[-pp4 + s], 0, 3*Log[s] - 3*Log[-pp4 + s], 0, 
  2*Log[s] - 4*Log[-pp4 + s] - 5*Log[t] + 7*Log[-pp4 + s + t], 
  Log[s]/3 + (2*Log[-pp4 + s])/3 - Log[t], 8*Log[s] - 8*Log[-pp4 + s], 
  Log[s] - Log[-pp4 + s], (-17*Log[s])/2 + (17*Log[-pp4 + s])/2, 
  4*Log[s] - 4*Log[-pp4 + s], -4*Log[s] + 4*Log[-pp4 + s], 
  3*Log[s] - 3*Log[-pp4 + s], -2*Log[s] + 2*Log[-pp4 + s], 
  (23*Log[s])/3 - (5*Log[-pp4 + s])/3 - 6*Log[-pp4 + s + t], 
  -3*Log[s] + 3*Log[-pp4 + s], Log[s] - Log[-pp4 + s], 
  -Log[s]/2 + Log[-pp4 + s]/2, (-10*Log[s])/3 + (16*Log[-pp4 + s])/3 - 
   2*Log[-pp4 + s + t], 0, -13*Log[s] + 13*Log[-pp4 + s], 
  -6*Log[s] + 6*Log[-pp4 + s], -Log[s] + Log[-pp4 + s], 
  (5*Log[s])/2 - (5*Log[-pp4 + s])/2, (-31*Log[s])/6 + (37*Log[-pp4 + s])/6 - 
   Log[-pp4 + s + t], (31*Log[s])/6 - (37*Log[-pp4 + s])/6 + Log[-pp4 + s + t], 
  (-4*Log[s])/3 + Log[-pp4 + s]/3 + Log[-pp4 + s + t], Log[s] - Log[-pp4 + s], 
  (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, 2*Log[s] - 2*Log[-pp4 + s], 
  2*Log[s] - 2*Log[-pp4 + s], -3*Log[s] + 3*Log[-pp4 + s], 
  -13*Log[s] + 13*Log[-pp4 + s], (13*Log[s])/2 - (13*Log[-pp4 + s])/2, 
  (-11*Log[s])/2 + (11*Log[-pp4 + s])/2, (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 
  (-2*Log[s])/3 - (16*Log[-pp4 + s])/3 - 2*Log[t] + 8*Log[-pp4 + s + t], 
  (-83*Log[s])/6 + (53*Log[-pp4 + s])/6 + 5*Log[-pp4 + s + t], 
  (9*Log[s])/2 - (9*Log[-pp4 + s])/2, Log[s]/2 + (9*Log[-pp4 + s])/2 - 
   5*Log[-pp4 + s + t], (5*Log[s])/2 + (5*Log[-pp4 + s])/2 - 
   5*Log[-pp4 + s + t], (-47*Log[s])/6 + (17*Log[-pp4 + s])/6 - 5*Log[t] + 
   10*Log[-pp4 + s + t], 8*Log[s] - 8*Log[-pp4 + s], 
  -4*Log[s] + 4*Log[-pp4 + s], 2*Log[s] - 2*Log[-pp4 + s], 
  (-15*Log[s])/2 + (15*Log[-pp4 + s])/2, (17*Log[s])/2 - (17*Log[-pp4 + s])/2, 
  (7*Log[s])/2 - (7*Log[-pp4 + s])/2, (-9*Log[s])/2 + (9*Log[-pp4 + s])/2, 
  (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 
  3*Log[s] - 3*Log[-pp4 + s], (-15*Log[s])/2 + (15*Log[-pp4 + s])/2, 
  (-11*Log[s])/2 + (11*Log[-pp4 + s])/2, (5*Log[s])/2 - (5*Log[-pp4 + s])/2, 
  -7*Log[s] + 7*Log[-pp4 + s], -4*Log[s] + 4*Log[-pp4 + s], 
  Log[s]/2 - (7*Log[-pp4 + s])/2 + 3*Log[-pp4 + s + t], 
  (31*Log[s])/2 - (37*Log[-pp4 + s])/2 + 3*Log[-pp4 + s + t], 
  (26*Log[s])/3 - (41*Log[-pp4 + s])/3 + 5*Log[-pp4 + s + t], 
  -7*Log[s] + 7*Log[-pp4 + s], 14*Log[s] - 14*Log[-pp4 + s], 
  -7*Log[s] + 7*Log[-pp4 + s], 13*Log[s] - 13*Log[-pp4 + s], 
  (29*Log[s])/2 - (29*Log[-pp4 + s])/2, Log[s] - Log[-pp4 + s], 0, 
  (19*Log[s])/2 - (19*Log[-pp4 + s])/2, -2*Log[s] + 2*Log[-pp4 + s], 
  -4*Log[s] + 4*Log[-pp4 + s], -2*Log[s] + 2*Log[-pp4 + s], 
  -12*Log[s] + 12*Log[-pp4 + s], -12*Log[s] + 12*Log[-pp4 + s], 
  3*Log[s] - 3*Log[-pp4 + s], 3*Log[s] - 3*Log[-pp4 + s], 0, 
  (9*Log[s])/2 - (9*Log[-pp4 + s])/2, (9*Log[s])/2 - (9*Log[-pp4 + s])/2, 
  (-7*Log[s])/2 + (7*Log[-pp4 + s])/2, -Log[s]/2 + Log[-pp4 + s]/2, 
  (17*Log[s])/6 + Log[-pp4 + s]/6 - 3*Log[t], 
  (13*Log[s])/2 - (13*Log[-pp4 + s])/2 - 3*Log[t] + 3*Log[-pp4 + s + t], 
  (-43*Log[s])/6 + (49*Log[-pp4 + s])/6 + 2*Log[t] - 3*Log[-pp4 + s + t], 
  (-13*Log[s])/6 + (7*Log[-pp4 + s])/6 + Log[-pp4 + s + t], 
  5*Log[t] - 5*Log[-pp4 + s + t], (-5*Log[s])/6 - (7*Log[-pp4 + s])/6 - 
   3*Log[t] + 2*Log[-pp4 + s + t], (5*Log[s])/6 - (5*Log[-pp4 + s])/6, 0, 
  -6*Log[s] + 6*Log[-pp4 + s], (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, 
  -3*Log[s] + 3*Log[-pp4 + s], 2*Log[s] - 2*Log[-pp4 + s], 
  (5*Log[s])/2 - (5*Log[-pp4 + s])/2, -Log[s]/2 + Log[-pp4 + s]/2, 
  2*Log[s] - 2*Log[-pp4 + s], Log[s]/2 - Log[-pp4 + s]/2, 
  -Log[s] + Log[-pp4 + s], -Log[s]/2 + Log[-pp4 + s]/2, -Log[s] + Log[-pp4 + s], 
  Log[-pp4 + s] - Log[-pp4 + s + t], Log[-pp4 + s] - Log[-pp4 + s + t], 
  (3*Log[s])/4 - Log[-pp4 + s]/2 - Log[-pp4 + s + t]/4, 0, 0, 0, 0, 0}, 
 {(616*Log[s])/9 + (10*Log[t])/3 - (568*Log[s + t])/9 - 
   (26*Log[-pp4 + s + t])/3, (661*Log[s])/27 - (65*Log[t])/9 - 
   (451*Log[s + t])/27 - (5*Log[-pp4 + s + t])/9, 
  11*Log[s] - 5*Log[t] - 5*Log[s + t] - Log[-pp4 + s + t], 
  (-322*Log[s])/9 - (16*Log[t])/3 + (346*Log[s + t])/9 + 
   (8*Log[-pp4 + s + t])/3, (-256*Log[s])/9 - (16*Log[t])/3 + 
   (262*Log[s + t])/9 + (14*Log[-pp4 + s + t])/3, 
  (223*Log[s])/9 - (47*Log[t])/3 + (127*Log[s + t])/18 - 
   (97*Log[-pp4 + s + t])/6, (152*Log[s])/9 + (26*Log[t])/3 - 
   (373*Log[s + t])/18 - (29*Log[-pp4 + s + t])/6, 
  (-94*Log[s])/3 - 2*Log[t] + (100*Log[s + t])/3, 
  -20*Log[s] - 4*Log[t] + 23*Log[s + t] + Log[-pp4 + s + t], 0, 
  (148*Log[s])/9 + (4*Log[t])/3 - (136*Log[s + t])/9 - 
   (8*Log[-pp4 + s + t])/3, 0, (-32*Log[s])/3 + (79*Log[s + t])/6 - 
   (5*Log[-pp4 + s + t])/2, (16*Log[s])/27 + (19*Log[t])/9 - 
   (215*Log[s + t])/54 + (23*Log[-pp4 + s + t])/18, 
  (118*Log[s])/9 + (16*Log[t])/3 - (169*Log[s + t])/9 + Log[-pp4 + s + t]/3, 
  (188*Log[s])/9 + (2*Log[t])/3 - (191*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (-203*Log[s])/9 - (17*Log[t])/3 + (439*Log[s + t])/18 + 
   (23*Log[-pp4 + s + t])/6, (32*Log[s])/9 + (8*Log[t])/3 - 
   (44*Log[s + t])/9 - (4*Log[-pp4 + s + t])/3, 
  (-104*Log[s])/9 - (8*Log[t])/3 + (98*Log[s + t])/9 + 
   (10*Log[-pp4 + s + t])/3, (-10*Log[s])/3 + 2*Log[t] + (4*Log[s + t])/3, 
  (-28*Log[s])/9 - (4*Log[t])/3 + (43*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (2126*Log[s])/27 - (82*Log[t])/9 - (1643*Log[s + t])/27 - 
   (79*Log[-pp4 + s + t])/9, (184*Log[s])/9 - (8*Log[t])/3 - 
   (154*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (-220*Log[s])/9 + (8*Log[t])/3 + (172*Log[s + t])/9 + 
   (8*Log[-pp4 + s + t])/3, (-44*Log[s])/3 - 4*Log[t] + (56*Log[s + t])/3, 
  (1088*Log[s])/27 - (238*Log[t])/9 + (196*Log[s + t])/27 - 
   (190*Log[-pp4 + s + t])/9, (-8*Log[s])/9 - (8*Log[t])/3 + 
   (38*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (-406*Log[s])/9 - (22*Log[t])/3 + (439*Log[s + t])/9 + 
   (11*Log[-pp4 + s + t])/3, (20*Log[s])/3 - 4*Log[t] - (5*Log[s + t])/3 - 
   Log[-pp4 + s + t], (-208*Log[s])/9 - (4*Log[t])/3 + (205*Log[s + t])/9 + 
   (5*Log[-pp4 + s + t])/3, (-209*Log[s])/9 + Log[t]/3 + (397*Log[s + t])/18 + 
   (5*Log[-pp4 + s + t])/6, (-155*Log[s])/27 + Log[t]/9 + 
   (289*Log[s + t])/54 + (5*Log[-pp4 + s + t])/18, 
  (-289*Log[s])/27 + (41*Log[t])/9 + (311*Log[s + t])/54 + 
   (7*Log[-pp4 + s + t])/18, (-58*Log[s])/27 - (16*Log[t])/9 + 
   (118*Log[s + t])/27 - (4*Log[-pp4 + s + t])/9, 
  (-10*Log[s])/9 + (2*Log[t])/3 + (7*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (97*Log[s])/9 - (5*Log[t])/3 - (143*Log[s + t])/18 - 
   (7*Log[-pp4 + s + t])/6, (-164*Log[s])/9 + (4*Log[t])/3 + 
   (140*Log[s + t])/9 + (4*Log[-pp4 + s + t])/3, 
  (170*Log[s])/9 + (2*Log[t])/3 - (173*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (-196*Log[s])/9 - (4*Log[t])/3 + (193*Log[s + t])/9 + 
   (5*Log[-pp4 + s + t])/3, (-650*Log[s])/9 - (2*Log[t])/3 + 
   (608*Log[s + t])/9 + (16*Log[-pp4 + s + t])/3, 
  19*Log[s] + 3*Log[t] - (35*Log[s + t])/2 - (9*Log[-pp4 + s + t])/2, 
  (-91*Log[s])/9 - (7*Log[t])/3 + (185*Log[s + t])/18 + 
   (13*Log[-pp4 + s + t])/6, (157*Log[s])/9 - (5*Log[t])/3 - 
   (281*Log[s + t])/18 - Log[-pp4 + s + t]/6, 
  (-674*Log[s])/27 + (94*Log[t])/9 + (389*Log[s + t])/27 + 
   Log[-pp4 + s + t]/9, (-1621*Log[s])/27 + (59*Log[t])/9 + 
   (2543*Log[s + t])/54 + (115*Log[-pp4 + s + t])/18, 
  (175*Log[s])/9 + (7*Log[t])/3 - (317*Log[s + t])/18 - 
   (25*Log[-pp4 + s + t])/6, (-113*Log[s])/9 - (11*Log[t])/3 + 
   (277*Log[s + t])/18 + (5*Log[-pp4 + s + t])/6, 
  (-43*Log[s])/9 - Log[t]/3 + (71*Log[s + t])/18 + (7*Log[-pp4 + s + t])/6, 
  (-901*Log[s])/27 + (77*Log[t])/9 + (592*Log[s + t])/27 + 
   (26*Log[-pp4 + s + t])/9, (-290*Log[s])/9 + (22*Log[t])/3 + 
   (257*Log[s + t])/9 - (11*Log[-pp4 + s + t])/3, 
  (76*Log[s])/3 - 4*Log[t] - (73*Log[s + t])/3 + 3*Log[-pp4 + s + t], 
  10*Log[s] - (19*Log[s + t])/2 - Log[-pp4 + s + t]/2, 
  -23*Log[s] - 3*Log[t] + (47*Log[s + t])/2 + (5*Log[-pp4 + s + t])/2, 
  (53*Log[s])/3 + 3*Log[t] - (53*Log[s + t])/3 - 3*Log[-pp4 + s + t], 
  (-95*Log[s])/9 + (7*Log[t])/3 + (187*Log[s + t])/18 - 
   (13*Log[-pp4 + s + t])/6, (-83*Log[s])/9 - (5*Log[t])/3 + 
   (163*Log[s + t])/18 + (11*Log[-pp4 + s + t])/6, 
  (-49*Log[s])/3 + Log[t] + (89*Log[s + t])/6 + Log[-pp4 + s + t]/2, 
  (5*Log[s])/3 - Log[t] - (13*Log[s + t])/6 + (3*Log[-pp4 + s + t])/2, 
  (8*Log[s])/9 + (8*Log[t])/3 - (11*Log[s + t])/9 - (7*Log[-pp4 + s + t])/3, 
  (-64*Log[s])/3 - 4*Log[t] + (70*Log[s + t])/3 + 2*Log[-pp4 + s + t], 
  (-140*Log[s])/9 - (8*Log[t])/3 + (143*Log[s + t])/9 + 
   (7*Log[-pp4 + s + t])/3, 9*Log[s] + Log[t] - 8*Log[s + t] - 
   2*Log[-pp4 + s + t], (-65*Log[s])/3 - 3*Log[t] + (62*Log[s + t])/3 + 
   4*Log[-pp4 + s + t], (-104*Log[s])/9 - (8*Log[t])/3 + (125*Log[s + t])/9 + 
   Log[-pp4 + s + t]/3, (-415*Log[s])/9 + (59*Log[t])/3 + 
   (113*Log[s + t])/18 + (121*Log[-pp4 + s + t])/6, 
  (-41*Log[s])/3 + 33*Log[t] - (239*Log[s + t])/6 + (41*Log[-pp4 + s + t])/2, 
  (149*Log[s])/27 + (209*Log[t])/9 - (1987*Log[s + t])/54 + 
   (145*Log[-pp4 + s + t])/18, (-106*Log[s])/9 - (10*Log[t])/3 + 
   (121*Log[s + t])/9 + (5*Log[-pp4 + s + t])/3, 
  (428*Log[s])/9 + (20*Log[t])/3 - (458*Log[s + t])/9 - 
   (10*Log[-pp4 + s + t])/3, -20*Log[s] - 4*Log[t] + 23*Log[s + t] + 
   Log[-pp4 + s + t], (262*Log[s])/9 + (22*Log[t])/3 - (295*Log[s + t])/9 - 
   (11*Log[-pp4 + s + t])/3, (302*Log[s])/9 + (26*Log[t])/3 - 
   (350*Log[s + t])/9 - (10*Log[-pp4 + s + t])/3, 
  (43*Log[s])/9 + Log[t]/3 - (49*Log[s + t])/9 + Log[-pp4 + s + t]/3, 
  (-70*Log[s])/9 + (2*Log[t])/3 + (67*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (244*Log[s])/9 + (16*Log[t])/3 - (277*Log[s + t])/9 - 
   (5*Log[-pp4 + s + t])/3, (-52*Log[s])/9 - (4*Log[t])/3 + 
   (125*Log[s + t])/18 + Log[-pp4 + s + t]/6, (-104*Log[s])/9 - (8*Log[t])/3 + 
   (125*Log[s + t])/9 + Log[-pp4 + s + t]/3, -2*Log[s] - 2*Log[t] + 
   4*Log[s + t], (-128*Log[s])/9 - (20*Log[t])/3 + (149*Log[s + t])/9 + 
   (13*Log[-pp4 + s + t])/3, (40*Log[s])/3 - 8*Log[t] - (28*Log[s + t])/3 + 
   4*Log[-pp4 + s + t], (8*Log[s])/9 + (8*Log[t])/3 - (29*Log[s + t])/9 - 
   Log[-pp4 + s + t]/3, (14*Log[s])/3 + 2*Log[t] - (17*Log[s + t])/3 - 
   Log[-pp4 + s + t], 0, (131*Log[s])/9 + (5*Log[t])/3 - (241*Log[s + t])/18 - 
   (17*Log[-pp4 + s + t])/6, (131*Log[s])/9 + (5*Log[t])/3 - 
   (241*Log[s + t])/18 - (17*Log[-pp4 + s + t])/6, 
  (-71*Log[s])/9 - (5*Log[t])/3 + (139*Log[s + t])/18 + 
   (11*Log[-pp4 + s + t])/6, (5*Log[s])/9 - Log[t]/3 - (7*Log[s + t])/18 + 
   Log[-pp4 + s + t]/6, (469*Log[s])/27 - (5*Log[t])/9 - (457*Log[s + t])/27 + 
   Log[-pp4 + s + t]/9, (23*Log[s])/9 + (11*Log[t])/3 - (133*Log[s + t])/18 + 
   (7*Log[-pp4 + s + t])/6, (-95*Log[s])/27 - (29*Log[t])/9 + 
   (205*Log[s + t])/54 + (53*Log[-pp4 + s + t])/18, 
  (-71*Log[s])/27 + (4*Log[t])/9 + (139*Log[s + t])/54 - 
   (7*Log[-pp4 + s + t])/18, (8*Log[s])/3 - 2*Log[t] - (7*Log[s + t])/6 + 
   Log[-pp4 + s + t]/2, (-217*Log[s])/27 + (41*Log[t])/9 + 
   (113*Log[s + t])/54 + (25*Log[-pp4 + s + t])/18, 
  (67*Log[s])/27 - (11*Log[t])/9 - (119*Log[s + t])/54 - 
   (37*Log[-pp4 + s + t])/18, (16*Log[s])/3 - 2*Log[t] - (7*Log[s + t])/3 - 
   Log[-pp4 + s + t], (44*Log[s])/3 - 4*Log[t] - (38*Log[s + t])/3 + 
   2*Log[-pp4 + s + t], (25*Log[s])/9 - (5*Log[t])/3 - (35*Log[s + t])/18 + 
   (5*Log[-pp4 + s + t])/6, (-14*Log[s])/3 - 2*Log[t] + (17*Log[s + t])/3 + 
   Log[-pp4 + s + t], (16*Log[s])/9 + (4*Log[t])/3 - (22*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/3, (11*Log[s])/9 + (5*Log[t])/3 - 
   (37*Log[s + t])/18 - (5*Log[-pp4 + s + t])/6, 
  (5*Log[s])/9 - Log[t]/3 - (7*Log[s + t])/18 + Log[-pp4 + s + t]/6, 
  (-20*Log[s])/9 + (4*Log[t])/3 + (14*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (-5*Log[s])/9 + Log[t]/3 + (7*Log[s + t])/18 - Log[-pp4 + s + t]/6, 
  (10*Log[s])/9 - (2*Log[t])/3 - (7*Log[s + t])/9 + Log[-pp4 + s + t]/3, 
  (5*Log[s])/9 - Log[t]/3 - (7*Log[s + t])/18 + Log[-pp4 + s + t]/6, 
  (10*Log[s])/9 - (2*Log[t])/3 - (7*Log[s + t])/9 + Log[-pp4 + s + t]/3, 
  -2*Log[s] - Log[t] + 4*Log[s + t] - Log[-pp4 + s + t], 
  (-5*Log[s])/3 + (5*Log[s + t])/3, (11*Log[s])/6 + (3*Log[t])/4 - 
   (31*Log[s + t])/12, (-20*Log[s])/9 + (4*Log[t])/3 - (4*Log[s + t])/9 + 
   (4*Log[-pp4 + s + t])/3, 2*Log[s] - 2*Log[s + t], 0, 
  (11*Log[s])/3 - Log[t] - (5*Log[s + t])/3 - Log[-pp4 + s + t], 
  2*Log[s] - 2*Log[s + t]}, {(-1504*Log[pp4])/9 + (1486*Log[s])/9 + 
   2*Log[-pp4 + s] + 12*Log[t] + (484*Log[-pp4 + t])/9 - (568*Log[s + t])/9 - 
   (8*Log[-pp4 + s + t])/3, (-1576*Log[pp4])/27 + (3269*Log[s])/54 + 
   (37*Log[-pp4 + s])/2 - (79*Log[t])/6 + (619*Log[-pp4 + t])/27 - 
   (451*Log[s + t])/27 - (247*Log[-pp4 + s + t])/18, 
  -36*Log[pp4] + 42*Log[s] - 6*Log[-pp4 + s] - 4*Log[t] + 16*Log[-pp4 + t] - 
   5*Log[s + t] - 7*Log[-pp4 + s + t], (850*Log[pp4])/9 - (805*Log[s])/9 - 
   5*Log[-pp4 + s] - 8*Log[t] - (280*Log[-pp4 + t])/9 + (346*Log[s + t])/9 + 
   (2*Log[-pp4 + s + t])/3, (712*Log[pp4])/9 - (730*Log[s])/9 + 
   2*Log[-pp4 + s] - 10*Log[t] - (214*Log[-pp4 + t])/9 + (262*Log[s + t])/9 + 
   (14*Log[-pp4 + s + t])/3, (-346*Log[pp4])/9 + (256*Log[s])/9 - 
   11*Log[-pp4 + s] - (15*Log[t])/2 + (191*Log[-pp4 + t])/18 + 
   (127*Log[s + t])/18 + (65*Log[-pp4 + s + t])/6, 
  (-506*Log[pp4])/9 + (967*Log[s])/18 + (5*Log[-pp4 + s])/2 + (27*Log[t])/2 + 
   (217*Log[-pp4 + t])/18 - (373*Log[s + t])/18 - (29*Log[-pp4 + s + t])/6, 
  (244*Log[pp4])/3 - (241*Log[s])/3 - Log[-pp4 + s] - 2*Log[t] - 
   (94*Log[-pp4 + t])/3 + (100*Log[s + t])/3, 56*Log[pp4] - 55*Log[s] - 
   Log[-pp4 + s] - 5*Log[t] - 19*Log[-pp4 + t] + 23*Log[s + t] + 
   Log[-pp4 + s + t], 0, (-388*Log[pp4])/9 + (406*Log[s])/9 - 2*Log[-pp4 + s] + 
   4*Log[t] + (124*Log[-pp4 + t])/9 - (136*Log[s + t])/9 - 
   (8*Log[-pp4 + s + t])/3, 0, (92*Log[pp4])/3 - (157*Log[s])/6 - 
   (11*Log[-pp4 + s])/2 - 5*Log[t] - (85*Log[-pp4 + t])/6 + (79*Log[s + t])/6 + 
   7*Log[-pp4 + s + t], (-4*Log[pp4])/27 + (233*Log[s])/54 - 
   (13*Log[-pp4 + s])/2 - (8*Log[t])/3 + (101*Log[-pp4 + t])/54 - 
   (215*Log[s + t])/54 + (64*Log[-pp4 + s + t])/9, 
  (-376*Log[pp4])/9 + (340*Log[s])/9 + 4*Log[-pp4 + s] + 5*Log[t] + 
   (121*Log[-pp4 + t])/9 - (169*Log[s + t])/9 + Log[-pp4 + s + t]/3, 
  (-488*Log[pp4])/9 + (479*Log[s])/9 + Log[-pp4 + s] + Log[t] + 
   (185*Log[-pp4 + t])/9 - (191*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (584*Log[pp4])/9 - (593*Log[s])/9 + Log[-pp4 + s] - (19*Log[t])/2 - 
   (337*Log[-pp4 + t])/18 + (439*Log[s + t])/18 + (23*Log[-pp4 + s + t])/6, 
  (-116*Log[pp4])/9 + (116*Log[s])/9 + 4*Log[t] + (20*Log[-pp4 + t])/9 - 
   (44*Log[s + t])/9 - (4*Log[-pp4 + s + t])/3, 
  (296*Log[pp4])/9 - (314*Log[s])/9 + 2*Log[-pp4 + s] - 6*Log[t] - 
   (74*Log[-pp4 + t])/9 + (98*Log[s + t])/9 + (10*Log[-pp4 + s + t])/3, 
  (16*Log[pp4])/3 - (19*Log[s])/3 + Log[-pp4 + s] + 2*Log[t] - 
   (10*Log[-pp4 + t])/3 + (4*Log[s + t])/3, (88*Log[pp4])/9 - (79*Log[s])/9 - 
   Log[-pp4 + s] - Log[t] - (31*Log[-pp4 + t])/9 + (43*Log[s + t])/9 - 
   Log[-pp4 + s + t]/3, (-5108*Log[pp4])/27 + (5549*Log[s])/27 + 
   5*Log[-pp4 + s] - (49*Log[t])/3 + (1997*Log[-pp4 + t])/27 - 
   (1643*Log[s + t])/27 - (163*Log[-pp4 + s + t])/9, 
  (-424*Log[pp4])/9 + (433*Log[s])/9 - Log[-pp4 + s] - 2*Log[t] + 
   (178*Log[-pp4 + t])/9 - (154*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (514*Log[pp4])/9 - (559*Log[s])/9 + 5*Log[-pp4 + s] - (196*Log[-pp4 + t])/9 + 
   (172*Log[s + t])/9 + (8*Log[-pp4 + s + t])/3, 
  (128*Log[pp4])/3 - (113*Log[s])/3 - 5*Log[-pp4 + s] - 4*Log[t] - 
   (44*Log[-pp4 + t])/3 + (56*Log[s + t])/3, (-2000*Log[pp4])/27 + 
   (1334*Log[s])/27 + 6*Log[-pp4 + s] - (22*Log[t])/3 + 
   (680*Log[-pp4 + t])/27 + (196*Log[s + t])/27 - (58*Log[-pp4 + s + t])/9, 
  (56*Log[pp4])/9 - (20*Log[s])/9 - 4*Log[-pp4 + s] - 2*Log[t] - 
   (14*Log[-pp4 + t])/9 + (38*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (1114*Log[pp4])/9 - (1114*Log[s])/9 - 11*Log[t] - (373*Log[-pp4 + t])/9 + 
   (439*Log[s + t])/9 + (11*Log[-pp4 + s + t])/3, 
  (-32*Log[pp4])/3 + (41*Log[s])/3 - 3*Log[-pp4 + s] - 3*Log[t] + 
   (17*Log[-pp4 + t])/3 - (5*Log[s + t])/3 - Log[-pp4 + s + t], 
  (538*Log[pp4])/9 - (538*Log[s])/9 - 3*Log[t] - (193*Log[-pp4 + t])/9 + 
   (205*Log[s + t])/9 + (5*Log[-pp4 + s + t])/3, 
  (518*Log[pp4])/9 - (1027*Log[s])/18 - Log[-pp4 + s]/2 - Log[t]/2 - 
   (403*Log[-pp4 + t])/18 + (397*Log[s + t])/18 + (5*Log[-pp4 + s + t])/6, 
  (410*Log[pp4])/27 - (338*Log[s])/27 + Log[-pp4 + s] - (25*Log[t])/6 - 
   (295*Log[-pp4 + t])/54 + (289*Log[s + t])/54 + (11*Log[-pp4 + s + t])/18, 
  (592*Log[pp4])/27 - (583*Log[s])/27 + 2*Log[-pp4 + s] + (25*Log[t])/6 - 
   (665*Log[-pp4 + t])/54 + (311*Log[s + t])/54 + Log[-pp4 + s + t]/18, 
  (136*Log[pp4])/27 - (235*Log[s])/27 + 5*Log[-pp4 + s] - Log[t]/3 - 
   (70*Log[-pp4 + t])/27 + (118*Log[s + t])/27 - (25*Log[-pp4 + s + t])/9, 
  (16*Log[pp4])/9 - (7*Log[s])/9 - Log[-pp4 + s] + Log[t] - 
   (13*Log[-pp4 + t])/9 + (7*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (-220*Log[pp4])/9 + (467*Log[s])/18 - (3*Log[-pp4 + s])/2 - Log[t]/2 + 
   (173*Log[-pp4 + t])/18 - (143*Log[s + t])/18 - (7*Log[-pp4 + s + t])/6, 
  (392*Log[pp4])/9 - (401*Log[s])/9 + Log[-pp4 + s] - (152*Log[-pp4 + t])/9 + 
   (140*Log[s + t])/9 + (4*Log[-pp4 + s + t])/3, 
  (-434*Log[pp4])/9 + (434*Log[s])/9 + Log[t] + (167*Log[-pp4 + t])/9 - 
   (173*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (508*Log[pp4])/9 - (499*Log[s])/9 - Log[-pp4 + s] - 3*Log[t] - 
   (181*Log[-pp4 + t])/9 + (193*Log[s + t])/9 + (5*Log[-pp4 + s + t])/3, 
  (1634*Log[pp4])/9 - (1697*Log[s])/9 + 7*Log[-pp4 + s] - 6*Log[t] - 
   (602*Log[-pp4 + t])/9 + (608*Log[s + t])/9 + (16*Log[-pp4 + s + t])/3, 
  -52*Log[pp4] + (109*Log[s])/2 - (5*Log[-pp4 + s])/2 + (15*Log[t])/2 + 
   (29*Log[-pp4 + t])/2 - (35*Log[s + t])/2 - (9*Log[-pp4 + s + t])/2, 
  (259*Log[pp4])/9 - (563*Log[s])/18 + (5*Log[-pp4 + s])/2 - (9*Log[t])/2 - 
   (143*Log[-pp4 + t])/18 + (185*Log[s + t])/18 + (13*Log[-pp4 + s + t])/6, 
  (-370*Log[pp4])/9 + (785*Log[s])/18 - (5*Log[-pp4 + s])/2 - (3*Log[t])/2 + 
   (311*Log[-pp4 + t])/18 - (281*Log[s + t])/18 - Log[-pp4 + s + t]/6, 
  (1586*Log[pp4])/27 - (1730*Log[s])/27 - 16*Log[-pp4 + s] + (43*Log[t])/3 - 
   (671*Log[-pp4 + t])/27 + (389*Log[s + t])/27 + (157*Log[-pp4 + s + t])/9, 
  (3976*Log[pp4])/27 - (4210*Log[s])/27 - 11*Log[-pp4 + s] + (85*Log[t])/6 - 
   (3113*Log[-pp4 + t])/54 + (2543*Log[s + t])/54 + (289*Log[-pp4 + s + t])/18, 
  (-442*Log[pp4])/9 + (911*Log[s])/18 + Log[-pp4 + s]/2 + (11*Log[t])/2 + 
   (347*Log[-pp4 + t])/18 - (317*Log[s + t])/18 - (55*Log[-pp4 + s + t])/6, 
  (350*Log[pp4])/9 - (637*Log[s])/18 + (11*Log[-pp4 + s])/2 - (17*Log[t])/2 - 
   (211*Log[-pp4 + t])/18 + (277*Log[s + t])/18 - (25*Log[-pp4 + s + t])/6, 
  (112*Log[pp4])/9 - (67*Log[s])/9 - 4*Log[-pp4 + s] - (3*Log[t])/2 - 
   (65*Log[-pp4 + t])/18 + (71*Log[s + t])/18 + Log[-pp4 + s + t]/6, 
  (2230*Log[pp4])/27 - (4955*Log[s])/54 - (31*Log[-pp4 + s])/2 + 
   (73*Log[t])/6 - (850*Log[-pp4 + t])/27 + (592*Log[s + t])/27 + 
   (397*Log[-pp4 + s + t])/18, (626*Log[pp4])/9 - (626*Log[s])/9 + 11*Log[t] - 
   (323*Log[-pp4 + t])/9 + (257*Log[s + t])/9 - (11*Log[-pp4 + s + t])/3, 
  (-172*Log[pp4])/3 + (335*Log[s])/6 + (3*Log[-pp4 + s])/2 - 7*Log[t] + 
   (85*Log[-pp4 + t])/3 - (73*Log[s + t])/3 + 3*Log[-pp4 + s + t], 
  -25*Log[pp4] + 26*Log[s] - Log[-pp4 + s] + Log[t]/2 + (19*Log[-pp4 + t])/2 - 
   (19*Log[s + t])/2 - Log[-pp4 + s + t]/2, 62*Log[pp4] - (129*Log[s])/2 + 
   (5*Log[-pp4 + s])/2 - (11*Log[t])/2 - (41*Log[-pp4 + t])/2 + 
   (47*Log[s + t])/2 + (5*Log[-pp4 + s + t])/2, 
  (-146*Log[pp4])/3 + (155*Log[s])/3 - 3*Log[-pp4 + s] + 6*Log[t] + 
   (44*Log[-pp4 + t])/3 - (53*Log[s + t])/3 - 3*Log[-pp4 + s + t], 
  (206*Log[pp4])/9 - (367*Log[s])/18 - (5*Log[-pp4 + s])/2 + (9*Log[t])/2 - 
   (229*Log[-pp4 + t])/18 + (187*Log[s + t])/18 - (13*Log[-pp4 + s + t])/6, 
  (230*Log[pp4])/9 - (505*Log[s])/18 + (5*Log[-pp4 + s])/2 - (7*Log[t])/2 - 
   (133*Log[-pp4 + t])/18 + (163*Log[s + t])/18 + (11*Log[-pp4 + s + t])/6, 
  (118*Log[pp4])/3 - (251*Log[s])/6 + (5*Log[-pp4 + s])/2 + Log[t]/2 - 
   (95*Log[-pp4 + t])/6 + (89*Log[s + t])/6 + Log[-pp4 + s + t]/2, 
  (-8*Log[pp4])/3 + (7*Log[s])/6 + (3*Log[-pp4 + s])/2 - (5*Log[t])/2 + 
   (19*Log[-pp4 + t])/6 - (13*Log[s + t])/6 + (3*Log[-pp4 + s + t])/2, 
  (-56*Log[pp4])/9 + (65*Log[s])/9 - Log[-pp4 + s] + 5*Log[t] - 
   (13*Log[-pp4 + t])/9 - (11*Log[s + t])/9 - (7*Log[-pp4 + s + t])/3, 
  (178*Log[pp4])/3 - (178*Log[s])/3 - 6*Log[t] - (58*Log[-pp4 + t])/3 + 
   (70*Log[s + t])/3 + 2*Log[-pp4 + s + t], (386*Log[pp4])/9 - (395*Log[s])/9 + 
   Log[-pp4 + s] - 5*Log[t] - (119*Log[-pp4 + t])/9 + (143*Log[s + t])/9 + 
   (7*Log[-pp4 + s + t])/3, -24*Log[pp4] + (51*Log[s])/2 - (3*Log[-pp4 + s])/2 + 
   3*Log[t] + 7*Log[-pp4 + t] - 8*Log[s + t] - 2*Log[-pp4 + s + t], 
  (176*Log[pp4])/3 - (367*Log[s])/6 + (5*Log[-pp4 + s])/2 - 7*Log[t] - 
   (53*Log[-pp4 + t])/3 + (62*Log[s + t])/3 + 4*Log[-pp4 + s + t], 
  (296*Log[pp4])/9 - (287*Log[s])/9 - Log[-pp4 + s] - 3*Log[t] - 
   (101*Log[-pp4 + t])/9 + (125*Log[s + t])/9 + Log[-pp4 + s + t]/3, 
  (826*Log[pp4])/9 - (700*Log[s])/9 - 3*Log[-pp4 + s] + (15*Log[t])/2 - 
   (575*Log[-pp4 + t])/18 + (113*Log[s + t])/18 + (43*Log[-pp4 + s + t])/6, 
  (-10*Log[pp4])/3 + (61*Log[s])/3 - 12*Log[-pp4 + s] + (57*Log[t])/2 + 
   (5*Log[-pp4 + t])/6 - (239*Log[s + t])/6 + (11*Log[-pp4 + s + t])/2, 
  (-1016*Log[pp4])/27 + (1052*Log[s])/27 - 7*Log[-pp4 + s] + (79*Log[t])/6 + 
   (733*Log[-pp4 + t])/54 - (1987*Log[s + t])/54 + (283*Log[-pp4 + s + t])/18, 
  (310*Log[pp4])/9 - (310*Log[s])/9 - 5*Log[t] - (91*Log[-pp4 + t])/9 + 
   (121*Log[s + t])/9 + (5*Log[-pp4 + s + t])/3, 
  (-1160*Log[pp4])/9 + (1160*Log[s])/9 + 10*Log[t] + (398*Log[-pp4 + t])/9 - 
   (458*Log[s + t])/9 - (10*Log[-pp4 + s + t])/3, 
  56*Log[pp4] - 55*Log[s] - Log[-pp4 + s] - 5*Log[t] - 19*Log[-pp4 + t] + 
   23*Log[s + t] + Log[-pp4 + s + t], (-754*Log[pp4])/9 + (754*Log[s])/9 + 
   11*Log[t] + (229*Log[-pp4 + t])/9 - (295*Log[s + t])/9 - 
   (11*Log[-pp4 + s + t])/3, (-872*Log[pp4])/9 + (863*Log[s])/9 + 
   Log[-pp4 + s] + 12*Log[t] + (272*Log[-pp4 + t])/9 - (350*Log[s + t])/9 - 
   (10*Log[-pp4 + s + t])/3, (-112*Log[pp4])/9 + (215*Log[s])/18 + 
   Log[-pp4 + s]/2 + (46*Log[-pp4 + t])/9 - (49*Log[s + t])/9 + 
   Log[-pp4 + s + t]/3, (166*Log[pp4])/9 - (166*Log[s])/9 + Log[t] - 
   (73*Log[-pp4 + t])/9 + (67*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (-682*Log[pp4])/9 + (673*Log[s])/9 + Log[-pp4 + s] + 7*Log[t] + 
   (229*Log[-pp4 + t])/9 - (277*Log[s + t])/9 - (5*Log[-pp4 + s + t])/3, 
  (148*Log[pp4])/9 - (287*Log[s])/18 - Log[-pp4 + s]/2 - (3*Log[t])/2 - 
   (101*Log[-pp4 + t])/18 + (125*Log[s + t])/18 + Log[-pp4 + s + t]/6, 
  (296*Log[pp4])/9 - (287*Log[s])/9 - Log[-pp4 + s] - 3*Log[t] - 
   (101*Log[-pp4 + t])/9 + (125*Log[s + t])/9 + Log[-pp4 + s + t]/3, 
  8*Log[pp4] - 7*Log[s] - Log[-pp4 + s] - 2*Log[t] - 2*Log[-pp4 + t] + 
   4*Log[s + t], (410*Log[pp4])/9 - (419*Log[s])/9 + Log[-pp4 + s] - 
   11*Log[t] - (89*Log[-pp4 + t])/9 + (149*Log[s + t])/9 + 
   (13*Log[-pp4 + s + t])/3, (-64*Log[pp4])/3 + (64*Log[s])/3 - 12*Log[t] + 
   (52*Log[-pp4 + t])/3 - (28*Log[s + t])/3 + 4*Log[-pp4 + s + t], 
  (-56*Log[pp4])/9 + (47*Log[s])/9 + Log[-pp4 + s] + 3*Log[t] + 
   (5*Log[-pp4 + t])/9 - (29*Log[s + t])/9 - Log[-pp4 + s + t]/3, 
  (-44*Log[pp4])/3 + (44*Log[s])/3 + 3*Log[t] + (11*Log[-pp4 + t])/3 - 
   (17*Log[s + t])/3 - Log[-pp4 + s + t], 0, (-350*Log[pp4])/9 + 
   (368*Log[s])/9 - 2*Log[-pp4 + s] + (9*Log[t])/2 + (211*Log[-pp4 + t])/18 - 
   (241*Log[s + t])/18 - (17*Log[-pp4 + s + t])/6, 
  (-350*Log[pp4])/9 + (368*Log[s])/9 - 2*Log[-pp4 + s] + (9*Log[t])/2 + 
   (211*Log[-pp4 + t])/18 - (241*Log[s + t])/18 - (17*Log[-pp4 + s + t])/6, 
  (200*Log[pp4])/9 - (209*Log[s])/9 + Log[-pp4 + s] - (7*Log[t])/2 - 
   (109*Log[-pp4 + t])/18 + (139*Log[s + t])/18 + (11*Log[-pp4 + s + t])/6, 
  (-8*Log[pp4])/9 + (8*Log[s])/9 - Log[t]/2 + (13*Log[-pp4 + t])/18 - 
   (7*Log[s + t])/18 + Log[-pp4 + s + t]/6, (-1096*Log[pp4])/27 + 
   (2093*Log[s])/54 - (3*Log[-pp4 + s])/2 - Log[t]/6 + (499*Log[-pp4 + t])/27 - 
   (457*Log[s + t])/27 + (35*Log[-pp4 + s + t])/18, 
  (-62*Log[pp4])/9 + (80*Log[s])/9 - 5*Log[-pp4 + s] + (9*Log[t])/2 + 
   (67*Log[-pp4 + t])/18 - (133*Log[s + t])/18 + (13*Log[-pp4 + s + t])/6, 
  (314*Log[pp4])/27 - (242*Log[s])/27 - 3*Log[-pp4 + s] + (23*Log[t])/6 - 
   (139*Log[-pp4 + t])/54 + (205*Log[s + t])/54 - (85*Log[-pp4 + s + t])/18, 
  (200*Log[pp4])/27 - (263*Log[s])/27 - (13*Log[t])/6 - 
   (109*Log[-pp4 + t])/54 + (139*Log[s + t])/54 + (71*Log[-pp4 + s + t])/18, 
  (-20*Log[pp4])/3 + (37*Log[s])/6 + (3*Log[-pp4 + s])/2 + 9*Log[t] + 
   (13*Log[-pp4 + t])/6 - (7*Log[s + t])/6 - 11*Log[-pp4 + s + t], 
  (520*Log[pp4])/27 - (457*Log[s])/27 - 8*Log[-pp4 + s] + (7*Log[t])/6 - 
   (359*Log[-pp4 + t])/54 + (113*Log[s + t])/54 + (163*Log[-pp4 + s + t])/18, 
  (-334*Log[pp4])/27 + (298*Log[s])/27 + 5*Log[-pp4 + s] - (13*Log[t])/6 + 
   (185*Log[-pp4 + t])/54 - (119*Log[s + t])/54 - (49*Log[-pp4 + s + t])/18, 
  (-40*Log[pp4])/3 + (31*Log[s])/3 + 4*Log[-pp4 + s] - 3*Log[t] + 
   (13*Log[-pp4 + t])/3 - (7*Log[s + t])/3 - 3*Log[-pp4 + s + t], 
  (-92*Log[pp4])/3 + (92*Log[s])/3 - 6*Log[t] + (50*Log[-pp4 + t])/3 - 
   (38*Log[s + t])/3 + 2*Log[-pp4 + s + t], (-40*Log[pp4])/9 + (40*Log[s])/9 - 
   (5*Log[t])/2 + (65*Log[-pp4 + t])/18 - (35*Log[s + t])/18 + 
   (5*Log[-pp4 + s + t])/6, (44*Log[pp4])/3 - (44*Log[s])/3 - 3*Log[t] - 
   (11*Log[-pp4 + t])/3 + (17*Log[s + t])/3 + Log[-pp4 + s + t], 
  (-58*Log[pp4])/9 + (58*Log[s])/9 + 2*Log[t] + (10*Log[-pp4 + t])/9 - 
   (22*Log[s + t])/9 - (2*Log[-pp4 + s + t])/3, 
  (-50*Log[pp4])/9 + (50*Log[s])/9 + (5*Log[t])/2 + (7*Log[-pp4 + t])/18 - 
   (37*Log[s + t])/18 - (5*Log[-pp4 + s + t])/6, 
  (-8*Log[pp4])/9 + (8*Log[s])/9 - Log[t]/2 + (13*Log[-pp4 + t])/18 - 
   (7*Log[s + t])/18 + Log[-pp4 + s + t]/6, (32*Log[pp4])/9 - (32*Log[s])/9 + 
   2*Log[t] - (26*Log[-pp4 + t])/9 + (14*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/3, (8*Log[pp4])/9 - (8*Log[s])/9 + Log[t]/2 - 
   (13*Log[-pp4 + t])/18 + (7*Log[s + t])/18 - Log[-pp4 + s + t]/6, 
  (-16*Log[pp4])/9 + (16*Log[s])/9 - Log[t] + (13*Log[-pp4 + t])/9 - 
   (7*Log[s + t])/9 + Log[-pp4 + s + t]/3, (-8*Log[pp4])/9 + (8*Log[s])/9 - 
   Log[t]/2 + (13*Log[-pp4 + t])/18 - (7*Log[s + t])/18 + Log[-pp4 + s + t]/6, 
  (-16*Log[pp4])/9 + (16*Log[s])/9 - Log[t] + (13*Log[-pp4 + t])/9 - 
   (7*Log[s + t])/9 + Log[-pp4 + s + t]/3, 8*Log[pp4] - 7*Log[s] - 
   Log[-pp4 + s] - 4*Log[-pp4 + t] + 4*Log[s + t], 
  (20*Log[pp4])/3 - (17*Log[s])/3 - Log[-pp4 + s] - (8*Log[-pp4 + t])/3 + 
   (5*Log[s + t])/3 + Log[-pp4 + s + t], (-16*Log[pp4])/3 + (29*Log[s])/6 + 
   Log[-pp4 + s]/2 + (3*Log[t])/4 + (19*Log[-pp4 + t])/12 - 
   (31*Log[s + t])/12 + Log[-pp4 + s + t]/4, (32*Log[pp4])/9 - (32*Log[s])/9 - 
   (8*Log[-pp4 + t])/9 - (4*Log[s + t])/9 + (4*Log[-pp4 + s + t])/3, 
  -4*Log[pp4] + 4*Log[s] + 2*Log[-pp4 + t] - 2*Log[s + t], 
  Log[pp4]/4 - Log[s]/4, (-20*Log[pp4])/3 + (20*Log[s])/3 + 
   (8*Log[-pp4 + t])/3 - (5*Log[s + t])/3 - Log[-pp4 + s + t], 
  -5*Log[pp4] + 5*Log[s] + 2*Log[-pp4 + t] - 2*Log[s + t]}, 
 {(-68*Log[pp4])/3 - (10*Log[s])/3 + 2*Log[-pp4 + s] - (26*Log[-pp4 + t])/3 + 
   (98*Log[-pp4 + s + t])/3, (-13*Log[pp4])/2 - (229*Log[s])/36 - 
   (8*Log[-pp4 + s])/9 + (16*Log[t])/3 + (28*Log[-pp4 + t])/9 + 
   (191*Log[-pp4 + s + t])/36, 10*Log[pp4] - (169*Log[s])/4 - 15*Log[-pp4 + s] + 
   (131*Log[t])/4 + (5*Log[-pp4 + t])/2 + 12*Log[-pp4 + s + t], 
  24*Log[pp4] - (127*Log[s])/6 - (4*Log[-pp4 + s])/3 + (33*Log[t])/2 + 
   (14*Log[-pp4 + t])/3 - (68*Log[-pp4 + s + t])/3, 
  (34*Log[pp4])/3 + (64*Log[s])/3 + (13*Log[-pp4 + s])/3 - 13*Log[t] - 
   Log[-pp4 + t]/3 - (71*Log[-pp4 + s + t])/3, 
  (67*Log[pp4])/6 - (67*Log[s])/12 - (4*Log[-pp4 + s])/3 + 4*Log[t] - 
   (47*Log[-pp4 + t])/12 - (13*Log[-pp4 + s + t])/3, 
  (-79*Log[pp4])/3 + (107*Log[s])/6 - 7*Log[-pp4 + s] - (49*Log[t])/4 - 
   (7*Log[-pp4 + t])/12 + (85*Log[-pp4 + s + t])/3, 
  13*Log[pp4] + (23*Log[s])/2 + 7*Log[-pp4 + s] - (15*Log[t])/2 - 
   Log[-pp4 + t] - 23*Log[-pp4 + s + t], (31*Log[pp4])/3 + 6*Log[s] + 
   (17*Log[-pp4 + s])/3 - (7*Log[t])/2 - (3*Log[-pp4 + t])/2 - 
   17*Log[-pp4 + s + t], 2*Log[pp4] + Log[-pp4 + s] - 3*Log[-pp4 + s + t], 
  (-8*Log[pp4])/3 - (25*Log[s])/3 + 5*Log[t] - (2*Log[-pp4 + t])/3 + 
   (20*Log[-pp4 + s + t])/3, 0, 9*Log[pp4] + 3*Log[-pp4 + s] - Log[-pp4 + t]/4 - 
   (47*Log[-pp4 + s + t])/4, (4*Log[pp4])/3 - (31*Log[s])/9 + Log[-pp4 + s]/9 + 
   (7*Log[t])/3 - (47*Log[-pp4 + t])/36 + (35*Log[-pp4 + s + t])/36, 
  -16*Log[pp4] + (8*Log[s])/3 - (32*Log[-pp4 + s])/3 - (3*Log[t])/2 + 
   (11*Log[-pp4 + t])/6 + (71*Log[-pp4 + s + t])/3, 
  -11*Log[pp4] + (5*Log[s])/6 - (13*Log[-pp4 + s])/3 - (5*Log[-pp4 + t])/6 + 
   (46*Log[-pp4 + s + t])/3, 10*Log[pp4] + (101*Log[s])/12 + 
   (7*Log[-pp4 + s])/3 - (9*Log[t])/2 - (11*Log[-pp4 + t])/12 - 
   (46*Log[-pp4 + s + t])/3, (-8*Log[pp4])/3 - (2*Log[s])/3 - 
   (5*Log[-pp4 + s])/3 + (2*Log[-pp4 + t])/3 + (13*Log[-pp4 + s + t])/3, 
  Log[pp4]/3 + (17*Log[s])/3 - Log[-pp4 + s] - 3*Log[t] + Log[-pp4 + t]/3 - 
   (7*Log[-pp4 + s + t])/3, (-5*Log[pp4])/3 + Log[s]/2 - (7*Log[-pp4 + s])/3 - 
   Log[t]/2 + Log[-pp4 + t] + 3*Log[-pp4 + s + t], 
  5*Log[pp4] - (2*Log[s])/3 + (8*Log[-pp4 + s])/3 + Log[t]/2 - 
   (5*Log[-pp4 + t])/6 - (20*Log[-pp4 + s + t])/3, 
  (52*Log[pp4])/3 - (1441*Log[s])/18 + (2*Log[-pp4 + s])/9 + (164*Log[t])/3 + 
   (37*Log[-pp4 + t])/18 + (52*Log[-pp4 + s + t])/9, 
  (-13*Log[pp4])/3 - (13*Log[s])/3 - (7*Log[-pp4 + s])/3 + 3*Log[t] - 
   (5*Log[-pp4 + t])/3 + (29*Log[-pp4 + s + t])/3, 
  -5*Log[pp4] + (67*Log[s])/3 - (7*Log[-pp4 + s])/3 - 15*Log[t] + 
   (5*Log[-pp4 + t])/3 - (5*Log[-pp4 + s + t])/3, 
  (58*Log[pp4])/3 - 7*Log[s] + (17*Log[-pp4 + s])/3 + 5*Log[t] - 
   2*Log[-pp4 + t] - 21*Log[-pp4 + s + t], -8*Log[pp4] + (70*Log[s])/9 - 
   (106*Log[-pp4 + s])/9 - (13*Log[t])/3 - (16*Log[-pp4 + t])/9 + 
   (163*Log[-pp4 + s + t])/9, (34*Log[pp4])/3 - (22*Log[s])/3 + 
   4*Log[-pp4 + s] + 5*Log[t] - (5*Log[-pp4 + t])/3 - (34*Log[-pp4 + s + t])/3, 
  (59*Log[pp4])/3 + (101*Log[s])/6 + 8*Log[-pp4 + s] - 10*Log[t] - 
   (11*Log[-pp4 + t])/6 - (98*Log[-pp4 + s + t])/3, 
  5*Log[pp4] - 2*Log[s] + 6*Log[-pp4 + s] + (3*Log[t])/2 - (5*Log[-pp4 + t])/2 - 
   8*Log[-pp4 + s + t], (28*Log[pp4])/3 + (13*Log[s])/3 + (4*Log[-pp4 + s])/3 - 
   (5*Log[t])/2 + Log[-pp4 + t]/6 - (38*Log[-pp4 + s + t])/3, 
  9*Log[pp4] + (11*Log[s])/12 + Log[-pp4 + s]/3 - Log[t]/2 + 
   (7*Log[-pp4 + t])/12 - (31*Log[-pp4 + s + t])/3, 
  (47*Log[pp4])/6 - (25*Log[s])/36 + (64*Log[-pp4 + s])/9 + Log[t]/3 - 
   (65*Log[-pp4 + t])/36 - (115*Log[-pp4 + s + t])/9, 
  (-3*Log[pp4])/2 + (109*Log[s])/36 - (16*Log[-pp4 + s])/9 - (7*Log[t])/3 + 
   (89*Log[-pp4 + t])/36 + Log[-pp4 + s + t]/9, -Log[pp4]/3 + (65*Log[s])/18 + 
   (2*Log[-pp4 + s])/9 - (7*Log[t])/3 + (8*Log[-pp4 + t])/9 - 
   (37*Log[-pp4 + s + t])/18, -Log[s]/6 + (8*Log[-pp4 + s])/3 + 
   Log[-pp4 + t]/6 - (8*Log[-pp4 + s + t])/3, -Log[pp4]/3 - (55*Log[s])/12 + 
   (5*Log[-pp4 + s])/3 + 3*Log[t] - (17*Log[-pp4 + t])/12 + 
   (5*Log[-pp4 + s + t])/3, (13*Log[pp4])/3 + (14*Log[s])/3 - 3*Log[t] + 
   (4*Log[-pp4 + t])/3 - (22*Log[-pp4 + s + t])/3, 
  (-17*Log[pp4])/3 - (19*Log[s])/6 - (11*Log[-pp4 + s])/3 + 2*Log[t] + 
   Log[-pp4 + t]/6 + (31*Log[-pp4 + s + t])/3, 12*Log[pp4] + (7*Log[s])/3 + 
   (14*Log[-pp4 + s])/3 - (5*Log[t])/2 + (13*Log[-pp4 + t])/6 - 
   (56*Log[-pp4 + s + t])/3, (-16*Log[pp4])/3 + (457*Log[s])/6 + 
   (29*Log[-pp4 + s])/3 - (101*Log[t])/2 + Log[-pp4 + t]/3 - 
   (91*Log[-pp4 + s + t])/3, -10*Log[pp4] - (43*Log[s])/4 - 4*Log[-pp4 + s] + 
   6*Log[t] - (5*Log[-pp4 + t])/4 + 20*Log[-pp4 + s + t], 
  (-7*Log[pp4])/3 + (163*Log[s])/12 + 2*Log[-pp4 + s] - 9*Log[t] - 
   (19*Log[-pp4 + t])/12 - (8*Log[-pp4 + s + t])/3, 
  (23*Log[pp4])/3 - (295*Log[s])/12 - (7*Log[-pp4 + s])/3 + 17*Log[t] + 
   (7*Log[-pp4 + t])/12 + (5*Log[-pp4 + s + t])/3, 
  (19*Log[pp4])/3 + (103*Log[s])/18 - (23*Log[-pp4 + s])/9 - (14*Log[t])/3 - 
   (49*Log[-pp4 + t])/18 - (19*Log[-pp4 + s + t])/9, 
  (-9*Log[pp4])/2 + (2053*Log[s])/36 + (83*Log[-pp4 + s])/9 - (118*Log[t])/3 - 
   (199*Log[-pp4 + t])/36 - (152*Log[-pp4 + s + t])/9, 
  3*Log[pp4] - (301*Log[s])/12 - (11*Log[-pp4 + s])/3 + 17*Log[t] + 
   (19*Log[-pp4 + t])/12 + (43*Log[-pp4 + s + t])/6, 
  (-2*Log[pp4])/3 + (149*Log[s])/12 + 3*Log[-pp4 + s] - 8*Log[t] + 
   Log[-pp4 + t]/12 - (41*Log[-pp4 + s + t])/6, 
  (11*Log[pp4])/6 - (5*Log[s])/12 + Log[-pp4 + s]/3 + Log[t]/2 + 
   (5*Log[-pp4 + t])/12 - (8*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/6 + (865*Log[s])/36 + (26*Log[-pp4 + s])/9 - (101*Log[t])/6 - 
   (77*Log[-pp4 + t])/18 - (239*Log[-pp4 + s + t])/36, 
  (-5*Log[pp4])/3 + (115*Log[s])/6 - 5*Log[-pp4 + s] - 14*Log[t] + 
   (11*Log[-pp4 + t])/6 - Log[-pp4 + s + t]/3, -2*Log[pp4] - 14*Log[s] + 
   Log[-pp4 + s] + 12*Log[t] - Log[-pp4 + t] + 4*Log[-pp4 + s + t], 
  -10*Log[s] - (5*Log[-pp4 + s])/2 + (27*Log[t])/4 + Log[-pp4 + t]/4 + 
   (11*Log[-pp4 + s + t])/2, (4*Log[pp4])/3 + (67*Log[s])/4 + 
   (14*Log[-pp4 + s])/3 - 11*Log[t] - (7*Log[-pp4 + t])/4 - 
   10*Log[-pp4 + s + t], (7*Log[pp4])/3 - (99*Log[s])/4 - (13*Log[-pp4 + s])/3 + 
   (65*Log[t])/4 + (3*Log[-pp4 + t])/2 + 9*Log[-pp4 + s + t], 
  (11*Log[pp4])/3 - (19*Log[s])/12 - Log[-pp4 + s]/3 + Log[t] + 
   (19*Log[-pp4 + t])/12 - (13*Log[-pp4 + s + t])/3, 
  (-7*Log[pp4])/3 + (161*Log[s])/12 + (8*Log[-pp4 + s])/3 - 9*Log[t] - 
   (17*Log[-pp4 + t])/12 - (10*Log[-pp4 + s + t])/3, 
  (-19*Log[pp4])/3 + (99*Log[s])/4 + (4*Log[-pp4 + s])/3 - 17*Log[t] - 
   (3*Log[-pp4 + t])/4 - 2*Log[-pp4 + s + t], (4*Log[pp4])/3 + Log[s]/4 + 
   (2*Log[-pp4 + s])/3 - Log[-pp4 + t]/4 - 2*Log[-pp4 + s + t], 
  (-13*Log[pp4])/3 - (59*Log[s])/3 + 8*Log[-pp4 + s] + (25*Log[t])/2 + 
   Log[-pp4 + t]/6 + (10*Log[-pp4 + s + t])/3, 9*Log[pp4] + 10*Log[s] + 
   5*Log[-pp4 + s] - 6*Log[t] - Log[-pp4 + t] - 17*Log[-pp4 + s + t], 
  (16*Log[pp4])/3 + (32*Log[s])/3 + 3*Log[-pp4 + s] - (13*Log[t])/2 - 
   Log[-pp4 + t]/6 - (37*Log[-pp4 + s + t])/3, (-5*Log[pp4])/3 - (37*Log[s])/4 - 
   Log[-pp4 + s]/3 + (23*Log[t])/4 - Log[-pp4 + t]/2 + 6*Log[-pp4 + s + t], 
  (16*Log[pp4])/3 + (67*Log[s])/4 + (8*Log[-pp4 + s])/3 - (41*Log[t])/4 + 
   Log[-pp4 + t]/2 - 15*Log[-pp4 + s + t], (22*Log[pp4])/3 + (8*Log[s])/3 + 
   3*Log[-pp4 + s] - (3*Log[t])/2 - (7*Log[-pp4 + t])/6 - 
   (31*Log[-pp4 + s + t])/3, -Log[pp4]/2 + (67*Log[s])/12 + 
   (20*Log[-pp4 + s])/3 - 4*Log[t] + (47*Log[-pp4 + t])/12 - 
   (35*Log[-pp4 + s + t])/3, (-125*Log[pp4])/6 - (23*Log[s])/4 - 
   (14*Log[-pp4 + s])/3 + (5*Log[t])/2 + (27*Log[-pp4 + t])/4 + 
   22*Log[-pp4 + s + t], (-29*Log[pp4])/2 - (329*Log[s])/36 - 
   (55*Log[-pp4 + s])/9 + (14*Log[t])/3 + (59*Log[-pp4 + t])/36 + 
   (211*Log[-pp4 + s + t])/9, (23*Log[pp4])/3 - (13*Log[s])/6 + 
   4*Log[-pp4 + s] + 2*Log[t] - (5*Log[-pp4 + t])/6 - (32*Log[-pp4 + s + t])/3, 
  (-76*Log[pp4])/3 - (23*Log[s])/3 - 10*Log[-pp4 + s] + 4*Log[t] + 
   (5*Log[-pp4 + t])/3 + (112*Log[-pp4 + s + t])/3, 
  (29*Log[pp4])/3 + 6*Log[s] + (16*Log[-pp4 + s])/3 - (7*Log[t])/2 - 
   (3*Log[-pp4 + t])/2 - 16*Log[-pp4 + s + t], 
  (-44*Log[pp4])/3 - (83*Log[s])/6 - 8*Log[-pp4 + s] + 8*Log[t] + 
   (11*Log[-pp4 + t])/6 + (80*Log[-pp4 + s + t])/3, 
  (-55*Log[pp4])/3 - (79*Log[s])/6 - 9*Log[-pp4 + s] + (15*Log[t])/2 + 
   (8*Log[-pp4 + t])/3 + (91*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 + (23*Log[s])/12 - Log[-pp4 + s] - (5*Log[t])/4 + 
   Log[-pp4 + t]/3 + (2*Log[-pp4 + s + t])/3, Log[pp4]/3 + (17*Log[s])/6 + 
   (4*Log[-pp4 + s])/3 - 2*Log[t] + Log[-pp4 + t]/6 - (8*Log[-pp4 + s + t])/3, 
  (-38*Log[pp4])/3 - (28*Log[s])/3 - 7*Log[-pp4 + s] + (11*Log[t])/2 + 
   (11*Log[-pp4 + t])/6 + (65*Log[-pp4 + s + t])/3, 
  (8*Log[pp4])/3 + (4*Log[s])/3 + Log[-pp4 + s] - (3*Log[t])/4 - 
   (7*Log[-pp4 + t])/12 - (11*Log[-pp4 + s + t])/3, 
  (22*Log[pp4])/3 + (8*Log[s])/3 + 3*Log[-pp4 + s] - (3*Log[t])/2 - 
   (7*Log[-pp4 + t])/6 - (31*Log[-pp4 + s + t])/3, 
  5*Log[pp4] + (11*Log[s])/2 - 5*Log[-pp4 + s] + Log[t]/2 - Log[-pp4 + t] - 
   6*Log[s + t] + Log[-pp4 + s + t], (31*Log[pp4])/3 + (35*Log[s])/3 + 
   8*Log[-pp4 + s] - (11*Log[t])/2 - (7*Log[-pp4 + t])/6 - 
   (70*Log[-pp4 + s + t])/3, Log[pp4] + 5*Log[s] - 2*Log[-pp4 + t] - 
   4*Log[-pp4 + s + t], -5*Log[pp4] + Log[s]/3 - (4*Log[-pp4 + s])/3 - 
   Log[t]/2 + (7*Log[-pp4 + t])/6 + (16*Log[-pp4 + s + t])/3, 
  (-13*Log[pp4])/3 - (7*Log[s])/2 - (5*Log[-pp4 + s])/3 + 2*Log[t] + 
   Log[-pp4 + t]/2 + 7*Log[-pp4 + s + t], (-8*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + 
   4*Log[-pp4 + s + t], (-8*Log[pp4])/3 - (137*Log[s])/12 - 
   (5*Log[-pp4 + s])/3 + 7*Log[t] - (7*Log[-pp4 + t])/12 + 
   (28*Log[-pp4 + s + t])/3, -2*Log[pp4] - (137*Log[s])/12 - 
   (4*Log[-pp4 + s])/3 + 7*Log[t] - (7*Log[-pp4 + t])/12 + 
   (25*Log[-pp4 + s + t])/3, (5*Log[pp4])/2 + (71*Log[s])/12 + 
   (4*Log[-pp4 + s])/3 - (7*Log[t])/2 + Log[-pp4 + t]/12 - 
   (19*Log[-pp4 + s + t])/3, -Log[pp4] + Log[s]/12 - Log[-pp4 + s]/3 - 
   Log[-pp4 + t]/12 + (4*Log[-pp4 + s + t])/3, 
  (-53*Log[pp4])/6 + (71*Log[s])/36 + Log[-pp4 + s]/9 - Log[t]/6 + 
   (25*Log[-pp4 + t])/9 + (149*Log[-pp4 + s + t])/36, 
  (-11*Log[pp4])/2 - (35*Log[s])/12 - (4*Log[-pp4 + s])/3 + 2*Log[t] + 
   (41*Log[-pp4 + t])/12 + (13*Log[-pp4 + s + t])/3, 
  (35*Log[pp4])/6 + (59*Log[s])/36 + (16*Log[-pp4 + s])/9 - (2*Log[t])/3 - 
   (149*Log[-pp4 + t])/36 - (40*Log[-pp4 + s + t])/9, 
  (11*Log[pp4])/6 + (35*Log[s])/36 + (4*Log[-pp4 + s])/9 - (2*Log[t])/3 - 
   (35*Log[-pp4 + t])/36 - (29*Log[-pp4 + s + t])/18, 
  (-5*Log[pp4])/3 - Log[-pp4 + s]/3 + Log[-pp4 + t]/4 + (7*Log[-pp4 + s + t])/4, 
  (19*Log[pp4])/6 - (71*Log[s])/36 - (4*Log[-pp4 + s])/9 + (7*Log[t])/6 - 
   (37*Log[-pp4 + t])/36 - (8*Log[-pp4 + s + t])/9, 
  (-19*Log[pp4])/6 + (59*Log[s])/36 - (2*Log[-pp4 + s])/9 - (7*Log[t])/6 + 
   (31*Log[-pp4 + t])/36 + (37*Log[-pp4 + s + t])/18, 
  -2*Log[pp4] + Log[-pp4 + t]/2 + (3*Log[-pp4 + s + t])/2, 
  (-7*Log[pp4])/3 - 5*Log[s] + (10*Log[-pp4 + s])/3 + 3*Log[t] - Log[-pp4 + t] - 
   Log[-pp4 + s + t], Log[pp4]/3 + (5*Log[s])/12 + 2*Log[-pp4 + s] - 
   (5*Log[-pp4 + t])/12 - (7*Log[-pp4 + s + t])/3, 
  (13*Log[pp4])/3 + (7*Log[s])/2 + (5*Log[-pp4 + s])/3 - 2*Log[t] - 
   Log[-pp4 + t]/2 - 7*Log[-pp4 + s + t], -2*Log[pp4] - Log[s]/3 - 
   (2*Log[-pp4 + s])/3 + Log[-pp4 + t]/3 + (8*Log[-pp4 + s + t])/3, 
  (-7*Log[pp4])/3 - (5*Log[s])/12 - Log[-pp4 + s] + (5*Log[-pp4 + t])/12 + 
   (10*Log[-pp4 + s + t])/3, -Log[pp4]/3 + Log[s]/12 - Log[-pp4 + t]/12 + 
   Log[-pp4 + s + t]/3, -Log[s]/3 - (2*Log[-pp4 + s])/3 + Log[-pp4 + t]/3 + 
   (2*Log[-pp4 + s + t])/3, -Log[pp4] - Log[s]/12 - (2*Log[-pp4 + s])/3 + 
   Log[-pp4 + t]/12 + (5*Log[-pp4 + s + t])/3, Log[s]/6 + Log[-pp4 + s]/3 - 
   Log[-pp4 + t]/6 - Log[-pp4 + s + t]/3, Log[pp4]/3 + Log[s]/12 + 
   Log[-pp4 + s]/3 - Log[-pp4 + t]/12 - (2*Log[-pp4 + s + t])/3, 
  Log[s]/6 + Log[-pp4 + s]/3 - Log[-pp4 + t]/6 - Log[-pp4 + s + t]/3, 
  (8*Log[pp4])/3 + Log[s]/2 + (4*Log[-pp4 + s])/3 - Log[-pp4 + t]/2 - 
   4*Log[-pp4 + s + t], (8*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - 
   4*Log[-pp4 + s + t], (-4*Log[pp4])/3 - Log[s]/8 - (2*Log[-pp4 + s])/3 + 
   Log[-pp4 + t]/8 + 2*Log[-pp4 + s + t], -Log[s]/3 + Log[-pp4 + t]/3, 
  -Log[pp4] + Log[-pp4 + t], -Log[pp4]/4 + Log[-pp4 + t]/4, 0, 0}, 
 {(-8*Log[pp4])/3 - 12*Log[t] + 32*Log[-pp4 + t] - (52*Log[-pp4 + s + t])/3, 
  (-29*Log[pp4])/9 - Log[t]/6 + (20*Log[-pp4 + t])/9 + (7*Log[-pp4 + s + t])/6, 
  -6*Log[pp4] - 7*Log[t] + 16*Log[-pp4 + t] - 3*Log[-pp4 + s + t], 
  (-10*Log[pp4])/3 - (26*Log[-pp4 + t])/3 + 12*Log[-pp4 + s + t], 
  (-16*Log[pp4])/3 + 8*Log[t] - (37*Log[-pp4 + t])/3 + (29*Log[-pp4 + s + t])/3, 
  (-11*Log[pp4])/3 - (7*Log[t])/2 + (22*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/6, 
  (23*Log[pp4])/3 + 3*Log[t] + Log[-pp4 + t] - (35*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] + 3*Log[t] - 9*Log[-pp4 + t] + 8*Log[-pp4 + s + t], 
  -4*Log[pp4] + Log[t] - (8*Log[-pp4 + t])/3 + (17*Log[-pp4 + s + t])/3, 
  -Log[-pp4 + t] + Log[-pp4 + s + t], (4*Log[pp4])/3 - 4*Log[t] + 
   6*Log[-pp4 + t] - (10*Log[-pp4 + s + t])/3, 0, 
  -4*Log[-pp4 + t] + 4*Log[-pp4 + s + t], (-8*Log[pp4])/9 - (5*Log[t])/3 + 
   (38*Log[-pp4 + t])/9 - (5*Log[-pp4 + s + t])/3, 
  (13*Log[pp4])/3 - 2*Log[-pp4 + s] + 3*Log[t] + (2*Log[-pp4 + t])/3 - 
   6*Log[-pp4 + s + t], -Log[pp4]/3 + (22*Log[-pp4 + t])/3 - 7*Log[-pp4 + s + t], 
  (-17*Log[pp4])/3 + 3*Log[t] - (23*Log[-pp4 + t])/6 + (13*Log[-pp4 + s + t])/2, 
  (8*Log[pp4])/3 - (4*Log[-pp4 + t])/3 - (4*Log[-pp4 + s + t])/3, 
  (-8*Log[pp4])/3 + 3*Log[t] - 2*Log[-pp4 + t] + (5*Log[-pp4 + s + t])/3, 
  2*Log[pp4] + Log[t] - (8*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/3, 
  (-4*Log[pp4])/3 - Log[t] + Log[-pp4 + t]/3 + 2*Log[-pp4 + s + t], 
  (-46*Log[pp4])/9 - (76*Log[t])/3 + (274*Log[-pp4 + t])/9, 
  (-8*Log[pp4])/3 - 3*Log[t] + (28*Log[-pp4 + t])/3 - (11*Log[-pp4 + s + t])/3, 
  (8*Log[pp4])/3 + 9*Log[t] - (41*Log[-pp4 + t])/3 + 2*Log[-pp4 + s + t], 
  -4*Log[pp4] - 4*Log[t] + Log[-pp4 + t]/3 + (23*Log[-pp4 + s + t])/3, 
  (-40*Log[pp4])/9 + (8*Log[t])/3 + (58*Log[-pp4 + t])/9 - 
   (14*Log[-pp4 + s + t])/3, (-8*Log[pp4])/3 - 4*Log[t] + 3*Log[-pp4 + t] + 
   (11*Log[-pp4 + s + t])/3, (-22*Log[pp4])/3 + 5*Log[t] - 10*Log[-pp4 + t] + 
   (37*Log[-pp4 + s + t])/3, -4*Log[pp4] - 3*Log[t] + 6*Log[-pp4 + t] + 
   Log[-pp4 + s + t], (-4*Log[pp4])/3 + 2*Log[t] - (19*Log[-pp4 + t])/3 + 
   (17*Log[-pp4 + s + t])/3, Log[pp4]/3 + Log[t] - (19*Log[-pp4 + t])/3 + 
   5*Log[-pp4 + s + t], (-17*Log[pp4])/9 - (13*Log[t])/6 + 
   (11*Log[-pp4 + t])/9 + (17*Log[-pp4 + s + t])/6, 
  (41*Log[pp4])/9 + (19*Log[t])/6 - (77*Log[-pp4 + t])/9 + 
   (5*Log[-pp4 + s + t])/6, (2*Log[pp4])/9 + (5*Log[t])/3 - 
   (32*Log[-pp4 + t])/9 + (5*Log[-pp4 + s + t])/3, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + t])/3, (-5*Log[pp4])/3 - 3*Log[t] + 
   (19*Log[-pp4 + t])/3 - (5*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 + 3*Log[t] - 8*Log[-pp4 + t] + (11*Log[-pp4 + s + t])/3, 
  (2*Log[pp4])/3 - Log[t] + (11*Log[-pp4 + t])/3 - (10*Log[-pp4 + s + t])/3, 
  (-4*Log[pp4])/3 + 6*Log[t] - (44*Log[-pp4 + t])/3 + 10*Log[-pp4 + s + t], 
  (-2*Log[pp4])/3 + 26*Log[t] - (107*Log[-pp4 + t])/3 + 
   (31*Log[-pp4 + s + t])/3, 3*Log[pp4] - 6*Log[t] + 11*Log[-pp4 + t] - 
   8*Log[-pp4 + s + t], (-7*Log[pp4])/3 + 3*Log[t] - Log[-pp4 + t] + 
   Log[-pp4 + s + t]/3, (-5*Log[pp4])/3 - 7*Log[t] + (25*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t]/3, (22*Log[pp4])/9 + Log[t]/3 - (19*Log[-pp4 + t])/9 - 
   (2*Log[-pp4 + s + t])/3, (5*Log[pp4])/9 + (85*Log[t])/6 - 
   (140*Log[-pp4 + t])/9 + (5*Log[-pp4 + s + t])/6, 
  Log[pp4]/3 - 7*Log[t] + (23*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 
  (-5*Log[pp4])/3 + 4*Log[t] - 5*Log[-pp4 + t] + (8*Log[-pp4 + s + t])/3, 
  -Log[pp4]/3 + Log[t]/2 - (4*Log[-pp4 + t])/3 + (7*Log[-pp4 + s + t])/6, 
  (5*Log[pp4])/9 + (31*Log[t])/6 - (38*Log[-pp4 + t])/9 - 
   (3*Log[-pp4 + s + t])/2, (22*Log[pp4])/3 + 3*Log[t] - 17*Log[-pp4 + t] + 
   (20*Log[-pp4 + s + t])/3, -4*Log[pp4] - 4*Log[t] + (25*Log[-pp4 + t])/2 - 
   (9*Log[-pp4 + s + t])/2, -3*Log[t] + (9*Log[-pp4 + t])/2 - 
   (3*Log[-pp4 + s + t])/2, -3*Log[pp4] + 4*Log[t] - (11*Log[-pp4 + t])/3 + 
   (8*Log[-pp4 + s + t])/3, 3*Log[pp4] - 7*Log[t] + (19*Log[-pp4 + t])/3 - 
   (7*Log[-pp4 + s + t])/3, (7*Log[pp4])/3 + Log[t] - (17*Log[-pp4 + t])/3 + 
   (7*Log[-pp4 + s + t])/3, (-5*Log[pp4])/3 + 3*Log[t] - (5*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t]/3, Log[pp4] + 7*Log[t] - (25*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t]/3, -Log[pp4] + Log[-pp4 + t]/3 + (2*Log[-pp4 + s + t])/3, 
  (8*Log[pp4])/3 - 7*Log[t] + 6*Log[-pp4 + t] - (5*Log[-pp4 + s + t])/3, 
  -4*Log[pp4] + 3*Log[t] - 5*Log[-pp4 + t] + 6*Log[-pp4 + s + t], 
  (-8*Log[pp4])/3 + 4*Log[t] - 6*Log[-pp4 + t] + (14*Log[-pp4 + s + t])/3, 
  Log[pp4] - 4*Log[t] + (35*Log[-pp4 + t])/6 - (17*Log[-pp4 + s + t])/6, 
  -3*Log[pp4] + 7*Log[t] - (61*Log[-pp4 + t])/6 + (37*Log[-pp4 + s + t])/6, 
  (-8*Log[pp4])/3 - Log[-pp4 + t] + (11*Log[-pp4 + s + t])/3, 
  (11*Log[pp4])/3 + (7*Log[t])/2 - (38*Log[-pp4 + t])/3 + 
   (11*Log[-pp4 + s + t])/2, 13*Log[pp4] + (5*Log[t])/2 - (25*Log[-pp4 + t])/3 - 
   (43*Log[-pp4 + s + t])/6, (83*Log[pp4])/9 - (11*Log[t])/6 + 
   (25*Log[-pp4 + t])/9 - (61*Log[-pp4 + s + t])/6, 
  (-10*Log[pp4])/3 - Log[t] + Log[-pp4 + t] + (10*Log[-pp4 + s + t])/3, 
  (20*Log[pp4])/3 - 2*Log[t] + 9*Log[-pp4 + t] - (41*Log[-pp4 + s + t])/3, 
  -4*Log[pp4] + Log[t] - (7*Log[-pp4 + t])/3 + (16*Log[-pp4 + s + t])/3, 
  (22*Log[pp4])/3 - 4*Log[t] + 6*Log[-pp4 + t] - (28*Log[-pp4 + s + t])/3, 
  (26*Log[pp4])/3 - 3*Log[t] + 5*Log[-pp4 + t] - (32*Log[-pp4 + s + t])/3, 
  Log[pp4]/3 + Log[t] - (3*Log[-pp4 + t])/2 + Log[-pp4 + s + t]/6, 
  (2*Log[pp4])/3 + Log[t] - (7*Log[-pp4 + t])/3 + (2*Log[-pp4 + s + t])/3, 
  (16*Log[pp4])/3 - 2*Log[t] + 4*Log[-pp4 + t] - (22*Log[-pp4 + s + t])/3, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + s + t])/3, (-8*Log[pp4])/3 - Log[-pp4 + t] + 
   (11*Log[-pp4 + s + t])/3, -2*Log[pp4] - Log[t] + Log[-pp4 + t] - 
   2*Log[s + t] + 4*Log[-pp4 + s + t], (-17*Log[pp4])/3 + 3*Log[t] - 
   3*Log[-pp4 + t] + (17*Log[-pp4 + s + t])/3, -8*Log[pp4] + 3*Log[t] + 
   8*Log[-pp4 + t] - 3*Log[-pp4 + s + t], (8*Log[pp4])/3 + Log[t] - 
   (5*Log[-pp4 + t])/3 - 2*Log[-pp4 + s + t], 2*Log[pp4] - Log[t] + 
   (5*Log[-pp4 + t])/3 - (8*Log[-pp4 + s + t])/3, 
  (4*Log[-pp4 + t])/3 - (4*Log[-pp4 + s + t])/3, (5*Log[pp4])/3 - 5*Log[t] + 
   (43*Log[-pp4 + t])/6 - (23*Log[-pp4 + s + t])/6, 
  (5*Log[pp4])/3 - 5*Log[t] + (41*Log[-pp4 + t])/6 - (7*Log[-pp4 + s + t])/2, 
  (-5*Log[pp4])/3 + (5*Log[t])/2 - (10*Log[-pp4 + t])/3 + 
   (5*Log[-pp4 + s + t])/2, -Log[pp4]/3 + (5*Log[-pp4 + t])/6 - 
   Log[-pp4 + s + t]/2, (-14*Log[pp4])/9 + (11*Log[t])/6 - (7*Log[-pp4 + t])/9 + 
   Log[-pp4 + s + t]/2, (5*Log[pp4])/3 + Log[t]/2 - (11*Log[-pp4 + t])/3 + 
   (3*Log[-pp4 + s + t])/2, (-29*Log[pp4])/9 - Log[t]/6 + (59*Log[-pp4 + t])/9 - 
   (19*Log[-pp4 + s + t])/6, (-5*Log[pp4])/9 - Log[t]/6 + (8*Log[-pp4 + t])/9 - 
   Log[-pp4 + s + t]/6, Log[-pp4 + t]/3 - Log[-pp4 + s + t]/3, 
  (5*Log[pp4])/9 - (5*Log[t])/6 + (10*Log[-pp4 + t])/9 - 
   (5*Log[-pp4 + s + t])/6, (7*Log[pp4])/9 + (5*Log[t])/6 - 
   (13*Log[-pp4 + t])/9 - Log[-pp4 + s + t]/6, 0, 
  -4*Log[pp4] + 2*Log[t] + (20*Log[-pp4 + t])/3 - (14*Log[-pp4 + s + t])/3, 
  (-5*Log[pp4])/3 - 3*Log[s] + (3*Log[-pp4 + t])/2 + Log[-pp4 + s + t]/6, 
  -2*Log[pp4] + Log[t] - (5*Log[-pp4 + t])/3 + (8*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 - Log[-pp4 + t]/3 - Log[-pp4 + s + t], 
  (5*Log[pp4])/3 - Log[-pp4 + t]/2 - (7*Log[-pp4 + s + t])/6, 
  -Log[pp4]/3 + Log[-pp4 + t]/2 - Log[-pp4 + s + t]/6, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + t])/3, Log[pp4]/3 + Log[-pp4 + t]/6 - 
   Log[-pp4 + s + t]/2, (-2*Log[pp4])/3 + (2*Log[-pp4 + t])/3, 
  -Log[pp4]/3 + Log[-pp4 + t]/6 + Log[-pp4 + s + t]/6, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + t])/3, -2*Log[pp4] + (2*Log[-pp4 + t])/3 + 
   (4*Log[-pp4 + s + t])/3, (-4*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/3, 
  Log[pp4]/2 + Log[-pp4 + t]/6 - (2*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + t])/3, 2*Log[pp4] - 2*Log[-pp4 + t], 
  Log[pp4]/2 - Log[-pp4 + t]/2, 0, 0}, 
 {(-38*Log[pp4])/3 - (7*Log[s])/9 + 24*Log[-pp4 + s] - (47*Log[t])/9 + 
   (206*Log[s + t])/9 - (254*Log[-pp4 + s + t])/9, 
  (-125*Log[pp4])/36 - (13*Log[s])/27 - 7*Log[-pp4 + s] + (169*Log[t])/108 - 
   (64*Log[s + t])/27 + (635*Log[-pp4 + s + t])/54, 
  (-29*Log[pp4])/2 + (27*Log[s])/2 - 37*Log[-pp4 + s] + (13*Log[t])/4 - 
   13*Log[s + t] + (191*Log[-pp4 + s + t])/4, 
  (-29*Log[pp4])/6 + (61*Log[s])/9 - 25*Log[-pp4 + s] + (31*Log[t])/18 - 
   (217*Log[s + t])/18 + (601*Log[-pp4 + s + t])/18, 
  (37*Log[pp4])/6 - (80*Log[s])/9 - 7*Log[-pp4 + s] + (35*Log[t])/9 + 
   (64*Log[s + t])/9 - (23*Log[-pp4 + s + t])/18, 
  (-65*Log[pp4])/12 + (19*Log[s])/18 - 4*Log[-pp4 + s] + (61*Log[t])/36 - 
   (89*Log[s + t])/18 + (209*Log[-pp4 + s + t])/18, 
  (73*Log[pp4])/6 - (83*Log[s])/36 + 13*Log[-pp4 + s] - (7*Log[t])/36 - 
   (56*Log[s + t])/9 - (148*Log[-pp4 + s + t])/9, 
  Log[pp4]/2 - (25*Log[s])/6 + (2*Log[t])/3 + (73*Log[s + t])/12 - 
   (37*Log[-pp4 + s + t])/12, -3*Log[pp4] - (16*Log[s])/3 + 3*Log[-pp4 + s] + 
   Log[t]/3 + (21*Log[s + t])/2 - (11*Log[-pp4 + s + t])/2, 
  (-7*Log[pp4])/2 - Log[s] + 7*Log[-pp4 + s] - 2*Log[t] + 3*Log[s + t] - 
   (7*Log[-pp4 + s + t])/2, (-8*Log[pp4])/3 + (38*Log[s])/9 - (11*Log[t])/9 - 
   (47*Log[s + t])/18 + (41*Log[-pp4 + s + t])/18, 0, 
  (-3*Log[pp4])/2 - (11*Log[s])/6 + Log[-pp4 + s] - Log[t]/6 + 
   (31*Log[s + t])/6 - (8*Log[-pp4 + s + t])/3, 
  (-43*Log[pp4])/18 + (29*Log[s])/27 - (20*Log[t])/27 + (73*Log[s + t])/54 + 
   (19*Log[-pp4 + s + t])/27, (22*Log[pp4])/3 + (26*Log[s])/9 - 
   2*Log[-pp4 + s] + Log[t]/9 - (97*Log[s + t])/9 + (22*Log[-pp4 + s + t])/9, 
  -Log[pp4]/3 - (7*Log[s])/18 + Log[-pp4 + s] - Log[t]/9 + (7*Log[s + t])/9 - 
   (17*Log[-pp4 + s + t])/18, (-8*Log[pp4])/3 - (277*Log[s])/36 + 
   Log[-pp4 + s] + (13*Log[t])/9 + (205*Log[s + t])/18 - 
   (125*Log[-pp4 + s + t])/36, (8*Log[pp4])/3 + (19*Log[s])/9 - Log[t]/9 - 
   (44*Log[s + t])/9 + (2*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/6 - (77*Log[s])/18 + (23*Log[t])/18 + (26*Log[s + t])/9 - 
   (13*Log[-pp4 + s + t])/18, 3*Log[pp4] + (3*Log[s])/2 - Log[-pp4 + s] - 
   (14*Log[s + t])/3 + (7*Log[-pp4 + s + t])/6, 
  (7*Log[pp4])/6 + (10*Log[s])/9 - 6*Log[-pp4 + s] + (8*Log[t])/9 + 
   (41*Log[s + t])/18 + (5*Log[-pp4 + s + t])/9, 
  (-298*Log[pp4])/9 + (1535*Log[s])/54 - 36*Log[-pp4 + s] - (115*Log[t])/27 - 
   (221*Log[s + t])/27 + (2869*Log[-pp4 + s + t])/54, 
  (-31*Log[pp4])/6 - (11*Log[s])/18 + 2*Log[-pp4 + s] - (7*Log[t])/18 + 
   (44*Log[s + t])/9 - (13*Log[-pp4 + s + t])/18, 
  (73*Log[pp4])/6 - (127*Log[s])/18 + 6*Log[-pp4 + s] + (37*Log[t])/18 - 
   (17*Log[s + t])/9 - (203*Log[-pp4 + s + t])/18, 
  -8*Log[pp4] + (7*Log[s])/3 - 6*Log[-pp4 + s] - Log[t]/3 + (5*Log[s + t])/12 + 
   (139*Log[-pp4 + s + t])/12, (-4*Log[pp4])/9 - (224*Log[s])/27 + 
   (134*Log[t])/27 - (29*Log[s + t])/27 + (131*Log[-pp4 + s + t])/27, 
  (-20*Log[pp4])/3 + (23*Log[s])/9 - 4*Log[-pp4 + s] - (5*Log[t])/9 + 
   (2*Log[s + t])/9 + (76*Log[-pp4 + s + t])/9, 
  (-17*Log[pp4])/6 - (95*Log[s])/9 + (37*Log[t])/18 + (142*Log[s + t])/9 - 
   (40*Log[-pp4 + s + t])/9, (-7*Log[pp4])/2 - (2*Log[s])/3 - 4*Log[-pp4 + s] + 
   (2*Log[t])/3 + (22*Log[s + t])/3 + Log[-pp4 + s + t]/6, 
  (2*Log[pp4])/3 - (31*Log[s])/18 - 2*Log[-pp4 + s] + (13*Log[t])/18 + 
   (5*Log[s + t])/18 + (37*Log[-pp4 + s + t])/18, 
  (4*Log[pp4])/3 + (35*Log[s])/36 - 3*Log[-pp4 + s] + (5*Log[t])/18 - 
   (71*Log[s + t])/18 + (157*Log[-pp4 + s + t])/36, 
  (-131*Log[pp4])/36 + (49*Log[s])/54 - (89*Log[t])/108 + 
   (199*Log[s + t])/54 - (7*Log[-pp4 + s + t])/54, 
  (245*Log[pp4])/36 + (46*Log[s])/27 - 2*Log[-pp4 + s] + (23*Log[t])/108 - 
   (355*Log[s + t])/54 - (4*Log[-pp4 + s + t])/27, 
  (31*Log[pp4])/18 - (41*Log[s])/27 + (37*Log[t])/54 + Log[s + t]/27 - 
   (25*Log[-pp4 + s + t])/27, (2*Log[pp4])/3 + (11*Log[s])/18 - Log[t]/9 - 
   (11*Log[s + t])/9 + Log[-pp4 + s + t]/18, 
  (-14*Log[pp4])/3 + (11*Log[s])/36 + Log[-pp4 + s] - (5*Log[t])/9 + 
   (73*Log[s + t])/18 - (5*Log[-pp4 + s + t])/36, 
  (23*Log[pp4])/6 - (11*Log[s])/18 - 2*Log[-pp4 + s] + (11*Log[t])/18 - 
   (22*Log[s + t])/9 + (11*Log[-pp4 + s + t])/18, 
  Log[pp4]/6 + (16*Log[s])/9 - (5*Log[t])/18 - (29*Log[s + t])/9 + 
   (14*Log[-pp4 + s + t])/9, (19*Log[pp4])/6 - (29*Log[s])/9 - 8*Log[-pp4 + s] + 
   (20*Log[t])/9 - (109*Log[s + t])/18 + (107*Log[-pp4 + s + t])/9, 
  (64*Log[pp4])/3 - (283*Log[s])/9 + 26*Log[-pp4 + s] + (89*Log[t])/18 + 
   (235*Log[s + t])/18 - (305*Log[-pp4 + s + t])/9, 
  -2*Log[pp4] + (23*Log[s])/4 + 4*Log[-pp4 + s] - (3*Log[t])/2 - 
   (9*Log[s + t])/2 - (7*Log[-pp4 + s + t])/4, 
  (7*Log[pp4])/6 - (263*Log[s])/36 + 8*Log[-pp4 + s] + (5*Log[t])/9 + 
   (185*Log[s + t])/18 - (457*Log[-pp4 + s + t])/36, 
  (-55*Log[pp4])/6 + (347*Log[s])/36 - 12*Log[-pp4 + s] - (17*Log[t])/9 - 
   (29*Log[s + t])/18 + (541*Log[-pp4 + s + t])/36, 
  (89*Log[pp4])/18 - (10*Log[s])/27 + 6*Log[-pp4 + s] - (43*Log[t])/54 - 
   (34*Log[s + t])/27 - (230*Log[-pp4 + s + t])/27, 
  (623*Log[pp4])/36 - (1105*Log[s])/54 + 30*Log[-pp4 + s] + (41*Log[t])/108 + 
   (797*Log[s + t])/54 - (2267*Log[-pp4 + s + t])/54, 
  (-43*Log[pp4])/6 + (353*Log[s])/36 - 12*Log[-pp4 + s] - (5*Log[t])/9 - 
   (137*Log[s + t])/18 + (631*Log[-pp4 + s + t])/36, 
  (7*Log[pp4])/3 - (235*Log[s])/36 + 4*Log[-pp4 + s] + (23*Log[t])/18 + 
   (79*Log[s + t])/18 - (197*Log[-pp4 + s + t])/36, 
  -Log[pp4]/12 - Log[s]/18 - 2*Log[-pp4 + s] + (11*Log[t])/36 - 
   (5*Log[s + t])/9 + (43*Log[-pp4 + s + t])/18, 
  (245*Log[pp4])/36 - (215*Log[s])/27 + 16*Log[-pp4 + s] - (121*Log[t])/108 + 
   (437*Log[s + t])/54 - (589*Log[-pp4 + s + t])/27, 
  (95*Log[pp4])/6 - (37*Log[s])/9 + 6*Log[-pp4 + s] + (47*Log[t])/18 - 
   (76*Log[s + t])/9 - (107*Log[-pp4 + s + t])/9, 
  (-21*Log[pp4])/2 + (11*Log[s])/3 - 3*Log[-pp4 + s] - (5*Log[t])/3 + 
   (17*Log[s + t])/3 + (35*Log[-pp4 + s + t])/6, 
  -3*Log[pp4] + (13*Log[s])/4 - 3*Log[-pp4 + s] - Log[t]/4 - (7*Log[s + t])/4 + 
   (19*Log[-pp4 + s + t])/4, Log[pp4] - (109*Log[s])/12 + 8*Log[-pp4 + s] + 
   (5*Log[t])/6 + (23*Log[s + t])/2 - (49*Log[-pp4 + s + t])/4, 
  (-9*Log[pp4])/2 + (25*Log[s])/2 - 12*Log[-pp4 + s] - (5*Log[t])/4 - 
   (73*Log[s + t])/6 + (209*Log[-pp4 + s + t])/12, 
  (17*Log[pp4])/6 + (95*Log[s])/36 - 4*Log[-pp4 + s] + Log[t]/9 - 
   (137*Log[s + t])/18 + (217*Log[-pp4 + s + t])/36, 
  (11*Log[pp4])/6 - (241*Log[s])/36 + 8*Log[-pp4 + s] + (4*Log[t])/9 + 
   (127*Log[s + t])/18 - (383*Log[-pp4 + s + t])/36, 
  (17*Log[pp4])/2 - (115*Log[s])/12 + 12*Log[-pp4 + s] + (4*Log[t])/3 + 
   (41*Log[s + t])/6 - (229*Log[-pp4 + s + t])/12, 
  -Log[pp4] - Log[s]/4 - Log[t]/2 + (17*Log[s + t])/6 - 
   (13*Log[-pp4 + s + t])/12, (-41*Log[pp4])/6 + (31*Log[s])/9 + 
   8*Log[-pp4 + s] - (22*Log[t])/9 - (13*Log[s + t])/18 - 
   (13*Log[-pp4 + s + t])/9, (-3*Log[pp4])/2 - (61*Log[s])/6 + 4*Log[-pp4 + s] + 
   (7*Log[t])/6 + (163*Log[s + t])/12 - (85*Log[-pp4 + s + t])/12, 
  (4*Log[pp4])/3 - (113*Log[s])/18 + 2*Log[-pp4 + s] + (23*Log[t])/18 + 
   (257*Log[s + t])/36 - (197*Log[-pp4 + s + t])/36, 
  -3*Log[pp4] + (25*Log[s])/6 - (17*Log[t])/12 - 2*Log[s + t] + 
   (9*Log[-pp4 + s + t])/4, (7*Log[pp4])/2 - (26*Log[s])/3 + (29*Log[t])/12 + 
   (95*Log[s + t])/12 - (31*Log[-pp4 + s + t])/6, 
  (-8*Log[pp4])/3 - (41*Log[s])/18 + (5*Log[t])/18 + (44*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/9, (65*Log[pp4])/12 - (7*Log[s])/18 + 4*Log[-pp4 + s] - 
   (85*Log[t])/36 + (113*Log[s + t])/18 - (233*Log[-pp4 + s + t])/18, 
  (53*Log[pp4])/4 + (23*Log[s])/2 - (17*Log[t])/4 - (43*Log[s + t])/3 - 
   (37*Log[-pp4 + s + t])/6, (251*Log[pp4])/36 + (310*Log[s])/27 - 
   (439*Log[t])/108 - (1391*Log[s + t])/108 - (163*Log[-pp4 + s + t])/108, 
  (-23*Log[pp4])/6 - (35*Log[s])/9 + 4*Log[-pp4 + s] + (7*Log[t])/18 + 
   (76*Log[s + t])/9 - (46*Log[-pp4 + s + t])/9, 
  (8*Log[pp4])/3 + (97*Log[s])/9 - 4*Log[-pp4 + s] - (16*Log[t])/9 - 
   (152*Log[s + t])/9 + (83*Log[-pp4 + s + t])/9, 
  (-5*Log[pp4])/2 - (20*Log[s])/3 + 4*Log[-pp4 + s] + (2*Log[t])/3 + 
   (23*Log[s + t])/2 - 7*Log[-pp4 + s + t], (16*Log[pp4])/3 + (145*Log[s])/18 - 
   (5*Log[t])/9 - (142*Log[s + t])/9 + (53*Log[-pp4 + s + t])/18, 
  (37*Log[pp4])/6 + (185*Log[s])/18 - (16*Log[t])/9 - (653*Log[s + t])/36 + 
   (125*Log[-pp4 + s + t])/36, (11*Log[pp4])/6 + (7*Log[s])/18 - 
   (5*Log[t])/36 - (97*Log[s + t])/36 + (11*Log[-pp4 + s + t])/18, 
  (7*Log[pp4])/6 - (5*Log[s])/9 + Log[t]/18 + (17*Log[s + t])/18 - 
   (29*Log[-pp4 + s + t])/18, (10*Log[pp4])/3 + (145*Log[s])/18 - 
   4*Log[-pp4 + s] - (19*Log[t])/18 - (505*Log[s + t])/36 + 
   (277*Log[-pp4 + s + t])/36, (-4*Log[pp4])/3 - (59*Log[s])/36 + 
   (23*Log[t])/36 + (22*Log[s + t])/9 - Log[-pp4 + s + t]/9, 
  (-8*Log[pp4])/3 - (41*Log[s])/18 + (5*Log[t])/18 + (44*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/9, Log[pp4]/2 + Log[s]/2 - 6*Log[-pp4 + s] + Log[t] + 
   (7*Log[s + t])/2 + Log[-pp4 + s + t]/2, (-31*Log[pp4])/6 - (73*Log[s])/9 + 
   2*Log[-pp4 + s] + (10*Log[t])/9 + (131*Log[s + t])/9 - 
   (79*Log[-pp4 + s + t])/18, -7*Log[pp4] - (13*Log[s])/3 - 4*Log[-pp4 + s] + 
   (4*Log[t])/3 + (44*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, 
  Log[pp4]/6 + (55*Log[s])/9 - (10*Log[t])/9 - (193*Log[s + t])/18 + 
   (50*Log[-pp4 + s + t])/9, (5*Log[pp4])/2 + (17*Log[s])/3 - (7*Log[t])/6 - 
   (11*Log[s + t])/3 - (10*Log[-pp4 + s + t])/3, (-4*Log[s])/3 + (4*Log[t])/3, 
  (-17*Log[pp4])/6 + (211*Log[s])/36 - (29*Log[t])/18 - (97*Log[s + t])/18 + 
   (143*Log[-pp4 + s + t])/36, (-17*Log[pp4])/6 + (223*Log[s])/36 - 
   (35*Log[t])/18 - (97*Log[s + t])/18 + (143*Log[-pp4 + s + t])/36, 
  (7*Log[pp4])/12 - (65*Log[s])/18 + (31*Log[t])/36 + (38*Log[s + t])/9 - 
   (37*Log[-pp4 + s + t])/18, -Log[pp4]/3 - (29*Log[s])/36 + (5*Log[t])/9 + 
   (11*Log[s + t])/18 - Log[-pp4 + s + t]/36, 
  (-11*Log[pp4])/36 + (25*Log[s])/54 + Log[-pp4 + s] - (41*Log[t])/108 - 
   (16*Log[s + t])/27 - (5*Log[-pp4 + s + t])/27, 
  (23*Log[pp4])/12 + (17*Log[s])/18 - (7*Log[t])/36 - (61*Log[s + t])/18 + 
   (13*Log[-pp4 + s + t])/18, (-179*Log[pp4])/36 - (17*Log[s])/54 - 
   (65*Log[t])/108 + (331*Log[s + t])/54 - (13*Log[-pp4 + s + t])/54, 
  (-29*Log[pp4])/36 - (11*Log[s])/54 - (23*Log[t])/108 + (38*Log[s + t])/27 - 
   (5*Log[-pp4 + s + t])/27, -Log[s]/2 + Log[t]/2 - Log[s + t]/6 + 
   Log[-pp4 + s + t]/6, (-7*Log[pp4])/36 + (101*Log[s])/54 - (103*Log[t])/108 - 
   (20*Log[s + t])/27 + Log[-pp4 + s + t]/54, 
  (55*Log[pp4])/36 - (17*Log[s])/54 + (43*Log[t])/108 - (37*Log[s + t])/27 - 
   (13*Log[-pp4 + s + t])/54, -Log[s]/3 + Log[t]/3 - Log[s + t]/3 + 
   Log[-pp4 + s + t]/3, (-13*Log[pp4])/2 - (5*Log[s])/6 + Log[-pp4 + s] - 
   (7*Log[t])/6 + (22*Log[s + t])/3 + Log[-pp4 + s + t]/6, 
  (-5*Log[pp4])/3 - (49*Log[s])/36 + Log[-pp4 + s] + Log[t]/9 + 
   (55*Log[s + t])/18 - (41*Log[-pp4 + s + t])/36, 
  Log[pp4]/2 - (20*Log[s])/3 + (13*Log[t])/6 + (11*Log[s + t])/3 - 
   (8*Log[-pp4 + s + t])/3, (4*Log[pp4])/3 + (11*Log[s])/9 - (2*Log[t])/9 - 
   (22*Log[s + t])/9 + Log[-pp4 + s + t]/9, (5*Log[pp4])/3 + (49*Log[s])/36 - 
   Log[t]/9 - (55*Log[s + t])/18 + (5*Log[-pp4 + s + t])/36, 
  -Log[pp4]/3 - (17*Log[s])/36 + (2*Log[t])/9 + (11*Log[s + t])/18 - 
   Log[-pp4 + s + t]/36, (4*Log[pp4])/3 + (11*Log[s])/9 - (2*Log[t])/9 - 
   (22*Log[s + t])/9 + Log[-pp4 + s + t]/9, Log[pp4]/3 - (7*Log[s])/36 + 
   (4*Log[t])/9 - (11*Log[s + t])/18 + Log[-pp4 + s + t]/36, 
  (-2*Log[pp4])/3 - (11*Log[s])/18 + Log[t]/9 + (11*Log[s + t])/9 - 
   Log[-pp4 + s + t]/18, -Log[pp4]/3 - (5*Log[s])/36 - Log[t]/9 + 
   (11*Log[s + t])/18 - Log[-pp4 + s + t]/36, 
  (-2*Log[pp4])/3 - (11*Log[s])/18 + Log[t]/9 + (11*Log[s + t])/9 - 
   Log[-pp4 + s + t]/18, -2*Log[pp4] - (5*Log[s])/3 + Log[t]/6 + 
   (7*Log[s + t])/2, Log[s + t]/6 - Log[-pp4 + s + t]/6, 
  Log[pp4]/2 + Log[s]/2 - Log[t]/8 - (5*Log[s + t])/6 - Log[-pp4 + s + t]/24, 
  (4*Log[pp4])/3 + (11*Log[s])/9 - (2*Log[t])/9 - (19*Log[s + t])/9 - 
   (2*Log[-pp4 + s + t])/9, Log[pp4] + Log[s] - 2*Log[s + t], 
  Log[pp4]/4 + Log[s]/4 - Log[s + t]/2, -Log[s]/6 + Log[t]/6 - Log[s + t]/6 + 
   Log[-pp4 + s + t]/6, 0}, {112*Log[pp4] - 112*Log[s], 48*Log[pp4] - 48*Log[s], 
  6*Log[pp4] - 6*Log[s], -42*Log[pp4] + 42*Log[s], -24*Log[pp4] + 24*Log[s], 
  50*Log[pp4] - 50*Log[s], -6*Log[pp4] + 6*Log[s], -40*Log[pp4] + 40*Log[s], 
  -16*Log[pp4] + 16*Log[s], 0, 20*Log[pp4] - 20*Log[s], 0, 
  -16*Log[pp4] + 16*Log[s], 4*Log[pp4] - 4*Log[s], 0, 28*Log[pp4] - 28*Log[s], 
  -14*Log[pp4] + 14*Log[s], -4*Log[pp4] + 4*Log[s], -8*Log[pp4] + 8*Log[s], 
  -12*Log[pp4] + 12*Log[s], 0, 136*Log[pp4] - 136*Log[s], 
  40*Log[pp4] - 40*Log[s], -46*Log[pp4] + 46*Log[s], -8*Log[pp4] + 8*Log[s], 
  76*Log[pp4] - 76*Log[s], 8*Log[pp4] - 8*Log[s], -42*Log[pp4] + 42*Log[s], 
  24*Log[pp4] - 24*Log[s], -30*Log[pp4] + 30*Log[s], -36*Log[pp4] + 36*Log[s], 
  -2*Log[pp4] + 2*Log[s], -32*Log[pp4] + 32*Log[s], -4*Log[pp4] + 4*Log[s], 
  -4*Log[pp4] + 4*Log[s], 22*Log[pp4] - 22*Log[s], -32*Log[pp4] + 32*Log[s], 
  26*Log[pp4] - 26*Log[s], -28*Log[pp4] + 28*Log[s], -106*Log[pp4] + 106*Log[s], 
  18*Log[pp4] - 18*Log[s], -7*Log[pp4] + 7*Log[s], 32*Log[pp4] - 32*Log[s], 
  -46*Log[pp4] + 46*Log[s], -92*Log[pp4] + 92*Log[s], 28*Log[pp4] - 28*Log[s], 
  -13*Log[pp4] + 13*Log[s], -6*Log[pp4] + 6*Log[s], -52*Log[pp4] + 52*Log[s], 
  -74*Log[pp4] + 74*Log[s], 52*Log[pp4] - 52*Log[s], 15*Log[pp4] - 15*Log[s], 
  -25*Log[pp4] + 25*Log[s], 12*Log[pp4] - 12*Log[s], -24*Log[pp4] + 24*Log[s], 
  -8*Log[pp4] + 8*Log[s], -28*Log[pp4] + 28*Log[s], 6*Log[pp4] - 6*Log[s], 
  -8*Log[pp4] + 8*Log[s], -18*Log[pp4] + 18*Log[s], -14*Log[pp4] + 14*Log[s], 
  10*Log[pp4] - 10*Log[s], -22*Log[pp4] + 22*Log[s], -8*Log[pp4] + 8*Log[s], 
  -82*Log[pp4] + 82*Log[s], -66*Log[pp4] + 66*Log[s], -24*Log[pp4] + 24*Log[s], 
  -6*Log[pp4] + 6*Log[s], 48*Log[pp4] - 48*Log[s], -16*Log[pp4] + 16*Log[s], 
  18*Log[pp4] - 18*Log[s], 20*Log[pp4] - 20*Log[s], 6*Log[pp4] - 6*Log[s], 
  -14*Log[pp4] + 14*Log[s], 22*Log[pp4] - 22*Log[s], -4*Log[pp4] + 4*Log[s], 
  -8*Log[pp4] + 8*Log[s], 4*Log[pp4] - 4*Log[s], 2*Log[pp4] - 2*Log[s], 
  48*Log[pp4] - 48*Log[s], -8*Log[pp4] + 8*Log[s], 0, 0, 
  16*Log[pp4] - 16*Log[s], 16*Log[pp4] - 16*Log[s], -6*Log[pp4] + 6*Log[s], 
  2*Log[pp4] - 2*Log[s], 28*Log[pp4] - 28*Log[s], -2*Log[pp4] + 2*Log[s], 
  6*Log[pp4] - 6*Log[s], -2*Log[pp4] + 2*Log[s], 4*Log[pp4] - 4*Log[s], 
  -14*Log[pp4] + 14*Log[s], 4*Log[pp4] - 4*Log[s], 8*Log[pp4] - 8*Log[s], 
  36*Log[pp4] - 36*Log[s], 10*Log[pp4] - 10*Log[s], 0, -3*Log[pp4], 
  -5*Log[pp4] + 5*Log[s], 2*Log[pp4] - 2*Log[s], -8*Log[pp4] + 8*Log[s], 
  -2*Log[pp4] + 2*Log[s], 4*Log[pp4] - 4*Log[s], 2*Log[pp4] - 2*Log[s], 
  4*Log[pp4] - 4*Log[s], 4*Log[pp4] - 4*Log[s], 0, Log[pp4] - Log[s], 
  -8*Log[pp4] + 8*Log[s], 4*Log[pp4] - 4*Log[s], 0, 4*Log[pp4] - 4*Log[s], 
  3*Log[pp4] - 3*Log[s]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-94*Log[pp4])/3 - (214*Log[-pp4 + s])/3 - (14*Log[t])/3 + 
   (496*Log[-pp4 + t])/9 + (470*Log[-pp4 + s + t])/9, 
  (-1063*Log[pp4])/18 + (148*Log[-pp4 + s])/9 - (50*Log[t])/9 + 
   (1114*Log[-pp4 + t])/27 + (373*Log[-pp4 + s + t])/54, 
  -62*Log[pp4] + 69*Log[-pp4 + s] - 27*Log[t] + 32*Log[-pp4 + t] - 
   12*Log[-pp4 + s + t], (-70*Log[pp4])/3 + 67*Log[-pp4 + s] - (64*Log[t])/3 - 
   (82*Log[-pp4 + t])/9 - (119*Log[-pp4 + s + t])/9, 
  -5*Log[pp4] + (17*Log[-pp4 + s])/3 + (26*Log[t])/3 - (58*Log[-pp4 + t])/9 - 
   (26*Log[-pp4 + s + t])/9, (-127*Log[pp4])/2 - Log[-pp4 + s] - (5*Log[t])/3 + 
   (340*Log[-pp4 + t])/9 + (511*Log[-pp4 + s + t])/18, 
  (199*Log[pp4])/3 - (125*Log[-pp4 + s])/3 + (23*Log[t])/3 - 
   (286*Log[-pp4 + t])/9 - (5*Log[-pp4 + s + t])/9, 
  24*Log[pp4] + Log[-pp4 + s]/3 + 4*Log[t] - (88*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t], (-2*Log[pp4])/3 - (5*Log[-pp4 + s])/3 + 5*Log[t] - 
   (20*Log[-pp4 + t])/3 + 4*Log[-pp4 + s + t], -Log[pp4] + Log[-pp4 + s] + 
   2*Log[-pp4 + t] - 2*Log[-pp4 + s + t], (-25*Log[pp4])/3 - 
   (22*Log[-pp4 + s])/3 - (11*Log[t])/3 + (100*Log[-pp4 + t])/9 + 
   (74*Log[-pp4 + s + t])/9, 2*Log[pp4] - 2*Log[t], 
  11*Log[pp4] + (13*Log[-pp4 + s])/3 - (44*Log[-pp4 + t])/3 - 
   (2*Log[-pp4 + s + t])/3, (-26*Log[pp4])/9 - (41*Log[-pp4 + s])/9 - 
   (2*Log[t])/9 + (136*Log[-pp4 + t])/27 + (71*Log[-pp4 + s + t])/27, 
  (70*Log[pp4])/3 + (10*Log[-pp4 + s])/3 + Log[t]/3 - (50*Log[-pp4 + t])/9 - 
   (193*Log[-pp4 + s + t])/9, (-43*Log[pp4])/3 - (35*Log[-pp4 + s])/3 - 
   (4*Log[t])/3 + (194*Log[-pp4 + t])/9 + (52*Log[-pp4 + s + t])/9, 
  (-38*Log[pp4])/3 + (25*Log[-pp4 + s])/3 - Log[t]/6 + (7*Log[-pp4 + t])/9 + 
   (67*Log[-pp4 + s + t])/18, 13*Log[pp4] - Log[-pp4 + s]/3 + (2*Log[t])/3 - 
   (76*Log[-pp4 + t])/9 - (44*Log[-pp4 + s + t])/9, 
  (-7*Log[pp4])/3 + (17*Log[-pp4 + s])/3 - (2*Log[t])/3 - (8*Log[-pp4 + t])/9 - 
   (16*Log[-pp4 + s + t])/9, (49*Log[pp4])/3 + (13*Log[-pp4 + s])/3 - Log[t] - 
   12*Log[-pp4 + t] - (23*Log[-pp4 + s + t])/3, 
  (-19*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - Log[t]/3 + (14*Log[-pp4 + t])/9 + 
   (34*Log[-pp4 + s + t])/9, (-1714*Log[pp4])/9 + (476*Log[-pp4 + s])/9 - 
   (430*Log[t])/9 + (3752*Log[-pp4 + t])/27 + (1252*Log[-pp4 + s + t])/27, 
  -36*Log[pp4] - (47*Log[-pp4 + s])/3 - (5*Log[t])/3 + (292*Log[-pp4 + t])/9 + 
   (188*Log[-pp4 + s + t])/9, (167*Log[pp4])/3 + (2*Log[-pp4 + s])/3 + 
   (41*Log[t])/3 - (376*Log[-pp4 + t])/9 - (254*Log[-pp4 + s + t])/9, 
  (-47*Log[pp4])/3 + 10*Log[-pp4 + s] - 2*Log[t] - (10*Log[-pp4 + t])/3 + 
   11*Log[-pp4 + s + t], (-802*Log[pp4])/9 - (22*Log[-pp4 + s])/9 + 
   (44*Log[t])/9 + (1616*Log[-pp4 + t])/27 + (724*Log[-pp4 + s + t])/27, 
  (-61*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - (8*Log[t])/3 + (70*Log[-pp4 + t])/9 + 
   (125*Log[-pp4 + s + t])/9, (7*Log[pp4])/3 + (22*Log[-pp4 + s])/3 + 
   (26*Log[t])/3 - (178*Log[-pp4 + t])/9 + (13*Log[-pp4 + s + t])/9, 
  -32*Log[pp4] - 14*Log[-pp4 + s] - Log[t] + (68*Log[-pp4 + t])/3 + 
   (73*Log[-pp4 + s + t])/3, 15*Log[pp4] + 14*Log[-pp4 + s] + (8*Log[t])/3 - 
   (190*Log[-pp4 + t])/9 - (95*Log[-pp4 + s + t])/9, 
  (73*Log[pp4])/3 + (58*Log[-pp4 + s])/3 + (4*Log[t])/3 - 
   (260*Log[-pp4 + t])/9 - (145*Log[-pp4 + s + t])/9, 
  (-97*Log[pp4])/18 - (29*Log[-pp4 + s])/9 - (11*Log[t])/9 + 
   (46*Log[-pp4 + t])/27 + (439*Log[-pp4 + s + t])/54, 
  (709*Log[pp4])/18 + (137*Log[-pp4 + s])/9 + (8*Log[t])/9 - 
   (814*Log[-pp4 + t])/27 - (1369*Log[-pp4 + s + t])/54, 
  (11*Log[pp4])/9 + (44*Log[-pp4 + s])/9 + (14*Log[t])/9 - 
   (88*Log[-pp4 + t])/27 - (119*Log[-pp4 + s + t])/27, 
  (17*Log[pp4])/3 - (4*Log[-pp4 + s])/3 - Log[t]/3 - (40*Log[-pp4 + t])/9 + 
   (4*Log[-pp4 + s + t])/9, -21*Log[pp4] - (32*Log[-pp4 + s])/3 - (8*Log[t])/3 + 
   (160*Log[-pp4 + t])/9 + (149*Log[-pp4 + s + t])/9, 
  (74*Log[pp4])/3 + 14*Log[-pp4 + s] + (7*Log[t])/3 - (212*Log[-pp4 + t])/9 - 
   (157*Log[-pp4 + s + t])/9, -18*Log[pp4] - Log[-pp4 + s]/3 - (4*Log[t])/3 + 
   (188*Log[-pp4 + t])/9 - (11*Log[-pp4 + s + t])/9, 
  (2*Log[pp4])/3 + (68*Log[-pp4 + s])/3 + (20*Log[t])/3 - 
   (100*Log[-pp4 + t])/9 - (170*Log[-pp4 + s + t])/9, 
  121*Log[pp4] - (122*Log[-pp4 + s])/3 + (160*Log[t])/3 - 
   (848*Log[-pp4 + t])/9 - (355*Log[-pp4 + s + t])/9, 
  6*Log[pp4] - 12*Log[-pp4 + s] - 2*Log[t] + 8*Log[-pp4 + s + t], 
  (22*Log[pp4])/3 - 16*Log[-pp4 + s] + (17*Log[t])/3 - (52*Log[-pp4 + t])/9 + 
   (79*Log[-pp4 + s + t])/9, -52*Log[pp4] + (70*Log[-pp4 + s])/3 - 
   (53*Log[t])/3 + (310*Log[-pp4 + t])/9 + (107*Log[-pp4 + s + t])/9, 
  (571*Log[pp4])/9 - (62*Log[-pp4 + s])/9 + (37*Log[t])/9 - 
   (1220*Log[-pp4 + t])/27 - (418*Log[-pp4 + s + t])/27, 
  (2329*Log[pp4])/18 - (511*Log[-pp4 + s])/9 + (296*Log[t])/9 - 
   (2578*Log[-pp4 + t])/27 - (541*Log[-pp4 + s + t])/54, 
  (-116*Log[pp4])/3 + 22*Log[-pp4 + s] - (29*Log[t])/3 + (268*Log[-pp4 + t])/9 - 
   (31*Log[-pp4 + s + t])/9, (17*Log[pp4])/3 - (19*Log[-pp4 + s])/3 + 
   (19*Log[t])/3 - (80*Log[-pp4 + t])/9 + (29*Log[-pp4 + s + t])/9, 
  -Log[pp4]/2 + (14*Log[-pp4 + s])/3 + (2*Log[t])/3 - (16*Log[-pp4 + t])/9 - 
   (55*Log[-pp4 + s + t])/18, (1381*Log[pp4])/18 - (280*Log[-pp4 + s])/9 + 
   (107*Log[t])/9 - (1390*Log[-pp4 + t])/27 - (325*Log[-pp4 + s + t])/54, 
  (305*Log[pp4])/3 + 2*Log[-pp4 + s] + (37*Log[t])/3 - (716*Log[-pp4 + t])/9 - 
   (328*Log[-pp4 + s + t])/9, -66*Log[pp4] - Log[-pp4 + s] - (35*Log[t])/2 + 
   (163*Log[-pp4 + t])/3 + (181*Log[-pp4 + s + t])/6, 
  (-35*Log[pp4])/2 + (19*Log[-pp4 + s])/3 - 6*Log[t] + 14*Log[-pp4 + t] + 
   (19*Log[-pp4 + s + t])/6, (55*Log[pp4])/3 - (38*Log[-pp4 + s])/3 + 7*Log[t] - 
   (56*Log[-pp4 + t])/3 + 6*Log[-pp4 + s + t], 
  (-44*Log[pp4])/3 + (70*Log[-pp4 + s])/3 - 15*Log[t] + 10*Log[-pp4 + t] - 
   (11*Log[-pp4 + s + t])/3, 24*Log[pp4] + (37*Log[-pp4 + s])/3 + Log[t]/3 - 
   (212*Log[-pp4 + t])/9 - (118*Log[-pp4 + s + t])/9, 
  9*Log[pp4] - (47*Log[-pp4 + s])/3 + (16*Log[t])/3 - (56*Log[-pp4 + t])/9 + 
   (68*Log[-pp4 + s + t])/9, (143*Log[pp4])/3 - (67*Log[-pp4 + s])/3 + 
   20*Log[t] - (92*Log[-pp4 + t])/3 - (44*Log[-pp4 + s + t])/3, 
  (-32*Log[pp4])/3 + (2*Log[-pp4 + s])/3 - 4*Log[t] + 10*Log[-pp4 + t] + 
   4*Log[-pp4 + s + t], (46*Log[pp4])/3 + (14*Log[-pp4 + s])/3 - (25*Log[t])/3 - 
   (124*Log[-pp4 + t])/9 + (19*Log[-pp4 + s + t])/9, 
  -Log[pp4] + 2*Log[-pp4 + s] + 5*Log[t] - (22*Log[-pp4 + t])/3 + 
   (4*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 + (4*Log[-pp4 + s])/3 + 
   (16*Log[t])/3 - (44*Log[-pp4 + t])/9 - (22*Log[-pp4 + s + t])/9, 
  (-8*Log[pp4])/3 - 2*Log[-pp4 + s] - (9*Log[t])/2 + (13*Log[-pp4 + t])/3 + 
   (29*Log[-pp4 + s + t])/6, (10*Log[pp4])/3 + (5*Log[-pp4 + s])/3 + 
   (17*Log[t])/2 - (25*Log[-pp4 + t])/3 - (31*Log[-pp4 + s + t])/6, 
  (-13*Log[pp4])/3 + Log[-pp4 + s] + (4*Log[t])/3 - (26*Log[-pp4 + t])/9 + 
   (44*Log[-pp4 + s + t])/9, (541*Log[pp4])/6 + (19*Log[-pp4 + s])/3 + 
   (5*Log[t])/3 - (580*Log[-pp4 + t])/9 - (607*Log[-pp4 + s + t])/18, 
  (703*Log[pp4])/6 + (7*Log[-pp4 + s])/3 - 4*Log[t] - 62*Log[-pp4 + t] - 
   (107*Log[-pp4 + s + t])/2, (1207*Log[pp4])/18 - (43*Log[-pp4 + s])/9 - 
   (58*Log[t])/9 - (682*Log[-pp4 + t])/27 - (1651*Log[-pp4 + s + t])/54, 
  (-32*Log[pp4])/3 + (10*Log[-pp4 + s])/3 + (2*Log[t])/3 - (4*Log[-pp4 + t])/9 + 
   (64*Log[-pp4 + s + t])/9, (-29*Log[pp4])/3 - (26*Log[-pp4 + s])/3 - 
   (16*Log[t])/3 + (242*Log[-pp4 + t])/9 - (29*Log[-pp4 + s + t])/9, 
  (-7*Log[pp4])/3 + 2*Log[-pp4 + s] + 3*Log[t] - (22*Log[-pp4 + t])/3 + 
   (14*Log[-pp4 + s + t])/3, (41*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - 
   (23*Log[t])/3 - (2*Log[-pp4 + t])/9 - (76*Log[-pp4 + s + t])/9, 
  (58*Log[pp4])/3 + (2*Log[-pp4 + s])/3 - (22*Log[t])/3 + (8*Log[-pp4 + t])/9 - 
   (122*Log[-pp4 + s + t])/9, (-7*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + 
   (5*Log[t])/6 + (49*Log[-pp4 + t])/9 - (59*Log[-pp4 + s + t])/18, 
  16*Log[pp4] - (4*Log[-pp4 + s])/3 + (2*Log[t])/3 - (124*Log[-pp4 + t])/9 - 
   (14*Log[-pp4 + s + t])/9, (8*Log[pp4])/3 - (8*Log[-pp4 + s])/3 - 
   (14*Log[t])/3 + (88*Log[-pp4 + t])/9 - (46*Log[-pp4 + s + t])/9, 
  (-14*Log[pp4])/3 + 3*Log[-pp4 + s] + (2*Log[t])/3 - (22*Log[-pp4 + t])/9 + 
   (31*Log[-pp4 + s + t])/9, (-13*Log[pp4])/3 + Log[-pp4 + s] + (4*Log[t])/3 - 
   (26*Log[-pp4 + t])/9 + (44*Log[-pp4 + s + t])/9, 
  -12*Log[pp4] + Log[-pp4 + s] + 6*Log[-pp4 + t] - 2*Log[s + t] + 
   7*Log[-pp4 + s + t], (-94*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + (19*Log[t])/3 + 
   (148*Log[-pp4 + t])/9 + (83*Log[-pp4 + s + t])/9, 
  -68*Log[pp4] - 16*Log[-pp4 + s] + 7*Log[t] + (160*Log[-pp4 + t])/3 + 
   (71*Log[-pp4 + s + t])/3, (53*Log[pp4])/3 - (2*Log[-pp4 + s])/3 - Log[t]/3 - 
   (94*Log[-pp4 + t])/9 - (56*Log[-pp4 + s + t])/9, 
  (26*Log[pp4])/3 - Log[-pp4 + s] - 2*Log[t] - (14*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t], (10*Log[pp4])/3 - (10*Log[-pp4 + s])/3 - 
   (8*Log[-pp4 + t])/3 + (8*Log[-pp4 + s + t])/3, 
  -5*Log[pp4] - (2*Log[-pp4 + s])/3 - (35*Log[t])/6 + (59*Log[-pp4 + t])/9 + 
   (89*Log[-pp4 + s + t])/18, (-16*Log[pp4])/3 - (35*Log[t])/6 + 
   (65*Log[-pp4 + t])/9 + (71*Log[-pp4 + s + t])/18, 
  (-19*Log[pp4])/6 - Log[-pp4 + s]/3 + (10*Log[t])/3 + (4*Log[-pp4 + t])/9 - 
   (5*Log[-pp4 + s + t])/18, (-7*Log[pp4])/3 - (4*Log[-pp4 + s])/3 + Log[t]/6 + 
   (11*Log[-pp4 + t])/9 + (41*Log[-pp4 + s + t])/18, 
  (-463*Log[pp4])/18 - (32*Log[-pp4 + s])/9 + (19*Log[t])/9 + 
   (688*Log[-pp4 + t])/27 + (91*Log[-pp4 + s + t])/54, 
  (37*Log[pp4])/6 + (13*Log[-pp4 + s])/3 - Log[t]/3 - (34*Log[-pp4 + t])/9 - 
   (115*Log[-pp4 + s + t])/18, (-229*Log[pp4])/18 - (77*Log[-pp4 + s])/9 + 
   (13*Log[t])/9 + (286*Log[-pp4 + t])/27 + (499*Log[-pp4 + s + t])/54, 
  (17*Log[pp4])/18 - (11*Log[-pp4 + s])/9 + Log[t]/9 + (4*Log[-pp4 + t])/27 + 
   Log[-pp4 + s + t]/54, (-17*Log[pp4])/3 + (5*Log[-pp4 + s])/3 + 
   2*Log[-pp4 + t] + 2*Log[-pp4 + s + t], (307*Log[pp4])/18 - Log[-pp4 + s]/9 - 
   (10*Log[t])/9 - (292*Log[-pp4 + t])/27 - (271*Log[-pp4 + s + t])/54, 
  (-13*Log[pp4])/18 - (8*Log[-pp4 + s])/9 + (4*Log[t])/9 + 
   (16*Log[-pp4 + t])/27 + (31*Log[-pp4 + s + t])/54, 
  -8*Log[pp4] + (16*Log[-pp4 + t])/3 + (8*Log[-pp4 + s + t])/3, 
  (-130*Log[pp4])/3 - 12*Log[-pp4 + s] + 4*Log[t] + (112*Log[-pp4 + t])/3 + 
   14*Log[-pp4 + s + t], (-43*Log[pp4])/3 + Log[-pp4 + s]/3 - Log[t]/6 + 
   (103*Log[-pp4 + t])/9 + (49*Log[-pp4 + s + t])/18, 
  (-26*Log[pp4])/3 + Log[-pp4 + s] + 2*Log[t] + (14*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t], (25*Log[pp4])/3 - Log[-pp4 + s] - (2*Log[t])/3 - 
   (44*Log[-pp4 + t])/9 - (16*Log[-pp4 + s + t])/9, 
  (34*Log[pp4])/3 - (5*Log[t])/6 - (67*Log[-pp4 + t])/9 - 
   (55*Log[-pp4 + s + t])/18, (-8*Log[pp4])/3 - 3*Log[s] + Log[-pp4 + s] + 
   (7*Log[t])/6 + (17*Log[-pp4 + t])/9 - (25*Log[-pp4 + s + t])/18, 
  (34*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (2*Log[t])/3 - (80*Log[-pp4 + t])/9 - 
   (40*Log[-pp4 + s + t])/9, (10*Log[pp4])/3 + Log[-pp4 + s]/3 - Log[t]/6 - 
   (29*Log[-pp4 + t])/9 - (5*Log[-pp4 + s + t])/18, 
  (-17*Log[pp4])/3 - (10*Log[-pp4 + s])/3 + Log[t]/3 + (40*Log[-pp4 + t])/9 + 
   (38*Log[-pp4 + s + t])/9, -3*Log[pp4] - Log[-pp4 + s]/3 + Log[t]/6 + 
   (23*Log[-pp4 + t])/9 + (11*Log[-pp4 + s + t])/18, 
  (-17*Log[pp4])/3 - (5*Log[-pp4 + s])/3 + Log[t]/3 + (40*Log[-pp4 + t])/9 + 
   (23*Log[-pp4 + s + t])/9, (-16*Log[pp4])/3 + (4*Log[-pp4 + s])/3 + 
   (8*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + s])/3, (23*Log[pp4])/12 - (2*Log[-pp4 + s])/3 - 
   Log[t]/4 - Log[-pp4 + s + t], 8*Log[pp4] - (56*Log[-pp4 + t])/9 - 
   (16*Log[-pp4 + s + t])/9, -4*Log[pp4] + 4*Log[-pp4 + t], 0, 
  -4*Log[pp4] + (8*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] + 2*Log[-pp4 + t]}, {22*Log[pp4] - (56*Log[-pp4 + s])/3 + 
   18*Log[t] - (64*Log[-pp4 + s + t])/3, (-73*Log[pp4])/6 + 12*Log[-pp4 + s] - 
   (23*Log[t])/6 + 4*Log[-pp4 + s + t], -38*Log[pp4] + (143*Log[-pp4 + s])/2 - 
   (49*Log[t])/2 - 9*Log[-pp4 + s + t], -24*Log[pp4] + (128*Log[-pp4 + s])/3 - 
   28*Log[t] + (28*Log[-pp4 + s + t])/3, 2*Log[pp4] - (34*Log[-pp4 + s])/3 - 
   4*Log[t] + (40*Log[-pp4 + s + t])/3, (3*Log[pp4])/2 + (35*Log[-pp4 + s])/3 - 
   (5*Log[t])/2 - (32*Log[-pp4 + s + t])/3, 4*Log[pp4] - (155*Log[-pp4 + s])/6 + 
   (29*Log[t])/2 + (22*Log[-pp4 + s + t])/3, 
  10*Log[pp4] - (95*Log[-pp4 + s])/6 - (5*Log[t])/2 + (25*Log[-pp4 + s + t])/3, 
  12*Log[pp4] - (23*Log[-pp4 + s])/3 - 3*Log[t] - (4*Log[-pp4 + s + t])/3, 0, 
  -2*Log[pp4] + (13*Log[-pp4 + s])/3 + 5*Log[t] - 2*Log[-pp4 + t] - 
   (16*Log[-pp4 + s + t])/3, -3*Log[pp4] + 3*Log[t], 
  (-4*Log[-pp4 + s])/3 + (4*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 + 4*Log[-pp4 + s] + (2*Log[t])/3 - 4*Log[-pp4 + s + t], 
  -8*Log[pp4] - (3*Log[-pp4 + s])/2 + (13*Log[t])/2 + 3*Log[-pp4 + s + t], 
  -Log[pp4] + (17*Log[-pp4 + s])/6 + Log[t]/2 - (7*Log[-pp4 + s + t])/3, 
  (7*Log[pp4])/2 - Log[-pp4 + s] - (13*Log[t])/2 + 4*Log[-pp4 + s + t], 
  -Log[pp4] - (4*Log[-pp4 + s])/3 + Log[t] + (4*Log[-pp4 + s + t])/3, 
  -3*Log[pp4] + (10*Log[-pp4 + s])/3 + Log[t] - (4*Log[-pp4 + s + t])/3, 
  -3*Log[pp4] - (2*Log[-pp4 + s])/3 + Log[t] + (8*Log[-pp4 + s + t])/3, 
  4*Log[pp4] - (2*Log[-pp4 + s])/3 - 2*Log[t] - (4*Log[-pp4 + s + t])/3, 
  (-112*Log[pp4])/3 + 82*Log[-pp4 + s] - (110*Log[t])/3 - 8*Log[-pp4 + s + t], 
  (25*Log[-pp4 + s])/3 - (25*Log[-pp4 + s + t])/3, 
  6*Log[pp4] - 23*Log[-pp4 + s] + 11*Log[t] + 6*Log[-pp4 + s + t], 
  2*Log[pp4] + (49*Log[-pp4 + s])/6 - (5*Log[t])/2 - (23*Log[-pp4 + s + t])/3, 
  (2*Log[pp4])/3 + (28*Log[-pp4 + s])/3 + (4*Log[t])/3 - 
   (34*Log[-pp4 + s + t])/3, (26*Log[-pp4 + s])/3 - 2*Log[t] - 
   (20*Log[-pp4 + s + t])/3, 14*Log[pp4] - (40*Log[-pp4 + s])/3 - 7*Log[t] + 
   (19*Log[-pp4 + s + t])/3, 6*Log[pp4] + 2*Log[-pp4 + s] - 6*Log[t] - 
   2*Log[-pp4 + s + t], Log[pp4] - (8*Log[-pp4 + s])/3 + 2*Log[-pp4 + t] - 
   Log[-pp4 + s + t]/3, Log[pp4] - Log[-pp4 + s]/2 + (3*Log[t])/2 - 
   2*Log[-pp4 + s + t], (53*Log[pp4])/6 - (19*Log[-pp4 + s])/3 - (35*Log[t])/6 + 
   (10*Log[-pp4 + s + t])/3, (-11*Log[pp4])/6 - (28*Log[-pp4 + s])/3 + 
   (17*Log[t])/6 + (25*Log[-pp4 + s + t])/3, (5*Log[pp4])/3 - 4*Log[-pp4 + s] + 
   Log[t]/3 + 2*Log[-pp4 + s + t], -Log[pp4] - 2*Log[t] + 3*Log[-pp4 + s + t], 
  2*Log[pp4] + (17*Log[-pp4 + s])/6 - (5*Log[t])/2 - (7*Log[-pp4 + s + t])/3, 
  -7*Log[-pp4 + s] + Log[t] + 6*Log[-pp4 + s + t], 
  -3*Log[pp4] + (17*Log[-pp4 + s])/3 + 2*Log[t] - (14*Log[-pp4 + s + t])/3, 
  -8*Log[pp4] - 3*Log[-pp4 + s] - 5*Log[t] + 16*Log[-pp4 + s + t], 
  30*Log[pp4] - (236*Log[-pp4 + s])/3 + 26*Log[t] + (68*Log[-pp4 + s + t])/3, 
  Log[pp4] + 10*Log[-pp4 + s] + 9*Log[t] - 20*Log[-pp4 + s + t], 
  13*Log[pp4] - 14*Log[-pp4 + s] - Log[t] + 2*Log[-pp4 + s + t], 
  -13*Log[pp4] + (82*Log[-pp4 + s])/3 - 13*Log[t] - (4*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 - (13*Log[-pp4 + s])/3 + (29*Log[t])/3 - 
   (20*Log[-pp4 + s + t])/3, (241*Log[pp4])/6 - (196*Log[-pp4 + s])/3 + 
   (119*Log[t])/6 + (16*Log[-pp4 + s + t])/3, 
  -15*Log[pp4] + (82*Log[-pp4 + s])/3 - 3*Log[t] - (28*Log[-pp4 + s + t])/3, 
  8*Log[pp4] - (38*Log[-pp4 + s])/3 - 2*Log[t] + (20*Log[-pp4 + s + t])/3, 
  (-3*Log[pp4])/2 - Log[-pp4 + s]/3 - (3*Log[t])/2 + (10*Log[-pp4 + s + t])/3, 
  (109*Log[pp4])/6 - (76*Log[-pp4 + s])/3 + (59*Log[t])/6 - 
   (8*Log[-pp4 + s + t])/3, -2*Log[pp4] - 23*Log[-pp4 + s] + 21*Log[t] + 
   4*Log[-pp4 + s + t], (-3*Log[pp4])/2 + (31*Log[-pp4 + s])/2 - 15*Log[t] + 
   Log[-pp4 + s + t], -6*Log[pp4] + (38*Log[-pp4 + s])/3 - 2*Log[t] - 
   (14*Log[-pp4 + s + t])/3, 16*Log[pp4] - (53*Log[-pp4 + s])/3 - 3*Log[t] + 
   (14*Log[-pp4 + s + t])/3, -19*Log[pp4] + (82*Log[-pp4 + s])/3 - 5*Log[t] - 
   (10*Log[-pp4 + s + t])/3, -3*Log[pp4] + (10*Log[-pp4 + s])/3 - 3*Log[t] + 
   (8*Log[-pp4 + s + t])/3, 12*Log[pp4] - (44*Log[-pp4 + s])/3 + 
   (8*Log[-pp4 + s + t])/3, 12*Log[pp4] - (82*Log[-pp4 + s])/3 + 18*Log[t] - 
   (8*Log[-pp4 + s + t])/3, Log[pp4] - 5*Log[t] + 4*Log[-pp4 + s + t], 
  (31*Log[-pp4 + s])/3 - Log[t] - (28*Log[-pp4 + s + t])/3, 
  9*Log[pp4] - (21*Log[-pp4 + s])/2 - (9*Log[t])/2 + 6*Log[-pp4 + s + t], 
  7*Log[pp4] - (71*Log[-pp4 + s])/6 - (5*Log[t])/2 - 2*Log[-pp4 + t] + 
   (28*Log[-pp4 + s + t])/3, Log[pp4]/2 + (17*Log[-pp4 + s])/3 + (3*Log[t])/2 - 
   (23*Log[-pp4 + s + t])/3, (7*Log[pp4])/2 - (27*Log[-pp4 + s])/2 - 5*Log[t] + 
   15*Log[-pp4 + s + t], 4*Log[pp4] - 2*Log[t] - 2*Log[-pp4 + s + t], 
  (-3*Log[pp4])/2 - (35*Log[-pp4 + s])/3 + (5*Log[t])/2 + 
   (32*Log[-pp4 + s + t])/3, (-39*Log[pp4])/2 - 4*Log[-pp4 + s] + 
   (23*Log[t])/2 + 12*Log[-pp4 + s + t], (-65*Log[pp4])/6 + 
   (11*Log[-pp4 + s])/6 + (25*Log[t])/3 + (2*Log[-pp4 + s + t])/3, 
  6*Log[pp4] + (14*Log[-pp4 + s])/3 - 4*Log[t] - (20*Log[-pp4 + s + t])/3, 
  -14*Log[pp4] + (26*Log[-pp4 + s])/3 + 8*Log[t] - (8*Log[-pp4 + s + t])/3, 
  10*Log[pp4] - (23*Log[-pp4 + s])/3 - 5*Log[t] + (8*Log[-pp4 + s + t])/3, 
  -17*Log[pp4] + (46*Log[-pp4 + s])/3 + 7*Log[t] - (16*Log[-pp4 + s + t])/3, 
  -18*Log[pp4] + (71*Log[-pp4 + s])/6 + (19*Log[t])/2 - 
   (10*Log[-pp4 + s + t])/3, (-7*Log[pp4])/2 + (13*Log[-pp4 + s])/6 + 5*Log[t] - 
   (11*Log[-pp4 + s + t])/3, Log[pp4] - (19*Log[-pp4 + s])/3 + 
   (16*Log[-pp4 + s + t])/3, -13*Log[pp4] + (67*Log[-pp4 + s])/6 + 
   (13*Log[t])/2 - (14*Log[-pp4 + s + t])/3, 2*Log[pp4] - 6*Log[t] + 
   4*Log[-pp4 + s + t], 4*Log[pp4] - 2*Log[t] - 2*Log[-pp4 + s + t], 
  3*Log[pp4] + 2*Log[-pp4 + s] - Log[t] - 2*Log[s + t] - 2*Log[-pp4 + s + t], 
  9*Log[pp4] - (7*Log[-pp4 + s])/3 - 8*Log[t] + (4*Log[-pp4 + s + t])/3, 
  12*Log[pp4] + 2*Log[-pp4 + s] - 6*Log[t] - 8*Log[-pp4 + s + t], 
  -4*Log[pp4] - (11*Log[-pp4 + s])/3 + Log[t] + (20*Log[-pp4 + s + t])/3, 
  -3*Log[pp4] + (4*Log[-pp4 + s])/3 + Log[t] + (2*Log[-pp4 + s + t])/3, 0, 
  (-9*Log[pp4])/2 + 12*Log[-pp4 + s] + (7*Log[t])/2 + 2*Log[-pp4 + t] - 
   13*Log[-pp4 + s + t], (-5*Log[pp4])/2 + (32*Log[-pp4 + s])/3 + (7*Log[t])/2 - 
   (35*Log[-pp4 + s + t])/3, (5*Log[pp4])/2 - (16*Log[-pp4 + s])/3 - 
   (5*Log[t])/2 + (16*Log[-pp4 + s + t])/3, Log[pp4]/2 + Log[t]/2 - 
   2*Log[-pp4 + t] + Log[-pp4 + s + t], (-25*Log[pp4])/6 + (13*Log[-pp4 + s])/2 + 
   (11*Log[t])/3 - 6*Log[-pp4 + s + t], (-21*Log[pp4])/2 + 
   (31*Log[-pp4 + s])/3 + (11*Log[t])/2 - (16*Log[-pp4 + s + t])/3, 
  (65*Log[pp4])/6 - (19*Log[-pp4 + s])/3 - (35*Log[t])/6 + 
   (4*Log[-pp4 + s + t])/3, (17*Log[pp4])/6 - 2*Log[-pp4 + s] - (5*Log[t])/6, 0, 
  (-17*Log[pp4])/6 + (10*Log[-pp4 + s])/3 + (5*Log[t])/6 - 
   (4*Log[-pp4 + s + t])/3, (-7*Log[pp4])/6 - 4*Log[-pp4 + s] + (7*Log[t])/6 + 
   4*Log[-pp4 + s + t], 0, 6*Log[pp4] + (17*Log[-pp4 + s])/6 - (3*Log[t])/2 - 
   (22*Log[-pp4 + s + t])/3, (5*Log[pp4])/2 + (25*Log[-pp4 + s])/6 - 3*Log[t] - 
   (11*Log[-pp4 + s + t])/3, 3*Log[pp4] - (4*Log[-pp4 + s])/3 - Log[t] - 
   (2*Log[-pp4 + s + t])/3, -2*Log[pp4] - (8*Log[-pp4 + s])/3 + 2*Log[t] + 
   (8*Log[-pp4 + s + t])/3, (-5*Log[pp4])/2 + (3*Log[t])/2 + Log[-pp4 + s + t], 
  Log[pp4]/2 + (9*Log[t])/2 - 5*Log[-pp4 + s + t], 
  -2*Log[pp4] - 3*Log[s] + (2*Log[-pp4 + s])/3 - Log[t] + 
   (7*Log[-pp4 + s + t])/3, -Log[pp4]/2 - Log[t]/2 + Log[-pp4 + s + t], 
  Log[pp4] - (4*Log[-pp4 + s])/3 - Log[t] + (4*Log[-pp4 + s + t])/3, 
  Log[pp4]/2 + (2*Log[-pp4 + s])/3 + Log[t]/2 - (5*Log[-pp4 + s + t])/3, 
  Log[pp4] - Log[t], 0, 0, (-3*Log[pp4])/4 + (3*Log[t])/4, 0, 0, 0, 0, 0}, 
 {(-608*Log[pp4])/9 - 139*Log[s] - 48*Log[-pp4 + s] + (562*Log[t])/9 + 
   (256*Log[-pp4 + t])/9 + (388*Log[s + t])/9 + (1085*Log[-pp4 + s + t])/9, 
  (-5477*Log[pp4])/108 - (1357*Log[s])/18 + (59*Log[-pp4 + s])/9 + 
   (937*Log[t])/108 + (1648*Log[-pp4 + t])/27 + (820*Log[s + t])/27 + 
   (1051*Log[-pp4 + s + t])/54, (71*Log[pp4])/4 - (109*Log[s])/4 + 
   18*Log[-pp4 + s] + (89*Log[t])/4 + 22*Log[-pp4 + t] - 51*Log[s + t] - 
   (7*Log[-pp4 + s + t])/4, (-76*Log[pp4])/9 - (46*Log[s])/3 + 
   (49*Log[-pp4 + s])/3 - (163*Log[t])/9 + (302*Log[-pp4 + t])/9 + 
   (347*Log[s + t])/9 - (419*Log[-pp4 + s + t])/9, 
  (-178*Log[pp4])/9 + (46*Log[s])/3 - (40*Log[-pp4 + s])/3 - (1001*Log[t])/18 + 
   (560*Log[-pp4 + t])/9 + (593*Log[s + t])/9 - (985*Log[-pp4 + s + t])/18, 
  (-638*Log[pp4])/9 - (455*Log[s])/6 - (26*Log[-pp4 + s])/3 + (601*Log[t])/36 + 
   (838*Log[-pp4 + t])/9 + (337*Log[s + t])/9 + (293*Log[-pp4 + s + t])/36, 
  (719*Log[pp4])/9 + 100*Log[s] + 3*Log[-pp4 + s] + (59*Log[t])/36 - 
   (1072*Log[-pp4 + t])/9 - (1069*Log[s + t])/9 + (1921*Log[-pp4 + s + t])/36, 
  (55*Log[pp4])/6 + (137*Log[s])/4 + 2*Log[-pp4 + s] - (79*Log[t])/3 - 
   (10*Log[-pp4 + t])/3 + (235*Log[s + t])/6 - (659*Log[-pp4 + s + t])/12, 
  (-62*Log[pp4])/3 - (49*Log[s])/3 - (8*Log[-pp4 + s])/3 - (59*Log[t])/6 + 
   (88*Log[-pp4 + t])/3 + 59*Log[s + t] - (233*Log[-pp4 + s + t])/6, 
  -4*Log[pp4] - Log[s] + 16*Log[-pp4 + s] - (21*Log[t])/2 + 8*Log[-pp4 + t] + 
   9*Log[s + t] - (35*Log[-pp4 + s + t])/2, (112*Log[pp4])/9 - (13*Log[s])/2 - 
   20*Log[-pp4 + s] + (193*Log[t])/9 - (140*Log[-pp4 + t])/9 - 
   (233*Log[s + t])/9 + (613*Log[-pp4 + s + t])/18, 
  6*Log[pp4] + 2*Log[s] - 6*Log[t] - 2*Log[-pp4 + s + t], 
  (169*Log[pp4])/12 + 17*Log[s] - (25*Log[t])/6 - (20*Log[-pp4 + t])/3 + 
   (19*Log[s + t])/3 - (319*Log[-pp4 + s + t])/12, 
  (-983*Log[pp4])/108 - (143*Log[s])/9 - (40*Log[-pp4 + s])/9 + 
   (163*Log[t])/27 + (220*Log[-pp4 + t])/27 + (193*Log[s + t])/27 + 
   (875*Log[-pp4 + s + t])/108, (635*Log[pp4])/18 + (163*Log[s])/3 + 
   (44*Log[-pp4 + s])/3 - (14*Log[t])/9 - (470*Log[-pp4 + t])/9 - 
   (614*Log[s + t])/9 + (319*Log[-pp4 + s + t])/18, 
  (-293*Log[pp4])/18 - (89*Log[s])/6 + (4*Log[-pp4 + s])/3 + (50*Log[t])/9 + 
   (110*Log[-pp4 + t])/9 - (124*Log[s + t])/9 + (232*Log[-pp4 + s + t])/9, 
  (-691*Log[pp4])/18 - (347*Log[s])/12 - (10*Log[-pp4 + s])/3 - 
   (373*Log[t])/18 + (460*Log[-pp4 + t])/9 + (1325*Log[s + t])/18 - 
   (1201*Log[-pp4 + s + t])/36, (463*Log[pp4])/18 + (173*Log[s])/6 + 
   (14*Log[-pp4 + s])/3 + (115*Log[t])/18 - (268*Log[-pp4 + t])/9 - 
   (334*Log[s + t])/9 + (23*Log[-pp4 + s + t])/18, 
  (-253*Log[pp4])/18 - (29*Log[s])/2 - (253*Log[t])/18 + 
   (148*Log[-pp4 + t])/9 + (280*Log[s + t])/9 - (89*Log[-pp4 + s + t])/18, 
  23*Log[pp4] + (175*Log[s])/6 + (16*Log[-pp4 + s])/3 - (8*Log[t])/3 - 
   28*Log[-pp4 + t] - (70*Log[s + t])/3 - (7*Log[-pp4 + s + t])/2, 
  (-70*Log[pp4])/9 - (40*Log[s])/3 - (8*Log[-pp4 + s])/3 + (23*Log[t])/9 + 
   (128*Log[-pp4 + t])/9 + (182*Log[s + t])/9 - (119*Log[-pp4 + s + t])/9, 
  (-7271*Log[pp4])/54 - (4469*Log[s])/18 + (46*Log[-pp4 + s])/9 + 
   (1934*Log[t])/27 + (5396*Log[-pp4 + t])/27 + (1868*Log[s + t])/27 + 
   (1003*Log[-pp4 + s + t])/27, (-733*Log[pp4])/18 - (407*Log[s])/6 - 
   (38*Log[-pp4 + s])/3 + (245*Log[t])/18 + (412*Log[-pp4 + t])/9 + 
   (226*Log[s + t])/9 + (661*Log[-pp4 + s + t])/18, 
  (449*Log[pp4])/9 + (553*Log[s])/6 + (31*Log[-pp4 + s])/3 - (419*Log[t])/18 - 
   (550*Log[-pp4 + t])/9 - (289*Log[s + t])/9 - (323*Log[-pp4 + s + t])/9, 
  (-41*Log[pp4])/6 - (493*Log[s])/12 - (26*Log[-pp4 + s])/3 + 6*Log[t] + 
   (80*Log[-pp4 + t])/3 + (239*Log[s + t])/6 - (191*Log[-pp4 + s + t])/12, 
  (-2986*Log[pp4])/27 - (772*Log[s])/9 - (8*Log[-pp4 + s])/9 + 
   (167*Log[t])/27 + (3332*Log[-pp4 + t])/27 + (1460*Log[s + t])/27 + 
   (367*Log[-pp4 + s + t])/27, (-223*Log[pp4])/18 - 42*Log[s] - 
   8*Log[-pp4 + s] + (91*Log[t])/9 + (244*Log[-pp4 + t])/9 + 
   (187*Log[s + t])/9 + (79*Log[-pp4 + s + t])/18, 
  (-343*Log[pp4])/9 - 4*Log[s] - 4*Log[-pp4 + s] - (623*Log[t])/18 + 
   (458*Log[-pp4 + t])/9 + (938*Log[s + t])/9 - (1339*Log[-pp4 + s + t])/18, 
  (-130*Log[pp4])/3 - 61*Log[s] - 12*Log[-pp4 + s] + (37*Log[t])/6 + 
   (164*Log[-pp4 + t])/3 + (140*Log[s + t])/3 + (53*Log[-pp4 + s + t])/6, 
  (181*Log[pp4])/18 + (131*Log[s])/6 + (8*Log[-pp4 + s])/3 - (239*Log[t])/18 - 
   (40*Log[-pp4 + t])/9 + (164*Log[s + t])/9 - (631*Log[-pp4 + s + t])/18, 
  (1051*Log[pp4])/36 + (427*Log[s])/12 + (14*Log[-pp4 + s])/3 - (26*Log[t])/9 - 
   (284*Log[-pp4 + t])/9 - (41*Log[s + t])/9 - (274*Log[-pp4 + s + t])/9, 
  (-739*Log[pp4])/54 - (313*Log[s])/18 - (22*Log[-pp4 + s])/9 + 
   (103*Log[t])/108 + (562*Log[-pp4 + t])/27 + (724*Log[s + t])/27 - 
   (1627*Log[-pp4 + s + t])/108, (1307*Log[pp4])/27 + (695*Log[s])/9 + 
   (118*Log[-pp4 + s])/9 - (925*Log[t])/108 - (1582*Log[-pp4 + t])/27 - 
   (1240*Log[s + t])/27 - (2771*Log[-pp4 + s + t])/108, 
  (79*Log[pp4])/54 + (101*Log[s])/9 + (28*Log[-pp4 + s])/9 - (311*Log[t])/54 - 
   (28*Log[-pp4 + t])/27 + (26*Log[s + t])/27 - (269*Log[-pp4 + s + t])/27, 
  (157*Log[pp4])/18 + (55*Log[s])/6 + (4*Log[-pp4 + s])/3 - (4*Log[t])/9 - 
   (88*Log[-pp4 + t])/9 - (70*Log[s + t])/9 - (11*Log[-pp4 + s + t])/9, 
  (-905*Log[pp4])/36 - (517*Log[s])/12 - (26*Log[-pp4 + s])/3 + (76*Log[t])/9 + 
   (244*Log[-pp4 + t])/9 + (175*Log[s + t])/9 + (197*Log[-pp4 + s + t])/9, 
  (419*Log[pp4])/18 + (99*Log[s])/2 + 8*Log[-pp4 + s] - (229*Log[t])/18 - 
   (236*Log[-pp4 + t])/9 - (86*Log[s + t])/9 - (581*Log[-pp4 + s + t])/18, 
  (-287*Log[pp4])/18 - (56*Log[s])/3 + (8*Log[-pp4 + s])/3 + (139*Log[t])/18 + 
   (158*Log[-pp4 + t])/9 - (97*Log[s + t])/9 + (157*Log[-pp4 + s + t])/9, 
  (-107*Log[pp4])/18 + (95*Log[s])/3 + (100*Log[-pp4 + s])/3 - (262*Log[t])/9 + 
   (248*Log[-pp4 + t])/9 + (5*Log[s + t])/9 - (1045*Log[-pp4 + s + t])/18, 
  (622*Log[pp4])/9 + (542*Log[s])/3 + (13*Log[-pp4 + s])/3 - (1315*Log[t])/18 - 
   (710*Log[-pp4 + t])/9 - (176*Log[s + t])/9 - (1487*Log[-pp4 + s + t])/18, 
  (117*Log[pp4])/4 - (83*Log[s])/4 - 22*Log[-pp4 + s] + 47*Log[t] - 
   58*Log[-pp4 + t] - 46*Log[s + t] + (141*Log[-pp4 + s + t])/2, 
  (-697*Log[pp4])/36 - (5*Log[s])/4 - 16*Log[-pp4 + s] - (245*Log[t])/18 + 
   (62*Log[-pp4 + t])/9 + (380*Log[s + t])/9 + (10*Log[-pp4 + s + t])/9, 
  (-1619*Log[pp4])/36 - (769*Log[s])/12 + (31*Log[-pp4 + s])/3 + 
   (101*Log[t])/18 + (556*Log[-pp4 + t])/9 + (316*Log[s + t])/9 - 
   (34*Log[-pp4 + s + t])/9, (3227*Log[pp4])/54 + (562*Log[s])/9 - 
   (61*Log[-pp4 + s])/9 - (523*Log[t])/54 - (1910*Log[-pp4 + t])/27 - 
   (857*Log[s + t])/27 - (88*Log[-pp4 + s + t])/27, 
  (1892*Log[pp4])/27 + (2497*Log[s])/18 - (161*Log[-pp4 + s])/9 - 
   (5227*Log[t])/108 - (3184*Log[-pp4 + t])/27 - (223*Log[s + t])/27 - 
   (1763*Log[-pp4 + s + t])/108, (-563*Log[pp4])/36 - (611*Log[s])/12 + 
   (11*Log[-pp4 + s])/3 + (527*Log[t])/18 + (262*Log[-pp4 + t])/9 - 
   (98*Log[s + t])/9 + (277*Log[-pp4 + s + t])/18, 
  (-623*Log[pp4])/36 + (47*Log[s])/4 - (104*Log[t])/9 + (58*Log[-pp4 + t])/9 + 
   (208*Log[s + t])/9 - (112*Log[-pp4 + s + t])/9, 
  (-47*Log[pp4])/18 + (23*Log[s])/6 + (8*Log[-pp4 + s])/3 + (11*Log[t])/36 + 
   (26*Log[-pp4 + t])/9 + (32*Log[s + t])/9 - (383*Log[-pp4 + s + t])/36, 
  (4139*Log[pp4])/108 + (638*Log[s])/9 - (95*Log[-pp4 + s])/9 - 
   (3193*Log[t])/108 - (1780*Log[-pp4 + t])/27 - (43*Log[s + t])/27 - 
   (85*Log[-pp4 + s + t])/54, (2309*Log[pp4])/18 + 145*Log[s] + Log[-pp4 + s] - 
   (229*Log[t])/18 - (1262*Log[-pp4 + t])/9 - (833*Log[s + t])/9 - 
   (259*Log[-pp4 + s + t])/9, (-935*Log[pp4])/12 - (189*Log[s])/2 - 
   Log[-pp4 + s] + (25*Log[t])/3 + (256*Log[-pp4 + t])/3 + (299*Log[s + t])/6 + 
   (359*Log[-pp4 + s + t])/12, (-47*Log[pp4])/4 - (99*Log[s])/4 - 
   Log[-pp4 + s]/2 + (37*Log[t])/4 + 13*Log[-pp4 + t] + 
   (59*Log[-pp4 + s + t])/4, (-155*Log[pp4])/12 + (173*Log[s])/12 - 
   (14*Log[-pp4 + s])/3 - (61*Log[t])/3 - (2*Log[-pp4 + t])/3 + 40*Log[s + t] - 
   (95*Log[-pp4 + s + t])/6, (111*Log[pp4])/4 - (43*Log[s])/12 + 
   (19*Log[-pp4 + s])/3 + (265*Log[t])/12 - 18*Log[-pp4 + t] - 
   (151*Log[s + t])/3 + (63*Log[-pp4 + s + t])/4, 
  (1333*Log[pp4])/36 + (491*Log[s])/12 + (16*Log[-pp4 + s])/3 - (7*Log[t])/18 - 
   (362*Log[-pp4 + t])/9 - (278*Log[s + t])/9 - (106*Log[-pp4 + s + t])/9, 
  (-635*Log[pp4])/36 + (83*Log[s])/12 - (11*Log[-pp4 + s])/3 - 
   (253*Log[t])/18 + (46*Log[-pp4 + t])/9 + (220*Log[s + t])/9 - 
   (10*Log[-pp4 + s + t])/9, (367*Log[pp4])/12 + (691*Log[s])/12 - 
   (19*Log[-pp4 + s])/3 - (33*Log[t])/2 - (122*Log[-pp4 + t])/3 - 
   (16*Log[s + t])/3 - (58*Log[-pp4 + s + t])/3, 
  (-67*Log[pp4])/4 - (121*Log[s])/12 + (10*Log[-pp4 + s])/3 - (26*Log[t])/3 + 
   24*Log[-pp4 + t] + (62*Log[s + t])/3 - (25*Log[-pp4 + s + t])/2, 
  (475*Log[pp4])/18 - 11*Log[s] + 8*Log[-pp4 + s] + (404*Log[t])/9 - 
   (532*Log[-pp4 + t])/9 - (277*Log[s + t])/9 + (389*Log[-pp4 + s + t])/18, 
  (-73*Log[pp4])/3 - (23*Log[s])/4 - 2*Log[-pp4 + s] - (107*Log[t])/6 + 
   (92*Log[-pp4 + t])/3 + (325*Log[s + t])/6 - (419*Log[-pp4 + s + t])/12, 
  (-176*Log[pp4])/9 + (19*Log[s])/4 + 10*Log[-pp4 + s] - (397*Log[t])/18 + 
   (220*Log[-pp4 + t])/9 + (677*Log[s + t])/18 - (1267*Log[-pp4 + s + t])/36, 
  -Log[pp4]/6 - (217*Log[s])/12 - (8*Log[-pp4 + s])/3 + (275*Log[t])/12 - 
   (38*Log[-pp4 + t])/3 - (5*Log[s + t])/2 + (79*Log[-pp4 + s + t])/6, 
  (-31*Log[pp4])/3 + (133*Log[s])/6 - (17*Log[-pp4 + s])/3 - (177*Log[t])/4 + 
   (92*Log[-pp4 + t])/3 + (130*Log[s + t])/3 - (431*Log[-pp4 + s + t])/12, 
  (-73*Log[pp4])/18 - 14*Log[s] - 14*Log[-pp4 + s] - (253*Log[t])/18 + 
   (202*Log[-pp4 + t])/9 + (379*Log[s + t])/9 - (166*Log[-pp4 + s + t])/9, 
  (902*Log[pp4])/9 + (619*Log[s])/6 + (10*Log[-pp4 + s])/3 - (889*Log[t])/36 - 
   (1078*Log[-pp4 + t])/9 - (313*Log[s + t])/9 - (989*Log[-pp4 + s + t])/36, 
  158*Log[pp4] + (965*Log[s])/6 + (50*Log[-pp4 + s])/3 - (91*Log[t])/12 - 
   198*Log[-pp4 + t] - (473*Log[s + t])/3 + (111*Log[-pp4 + s + t])/4, 
  (2402*Log[pp4])/27 + (3119*Log[s])/36 + (112*Log[-pp4 + s])/9 + 
   (629*Log[t])/108 - (3106*Log[-pp4 + t])/27 - (6149*Log[s + t])/54 + 
   (946*Log[-pp4 + s + t])/27, (-293*Log[pp4])/18 - 32*Log[s] - 
   12*Log[-pp4 + s] + (103*Log[t])/18 + (182*Log[-pp4 + t])/9 + 
   (329*Log[s + t])/9 - (20*Log[-pp4 + s + t])/9, 
  (235*Log[pp4])/18 + 12*Log[s] + 8*Log[-pp4 + s] + (185*Log[t])/9 - 
   (292*Log[-pp4 + t])/9 - (847*Log[s + t])/9 + (1313*Log[-pp4 + s + t])/18, 
  (-64*Log[pp4])/3 - (47*Log[s])/3 - (16*Log[-pp4 + s])/3 - (29*Log[t])/3 + 
   (80*Log[-pp4 + t])/3 + 56*Log[s + t] - (92*Log[-pp4 + s + t])/3, 
  (983*Log[pp4])/18 + (59*Log[s])/2 + 4*Log[-pp4 + s] + (244*Log[t])/9 - 
   (638*Log[-pp4 + t])/9 - (938*Log[s + t])/9 + (539*Log[-pp4 + s + t])/9, 
  (1117*Log[pp4])/18 + (165*Log[s])/4 + 10*Log[-pp4 + s] + (221*Log[t])/9 - 
   (706*Log[-pp4 + t])/9 - (2099*Log[s + t])/18 + (2059*Log[-pp4 + s + t])/36, 
  (77*Log[pp4])/18 + (5*Log[s])/2 + 5*Log[-pp4 + s] - (53*Log[t])/36 + 
   (70*Log[-pp4 + t])/9 - (77*Log[s + t])/9 - (343*Log[-pp4 + s + t])/36, 
  (313*Log[pp4])/18 + (125*Log[s])/6 + (8*Log[-pp4 + s])/3 - (107*Log[t])/18 - 
   (190*Log[-pp4 + t])/9 - (40*Log[s + t])/9 - (169*Log[-pp4 + s + t])/18, 
  (262*Log[pp4])/9 + (69*Log[s])/4 + 6*Log[-pp4 + s] + (299*Log[t])/18 - 
   (332*Log[-pp4 + t])/9 - (1345*Log[s + t])/18 + (1535*Log[-pp4 + s + t])/36, 
  (-88*Log[pp4])/9 - 5*Log[s] - 6*Log[-pp4 + s] - (19*Log[t])/36 + 
   (56*Log[-pp4 + t])/9 + (113*Log[s + t])/9 + (91*Log[-pp4 + s + t])/36, 
  (-253*Log[pp4])/18 - 14*Log[s] - 4*Log[-pp4 + s] - (109*Log[t])/18 + 
   (184*Log[-pp4 + t])/9 + (307*Log[s + t])/9 - (148*Log[-pp4 + s + t])/9, 
  (-31*Log[pp4])/2 - (23*Log[s])/2 - 16*Log[-pp4 + s] + 4*Log[t] + 
   24*Log[-pp4 + t] + 16*Log[s + t] - Log[-pp4 + s + t], 
  (-524*Log[pp4])/9 - (89*Log[s])/2 - 6*Log[-pp4 + s] - (191*Log[t])/9 + 
   (718*Log[-pp4 + t])/9 + (787*Log[s + t])/9 - (671*Log[-pp4 + s + t])/18, 
  (-308*Log[pp4])/3 - 104*Log[s] - 24*Log[-pp4 + s] + (16*Log[t])/3 + 
   (352*Log[-pp4 + t])/3 + (280*Log[s + t])/3 + (44*Log[-pp4 + s + t])/3, 
  (227*Log[pp4])/9 + (95*Log[s])/3 + (16*Log[-pp4 + s])/3 - (31*Log[t])/9 - 
   (304*Log[-pp4 + t])/9 - (322*Log[s + t])/9 + (97*Log[-pp4 + s + t])/9, 
  (107*Log[pp4])/6 + (34*Log[s])/3 + (2*Log[-pp4 + s])/3 + (11*Log[t])/2 - 
   (80*Log[-pp4 + t])/3 - (79*Log[s + t])/3 + (53*Log[-pp4 + s + t])/3, 
  (28*Log[pp4])/3 - (4*Log[s])/3 - (62*Log[-pp4 + s])/3 + (32*Log[t])/3 - 
   (32*Log[-pp4 + t])/3 - 12*Log[s + t] + (74*Log[-pp4 + s + t])/3, 
  (211*Log[pp4])/18 - (191*Log[s])/12 - (10*Log[-pp4 + s])/3 + (242*Log[t])/9 - 
   (142*Log[-pp4 + t])/9 - (533*Log[s + t])/18 + (937*Log[-pp4 + s + t])/36, 
  (71*Log[pp4])/9 - (211*Log[s])/12 + (19*Log[-pp4 + s])/3 + (218*Log[t])/9 - 
   (118*Log[-pp4 + t])/9 - (443*Log[s + t])/18 + (607*Log[-pp4 + s + t])/36, 
  (-265*Log[pp4])/18 + (23*Log[s])/6 - (22*Log[-pp4 + s])/3 - (497*Log[t])/36 + 
   (178*Log[-pp4 + t])/9 + (214*Log[s + t])/9 - (415*Log[-pp4 + s + t])/36, 
  (-10*Log[pp4])/9 - (31*Log[s])/12 - (32*Log[-pp4 + s])/3 + (85*Log[t])/18 + 
   (8*Log[-pp4 + t])/9 - (47*Log[s + t])/18 + (409*Log[-pp4 + s + t])/36, 
  (-2681*Log[pp4])/108 - (224*Log[s])/9 + (14*Log[-pp4 + s])/9 + 
   (115*Log[t])/108 + (808*Log[-pp4 + t])/27 + (151*Log[s + t])/27 + 
   (625*Log[-pp4 + s + t])/54, (403*Log[pp4])/18 + (79*Log[s])/6 - 
   (2*Log[-pp4 + s])/3 + (89*Log[t])/36 - (226*Log[-pp4 + t])/9 - 
   (244*Log[s + t])/9 + (535*Log[-pp4 + s + t])/36, 
  (-2113*Log[pp4])/54 - (571*Log[s])/18 - (46*Log[-pp4 + s])/9 - 
   (17*Log[t])/108 + (1090*Log[-pp4 + t])/27 + (1144*Log[s + t])/27 - 
   (715*Log[-pp4 + s + t])/108, (-319*Log[pp4])/54 - (37*Log[s])/18 + 
   (2*Log[-pp4 + s])/9 - (281*Log[t])/108 + (178*Log[-pp4 + t])/27 + 
   (232*Log[s + t])/27 - (523*Log[-pp4 + s + t])/108, 
  (-9*Log[pp4])/4 - (23*Log[s])/6 - (8*Log[-pp4 + s])/3 + (17*Log[t])/6 - 
   (10*Log[s + t])/3 + (37*Log[-pp4 + s + t])/4, 
  (769*Log[pp4])/54 + (253*Log[s])/18 - (2*Log[-pp4 + s])/9 - 
   (115*Log[t])/108 - (466*Log[-pp4 + t])/27 - (196*Log[s + t])/27 - 
   (269*Log[-pp4 + s + t])/108, (371*Log[pp4])/54 + (167*Log[s])/18 + 
   (35*Log[-pp4 + s])/9 - (233*Log[t])/108 - (152*Log[-pp4 + t])/27 - 
   (287*Log[s + t])/27 - (175*Log[-pp4 + s + t])/108, 
  (-25*Log[pp4])/6 - 7*Log[s] + (7*Log[t])/3 + (16*Log[-pp4 + t])/3 - 
   (2*Log[s + t])/3 + (25*Log[-pp4 + s + t])/6, 
  (-391*Log[pp4])/6 - (403*Log[s])/6 - (16*Log[-pp4 + s])/3 + (9*Log[t])/2 + 
   (208*Log[-pp4 + t])/3 + (158*Log[s + t])/3 + (67*Log[-pp4 + s + t])/6, 
  (-200*Log[pp4])/9 - (89*Log[s])/4 - 2*Log[-pp4 + s] + (5*Log[t])/18 + 
   (232*Log[-pp4 + t])/9 + (377*Log[s + t])/18 - (19*Log[-pp4 + s + t])/36, 
  (-95*Log[pp4])/6 - (34*Log[s])/3 - (2*Log[-pp4 + s])/3 - (11*Log[t])/2 + 
   (80*Log[-pp4 + t])/3 + (79*Log[s + t])/3 - (59*Log[-pp4 + s + t])/3, 
  (269*Log[pp4])/18 + (49*Log[s])/3 + (5*Log[-pp4 + s])/3 + Log[t]/9 - 
   (158*Log[-pp4 + t])/9 - (167*Log[s + t])/9 + (55*Log[-pp4 + s + t])/18, 
  (355*Log[pp4])/18 + (81*Log[s])/4 + 2*Log[-pp4 + s] + (13*Log[t])/18 - 
   (214*Log[-pp4 + t])/9 - (431*Log[s + t])/18 + (181*Log[-pp4 + s + t])/36, 
  (-71*Log[pp4])/18 - (21*Log[s])/4 - 2*Log[-pp4 + s] + (19*Log[t])/18 + 
   (32*Log[-pp4 + t])/9 + (43*Log[s + t])/18 + (151*Log[-pp4 + s + t])/36, 
  (157*Log[pp4])/9 + (55*Log[s])/3 + (8*Log[-pp4 + s])/3 - (8*Log[t])/9 - 
   (176*Log[-pp4 + t])/9 - (140*Log[s + t])/9 - (22*Log[-pp4 + s + t])/9, 
  (101*Log[pp4])/18 - (5*Log[s])/12 - (4*Log[-pp4 + s])/3 + (59*Log[t])/18 - 
   (80*Log[-pp4 + t])/9 - (151*Log[s + t])/18 + (257*Log[-pp4 + s + t])/36, 
  (-157*Log[pp4])/18 - (55*Log[s])/6 - Log[-pp4 + s]/3 + (4*Log[t])/9 + 
   (88*Log[-pp4 + t])/9 + (70*Log[s + t])/9 + (2*Log[-pp4 + s + t])/9, 
  (-43*Log[pp4])/9 - (47*Log[s])/12 - Log[-pp4 + s]/3 - (11*Log[t])/18 + 
   (56*Log[-pp4 + t])/9 + (97*Log[s + t])/18 - (71*Log[-pp4 + s + t])/36, 
  (-157*Log[pp4])/18 - (55*Log[s])/6 - (4*Log[-pp4 + s])/3 + (4*Log[t])/9 + 
   (88*Log[-pp4 + t])/9 + (70*Log[s + t])/9 + (11*Log[-pp4 + s + t])/9, 
  (-89*Log[pp4])/6 - (62*Log[s])/3 - (4*Log[-pp4 + s])/3 - (2*Log[t])/3 + 
   (56*Log[-pp4 + t])/3 + 23*Log[s + t] - (25*Log[-pp4 + s + t])/6, 
  -6*Log[pp4] - (43*Log[s])/6 - (4*Log[-pp4 + s])/3 - (4*Log[t])/3 + 
   8*Log[-pp4 + t] + (37*Log[s + t])/3 - (9*Log[-pp4 + s + t])/2, 
  (23*Log[pp4])/8 + (43*Log[s])/12 + (2*Log[-pp4 + s])/3 + Log[t]/6 - 
   4*Log[-pp4 + t] - (17*Log[s + t])/3 + (19*Log[-pp4 + s + t])/8, 
  (133*Log[pp4])/9 + (55*Log[s])/3 - (8*Log[t])/9 - (152*Log[-pp4 + t])/9 - 
   (134*Log[s + t])/9 - (4*Log[-pp4 + s + t])/9, 
  -8*Log[pp4] - 6*Log[s] + 8*Log[-pp4 + t] + 6*Log[s + t], 
  -Log[pp4]/4 + Log[s]/4, (-4*Log[pp4])/3 - 2*Log[s] + (2*Log[t])/3 + 
   (8*Log[-pp4 + t])/3 - Log[s + t]/3 + Log[-pp4 + s + t]/3, 
  -Log[pp4] - Log[s] + 2*Log[-pp4 + t]}, 
 {(-752*Log[pp4])/9 - 24*Log[-pp4 + s] - (52*Log[t])/3 + (496*Log[-pp4 + t])/9 + 
   (628*Log[-pp4 + s + t])/9, (-1652*Log[pp4])/27 + 8*Log[-pp4 + s] + 
   (2*Log[t])/9 + (1114*Log[-pp4 + t])/27 + (316*Log[-pp4 + s + t])/27, 
  -58*Log[pp4] + 36*Log[-pp4 + s] - 16*Log[t] + 32*Log[-pp4 + t] + 
   6*Log[-pp4 + s + t], (74*Log[pp4])/9 + 24*Log[-pp4 + s] - (29*Log[t])/3 - 
   (82*Log[-pp4 + t])/9 - (121*Log[-pp4 + s + t])/9, 
  (176*Log[pp4])/9 + (16*Log[t])/3 - (58*Log[-pp4 + t])/9 - 
   (166*Log[-pp4 + s + t])/9, (-686*Log[pp4])/9 - (43*Log[t])/3 + 
   (340*Log[-pp4 + t])/9 + (475*Log[-pp4 + s + t])/9, 
  (278*Log[pp4])/9 - 12*Log[-pp4 + s] + (55*Log[t])/3 - (286*Log[-pp4 + t])/9 - 
   (49*Log[-pp4 + s + t])/9, (122*Log[pp4])/3 + 2*Log[t] - 
   (88*Log[-pp4 + t])/3 - (40*Log[-pp4 + s + t])/3, 
  12*Log[pp4] - 6*Log[t] - (20*Log[-pp4 + t])/3 + (2*Log[-pp4 + s + t])/3, 
  2*Log[-pp4 + t] - 2*Log[-pp4 + s + t], (-176*Log[pp4])/9 - (16*Log[t])/3 + 
   (100*Log[-pp4 + t])/9 - 4*Log[s + t] + (160*Log[-pp4 + s + t])/9, 0, 
  (52*Log[pp4])/3 - (44*Log[-pp4 + t])/3 - (8*Log[-pp4 + s + t])/3, 
  (-56*Log[pp4])/27 - (46*Log[t])/9 + (136*Log[-pp4 + t])/27 + 
   (58*Log[-pp4 + s + t])/27, (64*Log[pp4])/9 + (50*Log[t])/3 - 
   (50*Log[-pp4 + t])/9 - (164*Log[-pp4 + s + t])/9, 
  (-244*Log[pp4])/9 + (4*Log[t])/3 + (194*Log[-pp4 + t])/9 + 
   (38*Log[-pp4 + s + t])/9, (58*Log[pp4])/9 - (13*Log[t])/3 + 
   (7*Log[-pp4 + t])/9 - (26*Log[-pp4 + s + t])/9, 
  (68*Log[pp4])/9 + (16*Log[t])/3 - (76*Log[-pp4 + t])/9 - 
   (40*Log[-pp4 + s + t])/9, (40*Log[pp4])/9 + (2*Log[t])/3 - 
   (8*Log[-pp4 + t])/9 - (38*Log[-pp4 + s + t])/9, 
  (44*Log[pp4])/3 + 6*Log[t] - 12*Log[-pp4 + t] - (26*Log[-pp4 + s + t])/3, 
  (-28*Log[pp4])/9 - (14*Log[t])/3 + (14*Log[-pp4 + t])/9 + 
   (56*Log[-pp4 + s + t])/9, (-5200*Log[pp4])/27 + 40*Log[-pp4 + s] - 
   (494*Log[t])/9 + (3752*Log[-pp4 + t])/27 + (1850*Log[-pp4 + s + t])/27, 
  (-392*Log[pp4])/9 - (34*Log[t])/3 + (292*Log[-pp4 + t])/9 + 
   (202*Log[-pp4 + s + t])/9, (518*Log[pp4])/9 - 8*Log[-pp4 + s] + 
   (67*Log[t])/3 - (376*Log[-pp4 + t])/9 - (271*Log[-pp4 + s + t])/9, 
  (4*Log[pp4])/3 - 16*Log[t] - (10*Log[-pp4 + t])/3 + 18*Log[-pp4 + s + t], 
  (-3268*Log[pp4])/27 - (32*Log[t])/9 + (1616*Log[-pp4 + t])/27 + 
   (1748*Log[-pp4 + s + t])/27, (-116*Log[pp4])/9 - (40*Log[t])/3 + 
   (70*Log[-pp4 + t])/9 + (166*Log[-pp4 + s + t])/9, 
  (314*Log[pp4])/9 - (14*Log[t])/3 - (178*Log[-pp4 + t])/9 - 
   (94*Log[-pp4 + s + t])/9, (-88*Log[pp4])/3 - 14*Log[t] + 
   (68*Log[-pp4 + t])/3 + (62*Log[-pp4 + s + t])/3, 
  (260*Log[pp4])/9 + (4*Log[t])/3 - (190*Log[-pp4 + t])/9 - 
   (82*Log[-pp4 + s + t])/9, (322*Log[pp4])/9 + (8*Log[t])/3 - 
   (260*Log[-pp4 + t])/9 - (86*Log[-pp4 + s + t])/9, 
  (70*Log[pp4])/27 - (73*Log[t])/9 + (46*Log[-pp4 + t])/27 + 
   (103*Log[-pp4 + s + t])/27, (1106*Log[pp4])/27 + (139*Log[t])/9 - 
   (814*Log[-pp4 + t])/27 - (709*Log[-pp4 + s + t])/27, 
  (68*Log[pp4])/27 + (34*Log[t])/9 - (88*Log[-pp4 + t])/27 - 
   (82*Log[-pp4 + s + t])/27, (44*Log[pp4])/9 + (4*Log[t])/3 - 
   (40*Log[-pp4 + t])/9 - (16*Log[-pp4 + s + t])/9, 
  (-218*Log[pp4])/9 - (28*Log[t])/3 + (160*Log[-pp4 + t])/9 + 
   (142*Log[-pp4 + s + t])/9, (304*Log[pp4])/9 + (26*Log[t])/3 - 
   (212*Log[-pp4 + t])/9 - (170*Log[-pp4 + s + t])/9, 
  (-226*Log[pp4])/9 + 4*Log[-pp4 + s] - (2*Log[t])/3 + (188*Log[-pp4 + t])/9 + 
   (8*Log[-pp4 + s + t])/9, (236*Log[pp4])/9 + 8*Log[-pp4 + s] + (40*Log[t])/3 - 
   (100*Log[-pp4 + t])/9 - (328*Log[-pp4 + s + t])/9, 
  (1258*Log[pp4])/9 - 24*Log[-pp4 + s] + (155*Log[t])/3 - 
   (848*Log[-pp4 + t])/9 - (659*Log[-pp4 + s + t])/9, 
  -18*Log[pp4] - 4*Log[-pp4 + s] - 6*Log[t] + 28*Log[-pp4 + s + t], 
  (89*Log[pp4])/9 - 8*Log[-pp4 + s] - (5*Log[t])/3 - (52*Log[-pp4 + t])/9 + 
   (50*Log[-pp4 + s + t])/9, (-428*Log[pp4])/9 + 12*Log[-pp4 + s] - 
   (49*Log[t])/3 + (310*Log[-pp4 + t])/9 + (157*Log[-pp4 + s + t])/9, 
  (1738*Log[pp4])/27 - 8*Log[-pp4 + s] + (59*Log[t])/9 - 
   (1220*Log[-pp4 + t])/27 - (479*Log[-pp4 + s + t])/27, 
  (3716*Log[pp4])/27 - 32*Log[-pp4 + s] + (220*Log[t])/9 - 
   (2578*Log[-pp4 + t])/27 - (934*Log[-pp4 + s + t])/27, 
  (-392*Log[pp4])/9 + 12*Log[-pp4 + s] - (25*Log[t])/3 + (268*Log[-pp4 + t])/9 + 
   (91*Log[-pp4 + s + t])/9, (121*Log[pp4])/9 - 4*Log[-pp4 + s] + (5*Log[t])/3 - 
   (80*Log[-pp4 + t])/9 - (20*Log[-pp4 + s + t])/9, 
  (38*Log[pp4])/9 + 2*Log[-pp4 + s] + Log[t]/3 - (16*Log[-pp4 + t])/9 - 
   (43*Log[-pp4 + s + t])/9, (2168*Log[pp4])/27 - 16*Log[-pp4 + s] + 
   (76*Log[t])/9 - (1390*Log[-pp4 + t])/27 - (574*Log[-pp4 + s + t])/27, 
  (826*Log[pp4])/9 - 8*Log[-pp4 + s] + (71*Log[t])/3 - (716*Log[-pp4 + t])/9 - 
   (251*Log[-pp4 + s + t])/9, (-188*Log[pp4])/3 + 4*Log[-pp4 + s] - 22*Log[t] + 
   (163*Log[-pp4 + t])/3 + (79*Log[-pp4 + s + t])/3, 
  -19*Log[pp4] + 4*Log[-pp4 + s] - (11*Log[t])/2 + 14*Log[-pp4 + t] + 
   (13*Log[-pp4 + s + t])/2, 29*Log[pp4] - 6*Log[-pp4 + s] - Log[t] - 
   (56*Log[-pp4 + t])/3 - (10*Log[-pp4 + s + t])/3, 
  (-64*Log[pp4])/3 + 12*Log[-pp4 + s] - 5*Log[t] + 10*Log[-pp4 + t] + 
   (13*Log[-pp4 + s + t])/3, (220*Log[pp4])/9 + 4*Log[-pp4 + s] + 
   (20*Log[t])/3 - (212*Log[-pp4 + t])/9 - (104*Log[-pp4 + s + t])/9, 
  (124*Log[pp4])/9 - 8*Log[-pp4 + s] - Log[t]/3 - (56*Log[-pp4 + t])/9 + 
   (7*Log[-pp4 + s + t])/9, (128*Log[pp4])/3 - 12*Log[-pp4 + s] + 17*Log[t] - 
   (92*Log[-pp4 + t])/3 - 17*Log[-pp4 + s + t], (-22*Log[pp4])/3 - 4*Log[t] + 
   10*Log[-pp4 + t] + (4*Log[-pp4 + s + t])/3, (80*Log[pp4])/9 - (26*Log[t])/3 - 
   (124*Log[-pp4 + t])/9 + (122*Log[-pp4 + s + t])/9, 
  (44*Log[pp4])/3 - 2*Log[t] - (22*Log[-pp4 + t])/3 - (16*Log[-pp4 + s + t])/3, 
  (112*Log[pp4])/9 + (8*Log[t])/3 - (44*Log[-pp4 + t])/9 - 
   (92*Log[-pp4 + s + t])/9, -11*Log[pp4] - 6*Log[t] + (13*Log[-pp4 + t])/3 + 
   (38*Log[-pp4 + s + t])/3, (64*Log[pp4])/3 + 8*Log[t] - (25*Log[-pp4 + t])/3 - 
   21*Log[-pp4 + s + t], (40*Log[pp4])/9 - (16*Log[t])/3 - 
   (26*Log[-pp4 + t])/9 + (34*Log[-pp4 + s + t])/9, 
  (1070*Log[pp4])/9 + (43*Log[t])/3 - (580*Log[-pp4 + t])/9 - 
   (619*Log[-pp4 + s + t])/9, (358*Log[pp4])/3 + 31*Log[t] - 62*Log[-pp4 + t] - 
   (265*Log[-pp4 + s + t])/3, (1490*Log[pp4])/27 + (133*Log[t])/9 - 
   (682*Log[-pp4 + t])/27 - (1207*Log[-pp4 + s + t])/27, 
  (2*Log[pp4])/9 - (26*Log[t])/3 - (4*Log[-pp4 + t])/9 + 
   (80*Log[-pp4 + s + t])/9, (-364*Log[pp4])/9 + (28*Log[t])/3 + 
   (242*Log[-pp4 + t])/9 + (38*Log[-pp4 + s + t])/9, 
  12*Log[pp4] - 6*Log[t] - (22*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (-98*Log[pp4])/9 + (20*Log[t])/3 - (2*Log[-pp4 + t])/9 + 
   (40*Log[-pp4 + s + t])/9, (-94*Log[pp4])/9 + (34*Log[t])/3 + 
   (8*Log[-pp4 + t])/9 - (16*Log[-pp4 + s + t])/9, 
  (-56*Log[pp4])/9 + (8*Log[t])/3 + (49*Log[-pp4 + t])/9 - 
   (17*Log[-pp4 + s + t])/9, (146*Log[pp4])/9 + (10*Log[t])/3 - 
   (124*Log[-pp4 + t])/9 - (52*Log[-pp4 + s + t])/9, 
  (-152*Log[pp4])/9 + (20*Log[t])/3 + (88*Log[-pp4 + t])/9 + 
   (4*Log[-pp4 + s + t])/9, (20*Log[pp4])/9 - (8*Log[t])/3 - 
   (22*Log[-pp4 + t])/9 + (26*Log[-pp4 + s + t])/9, 
  (40*Log[pp4])/9 - (16*Log[t])/3 - (26*Log[-pp4 + t])/9 + 
   (34*Log[-pp4 + s + t])/9, -8*Log[pp4] - 6*Log[t] + 6*Log[-pp4 + t] - 
   4*Log[s + t] + 12*Log[-pp4 + s + t], (-92*Log[pp4])/9 - (16*Log[t])/3 + 
   (148*Log[-pp4 + t])/9 - (8*Log[-pp4 + s + t])/9, 
  (-176*Log[pp4])/3 - 10*Log[t] + (160*Log[-pp4 + t])/3 + 
   (46*Log[-pp4 + s + t])/3, (116*Log[pp4])/9 + (22*Log[t])/3 - 
   (94*Log[-pp4 + t])/9 - (88*Log[-pp4 + s + t])/9, 
  (8*Log[pp4])/3 + 2*Log[t] - (14*Log[-pp4 + t])/3, 
  (-8*Log[-pp4 + t])/3 + (8*Log[-pp4 + s + t])/3, 
  (-139*Log[pp4])/9 - (20*Log[t])/3 + (59*Log[-pp4 + t])/9 - 2*Log[s + t] + 
   (158*Log[-pp4 + s + t])/9, (-139*Log[pp4])/9 - (23*Log[t])/3 + 
   (65*Log[-pp4 + t])/9 + (143*Log[-pp4 + s + t])/9, 
  (46*Log[pp4])/9 + (5*Log[t])/3 + (4*Log[-pp4 + t])/9 - 2*Log[s + t] - 
   (47*Log[-pp4 + s + t])/9, (-22*Log[pp4])/9 + Log[t]/3 + 
   (11*Log[-pp4 + t])/9 - 2*Log[s + t] + (26*Log[-pp4 + s + t])/9, 
  (-818*Log[pp4])/27 + (23*Log[t])/9 + (688*Log[-pp4 + t])/27 + 
   (61*Log[-pp4 + s + t])/27, (50*Log[pp4])/9 + (13*Log[t])/3 - 
   (34*Log[-pp4 + t])/9 - (55*Log[-pp4 + s + t])/9, 
  (-194*Log[pp4])/27 - (61*Log[t])/9 + (286*Log[-pp4 + t])/27 + 
   (91*Log[-pp4 + s + t])/27, (46*Log[pp4])/27 - (13*Log[t])/9 + 
   (4*Log[-pp4 + t])/27 - (11*Log[-pp4 + s + t])/27, 
  (-16*Log[pp4])/3 + 2*Log[-pp4 + t] + (10*Log[-pp4 + s + t])/3, 
  (530*Log[pp4])/27 - (5*Log[t])/9 - (292*Log[-pp4 + t])/27 - 
   (223*Log[-pp4 + s + t])/27, (-167*Log[pp4])/27 + (29*Log[t])/9 + 
   (16*Log[-pp4 + t])/27 + (64*Log[-pp4 + s + t])/27, 
  (-32*Log[pp4])/3 + (16*Log[-pp4 + t])/3 + (16*Log[-pp4 + s + t])/3, 
  (-124*Log[pp4])/3 - 6*Log[t] + (112*Log[-pp4 + t])/3 + 10*Log[-pp4 + s + t], 
  (-110*Log[pp4])/9 - (7*Log[t])/3 + (103*Log[-pp4 + t])/9 + 
   (28*Log[-pp4 + s + t])/9, (-8*Log[pp4])/3 - 2*Log[t] + (14*Log[-pp4 + t])/3, 
  (43*Log[pp4])/9 - 2*Log[-pp4 + s] + (8*Log[t])/3 - (44*Log[-pp4 + t])/9 - 
   (5*Log[-pp4 + s + t])/9, (65*Log[pp4])/9 + (10*Log[t])/3 - 
   (67*Log[-pp4 + t])/9 - (28*Log[-pp4 + s + t])/9, 
  (-22*Log[pp4])/9 - (5*Log[t])/3 + (17*Log[-pp4 + t])/9 + 
   (20*Log[-pp4 + s + t])/9, (88*Log[pp4])/9 + (8*Log[t])/3 - 
   (80*Log[-pp4 + t])/9 - (32*Log[-pp4 + s + t])/9, 
  (22*Log[pp4])/9 + (5*Log[t])/3 - (29*Log[-pp4 + t])/9 - 
   (8*Log[-pp4 + s + t])/9, (-44*Log[pp4])/9 - 3*Log[s] - (4*Log[t])/3 + 
   (40*Log[-pp4 + t])/9 + (16*Log[-pp4 + s + t])/9, 
  (-22*Log[pp4])/9 - (2*Log[t])/3 + (23*Log[-pp4 + t])/9 + 
   (5*Log[-pp4 + s + t])/9, (-44*Log[pp4])/9 - (4*Log[t])/3 + 
   (40*Log[-pp4 + t])/9 + (16*Log[-pp4 + s + t])/9, 
  -4*Log[pp4] + (8*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + s + t])/3, Log[pp4]/3 + Log[t] - 
   (4*Log[-pp4 + s + t])/3, (88*Log[pp4])/9 - (56*Log[-pp4 + t])/9 - 
   (32*Log[-pp4 + s + t])/9, -4*Log[pp4] + 4*Log[-pp4 + t], 0, 
  (-16*Log[pp4])/3 + (8*Log[-pp4 + t])/3 + (8*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] + 2*Log[-pp4 + t]}, {(-82*Log[pp4])/9 - (644*Log[s])/9 + 
   (56*Log[-pp4 + s])/3 + 22*Log[t] - (40*Log[-pp4 + t])/3 + 32*Log[s + t] + 
   (64*Log[-pp4 + s + t])/3, (473*Log[pp4])/108 - (5843*Log[s])/108 - 
   (11*Log[-pp4 + s])/3 - (3*Log[t])/4 + (89*Log[-pp4 + t])/9 + 
   (104*Log[s + t])/3 + (115*Log[-pp4 + s + t])/12, 
  (75*Log[pp4])/2 + 18*Log[s] - 27*Log[-pp4 + s] - (29*Log[t])/2 - 
   5*Log[-pp4 + t] - 39*Log[s + t] + 30*Log[-pp4 + s + t], 
  (-127*Log[pp4])/18 - (340*Log[s])/9 - (68*Log[-pp4 + s])/3 - (9*Log[t])/2 + 
   (64*Log[-pp4 + t])/3 + 46*Log[s + t] + (14*Log[-pp4 + s + t])/3, 
  (-125*Log[pp4])/9 - (346*Log[s])/9 + (4*Log[-pp4 + s])/3 - (25*Log[t])/2 + 
   (91*Log[-pp4 + t])/3 + 67*Log[s + t] - (203*Log[-pp4 + s + t])/6, 
  (-655*Log[pp4])/36 - (2231*Log[s])/36 - (5*Log[-pp4 + s])/3 + (17*Log[t])/4 + 
   (83*Log[-pp4 + t])/3 + 44*Log[s + t] + (71*Log[-pp4 + s + t])/12, 
  (187*Log[pp4])/9 + (1025*Log[s])/9 + (31*Log[-pp4 + s])/3 + 9*Log[t] - 
   (131*Log[-pp4 + t])/3 - 125*Log[s + t] + (44*Log[-pp4 + s + t])/3, 
  (-41*Log[pp4])/3 - (29*Log[s])/6 + (19*Log[-pp4 + s])/3 - (9*Log[t])/2 + 
   13*Log[-pp4 + t] + 39*Log[s + t] - (106*Log[-pp4 + s + t])/3, 
  -17*Log[pp4] - (77*Log[s])/2 + (8*Log[-pp4 + s])/3 - 5*Log[t] + 
   18*Log[-pp4 + t] + 60*Log[s + t] - (121*Log[-pp4 + s + t])/6, 
  3*Log[pp4] - (15*Log[t])/2 + 3*Log[-pp4 + t] + 9*Log[s + t] - 
   (15*Log[-pp4 + s + t])/2, (89*Log[pp4])/9 + (76*Log[s])/9 + 
   (2*Log[-pp4 + s])/3 + 6*Log[t] - (40*Log[-pp4 + t])/3 - 22*Log[s + t] + 
   (31*Log[-pp4 + s + t])/3, 4*Log[pp4] + Log[s] - 4*Log[t] - Log[-pp4 + s + t], 
  (-23*Log[pp4])/6 + (35*Log[s])/6 + (4*Log[-pp4 + s])/3 + 4*Log[-pp4 + t] + 
   6*Log[s + t] - (40*Log[-pp4 + s + t])/3, (-143*Log[pp4])/54 - 
   (317*Log[s])/27 - (2*Log[-pp4 + s])/3 + Log[t] + (14*Log[-pp4 + t])/9 + 
   (20*Log[s + t])/3 + (35*Log[-pp4 + s + t])/6, 
  (319*Log[pp4])/18 + (586*Log[s])/9 - 3*Log[-pp4 + s] + (3*Log[t])/2 - 
   (70*Log[-pp4 + t])/3 - 70*Log[s + t] + 12*Log[-pp4 + s + t], 
  (61*Log[pp4])/9 + (26*Log[s])/9 + (5*Log[-pp4 + s])/3 - (14*Log[-pp4 + t])/3 - 
   14*Log[s + t] + (22*Log[-pp4 + s + t])/3, (-697*Log[pp4])/36 - 
   (518*Log[s])/9 - 2*Log[-pp4 + s] - 5*Log[t] + (151*Log[-pp4 + t])/6 + 
   (151*Log[s + t])/2 - (67*Log[-pp4 + s + t])/4, 
  (137*Log[pp4])/18 + (595*Log[s])/18 + (4*Log[-pp4 + s])/3 + (9*Log[t])/2 - 
   (32*Log[-pp4 + t])/3 - 38*Log[s + t] + (13*Log[-pp4 + s + t])/6, 
  (-101*Log[pp4])/18 - (487*Log[s])/18 - (10*Log[-pp4 + s])/3 - (9*Log[t])/2 + 
   (26*Log[-pp4 + t])/3 + 32*Log[s + t] - Log[-pp4 + s + t]/6, 
  (29*Log[pp4])/6 + (80*Log[s])/3 - (4*Log[-pp4 + s])/3 + Log[t]/2 - 
   8*Log[-pp4 + t] - 24*Log[s + t] + (4*Log[-pp4 + s + t])/3, 
  (-38*Log[pp4])/9 - (299*Log[s])/18 + (2*Log[-pp4 + s])/3 + (3*Log[t])/2 + 
   (19*Log[-pp4 + t])/3 + 19*Log[s + t] - (20*Log[-pp4 + s + t])/3, 
  (589*Log[pp4])/27 - (3724*Log[s])/27 - (52*Log[-pp4 + s])/3 - 15*Log[t] + 
   (274*Log[-pp4 + t])/9 + (250*Log[s + t])/3 + (104*Log[-pp4 + s + t])/3, 
  (7*Log[pp4])/18 - (811*Log[s])/18 + (8*Log[-pp4 + s])/3 - (3*Log[t])/2 + 
   (20*Log[-pp4 + t])/3 + 26*Log[s + t] + (65*Log[-pp4 + s + t])/6, 
  (-8*Log[pp4])/9 + (1009*Log[s])/18 + 2*Log[-pp4 + s] + (7*Log[t])/2 - 
   (29*Log[-pp4 + t])/3 - 35*Log[s + t] - 16*Log[-pp4 + s + t], 
  (-41*Log[pp4])/6 - (137*Log[s])/3 - (5*Log[-pp4 + s])/3 + 15*Log[-pp4 + t] + 
   39*Log[s + t] + Log[-pp4 + s + t]/6, (-515*Log[pp4])/27 - (1954*Log[s])/27 - 
   (8*Log[-pp4 + s])/3 + (286*Log[-pp4 + t])/9 + (190*Log[s + t])/3 - 
   Log[-pp4 + s + t], (-59*Log[pp4])/18 - (323*Log[s])/9 - (2*Log[-pp4 + s])/3 + 
   (29*Log[-pp4 + t])/3 + 23*Log[s + t] + (43*Log[-pp4 + s + t])/6, 
  (-589*Log[pp4])/18 - (1127*Log[s])/18 + (10*Log[-pp4 + s])/3 - 
   (11*Log[t])/2 + (106*Log[-pp4 + t])/3 + 106*Log[s + t] - 
   (263*Log[-pp4 + s + t])/6, (-55*Log[pp4])/6 - (329*Log[s])/6 + 
   4*Log[-pp4 + s] - (3*Log[t])/2 + 16*Log[-pp4 + t] + 48*Log[s + t] - 
   (5*Log[-pp4 + s + t])/2, (-175*Log[pp4])/18 - (28*Log[s])/9 - 
   (4*Log[-pp4 + s])/3 - Log[t] + (31*Log[-pp4 + t])/3 + 19*Log[s + t] - 
   (85*Log[-pp4 + s + t])/6, (-58*Log[pp4])/9 + (275*Log[s])/18 - 
   3*Log[-pp4 + s] + 5*Log[t] - (4*Log[-pp4 + t])/3 - 4*Log[s + t] - 
   (11*Log[-pp4 + s + t])/2, (-979*Log[pp4])/108 - (2465*Log[s])/108 + 
   (5*Log[-pp4 + s])/3 + Log[t]/4 + (86*Log[-pp4 + t])/9 + (83*Log[s + t])/3 - 
   (29*Log[-pp4 + s + t])/4, (505*Log[pp4])/108 + (6791*Log[s])/108 - 
   3*Log[-pp4 + s] + (17*Log[t])/4 - (128*Log[-pp4 + t])/9 - 
   (143*Log[s + t])/3 - (83*Log[-pp4 + s + t])/12, 
  (-25*Log[pp4])/54 + (253*Log[s])/54 + (2*Log[-pp4 + s])/3 - Log[t]/2 + 
   (10*Log[-pp4 + t])/9 + (4*Log[s + t])/3 - (41*Log[-pp4 + s + t])/6, 
  (16*Log[pp4])/9 + (80*Log[s])/9 - (8*Log[-pp4 + t])/3 - 8*Log[s + t], 
  (-22*Log[pp4])/9 - (517*Log[s])/18 + (5*Log[-pp4 + s])/3 - 2*Log[t] + 
   (14*Log[-pp4 + t])/3 + 20*Log[s + t] + (41*Log[-pp4 + s + t])/6, 
  (-71*Log[pp4])/18 + (491*Log[s])/18 - 2*Log[-pp4 + s] + (3*Log[t])/2 - 
   (4*Log[-pp4 + t])/3 - 10*Log[s + t] - (23*Log[-pp4 + s + t])/2, 
  (43*Log[pp4])/9 - (47*Log[s])/18 - (2*Log[-pp4 + s])/3 + (3*Log[t])/2 - 
   (5*Log[-pp4 + t])/3 - 11*Log[s + t] + (29*Log[-pp4 + s + t])/3, 
  (-14*Log[pp4])/9 + (11*Log[s])/9 - 2*Log[-pp4 + s] - 11*Log[t] + 
   (58*Log[-pp4 + t])/3 + 10*Log[s + t] - 16*Log[-pp4 + s + t], 
  (-485*Log[pp4])/18 + (601*Log[s])/9 + (56*Log[-pp4 + s])/3 + Log[t] + 
   (23*Log[-pp4 + t])/3 - 19*Log[s + t] - (289*Log[-pp4 + s + t])/6, 
  (13*Log[pp4])/2 + 19*Log[s] + (35*Log[t])/2 - 29*Log[-pp4 + t] - 
   51*Log[s + t] + 37*Log[-pp4 + s + t], (-146*Log[pp4])/9 - (389*Log[s])/18 + 
   4*Log[-pp4 + s] + 3*Log[t] + (19*Log[-pp4 + t])/3 + 37*Log[s + t] - 
   (25*Log[-pp4 + s + t])/2, (62*Log[pp4])/9 - (721*Log[s])/18 - 
   (22*Log[-pp4 + s])/3 - 9*Log[t] + (41*Log[-pp4 + t])/3 + 35*Log[s + t] + 
   (5*Log[-pp4 + s + t])/6, (47*Log[pp4])/27 + (2441*Log[s])/54 + 
   (2*Log[-pp4 + s])/3 - Log[t]/2 - (115*Log[-pp4 + t])/9 - 
   (109*Log[s + t])/3 + 2*Log[-pp4 + s + t], (-3239*Log[pp4])/108 + 
   (6377*Log[s])/108 + 17*Log[-pp4 + s] + (47*Log[t])/4 - 
   (101*Log[-pp4 + t])/9 - (62*Log[s + t])/3 - (311*Log[-pp4 + s + t])/12, 
  (98*Log[pp4])/9 - (289*Log[s])/18 - (22*Log[-pp4 + s])/3 - 2*Log[t] - 
   Log[-pp4 + t]/3 - 7*Log[s + t] + (131*Log[-pp4 + s + t])/6, 
  (-335*Log[pp4])/18 - (104*Log[s])/9 + (8*Log[-pp4 + s])/3 + (13*Log[t])/2 + 
   (23*Log[-pp4 + t])/3 + 23*Log[s + t] - (29*Log[-pp4 + s + t])/3, 
  (-155*Log[pp4])/36 - (55*Log[s])/36 - (5*Log[-pp4 + s])/3 + (9*Log[t])/4 + 
   (7*Log[-pp4 + t])/3 + 4*Log[s + t] - (13*Log[-pp4 + s + t])/12, 
  (-1583*Log[pp4])/108 + (3479*Log[s])/108 + 7*Log[-pp4 + s] + (5*Log[t])/4 - 
   (65*Log[-pp4 + t])/9 - (26*Log[s + t])/3 - (119*Log[-pp4 + s + t])/12, 
  (122*Log[pp4])/9 + (2111*Log[s])/18 + 2*Log[-pp4 + s] - Log[t]/2 - 
   (91*Log[-pp4 + t])/3 - 97*Log[s + t] - 5*Log[-pp4 + s + t], 
  (-49*Log[pp4])/12 - (415*Log[s])/6 - Log[-pp4 + s] - (3*Log[t])/2 + 
   (31*Log[-pp4 + t])/2 + (105*Log[s + t])/2 + (31*Log[-pp4 + s + t])/4, 
  (13*Log[pp4])/4 - (19*Log[s])/2 - (8*Log[-pp4 + s])/3 - Log[t] - 
   Log[-pp4 + t]/2 + (3*Log[s + t])/2 + (107*Log[-pp4 + s + t])/12, 
  (-41*Log[pp4])/2 - 17*Log[s] + (20*Log[-pp4 + s])/3 + (3*Log[t])/2 + 
   9*Log[-pp4 + t] + 39*Log[s + t] - (56*Log[-pp4 + s + t])/3, 
  (67*Log[pp4])/3 + (92*Log[s])/3 - (22*Log[-pp4 + s])/3 - (7*Log[t])/2 - 
   14*Log[-pp4 + t] - 48*Log[s + t] + (119*Log[-pp4 + s + t])/6, 
  (35*Log[pp4])/9 + (611*Log[s])/18 - (10*Log[-pp4 + s])/3 + 3*Log[t] - 
   (25*Log[-pp4 + t])/3 - 31*Log[s + t] + (11*Log[-pp4 + s + t])/6, 
  (-139*Log[pp4])/9 - (211*Log[s])/18 + (14*Log[-pp4 + s])/3 + 3*Log[t] + 
   (17*Log[-pp4 + t])/3 + 23*Log[s + t] - (55*Log[-pp4 + s + t])/6, 
  (-17*Log[pp4])/3 + (187*Log[s])/6 + (22*Log[-pp4 + s])/3 - 3*Log[t] - 
   5*Log[-pp4 + t] - 9*Log[s + t] - (95*Log[-pp4 + s + t])/6, 
  (-7*Log[pp4])/6 - (40*Log[s])/3 - (7*Log[t])/2 + 7*Log[-pp4 + t] + 
   21*Log[s + t] - 10*Log[-pp4 + s + t], (59*Log[pp4])/18 + (349*Log[s])/18 - 
   (10*Log[-pp4 + s])/3 + (21*Log[t])/2 - (56*Log[-pp4 + t])/3 - 
   32*Log[s + t] + (125*Log[-pp4 + s + t])/6, 
  (-53*Log[pp4])/3 - (209*Log[s])/6 + 3*Log[-pp4 + s] - (9*Log[t])/2 + 
   19*Log[-pp4 + t] + 57*Log[s + t] - 22*Log[-pp4 + s + t], 
  (-100*Log[pp4])/9 - (176*Log[s])/9 + (19*Log[-pp4 + s])/3 - 6*Log[t] + 
   (38*Log[-pp4 + t])/3 + 38*Log[s + t] - (61*Log[-pp4 + s + t])/3, 
  (15*Log[pp4])/4 - Log[s]/2 - (2*Log[-pp4 + s])/3 + 8*Log[t] - 
   (15*Log[-pp4 + t])/2 - (21*Log[s + t])/2 + (89*Log[-pp4 + s + t])/12, 
  (-85*Log[pp4])/12 - (47*Log[s])/3 + Log[-pp4 + s] - (25*Log[t])/2 + 
   (37*Log[-pp4 + t])/2 + (87*Log[s + t])/2 - (111*Log[-pp4 + s + t])/4, 
  (-173*Log[pp4])/18 - (239*Log[s])/9 - 2*Log[t] + (35*Log[-pp4 + t])/3 + 
   35*Log[s + t] - (17*Log[-pp4 + s + t])/2, (559*Log[pp4])/36 + 
   (2615*Log[s])/36 + (5*Log[-pp4 + s])/3 - (17*Log[t])/4 - 
   (83*Log[-pp4 + t])/3 - 44*Log[s + t] - (167*Log[-pp4 + s + t])/12, 
  (581*Log[pp4])/12 + (2035*Log[s])/12 - Log[-pp4 + s] + (5*Log[t])/4 - 
   68*Log[-pp4 + t] - 171*Log[s + t] + (83*Log[-pp4 + s + t])/4, 
  (3415*Log[pp4])/108 + (11729*Log[s])/108 - (8*Log[-pp4 + s])/3 + 
   (7*Log[t])/4 - (404*Log[-pp4 + t])/9 - (365*Log[s + t])/3 + 
   (109*Log[-pp4 + s + t])/4, (-95*Log[pp4])/9 - (671*Log[s])/18 - 
   (8*Log[-pp4 + s])/3 + (3*Log[t])/2 + (31*Log[-pp4 + t])/3 + 37*Log[s + t] + 
   (5*Log[-pp4 + s + t])/3, (497*Log[pp4])/18 + (518*Log[s])/9 - 
   (2*Log[-pp4 + s])/3 + 7*Log[t] - (89*Log[-pp4 + t])/3 - 95*Log[s + t] + 
   (199*Log[-pp4 + s + t])/6, -17*Log[pp4] - (77*Log[s])/2 + 
   (8*Log[-pp4 + s])/3 - (3*Log[t])/2 + 17*Log[-pp4 + t] + 57*Log[s + t] - 
   (59*Log[-pp4 + s + t])/3, (263*Log[pp4])/9 + (649*Log[s])/9 - 
   (16*Log[-pp4 + s])/3 + 7*Log[t] - (106*Log[-pp4 + t])/3 - 106*Log[s + t] + 
   (115*Log[-pp4 + s + t])/3, (307*Log[pp4])/9 + (1567*Log[s])/18 - 
   (13*Log[-pp4 + s])/3 + (9*Log[t])/2 - (119*Log[-pp4 + t])/3 - 
   119*Log[s + t] + (112*Log[-pp4 + s + t])/3, 
  (245*Log[pp4])/36 + (34*Log[s])/9 + Log[-pp4 + s]/3 - (3*Log[t])/2 + 
   (7*Log[-pp4 + t])/6 - (17*Log[s + t])/2 - (25*Log[-pp4 + s + t])/12, 
  (13*Log[pp4])/9 + (247*Log[s])/18 + (4*Log[-pp4 + s])/3 - (3*Log[t])/2 - 
   (11*Log[-pp4 + t])/3 - 5*Log[s + t] - (19*Log[-pp4 + s + t])/3, 
  (200*Log[pp4])/9 + (451*Log[s])/9 - (11*Log[-pp4 + s])/3 + 3*Log[t] - 
   (70*Log[-pp4 + t])/3 - 76*Log[s + t] + (83*Log[-pp4 + s + t])/3, 
  (-50*Log[pp4])/9 - (239*Log[s])/18 + (9*Log[t])/2 + (13*Log[-pp4 + t])/3 + 
   13*Log[s + t] - 3*Log[-pp4 + s + t], (-173*Log[pp4])/18 - (239*Log[s])/9 - 
   2*Log[t] + (35*Log[-pp4 + t])/3 + 35*Log[s + t] - (17*Log[-pp4 + s + t])/2, 
  -7*Log[pp4] - (43*Log[s])/2 + (7*Log[t])/2 + 9*Log[-pp4 + t] + 
   21*Log[s + t] - 5*Log[-pp4 + s + t], (-341*Log[pp4])/18 - (641*Log[s])/9 + 
   (4*Log[-pp4 + s])/3 - 8*Log[t] + (95*Log[-pp4 + t])/3 + 89*Log[s + t] - 
   (143*Log[-pp4 + s + t])/6, (-137*Log[pp4])/6 - (631*Log[s])/6 + 
   4*Log[-pp4 + s] + (3*Log[t])/2 + 32*Log[-pp4 + t] + 96*Log[s + t] - 
   (11*Log[-pp4 + s + t])/2, (70*Log[pp4])/9 + (619*Log[s])/18 - 
   (4*Log[-pp4 + s])/3 - (3*Log[t])/2 - (35*Log[-pp4 + t])/3 - 35*Log[s + t] + 
   (22*Log[-pp4 + s + t])/3, (22*Log[pp4])/3 + (127*Log[s])/6 - 
   (4*Log[-pp4 + s])/3 + (3*Log[t])/2 - 11*Log[-pp4 + t] - 27*Log[s + t] + 
   (28*Log[-pp4 + s + t])/3, -2*Log[pp4] + 8*Log[t] - 4*Log[-pp4 + t] - 
   12*Log[s + t] + 10*Log[-pp4 + s + t], (229*Log[pp4])/36 + (163*Log[s])/18 - 
   2*Log[-pp4 + s] + 8*Log[t] - (55*Log[-pp4 + t])/6 - (55*Log[s + t])/2 + 
   (61*Log[-pp4 + s + t])/4, (211*Log[pp4])/36 + (145*Log[s])/18 - 
   (2*Log[-pp4 + s])/3 + 6*Log[t] - (61*Log[-pp4 + t])/6 - (49*Log[s + t])/2 + 
   (185*Log[-pp4 + s + t])/12, (-199*Log[pp4])/36 - (491*Log[s])/36 + 
   Log[-pp4 + s]/3 - (15*Log[t])/4 + (29*Log[-pp4 + t])/3 + 26*Log[s + t] - 
   (157*Log[-pp4 + s + t])/12, (-59*Log[pp4])/36 - (40*Log[s])/9 + 
   (7*Log[t])/2 - (13*Log[-pp4 + t])/6 - Log[s + t]/2 + 
   (21*Log[-pp4 + s + t])/4, (611*Log[pp4])/108 - (1589*Log[s])/108 + 
   (4*Log[-pp4 + s])/3 - (7*Log[t])/4 + (20*Log[-pp4 + t])/9 + 
   (17*Log[s + t])/3 + (19*Log[-pp4 + s + t])/12, 
  (391*Log[pp4])/36 + (749*Log[s])/36 - (7*Log[-pp4 + s])/3 + Log[t]/4 - 
   (32*Log[-pp4 + t])/3 - 29*Log[s + t] + (121*Log[-pp4 + s + t])/12, 
  (-1687*Log[pp4])/108 - (4277*Log[s])/108 + (5*Log[-pp4 + s])/3 + 
   (5*Log[t])/4 + (134*Log[-pp4 + t])/9 + (131*Log[s + t])/3 - 
   (25*Log[-pp4 + s + t])/4, (-361*Log[pp4])/108 - (617*Log[s])/108 + 
   Log[-pp4 + s]/3 - (3*Log[t])/4 + (29*Log[-pp4 + t])/9 + (26*Log[s + t])/3 - 
   (29*Log[-pp4 + s + t])/12, Log[pp4]/3 - (4*Log[s])/3 + 2*Log[t] - 
   Log[-pp4 + t] - 3*Log[s + t] + 3*Log[-pp4 + s + t], 
  (-53*Log[pp4])/108 + (1139*Log[s])/108 - (5*Log[-pp4 + s])/3 + Log[t]/4 - 
   (29*Log[-pp4 + t])/9 - (26*Log[s + t])/3 + (13*Log[-pp4 + s + t])/4, 
  (527*Log[pp4])/108 + (1177*Log[s])/108 + (7*Log[-pp4 + s])/3 - (5*Log[t])/4 - 
   (28*Log[-pp4 + t])/9 - (31*Log[s + t])/3 - (41*Log[-pp4 + s + t])/12, 
  (5*Log[pp4])/3 - (8*Log[s])/3 + Log[-pp4 + s + t], 
  (-55*Log[pp4])/6 - (353*Log[s])/6 + (5*Log[-pp4 + s])/3 - (3*Log[t])/2 + 
   16*Log[-pp4 + t] + 54*Log[s + t] - (13*Log[-pp4 + s + t])/6, 
  (-151*Log[pp4])/36 - (200*Log[s])/9 + Log[-pp4 + s]/3 - Log[t]/2 + 
   (43*Log[-pp4 + t])/6 + (43*Log[s + t])/2 - (25*Log[-pp4 + s + t])/12, 
  (-16*Log[pp4])/3 - (127*Log[s])/6 + (4*Log[-pp4 + s])/3 - (3*Log[t])/2 + 
   11*Log[-pp4 + t] + 27*Log[s + t] - (34*Log[-pp4 + s + t])/3, 
  (91*Log[pp4])/18 + (169*Log[s])/9 - (4*Log[-pp4 + s])/3 - 
   (19*Log[-pp4 + t])/3 - 19*Log[s + t] + (17*Log[-pp4 + s + t])/6, 
  (205*Log[pp4])/36 + (209*Log[s])/9 - Log[t]/2 - (49*Log[-pp4 + t])/6 - 
   (49*Log[s + t])/2 + (17*Log[-pp4 + s + t])/4, 
  (-41*Log[pp4])/36 - (40*Log[s])/9 + Log[t]/2 + (5*Log[-pp4 + t])/6 + 
   (5*Log[s + t])/2 + (7*Log[-pp4 + s + t])/4, 
  (32*Log[pp4])/9 + (160*Log[s])/9 - (2*Log[-pp4 + s])/3 - 
   (16*Log[-pp4 + t])/3 - 16*Log[s + t] + (2*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/36 + (40*Log[s])/9 + (3*Log[t])/2 - (17*Log[-pp4 + t])/6 - 
   (17*Log[s + t])/2 + (21*Log[-pp4 + s + t])/4, 
  (-16*Log[pp4])/9 - (80*Log[s])/9 + (4*Log[-pp4 + s])/3 + (8*Log[-pp4 + t])/3 + 
   8*Log[s + t] - (4*Log[-pp4 + s + t])/3, (-23*Log[pp4])/36 - (67*Log[s])/9 - 
   (2*Log[-pp4 + s])/3 + Log[t]/2 + (11*Log[-pp4 + t])/6 + (11*Log[s + t])/2 - 
   (25*Log[-pp4 + s + t])/12, (-16*Log[pp4])/9 - (80*Log[s])/9 + 
   (8*Log[-pp4 + t])/3 + 8*Log[s + t], -6*Log[pp4] - 24*Log[s] + 
   8*Log[-pp4 + t] + 24*Log[s + t] - 2*Log[-pp4 + s + t], 
  (-10*Log[pp4])/3 - (32*Log[s])/3 + 4*Log[-pp4 + t] + 12*Log[s + t] - 
   2*Log[-pp4 + s + t], (5*Log[pp4])/3 + (16*Log[s])/3 - 2*Log[-pp4 + t] - 
   6*Log[s + t] + Log[-pp4 + s + t], (32*Log[pp4])/9 + (160*Log[s])/9 - 
   (16*Log[-pp4 + t])/3 - 16*Log[s + t], -2*Log[pp4] - 6*Log[s] + 
   2*Log[-pp4 + t] + 6*Log[s + t], -Log[pp4]/4 + Log[s]/4, 
  (4*Log[pp4])/3 - (4*Log[s])/3, Log[pp4] - Log[s]}, 
 {(704*Log[pp4])/9 + 16*Log[-pp4 + s] + (124*Log[t])/9 + (496*Log[-pp4 + t])/9 - 
   (752*Log[s + t])/9 - (716*Log[-pp4 + s + t])/9, 
  (-688*Log[pp4])/27 + (149*Log[-pp4 + s])/9 - (563*Log[t])/27 + 
   (1114*Log[-pp4 + t])/27 - (758*Log[s + t])/27 + (448*Log[-pp4 + s + t])/27, 
  -80*Log[pp4] + 48*Log[-pp4 + s] - 36*Log[t] + 32*Log[-pp4 + t] + 
   20*Log[s + t] + 16*Log[-pp4 + s + t], (-551*Log[pp4])/9 + 
   (55*Log[-pp4 + s])/3 - (403*Log[t])/9 - (82*Log[-pp4 + t])/9 + 
   (386*Log[s + t])/9 + (485*Log[-pp4 + s + t])/9, 
  (-296*Log[pp4])/9 - (40*Log[-pp4 + s])/3 - (154*Log[t])/9 - 
   (58*Log[-pp4 + t])/9 + (98*Log[s + t])/9 + (530*Log[-pp4 + s + t])/9, 
  (-373*Log[pp4])/9 + (10*Log[-pp4 + s])/3 - (158*Log[t])/9 + 
   (340*Log[-pp4 + t])/9 - (104*Log[s + t])/9 + (265*Log[-pp4 + s + t])/9, 
  (535*Log[pp4])/9 - 25*Log[-pp4 + s] + (311*Log[t])/9 - (286*Log[-pp4 + t])/9 + 
   (62*Log[s + t])/9 - (397*Log[-pp4 + s + t])/9, 
  (-41*Log[pp4])/3 - 19*Log[-pp4 + s] - (22*Log[t])/3 - (88*Log[-pp4 + t])/3 + 
   (86*Log[s + t])/3 + (122*Log[-pp4 + s + t])/3, 
  (-76*Log[pp4])/3 + (28*Log[-pp4 + s])/3 - (20*Log[t])/3 - 
   (20*Log[-pp4 + t])/3 + (32*Log[s + t])/3 + (56*Log[-pp4 + s + t])/3, 
  -4*Log[pp4] + 4*Log[-pp4 + s] + 2*Log[t] + 2*Log[-pp4 + t] - 2*Log[s + t] - 
   2*Log[-pp4 + s + t], (74*Log[pp4])/9 + 6*Log[-pp4 + s] + (88*Log[t])/9 + 
   (100*Log[-pp4 + t])/9 - (68*Log[s + t])/9 - (248*Log[-pp4 + s + t])/9, 0, 
  (-10*Log[pp4])/3 - 2*Log[-pp4 + s] - (2*Log[t])/3 - (44*Log[-pp4 + t])/3 + 
   (40*Log[s + t])/3 + (22*Log[-pp4 + s + t])/3, 
  (-25*Log[pp4])/27 + (149*Log[-pp4 + s])/9 + (232*Log[t])/27 + 
   (136*Log[-pp4 + t])/27 - (188*Log[s + t])/27 - (602*Log[-pp4 + s + t])/27, 
  (287*Log[pp4])/9 - (73*Log[-pp4 + s])/3 + (46*Log[t])/9 - 
   (50*Log[-pp4 + t])/9 - (14*Log[s + t])/9 - (50*Log[-pp4 + s + t])/9, 
  (46*Log[pp4])/9 + (34*Log[-pp4 + s])/3 - (28*Log[t])/9 + 
   (194*Log[-pp4 + t])/9 - (202*Log[s + t])/9 - (112*Log[-pp4 + s + t])/9, 
  (-503*Log[pp4])/18 + (37*Log[-pp4 + s])/6 - (230*Log[t])/9 + 
   (7*Log[-pp4 + t])/9 + (61*Log[s + t])/9 + (358*Log[-pp4 + s + t])/9, 
  (118*Log[pp4])/9 - (34*Log[-pp4 + s])/3 + (26*Log[t])/9 - 
   (76*Log[-pp4 + t])/9 + (44*Log[s + t])/9 - (10*Log[-pp4 + s + t])/9, 
  (-106*Log[pp4])/9 + 4*Log[-pp4 + s] - (110*Log[t])/9 - (8*Log[-pp4 + t])/9 + 
   (40*Log[s + t])/9 + (148*Log[-pp4 + s + t])/9, 
  11*Log[pp4] - (41*Log[-pp4 + s])/3 - 2*Log[t] - 12*Log[-pp4 + t] + 
   (28*Log[s + t])/3 + (22*Log[-pp4 + s + t])/3, 
  (-53*Log[pp4])/9 + (7*Log[-pp4 + s])/3 - (10*Log[t])/9 + 
   (14*Log[-pp4 + t])/9 + (14*Log[s + t])/9 + (14*Log[-pp4 + s + t])/9, 
  (-2648*Log[pp4])/27 + (928*Log[-pp4 + s])/9 - (826*Log[t])/27 + 
   (3752*Log[-pp4 + t])/27 - (2224*Log[s + t])/27 - (838*Log[-pp4 + s + t])/27, 
  (-118*Log[pp4])/9 + (94*Log[-pp4 + s])/3 - (8*Log[t])/9 + 
   (292*Log[-pp4 + t])/9 - (260*Log[s + t])/9 - (188*Log[-pp4 + s + t])/9, 
  (229*Log[pp4])/9 - (149*Log[-pp4 + s])/3 + (59*Log[t])/9 - 
   (376*Log[-pp4 + t])/9 + (272*Log[s + t])/9 + (263*Log[-pp4 + s + t])/9, 
  (-56*Log[pp4])/3 + (16*Log[-pp4 + s])/3 - (4*Log[t])/3 - 
   (10*Log[-pp4 + t])/3 + 10*Log[s + t] + 8*Log[-pp4 + s + t], 
  (-1952*Log[pp4])/27 - (152*Log[-pp4 + s])/9 - (1036*Log[t])/27 + 
   (1616*Log[-pp4 + t])/27 - (400*Log[s + t])/27 + (2228*Log[-pp4 + s + t])/27, 
  (-112*Log[pp4])/9 + 12*Log[-pp4 + s] + (4*Log[t])/9 + (70*Log[-pp4 + t])/9 - 
   (26*Log[s + t])/9 - (44*Log[-pp4 + s + t])/9, 
  (-374*Log[pp4])/9 - 6*Log[-pp4 + s] - (148*Log[t])/9 - (178*Log[-pp4 + t])/9 + 
   (242*Log[s + t])/9 + (512*Log[-pp4 + s + t])/9, 
  (-68*Log[pp4])/3 + 32*Log[-pp4 + s] - (10*Log[t])/3 + (68*Log[-pp4 + t])/3 - 
   (52*Log[s + t])/3 - (34*Log[-pp4 + s + t])/3, 
  (-47*Log[pp4])/9 - (55*Log[-pp4 + s])/3 - (34*Log[t])/9 - 
   (190*Log[-pp4 + t])/9 + (200*Log[s + t])/9 + (236*Log[-pp4 + s + t])/9, 
  (47*Log[pp4])/9 - (73*Log[-pp4 + s])/3 - (2*Log[t])/9 - 
   (260*Log[-pp4 + t])/9 + (262*Log[s + t])/9 + (172*Log[-pp4 + s + t])/9, 
  (-151*Log[pp4])/27 + (50*Log[-pp4 + s])/9 + (34*Log[t])/27 + 
   (46*Log[-pp4 + t])/27 - (62*Log[s + t])/27 - (17*Log[-pp4 + s + t])/27, 
  (721*Log[pp4])/27 - (332*Log[-pp4 + s])/9 + (98*Log[t])/27 - 
   (814*Log[-pp4 + t])/27 + (572*Log[s + t])/27 + (419*Log[-pp4 + s + t])/27, 
  (-14*Log[pp4])/27 - (116*Log[-pp4 + s])/9 - (112*Log[t])/27 - 
   (88*Log[-pp4 + t])/27 + (128*Log[s + t])/27 + (434*Log[-pp4 + s + t])/27, 
  (10*Log[pp4])/9 + (10*Log[-pp4 + s])/3 + (8*Log[t])/9 - (40*Log[-pp4 + t])/9 + 
   (32*Log[s + t])/9 - (40*Log[-pp4 + s + t])/9, 
  (-85*Log[pp4])/9 + (67*Log[-pp4 + s])/3 + (4*Log[t])/9 + 
   (160*Log[-pp4 + t])/9 - (140*Log[s + t])/9 - (140*Log[-pp4 + s + t])/9, 
  (62*Log[pp4])/9 - 28*Log[-pp4 + s] - (8*Log[t])/9 - (212*Log[-pp4 + t])/9 + 
   (196*Log[s + t])/9 + (214*Log[-pp4 + s + t])/9, 
  (70*Log[pp4])/9 + (2*Log[-pp4 + s])/3 + (20*Log[t])/9 + 
   (188*Log[-pp4 + t])/9 - (196*Log[s + t])/9 - (88*Log[-pp4 + s + t])/9, 
  (-254*Log[pp4])/9 - (14*Log[-pp4 + s])/3 - (52*Log[t])/9 - 
   (100*Log[-pp4 + t])/9 + (116*Log[s + t])/9 + (332*Log[-pp4 + s + t])/9, 
  (167*Log[pp4])/9 - (227*Log[-pp4 + s])/3 + (283*Log[t])/9 - 
   (848*Log[-pp4 + t])/9 + (544*Log[s + t])/9 + (535*Log[-pp4 + s + t])/9, 
  24*Log[pp4] + 12*Log[-pp4 + s] + 20*Log[t] - 56*Log[-pp4 + s + t], 
  (13*Log[pp4])/9 - 8*Log[-pp4 + s] - (76*Log[t])/9 - (52*Log[-pp4 + t])/9 + 
   (26*Log[s + t])/9 + (161*Log[-pp4 + s + t])/9, 
  (-244*Log[pp4])/9 + (82*Log[-pp4 + s])/3 - (179*Log[t])/9 + 
   (310*Log[-pp4 + t])/9 - (170*Log[s + t])/9 + (37*Log[-pp4 + s + t])/9, 
  (1097*Log[pp4])/27 - (133*Log[-pp4 + s])/9 + (1135*Log[t])/27 - 
   (1220*Log[-pp4 + t])/27 + (724*Log[s + t])/27 - (1337*Log[-pp4 + s + t])/27, 
  (1810*Log[pp4])/27 - (431*Log[-pp4 + s])/9 + (683*Log[t])/27 - 
   (2578*Log[-pp4 + t])/27 + (1346*Log[s + t])/27 + (32*Log[-pp4 + s + t])/27, 
  (-166*Log[pp4])/9 + (56*Log[-pp4 + s])/3 + (103*Log[t])/9 + 
   (268*Log[-pp4 + t])/9 - (128*Log[s + t])/9 - (245*Log[-pp4 + s + t])/9, 
  (-97*Log[pp4])/9 - 8*Log[-pp4 + s] - (92*Log[t])/9 - (80*Log[-pp4 + t])/9 + 
   (76*Log[s + t])/9 + (265*Log[-pp4 + s + t])/9, 
  (-68*Log[pp4])/9 - Log[-pp4 + s]/3 - (4*Log[t])/9 - (16*Log[-pp4 + t])/9 + 
   (32*Log[s + t])/9 + (59*Log[-pp4 + s + t])/9, 
  (1351*Log[pp4])/27 - (122*Log[-pp4 + s])/9 + (413*Log[t])/27 - 
   (1390*Log[-pp4 + t])/27 + (626*Log[s + t])/27 - (634*Log[-pp4 + s + t])/27, 
  (341*Log[pp4])/9 - 63*Log[-pp4 + s] + (847*Log[t])/9 - (716*Log[-pp4 + t])/9 + 
   (556*Log[s + t])/9 - (461*Log[-pp4 + s + t])/9, 
  (-119*Log[pp4])/6 + (69*Log[-pp4 + s])/2 - (149*Log[t])/3 + 
   (163*Log[-pp4 + t])/3 - (131*Log[s + t])/3 + (73*Log[-pp4 + s + t])/3, 
  (-9*Log[pp4])/2 + (23*Log[-pp4 + s])/2 - (5*Log[t])/2 + 14*Log[-pp4 + t] - 
   10*Log[s + t] - (17*Log[-pp4 + s + t])/2, 
  (-19*Log[pp4])/3 - (17*Log[-pp4 + s])/3 - (32*Log[t])/3 - 
   (56*Log[-pp4 + t])/3 + (44*Log[s + t])/3 + (80*Log[-pp4 + s + t])/3, 
  -Log[pp4] + (49*Log[-pp4 + s])/3 + Log[t] + 10*Log[-pp4 + t] - 
   (2*Log[s + t])/3 - (77*Log[-pp4 + s + t])/3, 
  (44*Log[pp4])/9 - (26*Log[-pp4 + s])/3 + (82*Log[t])/9 - 
   (212*Log[-pp4 + t])/9 + (208*Log[s + t])/9 - (44*Log[-pp4 + s + t])/9, 
  (32*Log[pp4])/9 - (20*Log[-pp4 + s])/3 - (95*Log[t])/9 - 
   (56*Log[-pp4 + t])/9 + (4*Log[s + t])/9 + (175*Log[-pp4 + s + t])/9, 
  (56*Log[pp4])/3 - (82*Log[-pp4 + s])/3 + (97*Log[t])/3 - 
   (92*Log[-pp4 + t])/3 + 16*Log[s + t] - 9*Log[-pp4 + s + t], 
  -2*Log[pp4] - (2*Log[-pp4 + s])/3 - 12*Log[t] + 10*Log[-pp4 + t] - 
   (26*Log[s + t])/3 + (40*Log[-pp4 + s + t])/3, 
  (148*Log[pp4])/9 + 8*Log[-pp4 + s] + (266*Log[t])/9 - (124*Log[-pp4 + t])/9 + 
   (116*Log[s + t])/9 - (478*Log[-pp4 + s + t])/9, 
  (-74*Log[pp4])/3 + 2*Log[-pp4 + s] - (28*Log[t])/3 - (22*Log[-pp4 + t])/3 + 
   (32*Log[s + t])/3 + (86*Log[-pp4 + s + t])/3, 
  (-133*Log[pp4])/9 - 6*Log[-pp4 + s] - (74*Log[t])/9 - (62*Log[-pp4 + t])/9 + 
   (58*Log[s + t])/9 + (265*Log[-pp4 + s + t])/9, 
  (73*Log[pp4])/6 + (47*Log[-pp4 + s])/6 + (19*Log[t])/3 + 
   (13*Log[-pp4 + t])/3 - (13*Log[s + t])/3 - (79*Log[-pp4 + s + t])/3, 
  (-133*Log[pp4])/6 - (85*Log[-pp4 + s])/6 - (37*Log[t])/3 - 
   (25*Log[-pp4 + t])/3 + 9*Log[s + t] + 48*Log[-pp4 + s + t], 
  (-115*Log[pp4])/9 + 3*Log[-pp4 + s] - (38*Log[t])/9 - (26*Log[-pp4 + t])/9 + 
   (58*Log[s + t])/9 + (94*Log[-pp4 + s + t])/9, 
  (469*Log[pp4])/9 + (22*Log[-pp4 + s])/3 + (206*Log[t])/9 - 
   (580*Log[-pp4 + t])/9 + (248*Log[s + t])/9 - (409*Log[-pp4 + s + t])/9, 
  113*Log[pp4] - (22*Log[-pp4 + s])/3 + 44*Log[t] - 62*Log[-pp4 + t] + 
   (26*Log[s + t])/3 - (289*Log[-pp4 + s + t])/3, 
  (2281*Log[pp4])/27 - (68*Log[-pp4 + s])/9 + (914*Log[t])/27 - 
   (682*Log[-pp4 + t])/27 - (160*Log[s + t])/27 - (2149*Log[-pp4 + s + t])/27, 
  (-188*Log[pp4])/9 + 20*Log[-pp4 + s] - (28*Log[t])/9 - (4*Log[-pp4 + t])/9 + 
   (56*Log[s + t])/9 - (16*Log[-pp4 + s + t])/9, 
  (376*Log[pp4])/9 - 4*Log[-pp4 + s] - (52*Log[t])/9 + (242*Log[-pp4 + t])/9 - 
   (310*Log[s + t])/9 - (220*Log[-pp4 + s + t])/9, 
  (-68*Log[pp4])/3 + (20*Log[-pp4 + s])/3 - (22*Log[t])/3 - 
   (22*Log[-pp4 + t])/3 + (34*Log[s + t])/3 + (58*Log[-pp4 + s + t])/3, 
  (356*Log[pp4])/9 - 6*Log[-pp4 + s] + (148*Log[t])/9 - (2*Log[-pp4 + t])/9 - 
   (62*Log[s + t])/9 - (386*Log[-pp4 + s + t])/9, 
  (439*Log[pp4])/9 - 13*Log[-pp4 + s] + (146*Log[t])/9 + (8*Log[-pp4 + t])/9 - 
   (94*Log[s + t])/9 - (382*Log[-pp4 + s + t])/9, 
  (43*Log[pp4])/18 - (3*Log[-pp4 + s])/2 + Log[t]/9 + (49*Log[-pp4 + t])/9 - 
   (47*Log[s + t])/9 - (11*Log[-pp4 + s + t])/9, 
  (22*Log[pp4])/9 - (10*Log[-pp4 + s])/3 - (4*Log[t])/9 - 
   (124*Log[-pp4 + t])/9 + (104*Log[s + t])/9 + (32*Log[-pp4 + s + t])/9, 
  (275*Log[pp4])/9 - 7*Log[-pp4 + s] + (94*Log[t])/9 + (88*Log[-pp4 + t])/9 - 
   (134*Log[s + t])/9 - (260*Log[-pp4 + s + t])/9, 
  (-71*Log[pp4])/9 + 3*Log[-pp4 + s] - (28*Log[t])/9 - (22*Log[-pp4 + t])/9 + 
   (38*Log[s + t])/9 + (56*Log[-pp4 + s + t])/9, 
  (-160*Log[pp4])/9 + 8*Log[-pp4 + s] - (38*Log[t])/9 - (26*Log[-pp4 + t])/9 + 
   (58*Log[s + t])/9 + (94*Log[-pp4 + s + t])/9, 
  -9*Log[pp4] + Log[-pp4 + s] - 2*Log[t] + 6*Log[-pp4 + t] + 2*Log[s + t] + 
   2*Log[-pp4 + s + t], (-325*Log[pp4])/9 + 17*Log[-pp4 + s] - (260*Log[t])/9 + 
   (148*Log[-pp4 + t])/9 - (74*Log[s + t])/9 + (358*Log[-pp4 + s + t])/9, 
  (-100*Log[pp4])/3 + 40*Log[-pp4 + s] - (194*Log[t])/3 + 
   (160*Log[-pp4 + t])/3 - (128*Log[s + t])/3 + (142*Log[-pp4 + s + t])/3, 
  (109*Log[pp4])/9 - (23*Log[-pp4 + s])/3 + (26*Log[t])/9 - 
   (94*Log[-pp4 + t])/9 + (50*Log[s + t])/9 - (22*Log[-pp4 + s + t])/9, 
  (29*Log[pp4])/3 - Log[-pp4 + s]/3 + (10*Log[t])/3 - (14*Log[-pp4 + t])/3 + 
   2*Log[s + t] - 10*Log[-pp4 + s + t], (8*Log[pp4])/3 - (8*Log[-pp4 + s])/3 - 
   (8*Log[t])/3 - (8*Log[-pp4 + t])/3 + (8*Log[s + t])/3 + 
   (8*Log[-pp4 + s + t])/3, (173*Log[pp4])/18 + (73*Log[-pp4 + s])/6 + 
   (71*Log[t])/9 + (77*Log[-pp4 + t])/9 - (37*Log[s + t])/9 - 
   (307*Log[-pp4 + s + t])/9, (215*Log[pp4])/18 + (71*Log[-pp4 + s])/6 + 
   (86*Log[t])/9 + (65*Log[-pp4 + t])/9 - (61*Log[s + t])/9 - 
   (304*Log[-pp4 + s + t])/9, (-100*Log[pp4])/9 - (19*Log[-pp4 + s])/3 - 
   (44*Log[t])/9 + (4*Log[-pp4 + t])/9 + (22*Log[s + t])/9 + 
   (175*Log[-pp4 + s + t])/9, -Log[pp4]/18 - Log[-pp4 + s]/6 - (22*Log[t])/9 - 
   (7*Log[-pp4 + t])/9 + (11*Log[s + t])/9 + (20*Log[-pp4 + s + t])/9, 
  (-28*Log[pp4])/27 + (113*Log[-pp4 + s])/9 - (494*Log[t])/27 + 
   (688*Log[-pp4 + t])/27 - (626*Log[s + t])/27 + (121*Log[-pp4 + s + t])/27, 
  (85*Log[pp4])/9 + (28*Log[-pp4 + s])/3 + (50*Log[t])/9 - 
   (34*Log[-pp4 + t])/9 + (2*Log[s + t])/9 - (187*Log[-pp4 + s + t])/9, 
  (-319*Log[pp4])/27 + (98*Log[-pp4 + s])/9 - (554*Log[t])/27 + 
   (286*Log[-pp4 + t])/27 - (254*Log[s + t])/27 + (547*Log[-pp4 + s + t])/27, 
  (8*Log[pp4])/27 - (7*Log[-pp4 + s])/9 + (10*Log[t])/27 + 
   (4*Log[-pp4 + t])/27 + (4*Log[s + t])/27 - (5*Log[-pp4 + s + t])/27, 
  -2*Log[pp4] - (2*Log[-pp4 + s])/3 - 2*Log[t] + 2*Log[-pp4 + t] - 
   (2*Log[s + t])/3 + (10*Log[-pp4 + s + t])/3, 
  (280*Log[pp4])/27 + (43*Log[-pp4 + s])/9 + (188*Log[t])/27 - 
   (292*Log[-pp4 + t])/27 + (140*Log[s + t])/27 - (445*Log[-pp4 + s + t])/27, 
  (5*Log[pp4])/27 - (64*Log[-pp4 + s])/9 - (68*Log[t])/27 + 
   (16*Log[-pp4 + t])/27 + (16*Log[s + t])/27 + (223*Log[-pp4 + s + t])/27, 
  (-16*Log[pp4])/3 - (8*Log[t])/3 + (16*Log[-pp4 + t])/3 - (8*Log[s + t])/3 + 
   (16*Log[-pp4 + s + t])/3, (-52*Log[pp4])/3 + (92*Log[-pp4 + s])/3 - 
   (116*Log[t])/3 + (112*Log[-pp4 + t])/3 - 32*Log[s + t] + 
   20*Log[-pp4 + s + t], (-137*Log[pp4])/18 + (17*Log[-pp4 + s])/2 - 
   (98*Log[t])/9 + (103*Log[-pp4 + t])/9 - (83*Log[s + t])/9 + 
   (70*Log[-pp4 + s + t])/9, (-29*Log[pp4])/3 + Log[-pp4 + s]/3 - 
   (10*Log[t])/3 + (14*Log[-pp4 + t])/3 - 2*Log[s + t] + 10*Log[-pp4 + s + t], 
  (65*Log[pp4])/9 - (13*Log[-pp4 + s])/3 + (16*Log[t])/9 - 
   (44*Log[-pp4 + t])/9 + (28*Log[s + t])/9 - (26*Log[-pp4 + s + t])/9, 
  (155*Log[pp4])/18 - (7*Log[-pp4 + s])/2 + (17*Log[t])/9 - 
   (67*Log[-pp4 + t])/9 + (47*Log[s + t])/9 - (43*Log[-pp4 + s + t])/9, 
  (-31*Log[pp4])/18 + (3*Log[-pp4 + s])/2 + (74*Log[t])/9 + 
   (17*Log[-pp4 + t])/9 - (13*Log[s + t])/9 - (76*Log[-pp4 + s + t])/9, 
  (56*Log[pp4])/9 - (22*Log[-pp4 + s])/3 + (16*Log[t])/9 - 
   (80*Log[-pp4 + t])/9 + (64*Log[s + t])/9 + (10*Log[-pp4 + s + t])/9, 
  (19*Log[pp4])/18 - (5*Log[-pp4 + s])/6 - (14*Log[t])/9 - 
   (29*Log[-pp4 + t])/9 + (25*Log[s + t])/9 + (16*Log[-pp4 + s + t])/9, 
  (-28*Log[pp4])/9 + (8*Log[-pp4 + s])/3 - (35*Log[t])/9 + 
   (40*Log[-pp4 + t])/9 - (32*Log[s + t])/9 + (31*Log[-pp4 + s + t])/9, 
  (-25*Log[pp4])/18 + (19*Log[-pp4 + s])/6 - Log[t]/9 + (23*Log[-pp4 + t])/9 - 
   (19*Log[s + t])/9 - (19*Log[-pp4 + s + t])/9, 
  (-28*Log[pp4])/9 - 3*Log[s] + (14*Log[-pp4 + s])/3 - (35*Log[t])/9 + 
   (40*Log[-pp4 + t])/9 - (32*Log[s + t])/9 + (13*Log[-pp4 + s + t])/9, 
  (-8*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (4*Log[t])/3 + (8*Log[-pp4 + t])/3 - 
   (8*Log[s + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (8*Log[-pp4 + s])/3 - (4*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, 
  4*Log[pp4] - (4*Log[-pp4 + s])/3 + Log[t] - (4*Log[s + t])/3 - 
   (7*Log[-pp4 + s + t])/3, (32*Log[pp4])/9 + (16*Log[t])/9 - 
   (56*Log[-pp4 + t])/9 + (40*Log[s + t])/9 - (32*Log[-pp4 + s + t])/9, 
  4*Log[-pp4 + t] - 4*Log[s + t], 0, (-8*Log[pp4])/3 - (4*Log[t])/3 + 
   (8*Log[-pp4 + t])/3 - (4*Log[s + t])/3 + (8*Log[-pp4 + s + t])/3, 
  Log[pp4] - Log[s] + 2*Log[-pp4 + t] - 2*Log[s + t]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  12*Log[pp4] - 12*Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[pp4] - 2*Log[-pp4 + t], 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -48*Log[pp4] + 48*Log[-pp4 + s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*Log[pp4] - 4*Log[-pp4 + s] - 
   4*Log[-pp4 + t] + 4*Log[-pp4 + s + t], -4*Log[-pp4 + s] + 4*Log[-pp4 + s + t], 
  -3*Log[s] + 2*Log[-pp4 + s] - 3*Log[t] + Log[-pp4 + s + t], 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  18*Log[pp4] - 18*Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[pp4] - Log[-pp4 + t], 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[pp4] - 2*Log[s], 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[pp4] - 2*Log[s], 0, 0}, 
 {-12*Log[t] + 12*Log[-pp4 + t] + 12*Log[s + t] - 12*Log[-pp4 + s + t], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -12*Log[t] + 12*Log[s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  12*Log[t] - 12*Log[s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[t] + 3*Log[-pp4 + t] + 3*Log[s + t] - 3*Log[-pp4 + s + t], 0, 0, 
  4*Log[t] - 4*Log[-pp4 + t] - 4*Log[s + t] + 4*Log[-pp4 + s + t], 0, 0, 
  3*Log[s] - 3*Log[t] - 3*Log[-pp4 + s + t], 0}, 
 {(772*Log[t])/9 - (916*Log[-pp4 + t])/9 - (772*Log[s + t])/9 + 
   (916*Log[-pp4 + s + t])/9, (598*Log[t])/27 - (580*Log[-pp4 + t])/27 - 
   (598*Log[s + t])/27 + (580*Log[-pp4 + s + t])/27, 
  54*Log[t] - 42*Log[-pp4 + t] - 54*Log[s + t] + 42*Log[-pp4 + s + t], 
  (-394*Log[t])/9 + (466*Log[-pp4 + t])/9 + (394*Log[s + t])/9 - 
   (466*Log[-pp4 + s + t])/9, (-460*Log[t])/9 + (604*Log[-pp4 + t])/9 + 
   (460*Log[s + t])/9 - (604*Log[-pp4 + s + t])/9, 
  (76*Log[t])/9 + (158*Log[-pp4 + t])/9 - (76*Log[s + t])/9 - 
   (158*Log[-pp4 + s + t])/9, (464*Log[t])/9 - (500*Log[-pp4 + t])/9 - 
   (464*Log[s + t])/9 + (500*Log[-pp4 + s + t])/9, 
  (-166*Log[t])/3 + (166*Log[-pp4 + t])/3 + (166*Log[s + t])/3 - 
   (166*Log[-pp4 + s + t])/3, (-140*Log[t])/3 + (128*Log[-pp4 + t])/3 + 
   (140*Log[s + t])/3 - (128*Log[-pp4 + s + t])/3, 
  -4*Log[t] + 4*Log[-pp4 + t] + 4*Log[s + t] - 4*Log[-pp4 + s + t], 
  (232*Log[t])/9 - (232*Log[-pp4 + t])/9 - (232*Log[s + t])/9 + 
   (232*Log[-pp4 + s + t])/9, 0, (-56*Log[t])/3 + (68*Log[-pp4 + t])/3 + 
   (56*Log[s + t])/3 - (68*Log[-pp4 + s + t])/3, 
  (16*Log[t])/27 - (52*Log[-pp4 + t])/27 - (16*Log[s + t])/27 + 
   (52*Log[-pp4 + s + t])/27, (370*Log[t])/9 - (370*Log[-pp4 + t])/9 - 
   (370*Log[s + t])/9 + (370*Log[-pp4 + s + t])/9, 
  (278*Log[t])/9 - (278*Log[-pp4 + t])/9 - (278*Log[s + t])/9 + 
   (278*Log[-pp4 + s + t])/9, (-446*Log[t])/9 + (446*Log[-pp4 + t])/9 + 
   (446*Log[s + t])/9 - (446*Log[-pp4 + s + t])/9, 
  (152*Log[t])/9 - (116*Log[-pp4 + t])/9 - (152*Log[s + t])/9 + 
   (116*Log[-pp4 + s + t])/9, (-200*Log[t])/9 + (164*Log[-pp4 + t])/9 + 
   (200*Log[s + t])/9 - (164*Log[-pp4 + s + t])/9, 
  4*Log[t] - 4*Log[-pp4 + t] - 4*Log[s + t] + 4*Log[-pp4 + s + t], 
  (-64*Log[t])/9 + (100*Log[-pp4 + t])/9 + (64*Log[s + t])/9 - 
   (100*Log[-pp4 + s + t])/9, (2252*Log[t])/27 - (2108*Log[-pp4 + t])/27 - 
   (2252*Log[s + t])/27 + (2108*Log[-pp4 + s + t])/27, 
  (136*Log[t])/9 - (172*Log[-pp4 + t])/9 - (136*Log[s + t])/9 + 
   (172*Log[-pp4 + s + t])/9, (-166*Log[t])/9 + (202*Log[-pp4 + t])/9 + 
   (166*Log[s + t])/9 - (202*Log[-pp4 + s + t])/9, 
  (-70*Log[t])/3 + (100*Log[-pp4 + t])/3 + (70*Log[s + t])/3 - 
   (100*Log[-pp4 + s + t])/3, (692*Log[t])/27 + (100*Log[-pp4 + t])/27 - 
   (692*Log[s + t])/27 - (100*Log[-pp4 + s + t])/27, 
  (-32*Log[t])/9 + (104*Log[-pp4 + t])/9 + (32*Log[s + t])/9 - 
   (104*Log[-pp4 + s + t])/9, (-814*Log[t])/9 + (814*Log[-pp4 + t])/9 + 
   (814*Log[s + t])/9 - (814*Log[-pp4 + s + t])/9, 
  (-28*Log[t])/3 + (28*Log[-pp4 + t])/3 + (28*Log[s + t])/3 - 
   (28*Log[-pp4 + s + t])/3, (-286*Log[t])/9 + (304*Log[-pp4 + t])/9 + 
   (286*Log[s + t])/9 - (304*Log[-pp4 + s + t])/9, 
  (-218*Log[t])/9 + (236*Log[-pp4 + t])/9 + (218*Log[s + t])/9 - 
   (236*Log[-pp4 + s + t])/9, (-344*Log[t])/27 + (470*Log[-pp4 + t])/27 + 
   (344*Log[s + t])/27 - (470*Log[-pp4 + s + t])/27, 
  (98*Log[t])/27 + (46*Log[-pp4 + t])/27 - (98*Log[s + t])/27 - 
   (46*Log[-pp4 + s + t])/27, (-112*Log[t])/27 + (148*Log[-pp4 + t])/27 + 
   (112*Log[s + t])/27 - (148*Log[-pp4 + s + t])/27, 
  (8*Log[t])/9 - (8*Log[-pp4 + t])/9 - (8*Log[s + t])/9 + 
   (8*Log[-pp4 + s + t])/9, (40*Log[t])/9 - (76*Log[-pp4 + t])/9 - 
   (40*Log[s + t])/9 + (76*Log[-pp4 + s + t])/9, 
  (-152*Log[t])/9 + (188*Log[-pp4 + t])/9 + (152*Log[s + t])/9 - 
   (188*Log[-pp4 + s + t])/9, (254*Log[t])/9 - (218*Log[-pp4 + t])/9 - 
   (254*Log[s + t])/9 + (218*Log[-pp4 + s + t])/9, 
  (-304*Log[t])/9 + (412*Log[-pp4 + t])/9 + (304*Log[s + t])/9 - 
   (412*Log[-pp4 + s + t])/9, (-986*Log[t])/9 + (986*Log[-pp4 + t])/9 + 
   (986*Log[s + t])/9 - (986*Log[-pp4 + s + t])/9, 
  40*Log[t] - 48*Log[-pp4 + t] - 40*Log[s + t] + 48*Log[-pp4 + s + t], 
  (-202*Log[t])/9 + (166*Log[-pp4 + t])/9 + (202*Log[s + t])/9 - 
   (166*Log[-pp4 + s + t])/9, (190*Log[t])/9 - (154*Log[-pp4 + t])/9 - 
   (190*Log[s + t])/9 + (154*Log[-pp4 + s + t])/9, 
  (-566*Log[t])/27 + (530*Log[-pp4 + t])/27 + (566*Log[s + t])/27 - 
   (530*Log[-pp4 + s + t])/27, (-2314*Log[t])/27 + (1972*Log[-pp4 + t])/27 + 
   (2314*Log[s + t])/27 - (1972*Log[-pp4 + s + t])/27, 
  (310*Log[t])/9 - (274*Log[-pp4 + t])/9 - (310*Log[s + t])/9 + 
   (274*Log[-pp4 + s + t])/9, (-218*Log[t])/9 + (218*Log[-pp4 + t])/9 + 
   (218*Log[s + t])/9 - (218*Log[-pp4 + s + t])/9, 
  (-40*Log[t])/9 + (58*Log[-pp4 + t])/9 + (40*Log[s + t])/9 - 
   (58*Log[-pp4 + s + t])/9, (-1234*Log[t])/27 + (1000*Log[-pp4 + t])/27 + 
   (1234*Log[s + t])/27 - (1000*Log[-pp4 + s + t])/27, 
  (-134*Log[t])/9 + (170*Log[-pp4 + t])/9 + (134*Log[s + t])/9 - 
   (170*Log[-pp4 + s + t])/9, (58*Log[t])/3 - (70*Log[-pp4 + t])/3 - 
   (58*Log[s + t])/3 + (70*Log[-pp4 + s + t])/3, 
  15*Log[t] - 15*Log[-pp4 + t] - 15*Log[s + t] + 15*Log[-pp4 + s + t], 
  (-134*Log[t])/3 + (110*Log[-pp4 + t])/3 + (134*Log[s + t])/3 - 
   (110*Log[-pp4 + s + t])/3, 42*Log[t] - 38*Log[-pp4 + t] - 42*Log[s + t] + 
   38*Log[-pp4 + s + t], (-26*Log[t])/9 + (62*Log[-pp4 + t])/9 + 
   (26*Log[s + t])/9 - (62*Log[-pp4 + s + t])/9, 
  (-194*Log[t])/9 + (158*Log[-pp4 + t])/9 + (194*Log[s + t])/9 - 
   (158*Log[-pp4 + s + t])/9, (-74*Log[t])/3 + (62*Log[-pp4 + t])/3 + 
   (74*Log[s + t])/3 - (62*Log[-pp4 + s + t])/3, 
  -4*Log[t] + 4*Log[-pp4 + t] + 4*Log[s + t] - 4*Log[-pp4 + s + t], 
  (32*Log[t])/9 - (212*Log[-pp4 + t])/9 - (32*Log[s + t])/9 + 
   (212*Log[-pp4 + s + t])/9, (-136*Log[t])/3 + (136*Log[-pp4 + t])/3 + 
   (136*Log[s + t])/3 - (136*Log[-pp4 + s + t])/3, 
  (-272*Log[t])/9 + (308*Log[-pp4 + t])/9 + (272*Log[s + t])/9 - 
   (308*Log[-pp4 + s + t])/9, (34*Log[t])/3 - (58*Log[-pp4 + t])/3 - 
   (34*Log[s + t])/3 + (58*Log[-pp4 + s + t])/3, 
  (-112*Log[t])/3 + (136*Log[-pp4 + t])/3 + (112*Log[s + t])/3 - 
   (136*Log[-pp4 + s + t])/3, (-236*Log[t])/9 + (236*Log[-pp4 + t])/9 + 
   (236*Log[s + t])/9 - (236*Log[-pp4 + s + t])/9, 
  (-460*Log[t])/9 + (82*Log[-pp4 + t])/9 + (460*Log[s + t])/9 - 
   (82*Log[-pp4 + s + t])/9, 52*Log[t] - 74*Log[-pp4 + t] - 52*Log[s + t] + 
   74*Log[-pp4 + s + t], (1508*Log[t])/27 - (1742*Log[-pp4 + t])/27 - 
   (1508*Log[s + t])/27 + (1742*Log[-pp4 + s + t])/27, 
  (-262*Log[t])/9 + (190*Log[-pp4 + t])/9 + (262*Log[s + t])/9 - 
   (190*Log[-pp4 + s + t])/9, (848*Log[t])/9 - (776*Log[-pp4 + t])/9 - 
   (848*Log[s + t])/9 + (776*Log[-pp4 + s + t])/9, 
  (-136*Log[t])/3 + (124*Log[-pp4 + t])/3 + (136*Log[s + t])/3 - 
   (124*Log[-pp4 + s + t])/3, (634*Log[t])/9 - (634*Log[-pp4 + t])/9 - 
   (634*Log[s + t])/9 + (634*Log[-pp4 + s + t])/9, 
  (722*Log[t])/9 - (722*Log[-pp4 + t])/9 - (722*Log[s + t])/9 + 
   (722*Log[-pp4 + s + t])/9, (100*Log[t])/9 - (28*Log[-pp4 + t])/9 - 
   (100*Log[s + t])/9 + (28*Log[-pp4 + s + t])/9, 
  (-94*Log[t])/9 + (58*Log[-pp4 + t])/9 + (94*Log[s + t])/9 - 
   (58*Log[-pp4 + s + t])/9, (544*Log[t])/9 - (508*Log[-pp4 + t])/9 - 
   (544*Log[s + t])/9 + (508*Log[-pp4 + s + t])/9, 
  (-100*Log[t])/9 + (100*Log[-pp4 + t])/9 + (100*Log[s + t])/9 - 
   (100*Log[-pp4 + s + t])/9, (-236*Log[t])/9 + (236*Log[-pp4 + t])/9 + 
   (236*Log[s + t])/9 - (236*Log[-pp4 + s + t])/9, 
  -8*Log[t] + 12*Log[-pp4 + t] + 8*Log[s + t] - 12*Log[-pp4 + s + t], 
  (-404*Log[t])/9 + (422*Log[-pp4 + t])/9 + (404*Log[s + t])/9 - 
   (422*Log[-pp4 + s + t])/9, (-32*Log[t])/3 + (32*Log[-pp4 + t])/3 + 
   (32*Log[s + t])/3 - (32*Log[-pp4 + s + t])/3, 
  (80*Log[t])/9 - (116*Log[-pp4 + t])/9 - (80*Log[s + t])/9 + 
   (116*Log[-pp4 + s + t])/9, (40*Log[t])/3 - (52*Log[-pp4 + t])/3 - 
   (40*Log[s + t])/3 + (52*Log[-pp4 + s + t])/3, 
  (16*Log[t])/3 - (16*Log[-pp4 + t])/3 - (16*Log[s + t])/3 + 
   (16*Log[-pp4 + s + t])/3, (224*Log[t])/9 - (260*Log[-pp4 + t])/9 - 
   (224*Log[s + t])/9 + (260*Log[-pp4 + s + t])/9, 
  (212*Log[t])/9 - (248*Log[-pp4 + t])/9 - (212*Log[s + t])/9 + 
   (248*Log[-pp4 + s + t])/9, (-152*Log[t])/9 + (170*Log[-pp4 + t])/9 + 
   (152*Log[s + t])/9 - (170*Log[-pp4 + s + t])/9, 
  (14*Log[t])/9 - (14*Log[-pp4 + t])/9 - (14*Log[s + t])/9 + 
   (14*Log[-pp4 + s + t])/9, (532*Log[t])/27 - (568*Log[-pp4 + t])/27 - 
   (532*Log[s + t])/27 + (568*Log[-pp4 + s + t])/27, 
  (104*Log[t])/9 - (158*Log[-pp4 + t])/9 - (104*Log[s + t])/9 + 
   (158*Log[-pp4 + s + t])/9, (-392*Log[t])/27 + (518*Log[-pp4 + t])/27 + 
   (392*Log[s + t])/27 - (518*Log[-pp4 + s + t])/27, 
  (-152*Log[t])/27 + (170*Log[-pp4 + t])/27 + (152*Log[s + t])/27 - 
   (170*Log[-pp4 + s + t])/27, 4*Log[t] - 4*Log[-pp4 + t] - 4*Log[s + t] + 
   4*Log[-pp4 + s + t], (-136*Log[t])/27 + (118*Log[-pp4 + t])/27 + 
   (136*Log[s + t])/27 - (118*Log[-pp4 + s + t])/27, 
  (202*Log[t])/27 - (184*Log[-pp4 + t])/27 - (202*Log[s + t])/27 + 
   (184*Log[-pp4 + s + t])/27, (16*Log[t])/3 - (16*Log[-pp4 + t])/3 - 
   (16*Log[s + t])/3 + (16*Log[-pp4 + s + t])/3, 
  (4*Log[t])/3 - (16*Log[-pp4 + t])/3 - (4*Log[s + t])/3 + 
   (16*Log[-pp4 + s + t])/3, (-26*Log[t])/9 + (26*Log[-pp4 + t])/9 + 
   (26*Log[s + t])/9 - (26*Log[-pp4 + s + t])/9, 
  (-40*Log[t])/3 + (52*Log[-pp4 + t])/3 + (40*Log[s + t])/3 - 
   (52*Log[-pp4 + s + t])/3, (70*Log[t])/9 - (70*Log[-pp4 + t])/9 - 
   (70*Log[s + t])/9 + (70*Log[-pp4 + s + t])/9, 
  (80*Log[t])/9 - (80*Log[-pp4 + t])/9 - (80*Log[s + t])/9 + 
   (80*Log[-pp4 + s + t])/9, (2*Log[t])/9 - (2*Log[-pp4 + t])/9 - 
   (2*Log[s + t])/9 + (2*Log[-pp4 + s + t])/9, 
  (16*Log[t])/9 - (16*Log[-pp4 + t])/9 - (16*Log[s + t])/9 + 
   (16*Log[-pp4 + s + t])/9, (22*Log[t])/9 - (22*Log[-pp4 + t])/9 - 
   (22*Log[s + t])/9 + (22*Log[-pp4 + s + t])/9, 
  (-8*Log[t])/9 + (8*Log[-pp4 + t])/9 + (8*Log[s + t])/9 - 
   (8*Log[-pp4 + s + t])/9, (-10*Log[t])/9 + (10*Log[-pp4 + t])/9 + 
   (10*Log[s + t])/9 - (10*Log[-pp4 + s + t])/9, 
  (-8*Log[t])/9 + (8*Log[-pp4 + t])/9 + (8*Log[s + t])/9 - 
   (8*Log[-pp4 + s + t])/9, (-16*Log[t])/3 + (16*Log[-pp4 + t])/3 + 
   (16*Log[s + t])/3 - (16*Log[-pp4 + s + t])/3, 
  -8*Log[t] + 8*Log[-pp4 + t] + 8*Log[s + t] - 8*Log[-pp4 + s + t], 
  4*Log[t] - 4*Log[-pp4 + t] - 4*Log[s + t] + 4*Log[-pp4 + s + t], 
  (-32*Log[t])/9 + (32*Log[-pp4 + t])/9 + (32*Log[s + t])/9 - 
   (32*Log[-pp4 + s + t])/9, 0, 0, (8*Log[t])/3 - (8*Log[-pp4 + t])/3 - 
   (8*Log[s + t])/3 + (8*Log[-pp4 + s + t])/3, -Log[pp4] + 2*Log[s] - 
   2*Log[-pp4 + t] - 2*Log[s + t]}}


==> anc/B2_can.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{ep^6*(pp4 - t)*j[B2, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[B2, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*s*j[B2, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[B2, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[B2, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*(pp4 - t)*j[B2, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[B2, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*s*j[B2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 -(ep^6*s*(-pp4 + s + t)*j[B2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[B2, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[B2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] - 
   s*t*j[B2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((s - t)*j[B2, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*s*(pp4 - t)*j[B2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(s*j[B2, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[B2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s*t*j[B2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[B2, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[B2, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*s*t*j[B2, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 -(ep^6*s*(-pp4 + s)*j[B2, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*s^2*j[B2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(s*t*j[B2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*(-pp4 + s)*j[B2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-(s*j[B2, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]) - 
   s*j[B2, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] + 
   s*t*j[B2, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
   s*j[B2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0]), 
 ep^6*(-(pp4*s*j[B2, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s^2*j[B2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 -(ep^6*s*(-pp4 + s)*j[B2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*(s + t)*j[B2, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*t*j[B2, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 -(ep^6*s*(-pp4 + s + t)*j[B2, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 - t)*j[B2, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B2, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] - 
   s*t*j[B2, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s + t)*j[B2, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*t*j[B2, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*((-pp4 - t)*j[B2, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*s*t*j[B2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*((-pp4 - t)*j[B2, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*s*(pp4 - t)*j[B2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(t*j[B2, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s*t*j[B2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 + s)*j[B2, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-(s*j[B2, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[B2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ep^6*s*t*j[B2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(s*t*j[B2, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*(-pp4 + s)*j[B2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-(s*j[B2, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]) - 
   s*t*j[B2, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[B2, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] + 
   s*t*j[B2, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
   s*j[B2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0]), 
 ep^6*(-(s*(s + t)*j[B2, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s^2*j[B2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 -(ep^6*s*(-pp4 + s)*j[B2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - t)*j[B2, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(s + t)*j[B2, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(t*j[B2, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (-pp4 + t)*j[B2, 1, 1, -1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B2, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   pp4*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] - 
   pp4*s*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s*j[B2, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   pp4*s*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(t*j[B2, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B2, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   t*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] - 
   s*t*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - s - t)*j[B2, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*t*j[B2, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[B2, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   t*j[B2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-(s*j[B2, 1, 1, -1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[B2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 -(ep^6*s*(-pp4 + s)*j[B2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s*j[B2, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[B2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[B2, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[B2, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*s*t*j[B2, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 -(ep^6*s*(-pp4 + s + t)*j[B2, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]), 
 -(ep^6*s*(-pp4 + s)*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s*j[B2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]) + 
   s*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0]), 
 ep^6*(-(pp4*s*j[B2, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*t*j[B2, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B2, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*(-pp4 + s)*j[B2, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(-(pp4*s*j[B2, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s^2*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ep^6*(-(s*j[B2, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]) + 
   s*j[B2, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] - 
   s*t*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0] + 
   s*t*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ep^6*(2*t*j[B2, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (-pp4 + t)*j[B2, 1, 1, -1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B2, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - t)*j[B2, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (-pp4 + s)*j[B2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] + 
   s*t*j[B2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   2*s*j[B2, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   2*s*j[B2, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 
   2*s*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] - 
   s*(pp4 + t)*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0] - 
   s^2*t*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - t)*j[B2, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(s + t)*j[B2, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s)*s*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[B2, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*j[B2, 1, 1, 1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[B2, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] - 
   s^2*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s*j[B2, 1, 1, 1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] - 
   s^2*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(t*j[B2, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B2, 1, 1, 1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B2, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   t*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] - 
   s*t*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - s - t)*j[B2, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*t*j[B2, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(s*j[B2, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[B2, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 -(ep^6*s*(-pp4 + s + t)*j[B2, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[B2, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[B2, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0] - 
   s*t*j[B2, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 - t)*j[B2, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B2, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*s*t*j[B2, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(s^2*j[B2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s^2*j[B2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(t*j[B2, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] - 
   s*t*j[B2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B2, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] - 
   s*t*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0]), 
 ep^6*(-(s^2*j[B2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s^2*j[B2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ep^6*(-(s*t*j[B2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*(-pp4 + s)*j[B2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ep^6*(-(s*j[B2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0]) - 
   s*t*j[B2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] - 
   s*t*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0] + 
   s*t*j[B2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ep^6*(t*j[B2, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (-pp4 + s)*j[B2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] + 
   s*t*j[B2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B2, 1, 1, 1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B2, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B2, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0] - 
   s^2*t*j[B2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*s*(s + t)*j[B2, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(s*j[B2, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[B2, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0] + 
   pp4*s*j[B2, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((s - t)*j[B2, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B2, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0] - 
   s*(pp4 + t)*j[B2, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*s*(s + t)*j[B2, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(t*j[B2, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0] + 
   pp4*s*j[B2, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s*j[B2, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] + 
   s*j[B2, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] - 
   s*t*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   pp4*s*j[B2, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ep^6*(s*t*j[B2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*(pp4 - t)*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s^2*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   pp4*s*j[B2, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B2, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 
   s^2*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   pp4*s*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] - 
   pp4*s^2*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[B2, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*t*j[B2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*(pp4 - t)*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[B2, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   pp4*s*j[B2, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0] + 
   pp4*s^2*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s^2*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   pp4*s^2*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s*t*j[B2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   pp4*s*j[B2, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B2, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 
   s^2*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] - 
   s^2*t*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s*j[B2, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[B2, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1, 0, 0]), 
 -(ep^6*s*(-pp4 + s + t)*j[B2, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[B2, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[B2, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0, 0, 0] - 
   s*t*j[B2, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 -(ep^6*s*(-pp4 + s + t)*j[B2, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s*j[B2, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0]) + 
   s*t*j[B2, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ep^6*(-(pp4*s*j[B2, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*t*j[B2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(-(s*j[B2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0]) + 
   s*j[B2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1, 0, 0]), 
 ep^6*((-pp4 + s + t)*j[B2, 1, 1, -1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[B2, 1, 1, 1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   2*s*t*j[B2, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[B2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0, 0, 0] - 
   s^2*t*j[B2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(s*j[B2, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0]) - 
   s*j[B2, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0] + 
   s*(pp4 + t)*j[B2, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, -1, 0]), 
 ep^6*(-(pp4*s*j[B2, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s^2*j[B2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ep^6*(-(s*j[B2, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0]) - 
   s*t*j[B2, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[B2, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0] + 
   s*(pp4 + t)*j[B2, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, -1, 0]), 
 -(ep^6*s*(-pp4 + s)*j[B2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0]), 
 ep^6*s^2*j[B2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0], 
 ep^6*(-(s^2*j[B2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]) - 
   s*t*j[B2, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B2, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 
   s^2*t*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*t*j[B2, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ep^6*(-(pp4*s^2*j[B2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s^2*t*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*t*j[B2, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s^3*j[B2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(-(t*j[B2, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   2*s*t*j[B2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B2, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*(pp4 - t)*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0] - 
   s^2*t*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[B2, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[B2, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   2*pp4*s*j[B2, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   2*s*t*j[B2, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   2*s^2*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0] + 
   s^2*(pp4 + t)*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0] - 
   s*j[B2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0, 0] + 
   s*j[B2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, -1, 0]), 
 ep^6*(-(s*t*j[B2, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*t*j[B2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s^2*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0] - 
   s^2*t*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0]), 
 ep^6*(-(s*t*j[B2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*(pp4 - t)*j[B2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   pp4*s*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] + 
   s*(s + t)*j[B2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   pp4*s*j[B2, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[B2, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   pp4*s^2*j[B2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s^2*t*j[B2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
   s^2*j[B2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0]), 
 ep^6*(-(s*t*j[B2, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   2*s*t*j[B2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   2*s^2*t*j[B2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[B2, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   2*s^2*t*j[B2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*(-pp4 + s)*j[B2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0] - 
   s^3*t*j[B2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^4*(-pp4 + t)*j[B2, 0, 0, 0, 0, 0, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0], 
 ep^4*s*j[B2, 0, 0, 0, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0], 
 ep^4*s*t*j[B2, 0, 0, 0, 0, 1, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0], 
 ep^4*(-pp4 + t)*j[B2, 0, 0, 0, 1, 0, 0, 1, 2, 1, 2, 0, 0, 0, 0, 0], 
 ep^4*pp4*s*j[B2, 0, 0, 1, 1, 0, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0], 
 ep^3*pp4*s*j[B2, 0, 2, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0], 
 ep^5*s*j[B2, 1, 1, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0], 
 ep^5*pp4*s*j[B2, 1, 1, 0, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0]}


==> anc/B2_definition.m <==
Internal={k1,k2,k3};
External={p1,p2,p3};
Propagators={-k1^2,-(p2+k2-k1)^2,-k2^2,-(p1+p2+k2)^2,-k3^2,-(p1+p2+k3)^2,-(p1+k1)^2,-(k2-k1)^2,-(k2-k3)^2,-(p3-k3)^2,-(p3-k1)^2,-(p1+k2)^2,-(p3-k2)^2,-(p1+k3)^2,-(k1-k3)^2};
Replacements={p1^2->0,p2^2->0,p3^2->0,p1 p2->1/2 s,p1 p3->1/2 t,p2 p3->-1/2 (s+t-pp4)};


==> anc/E1_can.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{ep^3*pp4*j[E1, 0, 0, 2, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0, 0, 0], 
 ep^4*(-pp4 + t)*j[E1, 0, 0, 2, 0, 0, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^3*pp4*t*j[E1, 0, 0, 2, 0, 2, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0], 
 ep^5*(-pp4 + t)*j[E1, 0, 0, 1, 0, 1, 1, 2, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^3*pp4^2*j[E1, 2, 0, 1, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0], 
 ep^3*t^2*j[E1, 0, 2, 0, 0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 0, 0], 
 ep^3*(1 + 2*ep)*t*j[E1, 0, 1, 0, 0, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0], 
 ep^5*(-pp4 + t)*j[E1, 1, 0, 0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^3*t*j[E1, 0, 2, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*pp4*((12*j[E1, 1, 0, 0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0])/ep + 
   ((1 + 2*ep)*t*j[E1, 1, 0, 0, 1, 1, 0, 2, 0, 1, 2, 0, 0, 0, 0, 0])/ep^3), 
 ep^6*pp4*((4*j[E1, 0, 0, 1, 0, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0])/ep^2 + 
   (t*j[E1, 0, 0, 1, 0, 2, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0])/ep^3), 
 ep^4*s*t*j[E1, 0, 0, 2, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^4*(-pp4 + s)*j[E1, 0, 0, 1, 0, 1, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0], 
 ep^5*(pp4 - s)*t*j[E1, 0, 0, 1, 0, 1, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^5*(s + t)*j[E1, 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - t)*j[E1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[E1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*s*j[E1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 -(ep^6*t*(-pp4 + s + t)*j[E1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[E1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   t*j[E1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[E1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - t)*j[E1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[E1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*s*j[E1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[E1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   t*j[E1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 -(ep^6*t*(-pp4 + t)*j[E1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - t)*j[E1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0], 
 -(ep^6*t*(-pp4 + t)*j[E1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[E1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0]), 
 ep^6*s*t*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[E1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]) + 
   (s + t)*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0]), 
 ep^6*(t*j[E1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   (-pp4 - s)*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
   (pp4 - t)*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1]), 
 ep^6*s*t*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[E1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]) + 
   s*t*j[E1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[E1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0] - 
   t*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1] + 
   s*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
   t*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1]), 
 ep^6*(-(pp4*t*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   t^2*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(-(t^2*j[E1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*t*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(pp4 - t)*j[E1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s)*j[E1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(s + t)*j[E1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s)*t*j[E1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(s*j[E1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[E1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - t)*j[E1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s)*j[E1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(s + t)*j[E1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s)*t*j[E1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(s*j[E1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[E1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - t)*j[E1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - t)*j[E1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0], 
 ep^6*pp4*(pp4 - t)*j[E1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s)*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s)*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0], 
 ep^6*pp4*(pp4 - s)*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*s*(pp4 - t)*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(s*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0]) + 
   s*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] - 
   s*t*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*(s*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] + 
   s*t*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*(s*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0] - 
   pp4*s*t*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s*t*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   pp4*t*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   pp4*s*t*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s*t*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*t*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   pp4*s*t*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*t*j[E1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*t^2*j[E1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - t)*j[E1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[E1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*s*j[E1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[E1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   t*j[E1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(pp4 - t)*j[E1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s)*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(s + t)*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*t*(s + t)*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(s*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - t)*j[E1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - t)*j[E1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0], 
 -(ep^6*t*(-pp4 + t)*j[E1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s + t)*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], 
 ep^6*(s*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0]), 
 ep^6*(-(s*j[E1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - t)*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1]), 
 ep^6*pp4*t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*((pp4 - s)*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0] - 
   s*t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*((pp4 - s)*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0] - 
   s*t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s + t)*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0], 
 ep^6*((-pp4 - s)*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
   (pp4 - t)*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1]), 
 ep^6*s*t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[E1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]) + 
   s*t*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0] - 
   t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1] + 
   s*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
   t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1]), 
 ep^6*t^2*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0], 
 ep^6*(-(t*(pp4 + t)*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-(s*t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   s*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
   t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0] + 
   s*t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-((pp4 + s)*t*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   t*(-pp4 + t)*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ep^6*(s*t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
   s*t^2*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - t)*j[E1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - t)*j[E1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0], 
 -(ep^6*t*(-pp4 + t)*j[E1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - s - t)*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0], 
 ep^6*(-(s*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0]) + 
   (pp4 - t)*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0]), 
 ep^6*(-(t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0]) + 
   t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0]), 
 ep^6*((-pp4 - s)*j[E1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   (pp4 - t)*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0]), 
 ep^6*(s*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0] + 
   s*t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*(s*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0] + 
   s*t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*(s*t*j[E1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0] + 
   t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0]), 
 ep^6*(s*t*j[E1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[E1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
   t*j[E1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0] + 
   t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0]), 
 ep^6*(-(pp4*t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   t^2*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(-(s*t*j[E1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0]), 
 ep^6*(pp4 - t)*j[E1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - t)*j[E1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0], 
 ep^6*s*j[E1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], 
 ep^6*((-pp4 + s)*j[E1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[E1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0]), 
 ep^6*((-pp4 + s)*j[E1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0]), 
 ep^6*s*j[E1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0], 
 ep^6*((-pp4 + s)*j[E1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0]), 
 ep^6*(pp4 - t)^2*j[E1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*((pp4 - t)*j[E1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1, 0, 0] + 
   (pp4 - t)*t*j[E1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - s)*(pp4 - t)*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(t*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s - t)*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0] - 
   s*t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*(t*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0] + 
   (pp4 - t)*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0] - 
   s*t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 - s)*j[E1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   (pp4 - t)*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1, 0]), 
 ep^6*s*(pp4 - t)*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(t*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 0] + 
   s*t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*(s*t*j[E1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   s*j[E1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
   t*j[E1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0] - 
   s*t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0]), 
 ep^6*(pp4 - t)*t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0], 
 ep^6*(t*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   t*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*t*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0] - 
   pp4*t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 0] + 
   t^2*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(pp4 - t)*t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0], 
 ep^6*s*(pp4 - t)*t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(s*t*j[E1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   s*t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   s*t^2*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*pp4*(pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0], 
 ep^6*((-pp4 + s)*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, 0, 0]), 
 ep^6*(pp4 - s)*(pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*((-pp4 + s)*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 1, 0, 0, 0, 0, 0] - 
   s*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, 0, 0] + 
   s*t*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*s*(pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(s*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0]) + 
   s*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0] - 
   s*t*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*((-s - t)*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0] + 
   s*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0] + 
   s*t*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 + s)*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 1, 0, 0, 0, 0, 0] - 
   2*s*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0] + 
   s*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, 0, 0] - 
   pp4*s*t*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-((pp4 - s)*t*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   s*t*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0] + 
   pp4*t*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0] + 
   pp4*s*t*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s*t*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*t*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0] + 
   pp4*s*t*j[E1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 + t)*j[E1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0] + 
   (pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, -1, 0, 0, 0]), 
 ep^6*((pp4 - t)^2*j[E1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   (-pp4 + t)*j[E1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0] + 
   (pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, -1, 0, 0]), 
 ep^6*(-(t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0, 0]), 
 ep^6*(t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
   s*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0]), 
 ep^6*pp4*s*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], 
 ep^6*((pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0] - 
   s*t*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0]), 
 ep^6*((pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1] - 
   s*t*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 + s)*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, -1, 0, 0, 0]), 
 ep^6*(pp4*(pp4 - s - t)*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
   (-pp4 - t)*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
   (-pp4 + s)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, -1, 0, 0] + 
   (pp4 - s)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1, 0, 0]), 
 ep^6*(-(t*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0]) + 
   (-pp4 + s)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, -1, 0, 0] + 
   t*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1, 0, 0]), 
 ep^6*(pp4*j[E1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] - 
   t*j[E1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0] + 
   s*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
   s*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, -1, 0, 0] - 
   pp4*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, -1, 0] - 
   s*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1, 0, 0] + 
   pp4*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0]), 
 ep^6*(pp4*j[E1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] - 
   t*j[E1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0] + 
   s*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, -1, 0, 0] - 
   pp4*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, -1, 0] + 
   t*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0]), 
 ep^6*(-(pp4*j[E1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0]) + 
   s*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
   s*j[E1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0] - 
   s*j[E1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0] + 
   s*t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
   pp4*j[E1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, -1, 0, 0, 0] - 
   pp4*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, -1] - 
   s*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0, 0] + 
   pp4*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, -1]), 
 ep^6*(-(t*j[E1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0]) + 
   s*j[E1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[E1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
   pp4*j[E1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, -1, 0, 0, 0] - 
   pp4*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, -1] - 
   s*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0, 0] + 
   t*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, -1]), 
 ep^6*s*t*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0], 
 ep^6*(-(pp4*(pp4 - s)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0]) + 
   pp4*t*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0]), 
 ep^6*((-pp4 + s)*j[E1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 
   t*j[E1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0] + 
   (pp4 - s)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1, 0, 0]), 
 ep^6*(-(pp4*t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   pp4*(pp4 - s)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0]), 
 ep^6*s*t*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0], 
 ep^6*(-(pp4*s*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0]) + 
   pp4*(pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0]), 
 ep^6*pp4*s*t*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4*s*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
   s*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0] + 
   s*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0, 0]), 
 ep^6*(pp4*s*j[E1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
   s*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0] - 
   pp4*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] - 
   s*t*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   (-pp4 + t)*j[E1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0] + 
   (pp4 + s)*j[E1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
   (pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1, 0]), 
 ep^6*s*t*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0], 
 ep^6*((-pp4 + t)*j[E1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1] + 
   (pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1, 0]), 
 ep^6*s*(pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0], 
 ep^6*(-(s*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0]) - 
   s*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0, 0] + 
   s*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0, 0] - 
   s*t*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0]), 
 ep^6*((s + t)*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] - 
   s*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0, 0] - 
   pp4*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0, 0] + 
   (pp4 - t)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, -1] - 
   s*t*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0]), 
 ep^6*(-(pp4*t*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0]) + 
   t^2*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0]), 
 ep^6*(-(pp4*t*j[E1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*t*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 -(ep^6*t*(-pp4 + t)*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1]), 
 ep^6*s*t^2*j[E1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]}


==> anc/E1_definition.m <==
Internal={k1,k2,k3};
External={p1,p2,p3};
Propagators={-(k1-k3)^2,-(p1+k1)^2,-(p1+p2+k1)^2,-(p1+p2+k2)^2,-(p3-k2)^2,-(k2-k3)^2,-(k1-k2)^2,-k3^2,-(p1+k3)^2,-(p3-k3)^2,-(p1+p2+k3)^2,-(p1+k2)^2,-(p3-k1)^2,-k1^2,-k2^2};
Replacements={p1^2->0,p2^2->0,p3^2->0,p1 p2->1/2 s,p1 p3->1/2 t,p2 p3->-1/2 (s+t-pp4)};


==> anc/E2_Atilde.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-Log[pp4] - 2*Log[-pp4 + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-45*Log[pp4])/2 + (45*Log[t])/2, (39*Log[pp4])/2 - (39*Log[t])/2, 
  21*Log[pp4] - 21*Log[t], 12*Log[pp4] - 12*Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -3*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (71*Log[t])/24 - (5*Log[-pp4 + t])/24 - (71*Log[s + t])/24 + 
   (5*Log[-pp4 + s + t])/24, 3*Log[s] - (31*Log[t])/12 - (5*Log[-pp4 + t])/12 - 
   (5*Log[s + t])/12 - (31*Log[-pp4 + s + t])/12, 
  Log[t]/12 + (5*Log[-pp4 + t])/3 - Log[s + t]/12 - (5*Log[-pp4 + s + t])/3, 
  (2*Log[t])/3 - (17*Log[-pp4 + t])/12 - (2*Log[s + t])/3 + 
   (17*Log[-pp4 + s + t])/12, (-7*Log[t])/24 - (5*Log[-pp4 + t])/24 + 
   (7*Log[s + t])/24 + (5*Log[-pp4 + s + t])/24, 
  -Log[t]/4 + Log[-pp4 + t]/4 + Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  -Log[t]/24 + Log[-pp4 + t]/24 + Log[s + t]/24 - Log[-pp4 + s + t]/24, 
  -Log[t]/12 + Log[-pp4 + t]/12 + Log[s + t]/12 - Log[-pp4 + s + t]/12, 
  Log[t]/4 - Log[-pp4 + t]/4 - Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  -Log[t]/12 + Log[-pp4 + t]/12 + Log[s + t]/12 - Log[-pp4 + s + t]/12, 
  Log[t]/8 - Log[-pp4 + t]/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  (7*Log[t])/24 - Log[-pp4 + t]/24 - (7*Log[s + t])/24 + Log[-pp4 + s + t]/24, 
  (17*Log[t])/24 - (5*Log[-pp4 + t])/24 - (17*Log[s + t])/24 + 
   (5*Log[-pp4 + s + t])/24, (-5*Log[t])/6 + (7*Log[-pp4 + t])/12 + 
   (5*Log[s + t])/6 - (7*Log[-pp4 + s + t])/12, 
  (3*Log[t])/8 + (9*Log[-pp4 + t])/8 - (3*Log[s + t])/8 - 
   (9*Log[-pp4 + s + t])/8, (11*Log[t])/24 - (11*Log[-pp4 + t])/24 - 
   (11*Log[s + t])/24 + (11*Log[-pp4 + s + t])/24, 
  -Log[t]/8 - (3*Log[-pp4 + t])/8 + Log[s + t]/8 + (3*Log[-pp4 + s + t])/8, 
  (3*Log[t])/8 - Log[-pp4 + t]/8 - (3*Log[s + t])/8 + Log[-pp4 + s + t]/8, 
  -Log[t]/8 + (3*Log[-pp4 + t])/8 + Log[s + t]/8 - (3*Log[-pp4 + s + t])/8, 
  (3*Log[t])/8 - Log[-pp4 + t]/8 - (3*Log[s + t])/8 + Log[-pp4 + s + t]/8, 
  -2*Log[t] + 2*Log[-pp4 + t] + 2*Log[s + t] - 2*Log[-pp4 + s + t], 
  (11*Log[t])/24 + (13*Log[-pp4 + t])/24 - (11*Log[s + t])/24 - 
   (13*Log[-pp4 + s + t])/24, (13*Log[t])/4 - (13*Log[-pp4 + t])/4 - 
   (13*Log[s + t])/4 + (13*Log[-pp4 + s + t])/4, 
  (7*Log[t])/8 - (7*Log[-pp4 + t])/8 - (7*Log[s + t])/8 + 
   (7*Log[-pp4 + s + t])/8, (5*Log[t])/4 - (5*Log[-pp4 + t])/4 - 
   (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  (-7*Log[t])/8 + (7*Log[-pp4 + t])/8 + (7*Log[s + t])/8 - 
   (7*Log[-pp4 + s + t])/8, (11*Log[t])/24 - (11*Log[-pp4 + t])/24 - 
   (11*Log[s + t])/24 + (11*Log[-pp4 + s + t])/24, 
  (-11*Log[t])/8 - (13*Log[-pp4 + t])/8 + (11*Log[s + t])/8 + 
   (13*Log[-pp4 + s + t])/8, (5*Log[t])/12 + (7*Log[-pp4 + t])/12 - 
   (5*Log[s + t])/12 - (7*Log[-pp4 + s + t])/12, 
  (5*Log[t])/8 - (5*Log[-pp4 + t])/8 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, Log[t]/8 - Log[-pp4 + t]/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, (-7*Log[t])/24 + (7*Log[-pp4 + t])/24 + 
   (7*Log[s + t])/24 - (7*Log[-pp4 + s + t])/24, 
  -Log[t]/8 + Log[-pp4 + t]/8 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  -Log[t]/8 + Log[-pp4 + t]/8 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 0, 
  Log[t]/8 - Log[-pp4 + t]/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  Log[t]/8 - Log[-pp4 + t]/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 0, 
  (9*Log[t])/8 + (3*Log[-pp4 + t])/8 - (9*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, (9*Log[t])/8 - (11*Log[-pp4 + t])/8 - 
   (9*Log[s + t])/8 + (11*Log[-pp4 + s + t])/8, Log[t]/4 + Log[-pp4 + t]/2 - 
   Log[s + t]/4 - Log[-pp4 + s + t]/2, Log[t]/8 + Log[-pp4 + t]/8 - 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (-49*Log[t])/12 + 
   (37*Log[-pp4 + t])/12 + (49*Log[s + t])/12 - (37*Log[-pp4 + s + t])/12, 
  (-19*Log[t])/24 + (19*Log[-pp4 + t])/24 + (19*Log[s + t])/24 - 
   (19*Log[-pp4 + s + t])/24, -Log[t]/4 + Log[-pp4 + t]/4 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/4, Log[t]/4 - Log[-pp4 + t]/4 - Log[s + t]/4 + 
   Log[-pp4 + s + t]/4, (-11*Log[t])/24 + (11*Log[-pp4 + t])/24 + 
   (11*Log[s + t])/24 - (11*Log[-pp4 + s + t])/24, 
  (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, Log[t]/8 - Log[-pp4 + t]/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, (11*Log[t])/24 - (11*Log[-pp4 + t])/24 - 
   (11*Log[s + t])/24 + (11*Log[-pp4 + s + t])/24, 
  (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, Log[t]/8 - Log[-pp4 + t]/8 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, 0, Log[t] - Log[-pp4 + t] - Log[s + t] + 
   Log[-pp4 + s + t], Log[t]/12 + (11*Log[-pp4 + t])/12 - Log[s + t]/12 - 
   (11*Log[-pp4 + s + t])/12, (13*Log[t])/24 - Log[-pp4 + t]/24 - 
   (13*Log[s + t])/24 + Log[-pp4 + s + t]/24, 
  (-5*Log[t])/24 - (7*Log[-pp4 + t])/24 + (5*Log[s + t])/24 + 
   (7*Log[-pp4 + s + t])/24, (-35*Log[t])/24 + (35*Log[-pp4 + t])/24 + 
   (35*Log[s + t])/24 - (35*Log[-pp4 + s + t])/24, 
  (35*Log[t])/24 - (83*Log[-pp4 + t])/24 - (35*Log[s + t])/24 + 
   (83*Log[-pp4 + s + t])/24, (-7*Log[t])/6 + (23*Log[-pp4 + t])/12 + 
   (7*Log[s + t])/6 - (23*Log[-pp4 + s + t])/12, 
  (5*Log[t])/8 - (9*Log[-pp4 + t])/8 - (5*Log[s + t])/8 + 
   (9*Log[-pp4 + s + t])/8, (-5*Log[t])/6 - (13*Log[-pp4 + t])/6 + 
   (5*Log[s + t])/6 + (13*Log[-pp4 + s + t])/6, 
  (13*Log[t])/24 - (13*Log[-pp4 + t])/24 - (13*Log[s + t])/24 + 
   (13*Log[-pp4 + s + t])/24, -Log[t]/24 + (13*Log[-pp4 + t])/24 + 
   Log[s + t]/24 - (13*Log[-pp4 + s + t])/24, 
  (7*Log[t])/24 - (31*Log[-pp4 + t])/24 - (7*Log[s + t])/24 + 
   (31*Log[-pp4 + s + t])/24, (-3*Log[t])/8 - (5*Log[-pp4 + t])/8 + 
   (3*Log[s + t])/8 + (5*Log[-pp4 + s + t])/8, 
  (11*Log[t])/24 - (17*Log[-pp4 + t])/24 - (11*Log[s + t])/24 + 
   (17*Log[-pp4 + s + t])/24, (3*Log[t])/8 + Log[-pp4 + t]/8 - 
   (3*Log[s + t])/8 - Log[-pp4 + s + t]/8, Log[t]/6 - Log[-pp4 + t]/6 - 
   Log[s + t]/6 + Log[-pp4 + s + t]/6, (7*Log[t])/12 - (7*Log[-pp4 + t])/12 - 
   (7*Log[s + t])/12 + (7*Log[-pp4 + s + t])/12, 
  (-2*Log[t])/3 + (2*Log[-pp4 + t])/3 + (2*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, Log[-pp4 + t]/2 - Log[-pp4 + s + t]/2, 
  -Log[t]/8 + (3*Log[-pp4 + t])/8 + Log[s + t]/8 - (3*Log[-pp4 + s + t])/8, 
  -Log[t]/6 + (11*Log[-pp4 + t])/12 + Log[s + t]/6 - (11*Log[-pp4 + s + t])/12, 
  -Log[t]/24 + Log[-pp4 + t]/24 + Log[s + t]/24 - Log[-pp4 + s + t]/24, 0, 
  (-7*Log[t])/8 + (7*Log[-pp4 + t])/8 + (7*Log[s + t])/8 - 
   (7*Log[-pp4 + s + t])/8, Log[t]/8 - Log[-pp4 + t]/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, 
  (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, (-5*Log[t])/24 + (5*Log[-pp4 + t])/24 + 
   (5*Log[s + t])/24 - (5*Log[-pp4 + s + t])/24, 
  -Log[t]/24 + Log[-pp4 + t]/24 + Log[s + t]/24 - Log[-pp4 + s + t]/24, 
  Log[t]/3 - Log[-pp4 + t]/3 - Log[s + t]/3 + Log[-pp4 + s + t]/3, 
  -Log[t]/8 + Log[-pp4 + t]/8 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  4*Log[t] - Log[-pp4 + t] - 4*Log[s + t] + Log[-pp4 + s + t], 
  (-25*Log[t])/6 + (19*Log[-pp4 + t])/6 + (25*Log[s + t])/6 - 
   (19*Log[-pp4 + s + t])/6, (9*Log[t])/8 - (9*Log[-pp4 + t])/8 - 
   (9*Log[s + t])/8 + (9*Log[-pp4 + s + t])/8, -Log[t]/4 + Log[-pp4 + t]/4 + 
   Log[s + t]/4 - Log[-pp4 + s + t]/4, (-23*Log[t])/24 + 
   (23*Log[-pp4 + t])/24 + (23*Log[s + t])/24 - (23*Log[-pp4 + s + t])/24, 
  (5*Log[t])/3 - (5*Log[-pp4 + t])/3 - (5*Log[s + t])/3 + 
   (5*Log[-pp4 + s + t])/3, (5*Log[t])/4 - (5*Log[-pp4 + t])/4 - 
   (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 0, 
  (9*Log[t])/8 - (9*Log[-pp4 + t])/8 - (9*Log[s + t])/8 + 
   (9*Log[-pp4 + s + t])/8, (3*Log[t])/4 - (3*Log[-pp4 + t])/4 - 
   (3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (3*Log[t])/4 - (3*Log[-pp4 + t])/4 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, -Log[t]/3 + Log[-pp4 + t]/3 + Log[s + t]/3 - 
   Log[-pp4 + s + t]/3, (-19*Log[t])/8 + (19*Log[-pp4 + t])/8 + 
   (19*Log[s + t])/8 - (19*Log[-pp4 + s + t])/8, 
  (5*Log[t])/8 - (5*Log[-pp4 + t])/8 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, (-7*Log[t])/24 + (7*Log[-pp4 + t])/24 + 
   (7*Log[s + t])/24 - (7*Log[-pp4 + s + t])/24, 
  (-5*Log[t])/24 + (5*Log[-pp4 + t])/24 + (5*Log[s + t])/24 - 
   (5*Log[-pp4 + s + t])/24, (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, Log[t]/8 - Log[-pp4 + t]/8 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, -Log[t]/8 + Log[-pp4 + t]/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (5*Log[t])/8 - (5*Log[-pp4 + t])/8 - 
   (5*Log[s + t])/8 + (5*Log[-pp4 + s + t])/8, 
  (-7*Log[t])/24 + (7*Log[-pp4 + t])/24 + (7*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/24, (13*Log[t])/24 - (13*Log[-pp4 + t])/24 - 
   (13*Log[s + t])/24 + (13*Log[-pp4 + s + t])/24, 
  -Log[t]/2 + Log[-pp4 + t]/2 + Log[s + t]/2 - Log[-pp4 + s + t]/2, 
  Log[t]/8 - Log[-pp4 + t]/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 0, 0, 0, 0, 
  0, 0, 0}, {0, (-85*Log[t])/3 + (143*Log[-pp4 + t])/6 + (71*Log[s + t])/12 - 
   (17*Log[-pp4 + s + t])/12, -6*Log[s] - 10*Log[t] + 10*Log[-pp4 + t] + 
   (5*Log[s + t])/6 + (31*Log[-pp4 + s + t])/6, -3*Log[s] - (21*Log[t])/2 + 
   6*Log[-pp4 + t] + Log[s + t]/6 + (13*Log[-pp4 + s + t])/3, 
  (-7*Log[t])/2 + 7*Log[-pp4 + t] + (4*Log[s + t])/3 - 
   (29*Log[-pp4 + s + t])/6, (29*Log[t])/2 - (29*Log[-pp4 + t])/2 - 
   (7*Log[s + t])/12 + (7*Log[-pp4 + s + t])/12, 
  13*Log[t] - 13*Log[-pp4 + t] - Log[s + t]/2 + Log[-pp4 + s + t]/2, 
  (13*Log[t])/2 - (13*Log[-pp4 + t])/2 - Log[s + t]/12 + Log[-pp4 + s + t]/12, 
  -3*Log[t] + 3*Log[-pp4 + t] - Log[s + t]/6 + Log[-pp4 + s + t]/6, 
  Log[s + t]/2 - Log[-pp4 + s + t]/2, -3*Log[t] + 3*Log[-pp4 + t] - 
   Log[s + t]/6 + Log[-pp4 + s + t]/6, Log[t]/2 - Log[-pp4 + t]/2 + 
   Log[s + t]/4 - Log[-pp4 + s + t]/4, -14*Log[t] + (27*Log[-pp4 + t])/2 + 
   (7*Log[s + t])/12 - Log[-pp4 + s + t]/12, 
  (-3*Log[t])/2 - (3*Log[-pp4 + t])/2 + (17*Log[s + t])/12 + 
   (19*Log[-pp4 + s + t])/12, (21*Log[t])/2 - 10*Log[-pp4 + t] - 
   (5*Log[s + t])/3 + (7*Log[-pp4 + s + t])/6, 
  (7*Log[t])/2 - (13*Log[-pp4 + t])/2 + (3*Log[s + t])/4 + 
   (9*Log[-pp4 + s + t])/4, (25*Log[t])/2 - (25*Log[-pp4 + t])/2 + 
   (11*Log[s + t])/12 - (11*Log[-pp4 + s + t])/12, 
  (5*Log[t])/2 - (3*Log[-pp4 + t])/2 - Log[s + t]/4 - (3*Log[-pp4 + s + t])/4, 
  (-3*Log[t])/2 + Log[-pp4 + t] + (3*Log[s + t])/4 - Log[-pp4 + s + t]/4, 
  -2*Log[t] + (3*Log[-pp4 + t])/2 - Log[s + t]/4 + (3*Log[-pp4 + s + t])/4, 
  4*Log[t] - (9*Log[-pp4 + t])/2 + (3*Log[s + t])/4 - Log[-pp4 + s + t]/4, 
  63*Log[t] - 63*Log[-pp4 + t] - 4*Log[s + t] + 4*Log[-pp4 + s + t], 
  (13*Log[t])/6 - (13*Log[-pp4 + t])/6 + (11*Log[s + t])/12 - 
   (11*Log[-pp4 + s + t])/12, (-233*Log[t])/2 + (233*Log[-pp4 + t])/2 + 
   (13*Log[s + t])/2 - (13*Log[-pp4 + s + t])/2, 
  (-89*Log[t])/2 + (89*Log[-pp4 + t])/2 + (7*Log[s + t])/4 - 
   (7*Log[-pp4 + s + t])/4, 3*Log[t] - 3*Log[-pp4 + t] + (5*Log[s + t])/2 - 
   (5*Log[-pp4 + s + t])/2, 8*Log[t] - 8*Log[-pp4 + t] - (7*Log[s + t])/4 + 
   (7*Log[-pp4 + s + t])/4, (9*Log[t])/2 - (9*Log[-pp4 + t])/2 + 
   (11*Log[s + t])/12 - (11*Log[-pp4 + s + t])/12, 
  (17*Log[t])/2 - (17*Log[-pp4 + t])/2 - (11*Log[s + t])/4 + 
   (11*Log[-pp4 + s + t])/4, -4*Log[t] + 4*Log[-pp4 + t] + (5*Log[s + t])/6 - 
   (5*Log[-pp4 + s + t])/6, (3*Log[t])/2 - (3*Log[-pp4 + t])/2 + 
   (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, -Log[t] + Log[-pp4 + t] + 
   Log[s + t]/4 - Log[-pp4 + s + t]/4, -14*Log[t] + 14*Log[-pp4 + t] - 
   (7*Log[s + t])/12 + (7*Log[-pp4 + s + t])/12, 
  (-11*Log[t])/2 + (11*Log[-pp4 + t])/2 - Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  (-25*Log[t])/2 + (25*Log[-pp4 + t])/2 - Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  -11*Log[t] + 11*Log[-pp4 + t], 3*Log[t] - 3*Log[-pp4 + t] + Log[s + t]/4 - 
   Log[-pp4 + s + t]/4, -3*Log[t] + 3*Log[-pp4 + t] + Log[s + t]/4 - 
   Log[-pp4 + s + t]/4, (-7*Log[t])/2 + (7*Log[-pp4 + t])/2, 
  (21*Log[t])/2 - (27*Log[-pp4 + t])/2 + (9*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, -4*Log[t] + (9*Log[-pp4 + t])/2 + 
   (9*Log[s + t])/4 - (11*Log[-pp4 + s + t])/4, 
  (39*Log[t])/2 - 21*Log[-pp4 + t] + Log[s + t]/2 + Log[-pp4 + s + t], 
  -9*Log[t] + (17*Log[-pp4 + t])/2 + Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  (256*Log[t])/3 - (256*Log[-pp4 + t])/3 - (49*Log[s + t])/6 + 
   (49*Log[-pp4 + s + t])/6, (13*Log[t])/2 - (13*Log[-pp4 + t])/2 - 
   (19*Log[s + t])/12 + (19*Log[-pp4 + s + t])/12, 
  -Log[s + t]/2 + Log[-pp4 + s + t]/2, -6*Log[t] + 6*Log[-pp4 + t] + 
   Log[s + t]/2 - Log[-pp4 + s + t]/2, (5*Log[t])/2 - (5*Log[-pp4 + t])/2 - 
   (11*Log[s + t])/12 + (11*Log[-pp4 + s + t])/12, 
  (9*Log[t])/2 - (9*Log[-pp4 + t])/2 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, (27*Log[t])/2 - (27*Log[-pp4 + t])/2 + 
   Log[s + t]/4 - Log[-pp4 + s + t]/4, (5*Log[t])/2 - (5*Log[-pp4 + t])/2 + 
   (11*Log[s + t])/12 - (11*Log[-pp4 + s + t])/12, 
  (-23*Log[t])/2 + (23*Log[-pp4 + t])/2 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, (13*Log[t])/2 - (13*Log[-pp4 + t])/2 - 
   (3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (17*Log[t])/2 - (17*Log[-pp4 + t])/2 + Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  -7*Log[t] + 7*Log[-pp4 + t], -15*Log[t] + 15*Log[-pp4 + t] + 2*Log[s + t] - 
   2*Log[-pp4 + s + t], 4*Log[t] - 4*Log[-pp4 + t] + Log[s + t]/6 - 
   Log[-pp4 + s + t]/6, (33*Log[t])/2 - (39*Log[-pp4 + t])/2 + 
   (13*Log[s + t])/12 + (23*Log[-pp4 + s + t])/12, 
  (-21*Log[t])/2 + (23*Log[-pp4 + t])/2 - (5*Log[s + t])/12 - 
   (7*Log[-pp4 + s + t])/12, (41*Log[t])/2 - (41*Log[-pp4 + t])/2 - 
   (35*Log[s + t])/12 + (35*Log[-pp4 + s + t])/12, 
  (-41*Log[t])/2 + (41*Log[-pp4 + t])/2 + (35*Log[s + t])/12 - 
   (35*Log[-pp4 + s + t])/12, (23*Log[t])/2 - 13*Log[-pp4 + t] - 
   (7*Log[s + t])/3 + (23*Log[-pp4 + s + t])/6, 
  (-35*Log[t])/2 + (37*Log[-pp4 + t])/2 + (5*Log[s + t])/4 - 
   (9*Log[-pp4 + s + t])/4, 4*Log[t] - 4*Log[-pp4 + t] - (5*Log[s + t])/3 + 
   (5*Log[-pp4 + s + t])/3, (-11*Log[t])/2 + (11*Log[-pp4 + t])/2 + 
   (13*Log[s + t])/12 - (13*Log[-pp4 + s + t])/12, 
  (-19*Log[t])/2 + (21*Log[-pp4 + t])/2 - Log[s + t]/12 - 
   (11*Log[-pp4 + s + t])/12, (3*Log[t])/2 - (3*Log[-pp4 + t])/2 + 
   (7*Log[s + t])/12 - (7*Log[-pp4 + s + t])/12, 
  Log[t]/2 - Log[-pp4 + t]/2 - (3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  -14*Log[t] + (33*Log[-pp4 + t])/2 + (11*Log[s + t])/12 - 
   (41*Log[-pp4 + s + t])/12, (-11*Log[t])/2 + (9*Log[-pp4 + t])/2 + 
   (3*Log[s + t])/4 + Log[-pp4 + s + t]/4, 2*Log[t] - 2*Log[-pp4 + t] + 
   Log[s + t]/3 - Log[-pp4 + s + t]/3, -4*Log[t] + 4*Log[-pp4 + t] + 
   (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/6, -3*Log[t] + 3*Log[-pp4 + t] - 
   (4*Log[s + t])/3 + (4*Log[-pp4 + s + t])/3, 8*Log[t] - 9*Log[-pp4 + t] + 
   Log[-pp4 + s + t], 10*Log[t] - (21*Log[-pp4 + t])/2 - Log[s + t]/4 + 
   (3*Log[-pp4 + s + t])/4, (29*Log[t])/2 - 16*Log[-pp4 + t] - Log[s + t]/3 + 
   (11*Log[-pp4 + s + t])/6, (-7*Log[t])/2 + (7*Log[-pp4 + t])/2 - 
   Log[s + t]/12 + Log[-pp4 + s + t]/12, 0, 
  (15*Log[t])/2 - (15*Log[-pp4 + t])/2 - (7*Log[s + t])/4 + 
   (7*Log[-pp4 + s + t])/4, (9*Log[t])/2 - (9*Log[-pp4 + t])/2 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/4, (9*Log[t])/2 - (9*Log[-pp4 + t])/2 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, (11*Log[t])/2 - (11*Log[-pp4 + t])/2 - 
   (3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (3*Log[t])/2 - (3*Log[-pp4 + t])/2 - (5*Log[s + t])/12 + 
   (5*Log[-pp4 + s + t])/12, (-3*Log[t])/2 + (3*Log[-pp4 + t])/2 - 
   Log[s + t]/12 + Log[-pp4 + s + t]/12, Log[t] - Log[-pp4 + t] + 
   (2*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, -Log[t]/2 + Log[-pp4 + t]/2 - 
   Log[s + t]/4 + Log[-pp4 + s + t]/4, -42*Log[t] + 42*Log[-pp4 + t] + 
   8*Log[s + t] - 8*Log[-pp4 + s + t], 45*Log[t] - 45*Log[-pp4 + t] - 
   (25*Log[s + t])/3 + (25*Log[-pp4 + s + t])/3, 
  (-9*Log[t])/2 + (9*Log[-pp4 + t])/2 + (9*Log[s + t])/4 - 
   (9*Log[-pp4 + s + t])/4, 19*Log[t] - 19*Log[-pp4 + t] - Log[s + t]/2 + 
   Log[-pp4 + s + t]/2, (3*Log[t])/2 - (3*Log[-pp4 + t])/2 - 
   (23*Log[s + t])/12 + (23*Log[-pp4 + s + t])/12, 
  -8*Log[t] + 8*Log[-pp4 + t] + (10*Log[s + t])/3 - (10*Log[-pp4 + s + t])/3, 
  -13*Log[t] + 13*Log[-pp4 + t] + (5*Log[s + t])/2 - (5*Log[-pp4 + s + t])/2, 
  5*Log[t] - 5*Log[-pp4 + t], (-9*Log[t])/2 + (9*Log[-pp4 + t])/2 + 
   (9*Log[s + t])/4 - (9*Log[-pp4 + s + t])/4, -15*Log[t] + 15*Log[-pp4 + t] + 
   (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, -9*Log[t] + 9*Log[-pp4 + t] + 
   (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, 6*Log[t] - 6*Log[-pp4 + t] - 
   (2*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  (59*Log[t])/2 - (59*Log[-pp4 + t])/2 - (19*Log[s + t])/4 + 
   (19*Log[-pp4 + s + t])/4, (-27*Log[t])/2 + (27*Log[-pp4 + t])/2 + 
   (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, 
  (15*Log[t])/2 - (15*Log[-pp4 + t])/2 - (7*Log[s + t])/12 + 
   (7*Log[-pp4 + s + t])/12, (9*Log[t])/2 - (9*Log[-pp4 + t])/2 - 
   (5*Log[s + t])/12 + (5*Log[-pp4 + s + t])/12, 
  (25*Log[t])/2 - (25*Log[-pp4 + t])/2 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, (15*Log[t])/2 - (15*Log[-pp4 + t])/2 + 
   Log[s + t]/4 - Log[-pp4 + s + t]/4, (3*Log[t])/2 - (3*Log[-pp4 + t])/2 - 
   Log[s + t]/4 + Log[-pp4 + s + t]/4, (-3*Log[t])/2 + (3*Log[-pp4 + t])/2 + 
   (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, 
  (-9*Log[t])/2 + (9*Log[-pp4 + t])/2 - (7*Log[s + t])/12 + 
   (7*Log[-pp4 + s + t])/12, (9*Log[t])/2 - (9*Log[-pp4 + t])/2 + 
   (13*Log[s + t])/12 - (13*Log[-pp4 + s + t])/12, 
  -Log[s + t] + Log[-pp4 + s + t], (-5*Log[t])/2 + (5*Log[-pp4 + t])/2 + 
   Log[s + t]/4 - Log[-pp4 + s + t]/4, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (181*Log[s])/8 - (203*Log[-pp4 + s])/8 + (71*Log[s + t])/24 - 
   (5*Log[-pp4 + s + t])/24, (115*Log[s])/12 - (115*Log[-pp4 + s])/12 + 
   (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/12, 
  (23*Log[s])/3 - (89*Log[-pp4 + s])/12 + Log[s + t]/12 - Log[-pp4 + s + t]/3, 
  (31*Log[s])/12 - (23*Log[-pp4 + s])/6 - 2*Log[t] + (2*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/12, (-353*Log[s])/24 + (341*Log[-pp4 + s])/24 - 
   (7*Log[s + t])/24 + (19*Log[-pp4 + s + t])/24, 
  (-51*Log[s])/4 + (51*Log[-pp4 + s])/4 - Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  (-155*Log[s])/24 + (155*Log[-pp4 + s])/24 - Log[s + t]/24 + 
   Log[-pp4 + s + t]/24, (37*Log[s])/12 - (37*Log[-pp4 + s])/12 - 
   Log[s + t]/12 + Log[-pp4 + s + t]/12, -Log[s]/4 + Log[-pp4 + s]/4 + 
   Log[s + t]/4 - Log[-pp4 + s + t]/4, (37*Log[s])/12 - (37*Log[-pp4 + s])/12 - 
   Log[s + t]/12 + Log[-pp4 + s + t]/12, (-5*Log[s])/8 + (5*Log[-pp4 + s])/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (323*Log[s])/24 - 
   (329*Log[-pp4 + s])/24 + (7*Log[s + t])/24 - Log[-pp4 + s + t]/24, 
  (-17*Log[s])/24 - (19*Log[-pp4 + s])/24 + (17*Log[s + t])/24 + 
   (19*Log[-pp4 + s + t])/24, (-113*Log[s])/12 + (29*Log[-pp4 + s])/3 - 
   (5*Log[s + t])/6 + (7*Log[-pp4 + s + t])/12, 
  (-43*Log[s])/8 + (31*Log[-pp4 + s])/8 + (3*Log[s + t])/8 + 
   (9*Log[-pp4 + s + t])/8, (-311*Log[s])/24 + (311*Log[-pp4 + s])/24 + 
   (11*Log[s + t])/24 - (11*Log[-pp4 + s + t])/24, 
  (-15*Log[s])/8 + (19*Log[-pp4 + s])/8 - Log[s + t]/8 - 
   (3*Log[-pp4 + s + t])/8, (7*Log[s])/8 - (9*Log[-pp4 + s])/8 + 
   (3*Log[s + t])/8 - Log[-pp4 + s + t]/8, 
  (15*Log[s])/8 - (17*Log[-pp4 + s])/8 - Log[s + t]/8 + 
   (3*Log[-pp4 + s + t])/8, (-37*Log[s])/8 + (35*Log[-pp4 + s])/8 + 
   (3*Log[s + t])/8 - Log[-pp4 + s + t]/8, -61*Log[s] + 61*Log[-pp4 + s] - 
   2*Log[s + t] + 2*Log[-pp4 + s + t], (-21*Log[s])/8 + (21*Log[-pp4 + s])/8 + 
   (11*Log[s + t])/24 - (11*Log[-pp4 + s + t])/24, 
  (453*Log[s])/4 - (453*Log[-pp4 + s])/4 + (13*Log[s + t])/4 - 
   (13*Log[-pp4 + s + t])/4, (349*Log[s])/8 - (349*Log[-pp4 + s])/8 + 
   (7*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  (-17*Log[s])/4 + (17*Log[-pp4 + s])/4 + (5*Log[s + t])/4 - 
   (5*Log[-pp4 + s + t])/4, (-57*Log[s])/8 + (57*Log[-pp4 + s])/8 - 
   (7*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, 
  (-119*Log[s])/24 + (119*Log[-pp4 + s])/24 + (11*Log[s + t])/24 - 
   (11*Log[-pp4 + s + t])/24, (-57*Log[s])/8 + (57*Log[-pp4 + s])/8 - 
   (11*Log[s + t])/8 + (11*Log[-pp4 + s + t])/8, 
  (43*Log[s])/12 - (43*Log[-pp4 + s])/12 + (5*Log[s + t])/12 - 
   (5*Log[-pp4 + s + t])/12, (-17*Log[s])/8 + (17*Log[-pp4 + s])/8 + 
   (5*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, 
  (7*Log[s])/8 - (7*Log[-pp4 + s])/8 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  (343*Log[s])/24 - (343*Log[-pp4 + s])/24 - (7*Log[s + t])/24 + 
   (7*Log[-pp4 + s + t])/24, (45*Log[s])/8 - (45*Log[-pp4 + s])/8 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, (101*Log[s])/8 - (101*Log[-pp4 + s])/8 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, 11*Log[s] - 11*Log[-pp4 + s], 
  (-25*Log[s])/8 + (25*Log[-pp4 + s])/8 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  (23*Log[s])/8 - (23*Log[-pp4 + s])/8 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  (7*Log[s])/2 - (7*Log[-pp4 + s])/2, (-105*Log[s])/8 - (3*Log[-pp4 + s])/8 + 
   12*Log[t] + (9*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, 
  (25*Log[s])/8 + (49*Log[-pp4 + s])/8 - 9*Log[t] + (9*Log[s + t])/8 - 
   (11*Log[-pp4 + s + t])/8, (-41*Log[s])/2 + (119*Log[-pp4 + s])/4 - 
   10*Log[t] + Log[s + t]/4 + Log[-pp4 + s + t]/2, 
  (69*Log[s])/8 - (23*Log[-pp4 + s])/8 - 6*Log[t] + Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, (-325*Log[s])/4 + (325*Log[-pp4 + s])/4 - 
   (49*Log[s + t])/12 + (49*Log[-pp4 + s + t])/12, 
  (-137*Log[s])/24 + (137*Log[-pp4 + s])/24 - (19*Log[s + t])/24 + 
   (19*Log[-pp4 + s + t])/24, Log[s]/4 - Log[-pp4 + s]/4 - Log[s + t]/4 + 
   Log[-pp4 + s + t]/4, (23*Log[s])/4 - (23*Log[-pp4 + s])/4 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/4, (-49*Log[s])/24 + (49*Log[-pp4 + s])/24 - 
   (11*Log[s + t])/24 + (11*Log[-pp4 + s + t])/24, 
  (-33*Log[s])/8 + (33*Log[-pp4 + s])/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, (-109*Log[s])/8 + (109*Log[-pp4 + s])/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (-71*Log[s])/24 + 
   (71*Log[-pp4 + s])/24 + (11*Log[s + t])/24 - (11*Log[-pp4 + s + t])/24, 
  (95*Log[s])/8 - (95*Log[-pp4 + s])/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, (-49*Log[s])/8 + (49*Log[-pp4 + s])/8 - 
   (3*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, 
  (-69*Log[s])/8 + (69*Log[-pp4 + s])/8 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  7*Log[s] - 7*Log[-pp4 + s], 14*Log[s] - 14*Log[-pp4 + s] + Log[s + t] - 
   Log[-pp4 + s + t], (-49*Log[s])/12 + (49*Log[-pp4 + s])/12 + Log[s + t]/12 - 
   Log[-pp4 + s + t]/12, (-445*Log[s])/24 + (409*Log[-pp4 + s])/24 + 
   (13*Log[s + t])/24 + (23*Log[-pp4 + s + t])/24, 
  (269*Log[s])/24 - (257*Log[-pp4 + s])/24 - (5*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/24, (-457*Log[s])/24 + (457*Log[-pp4 + s])/24 - 
   (35*Log[s + t])/24 + (35*Log[-pp4 + s + t])/24, 
  (457*Log[s])/24 - (457*Log[-pp4 + s])/24 + (35*Log[s + t])/24 - 
   (35*Log[-pp4 + s + t])/24, (-133*Log[s])/12 + (31*Log[-pp4 + s])/3 - 
   (7*Log[s + t])/6 + (23*Log[-pp4 + s + t])/12, 
  (139*Log[s])/8 - (135*Log[-pp4 + s])/8 + (5*Log[s + t])/8 - 
   (9*Log[-pp4 + s + t])/8, (-19*Log[s])/6 + (19*Log[-pp4 + s])/6 - 
   (5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/6, 
  (119*Log[s])/24 - (119*Log[-pp4 + s])/24 + (13*Log[s + t])/24 - 
   (13*Log[-pp4 + s + t])/24, (241*Log[s])/24 - (229*Log[-pp4 + s])/24 - 
   Log[s + t]/24 - (11*Log[-pp4 + s + t])/24, 
  (-43*Log[s])/24 + (43*Log[-pp4 + s])/24 + (7*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/24, -Log[s]/8 + Log[-pp4 + s]/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, (355*Log[s])/24 - (325*Log[-pp4 + s])/24 + 
   (11*Log[s + t])/24 - (41*Log[-pp4 + s + t])/24, 
  (37*Log[s])/8 - (41*Log[-pp4 + s])/8 + (3*Log[s + t])/8 + 
   Log[-pp4 + s + t]/8, (-13*Log[s])/6 + (13*Log[-pp4 + s])/6 + Log[s + t]/6 - 
   Log[-pp4 + s + t]/6, (41*Log[s])/12 - (41*Log[-pp4 + s])/12 + 
   (7*Log[s + t])/12 - (7*Log[-pp4 + s + t])/12, 
  (11*Log[s])/3 - (11*Log[-pp4 + s])/3 - (2*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, (-17*Log[s])/2 + 8*Log[-pp4 + s] + 
   Log[-pp4 + s + t]/2, (-81*Log[s])/8 + (79*Log[-pp4 + s])/8 - Log[s + t]/8 + 
   (3*Log[-pp4 + s + t])/8, (-181*Log[s])/12 + (43*Log[-pp4 + s])/3 - 
   Log[s + t]/6 + (11*Log[-pp4 + s + t])/12, 
  (85*Log[s])/24 - (85*Log[-pp4 + s])/24 - Log[s + t]/24 + 
   Log[-pp4 + s + t]/24, 0, (-53*Log[s])/8 + (53*Log[-pp4 + s])/8 - 
   (7*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, 
  (-37*Log[s])/8 + (37*Log[-pp4 + s])/8 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  (-33*Log[s])/8 + (33*Log[-pp4 + s])/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, (-41*Log[s])/8 + (41*Log[-pp4 + s])/8 - 
   (3*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, 
  (-31*Log[s])/24 + (31*Log[-pp4 + s])/24 - (5*Log[s + t])/24 + 
   (5*Log[-pp4 + s + t])/24, (37*Log[s])/24 - (37*Log[-pp4 + s])/24 - 
   Log[s + t]/24 + Log[-pp4 + s + t]/24, (-4*Log[s])/3 + (4*Log[-pp4 + s])/3 + 
   Log[s + t]/3 - Log[-pp4 + s + t]/3, (5*Log[s])/8 - (5*Log[-pp4 + s])/8 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, 38*Log[s] - 38*Log[-pp4 + s] + 
   4*Log[s + t] - 4*Log[-pp4 + s + t], (-245*Log[s])/6 + 
   (245*Log[-pp4 + s])/6 - (25*Log[s + t])/6 + (25*Log[-pp4 + s + t])/6, 
  (27*Log[s])/8 - (27*Log[-pp4 + s])/8 + (9*Log[s + t])/8 - 
   (9*Log[-pp4 + s + t])/8, (-75*Log[s])/4 + (75*Log[-pp4 + s])/4 - 
   Log[s + t]/4 + Log[-pp4 + s + t]/4, (-13*Log[s])/24 + 
   (13*Log[-pp4 + s])/24 - (23*Log[s + t])/24 + (23*Log[-pp4 + s + t])/24, 
  (19*Log[s])/3 - (19*Log[-pp4 + s])/3 + (5*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/3, (47*Log[s])/4 - (47*Log[-pp4 + s])/4 + 
   (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, -5*Log[s] + 5*Log[-pp4 + s], 
  (27*Log[s])/8 - (27*Log[-pp4 + s])/8 + (9*Log[s + t])/8 - 
   (9*Log[-pp4 + s + t])/8, (57*Log[s])/4 - (57*Log[-pp4 + s])/4 + 
   (3*Log[s + t])/4 - (3*Log[-pp4 + s + t])/4, 
  (33*Log[s])/4 - (33*Log[-pp4 + s])/4 + (3*Log[s + t])/4 - 
   (3*Log[-pp4 + s + t])/4, (-17*Log[s])/3 + (17*Log[-pp4 + s])/3 - 
   Log[s + t]/3 + Log[-pp4 + s + t]/3, (-217*Log[s])/8 + 
   (217*Log[-pp4 + s])/8 - (19*Log[s + t])/8 + (19*Log[-pp4 + s + t])/8, 
  (103*Log[s])/8 - (103*Log[-pp4 + s])/8 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (-173*Log[s])/24 + (173*Log[-pp4 + s])/24 - 
   (7*Log[s + t])/24 + (7*Log[-pp4 + s + t])/24, 
  (-103*Log[s])/24 + (103*Log[-pp4 + s])/24 - (5*Log[s + t])/24 + 
   (5*Log[-pp4 + s + t])/24, (-97*Log[s])/8 + (97*Log[-pp4 + s])/8 - 
   (3*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, 
  (-61*Log[s])/8 + (61*Log[-pp4 + s])/8 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  (-11*Log[s])/8 + (11*Log[-pp4 + s])/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  (7*Log[s])/8 - (7*Log[-pp4 + s])/8 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (115*Log[s])/24 - (115*Log[-pp4 + s])/24 - 
   (7*Log[s + t])/24 + (7*Log[-pp4 + s + t])/24, 
  (-121*Log[s])/24 + (121*Log[-pp4 + s])/24 + (13*Log[s + t])/24 - 
   (13*Log[-pp4 + s + t])/24, Log[s]/2 - Log[-pp4 + s]/2 - Log[s + t]/2 + 
   Log[-pp4 + s + t]/2, (19*Log[s])/8 - (19*Log[-pp4 + s])/8 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/8, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-155*Log[t])/6 + (143*Log[-pp4 + t])/6 + 2*Log[-pp4 + s + t], 
  -10*Log[t] + 10*Log[-pp4 + t], -8*Log[t] + 6*Log[-pp4 + t] + 
   2*Log[-pp4 + s + t], -3*Log[t] + 7*Log[-pp4 + t] - 4*Log[-pp4 + s + t], 
  -3*Log[s] + (25*Log[t])/2 - (29*Log[-pp4 + t])/2 + 2*Log[-pp4 + s + t], 
  13*Log[t] - 13*Log[-pp4 + t], (13*Log[t])/2 - (13*Log[-pp4 + t])/2, 
  -3*Log[t] + 3*Log[-pp4 + t], 0, -3*Log[t] + 3*Log[-pp4 + t], 
  Log[t]/2 - Log[-pp4 + t]/2, (-27*Log[t])/2 + (27*Log[-pp4 + t])/2, 
  (3*Log[t])/2 - (3*Log[-pp4 + t])/2, 10*Log[t] - 10*Log[-pp4 + t], 
  (13*Log[t])/2 - (13*Log[-pp4 + t])/2, (25*Log[t])/2 - (25*Log[-pp4 + t])/2, 
  (3*Log[t])/2 - (3*Log[-pp4 + t])/2, -Log[t] + Log[-pp4 + t], 
  (-3*Log[t])/2 + (3*Log[-pp4 + t])/2, (9*Log[t])/2 - (9*Log[-pp4 + t])/2, 
  63*Log[t] - 63*Log[-pp4 + t], (13*Log[t])/6 - (13*Log[-pp4 + t])/6, 
  (-233*Log[t])/2 + (233*Log[-pp4 + t])/2, (-89*Log[t])/2 + 
   (89*Log[-pp4 + t])/2, 3*Log[t] - 3*Log[-pp4 + t], 8*Log[t] - 8*Log[-pp4 + t], 
  (9*Log[t])/2 - (9*Log[-pp4 + t])/2, (17*Log[t])/2 - (17*Log[-pp4 + t])/2, 
  -4*Log[t] + 4*Log[-pp4 + t], (3*Log[t])/2 - (3*Log[-pp4 + t])/2, 
  -Log[t] + Log[-pp4 + t], -14*Log[t] + 14*Log[-pp4 + t], 
  (-11*Log[t])/2 + (11*Log[-pp4 + t])/2, (-25*Log[t])/2 + (25*Log[-pp4 + t])/2, 
  -11*Log[t] + 11*Log[-pp4 + t], 3*Log[t] - 3*Log[-pp4 + t], 
  -3*Log[t] + 3*Log[-pp4 + t], (-7*Log[t])/2 + (7*Log[-pp4 + t])/2, 
  (27*Log[t])/2 - (27*Log[-pp4 + t])/2, (-9*Log[t])/2 + (9*Log[-pp4 + t])/2, 
  21*Log[t] - 21*Log[-pp4 + t], (-17*Log[t])/2 + (17*Log[-pp4 + t])/2, 
  (256*Log[t])/3 - (256*Log[-pp4 + t])/3, (13*Log[t])/2 - (13*Log[-pp4 + t])/2, 
  0, -6*Log[t] + 6*Log[-pp4 + t], (5*Log[t])/2 - (5*Log[-pp4 + t])/2, 
  (9*Log[t])/2 - (9*Log[-pp4 + t])/2, (27*Log[t])/2 - (27*Log[-pp4 + t])/2, 
  (5*Log[t])/2 - (5*Log[-pp4 + t])/2, (-23*Log[t])/2 + (23*Log[-pp4 + t])/2, 
  (13*Log[t])/2 - (13*Log[-pp4 + t])/2, (17*Log[t])/2 - (17*Log[-pp4 + t])/2, 
  -7*Log[t] + 7*Log[-pp4 + t], -15*Log[t] + 15*Log[-pp4 + t], 
  4*Log[t] - 4*Log[-pp4 + t], (39*Log[t])/2 - (39*Log[-pp4 + t])/2, 
  (-23*Log[t])/2 + (23*Log[-pp4 + t])/2, (41*Log[t])/2 - (41*Log[-pp4 + t])/2, 
  (-41*Log[t])/2 + (41*Log[-pp4 + t])/2, 13*Log[t] - 13*Log[-pp4 + t], 
  (-37*Log[t])/2 + (37*Log[-pp4 + t])/2, 4*Log[t] - 4*Log[-pp4 + t], 
  (-11*Log[t])/2 + (11*Log[-pp4 + t])/2, (-21*Log[t])/2 + (21*Log[-pp4 + t])/2, 
  (3*Log[t])/2 - (3*Log[-pp4 + t])/2, Log[t]/2 - Log[-pp4 + t]/2, 
  (-33*Log[t])/2 + (33*Log[-pp4 + t])/2, (-9*Log[t])/2 + (9*Log[-pp4 + t])/2, 
  2*Log[t] - 2*Log[-pp4 + t], -4*Log[t] + 4*Log[-pp4 + t], 
  -3*Log[t] + 3*Log[-pp4 + t], 9*Log[t] - 9*Log[-pp4 + t], 
  (21*Log[t])/2 - (21*Log[-pp4 + t])/2, 16*Log[t] - 16*Log[-pp4 + t], 
  (-7*Log[t])/2 + (7*Log[-pp4 + t])/2, 0, (15*Log[t])/2 - (15*Log[-pp4 + t])/2, 
  (9*Log[t])/2 - (9*Log[-pp4 + t])/2, (9*Log[t])/2 - (9*Log[-pp4 + t])/2, 
  (11*Log[t])/2 - (11*Log[-pp4 + t])/2, (3*Log[t])/2 - (3*Log[-pp4 + t])/2, 
  (-3*Log[t])/2 + (3*Log[-pp4 + t])/2, Log[t] - Log[-pp4 + t], 
  -Log[t]/2 + Log[-pp4 + t]/2, -42*Log[t] + 42*Log[-pp4 + t], 
  45*Log[t] - 45*Log[-pp4 + t], (-9*Log[t])/2 + (9*Log[-pp4 + t])/2, 
  19*Log[t] - 19*Log[-pp4 + t], (3*Log[t])/2 - (3*Log[-pp4 + t])/2, 
  -8*Log[t] + 8*Log[-pp4 + t], -13*Log[t] + 13*Log[-pp4 + t], 
  5*Log[t] - 5*Log[-pp4 + t], (-9*Log[t])/2 + (9*Log[-pp4 + t])/2, 
  -15*Log[t] + 15*Log[-pp4 + t], -9*Log[t] + 9*Log[-pp4 + t], 
  6*Log[t] - 6*Log[-pp4 + t], (59*Log[t])/2 - (59*Log[-pp4 + t])/2, 
  (-27*Log[t])/2 + (27*Log[-pp4 + t])/2, (15*Log[t])/2 - (15*Log[-pp4 + t])/2, 
  (9*Log[t])/2 - (9*Log[-pp4 + t])/2, (25*Log[t])/2 - (25*Log[-pp4 + t])/2, 
  (15*Log[t])/2 - (15*Log[-pp4 + t])/2, (3*Log[t])/2 - (3*Log[-pp4 + t])/2, 
  (-3*Log[t])/2 + (3*Log[-pp4 + t])/2, (-9*Log[t])/2 + (9*Log[-pp4 + t])/2, 
  (9*Log[t])/2 - (9*Log[-pp4 + t])/2, 0, (-5*Log[t])/2 + (5*Log[-pp4 + t])/2, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {2*Log[-pp4 + t] - 2*Log[-pp4 + s + t], (19*Log[pp4])/2 + Log[t] - 
   (515*Log[-pp4 + t])/12 + (389*Log[-pp4 + s + t])/12, 
  (31*Log[pp4])/18 + 6*Log[s] - (227*Log[-pp4 + t])/18 - 6*Log[s + t] + 
   (98*Log[-pp4 + s + t])/9, (-23*Log[pp4])/18 - (113*Log[-pp4 + t])/18 + 
   (68*Log[-pp4 + s + t])/9, -Log[pp4] - 2*Log[t] - (2*Log[-pp4 + t])/3 + 
   (11*Log[-pp4 + s + t])/3, (17*Log[pp4])/9 + (365*Log[-pp4 + t])/36 - 
   (433*Log[-pp4 + s + t])/36, Log[pp4] + 2*Log[t] + (21*Log[-pp4 + t])/2 - 
   (27*Log[-pp4 + s + t])/2, (-37*Log[pp4])/18 - 3*Log[s] - Log[t] + 
   (235*Log[-pp4 + t])/36 - (125*Log[-pp4 + s + t])/36, 
  -4*Log[t] - (19*Log[-pp4 + t])/6 + 6*Log[s + t] + (7*Log[-pp4 + s + t])/6, 
  -Log[pp4]/2 + Log[t] - Log[-pp4 + t]/2, 2*Log[t] - (19*Log[-pp4 + t])/6 + 
   (7*Log[-pp4 + s + t])/6, -Log[t] + (3*Log[-pp4 + t])/4 + Log[-pp4 + s + t]/4, 
  (-137*Log[pp4])/18 + (335*Log[-pp4 + t])/36 - (61*Log[-pp4 + s + t])/36, 
  Log[pp4]/2 - Log[-pp4 + t]/12 - (5*Log[-pp4 + s + t])/12, 
  (23*Log[pp4])/18 + (61*Log[-pp4 + t])/9 - (145*Log[-pp4 + s + t])/18, 
  (-31*Log[pp4])/18 + (169*Log[-pp4 + t])/36 - (107*Log[-pp4 + s + t])/36, 
  -Log[pp4]/18 + (487*Log[-pp4 + t])/36 - (485*Log[-pp4 + s + t])/36, 
  -Log[pp4]/2 + (17*Log[-pp4 + t])/4 - (15*Log[-pp4 + s + t])/4, 
  (-5*Log[pp4])/12 - (5*Log[-pp4 + t])/12 + (5*Log[-pp4 + s + t])/6, 
  Log[pp4]/2 - (15*Log[-pp4 + t])/4 + (13*Log[-pp4 + s + t])/4, 
  Log[pp4]/2 + (13*Log[-pp4 + t])/4 - (15*Log[-pp4 + s + t])/4, 
  4*Log[pp4] + 51*Log[-pp4 + t] - 55*Log[-pp4 + s + t], 
  (41*Log[pp4])/9 - (577*Log[-pp4 + t])/36 + (413*Log[-pp4 + s + t])/36, 
  (-251*Log[pp4])/36 - (1729*Log[-pp4 + t])/18 + (3709*Log[-pp4 + s + t])/36, 
  (-20*Log[pp4])/9 - (1379*Log[-pp4 + t])/36 + (1459*Log[-pp4 + s + t])/36, 
  (11*Log[-pp4 + t])/2 - (11*Log[-pp4 + s + t])/2, 
  (7*Log[pp4])/36 + (211*Log[-pp4 + t])/36 - (109*Log[-pp4 + s + t])/18, 
  Log[pp4]/2 + (53*Log[-pp4 + t])/12 - (59*Log[-pp4 + s + t])/12, 
  (79*Log[pp4])/18 + (323*Log[-pp4 + t])/36 - (481*Log[-pp4 + s + t])/36, 
  (-11*Log[pp4])/9 - (85*Log[-pp4 + t])/18 + (107*Log[-pp4 + s + t])/18, 
  (-13*Log[pp4])/6 + (85*Log[-pp4 + t])/12 - (59*Log[-pp4 + s + t])/12, 
  (-71*Log[pp4])/36 + (115*Log[-pp4 + t])/36 - (11*Log[-pp4 + s + t])/9, 
  (-19*Log[pp4])/36 - (487*Log[-pp4 + t])/36 + (253*Log[-pp4 + s + t])/18, 
  (4*Log[pp4])/9 - (239*Log[-pp4 + t])/36 + (223*Log[-pp4 + s + t])/36, 
  (7*Log[pp4])/18 - (487*Log[-pp4 + t])/36 + (473*Log[-pp4 + s + t])/36, 
  (-7*Log[pp4])/9 - (85*Log[-pp4 + t])/9 + (92*Log[-pp4 + s + t])/9, 
  (3*Log[pp4])/4 + (7*Log[-pp4 + t])/4 - (5*Log[-pp4 + s + t])/2, 
  -Log[pp4]/4 - (9*Log[-pp4 + t])/4 + (5*Log[-pp4 + s + t])/2, 
  -Log[pp4]/36 - (31*Log[-pp4 + t])/9 + (125*Log[-pp4 + s + t])/36, 
  4*Log[pp4] + (19*Log[-pp4 + t])/4 - (35*Log[-pp4 + s + t])/4, 
  (3*Log[pp4])/2 - (5*Log[-pp4 + t])/4 - Log[-pp4 + s + t]/4, 
  Log[pp4] + (37*Log[-pp4 + t])/2 - (39*Log[-pp4 + s + t])/2, 
  -Log[pp4]/2 - (33*Log[-pp4 + t])/4 + (35*Log[-pp4 + s + t])/4, 
  (5*Log[pp4])/9 + (1549*Log[-pp4 + t])/18 - (1559*Log[-pp4 + s + t])/18, 
  (-32*Log[pp4])/9 + (433*Log[-pp4 + t])/36 - (305*Log[-pp4 + s + t])/36, 
  (-5*Log[pp4])/2 + (9*Log[-pp4 + t])/2 - 2*Log[-pp4 + s + t], 
  (4*Log[pp4])/3 - (49*Log[-pp4 + t])/6 + (41*Log[-pp4 + s + t])/6, 
  Log[pp4]/18 + (53*Log[-pp4 + t])/36 - (55*Log[-pp4 + s + t])/36, 
  Log[pp4]/2 + (11*Log[-pp4 + t])/4 - (13*Log[-pp4 + s + t])/4, 
  (3*Log[pp4])/2 + (43*Log[-pp4 + t])/4 - (49*Log[-pp4 + s + t])/4, 
  -Log[pp4]/2 + (53*Log[-pp4 + t])/12 - (47*Log[-pp4 + s + t])/12, 
  Log[pp4]/18 - (445*Log[-pp4 + t])/36 + (443*Log[-pp4 + s + t])/36, 
  (23*Log[-pp4 + t])/4 - (23*Log[-pp4 + s + t])/4, 
  Log[pp4]/2 + (31*Log[-pp4 + t])/4 - (33*Log[-pp4 + s + t])/4, 
  -Log[pp4]/2 - 6*Log[-pp4 + t] + (13*Log[-pp4 + s + t])/2, 
  -9*Log[pp4] + 8*Log[-pp4 + t] + Log[-pp4 + s + t], 
  (16*Log[pp4])/9 - (43*Log[-pp4 + t])/18 + (11*Log[-pp4 + s + t])/18, 
  (5*Log[pp4])/2 + (163*Log[-pp4 + t])/12 - (193*Log[-pp4 + s + t])/12, 
  (-25*Log[pp4])/18 - (257*Log[-pp4 + t])/36 + (307*Log[-pp4 + s + t])/36, 
  (16*Log[pp4])/3 + (95*Log[-pp4 + t])/12 - (53*Log[-pp4 + s + t])/4, 
  (-16*Log[pp4])/3 + Log[-pp4 + t]/12 + (21*Log[-pp4 + s + t])/4, 
  (10*Log[pp4])/3 + 2*Log[-pp4 + t] - (16*Log[-pp4 + s + t])/3, 
  (-49*Log[pp4])/18 - (353*Log[-pp4 + t])/36 + (451*Log[-pp4 + s + t])/36, 
  (26*Log[pp4])/9 + (77*Log[-pp4 + t])/9 - (103*Log[-pp4 + s + t])/9, 
  -Log[pp4] - (29*Log[-pp4 + t])/12 + (41*Log[-pp4 + s + t])/12, 
  -Log[pp4] - (127*Log[-pp4 + t])/12 + (139*Log[-pp4 + s + t])/12, 
  (-17*Log[pp4])/9 + (355*Log[-pp4 + t])/36 - (287*Log[-pp4 + s + t])/36, 
  (-22*Log[pp4])/9 + (311*Log[-pp4 + t])/36 - (223*Log[-pp4 + s + t])/36, 
  (4*Log[pp4])/9 - (557*Log[-pp4 + t])/36 + (541*Log[-pp4 + s + t])/36, 
  (25*Log[pp4])/18 - (307*Log[-pp4 + t])/36 + (257*Log[-pp4 + s + t])/36, 
  (-5*Log[pp4])/9 + (31*Log[-pp4 + t])/9 - (26*Log[-pp4 + s + t])/9, 
  (-5*Log[pp4])/9 - (13*Log[-pp4 + t])/18 + (23*Log[-pp4 + s + t])/18, 
  (2*Log[pp4])/3 - (20*Log[-pp4 + t])/3 + 6*Log[-pp4 + s + t], 
  (3*Log[pp4])/2 + 4*Log[-pp4 + t] - (11*Log[-pp4 + s + t])/2, 
  (5*Log[pp4])/9 + (293*Log[-pp4 + t])/36 - (313*Log[-pp4 + s + t])/36, 
  (19*Log[pp4])/9 + (76*Log[-pp4 + t])/9 - (95*Log[-pp4 + s + t])/9, 
  Log[pp4]/18 - (133*Log[-pp4 + t])/36 + (131*Log[-pp4 + s + t])/36, 0, 
  (7*Log[pp4])/6 + (41*Log[-pp4 + t])/12 - (55*Log[-pp4 + s + t])/12, 
  Log[pp4]/6 + (53*Log[-pp4 + t])/12 - (55*Log[-pp4 + s + t])/12, 
  (-5*Log[pp4])/6 + (65*Log[-pp4 + t])/12 - (55*Log[-pp4 + s + t])/12, 
  (-13*Log[pp4])/9 + (275*Log[-pp4 + t])/36 - (223*Log[-pp4 + s + t])/36, 
  (-2*Log[pp4])/3 + (29*Log[-pp4 + t])/12 - (7*Log[-pp4 + s + t])/4, 
  Log[pp4]/6 - (23*Log[-pp4 + t])/12 + (7*Log[-pp4 + s + t])/4, 
  (-11*Log[pp4])/18 + (26*Log[-pp4 + t])/9 - (41*Log[-pp4 + s + t])/18, 
  (31*Log[pp4])/18 - (151*Log[-pp4 + t])/36 + (89*Log[-pp4 + s + t])/36, 
  -7*Log[pp4] - 32*Log[-pp4 + t] + 39*Log[-pp4 + s + t], 
  (15*Log[pp4])/2 + (77*Log[-pp4 + t])/3 - (199*Log[-pp4 + s + t])/6, 
  (-9*Log[-pp4 + t])/4 + (9*Log[-pp4 + s + t])/4, 
  (44*Log[pp4])/9 + (157*Log[-pp4 + t])/18 - (245*Log[-pp4 + s + t])/18, 
  -Log[pp4]/2 + (7*Log[-pp4 + t])/12 - Log[-pp4 + s + t]/12, 
  (-5*Log[pp4])/18 - (37*Log[-pp4 + t])/9 + (79*Log[-pp4 + s + t])/18, 
  (-20*Log[pp4])/9 - (109*Log[-pp4 + t])/18 + (149*Log[-pp4 + s + t])/18, 
  (23*Log[pp4])/18 + (22*Log[-pp4 + t])/9 - (67*Log[-pp4 + s + t])/18, 
  (-9*Log[-pp4 + t])/4 + (9*Log[-pp4 + s + t])/4, 
  (-5*Log[pp4])/2 - (17*Log[-pp4 + t])/2 + 11*Log[-pp4 + s + t], 
  (-3*Log[pp4])/2 - (9*Log[-pp4 + t])/2 + 6*Log[-pp4 + s + t], 
  (3*Log[pp4])/2 + (7*Log[-pp4 + t])/3 - (23*Log[-pp4 + s + t])/6, 
  (47*Log[pp4])/9 + (515*Log[-pp4 + t])/36 - (703*Log[-pp4 + s + t])/36, 
  (-3*Log[pp4])/2 - (37*Log[-pp4 + t])/4 + (43*Log[-pp4 + s + t])/4, 
  Log[pp4]/2 + (71*Log[-pp4 + t])/12 - (77*Log[-pp4 + s + t])/12, 
  Log[pp4]/2 + (37*Log[-pp4 + t])/12 - (43*Log[-pp4 + s + t])/12, 
  (22*Log[pp4])/9 + (247*Log[-pp4 + t])/36 - (335*Log[-pp4 + s + t])/36, 
  (13*Log[pp4])/6 + (41*Log[-pp4 + t])/12 - (67*Log[-pp4 + s + t])/12, 
  Log[pp4]/2 + Log[-pp4 + t]/4 - (3*Log[-pp4 + s + t])/4, 
  Log[pp4]/2 - (5*Log[-pp4 + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (-3*Log[pp4])/2 - (25*Log[-pp4 + t])/12 + (43*Log[-pp4 + s + t])/12, 
  2*Log[pp4] + (19*Log[-pp4 + t])/12 - (43*Log[-pp4 + s + t])/12, 
  -Log[pp4] + Log[-pp4 + t], (-7*Log[pp4])/18 - (53*Log[-pp4 + t])/36 + 
   (67*Log[-pp4 + s + t])/36, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[pp4] - Log[-pp4 + s + t], (-33*Log[pp4])/2 - 2*Log[s] + 2*Log[t] - 
   (5*Log[-pp4 + t])/24 + (401*Log[-pp4 + s + t])/24, 
  (-181*Log[pp4])/36 + 6*Log[s] - (5*Log[-pp4 + t])/12 - 6*Log[s + t] + 
   (49*Log[-pp4 + s + t])/9, (-49*Log[pp4])/9 + (5*Log[-pp4 + t])/3 + 
   (34*Log[-pp4 + s + t])/9, (-5*Log[pp4])/12 + Log[s] - Log[t] - 
   (17*Log[-pp4 + t])/12 + (11*Log[-pp4 + s + t])/6, 
  (56*Log[pp4])/9 - (5*Log[-pp4 + t])/24 - (433*Log[-pp4 + s + t])/72, 
  (13*Log[pp4])/2 - Log[s] + Log[t] + Log[-pp4 + t]/4 - 
   (27*Log[-pp4 + s + t])/4, (43*Log[pp4])/36 - Log[s] + Log[t] + 
   Log[-pp4 + t]/24 - (89*Log[-pp4 + s + t])/72, (-8*Log[pp4])/3 - Log[s] - 
   5*Log[t] + Log[-pp4 + t]/12 + 6*Log[s + t] - (5*Log[-pp4 + s + t])/12, 
  -Log[pp4]/4 - Log[s]/2 + Log[t]/2 - Log[-pp4 + t]/4 + Log[-pp4 + s + t]/2, 
  (-2*Log[pp4])/3 - Log[s] + Log[t] + Log[-pp4 + t]/12 + 
   (7*Log[-pp4 + s + t])/12, Log[s]/2 - Log[t]/2 - Log[-pp4 + t]/8 + 
   Log[-pp4 + s + t]/8, (8*Log[pp4])/9 - Log[-pp4 + t]/24 - 
   (61*Log[-pp4 + s + t])/72, (5*Log[pp4])/12 - (5*Log[-pp4 + t])/24 - 
   (5*Log[-pp4 + s + t])/24, (31*Log[pp4])/9 + (7*Log[-pp4 + t])/12 - 
   (145*Log[-pp4 + s + t])/36, (13*Log[pp4])/36 + (9*Log[-pp4 + t])/8 - 
   (107*Log[-pp4 + s + t])/72, (259*Log[pp4])/36 - (11*Log[-pp4 + t])/24 - 
   (485*Log[-pp4 + s + t])/72, (9*Log[pp4])/4 - (3*Log[-pp4 + t])/8 - 
   (15*Log[-pp4 + s + t])/8, (-7*Log[pp4])/24 - Log[-pp4 + t]/8 + 
   (5*Log[-pp4 + s + t])/12, -2*Log[pp4] + (3*Log[-pp4 + t])/8 + 
   (13*Log[-pp4 + s + t])/8, 2*Log[pp4] - Log[-pp4 + t]/8 - 
   (15*Log[-pp4 + s + t])/8, (51*Log[pp4])/2 + 2*Log[-pp4 + t] - 
   (55*Log[-pp4 + s + t])/2, (-113*Log[pp4])/18 + (13*Log[-pp4 + t])/24 + 
   (413*Log[-pp4 + s + t])/72, (-3475*Log[pp4])/72 - (13*Log[-pp4 + t])/4 + 
   (3709*Log[-pp4 + s + t])/72, (-349*Log[pp4])/18 - (7*Log[-pp4 + t])/8 + 
   (1459*Log[-pp4 + s + t])/72, 4*Log[pp4] - (5*Log[-pp4 + t])/4 - 
   (11*Log[-pp4 + s + t])/4, (155*Log[pp4])/72 + (7*Log[-pp4 + t])/8 - 
   (109*Log[-pp4 + s + t])/36, (35*Log[pp4])/12 - (11*Log[-pp4 + t])/24 - 
   (59*Log[-pp4 + s + t])/24, (299*Log[pp4])/36 - (13*Log[-pp4 + t])/8 - 
   (481*Log[-pp4 + s + t])/72, (-32*Log[pp4])/9 + (7*Log[-pp4 + t])/12 + 
   (107*Log[-pp4 + s + t])/36, (37*Log[pp4])/12 - (5*Log[-pp4 + t])/8 - 
   (59*Log[-pp4 + s + t])/24, (53*Log[pp4])/72 - Log[-pp4 + t]/8 - 
   (11*Log[-pp4 + s + t])/18, (-527*Log[pp4])/72 + (7*Log[-pp4 + t])/24 + 
   (253*Log[-pp4 + s + t])/36, (-29*Log[pp4])/9 + Log[-pp4 + t]/8 + 
   (223*Log[-pp4 + s + t])/72, (-241*Log[pp4])/36 + Log[-pp4 + t]/8 + 
   (473*Log[-pp4 + s + t])/72, (-46*Log[pp4])/9 + (46*Log[-pp4 + s + t])/9, 
  (11*Log[pp4])/8 - Log[-pp4 + t]/8 - (5*Log[-pp4 + s + t])/4, 
  (-9*Log[pp4])/8 - Log[-pp4 + t]/8 + (5*Log[-pp4 + s + t])/4, 
  (-125*Log[pp4])/72 + (125*Log[-pp4 + s + t])/72, 
  4*Log[pp4] + (3*Log[-pp4 + t])/8 - (35*Log[-pp4 + s + t])/8, 
  (3*Log[pp4])/2 - (11*Log[-pp4 + t])/8 - Log[-pp4 + s + t]/8, 
  (37*Log[pp4])/4 + Log[-pp4 + t]/2 - (39*Log[-pp4 + s + t])/4, 
  (-9*Log[pp4])/2 + Log[-pp4 + t]/8 + (35*Log[-pp4 + s + t])/8, 
  (362*Log[pp4])/9 + (37*Log[-pp4 + t])/12 - (1559*Log[-pp4 + s + t])/36, 
  (31*Log[pp4])/9 + (19*Log[-pp4 + t])/24 - (305*Log[-pp4 + s + t])/72, 
  (3*Log[pp4])/4 + Log[-pp4 + t]/4 - Log[-pp4 + s + t], 
  (-19*Log[pp4])/6 - Log[-pp4 + t]/4 + (41*Log[-pp4 + s + t])/12, 
  (11*Log[pp4])/36 + (11*Log[-pp4 + t])/24 - (55*Log[-pp4 + s + t])/72, 
  (5*Log[pp4])/4 + (3*Log[-pp4 + t])/8 - (13*Log[-pp4 + s + t])/8, 
  (25*Log[pp4])/4 - Log[-pp4 + t]/8 - (49*Log[-pp4 + s + t])/8, 
  (29*Log[pp4])/12 - (11*Log[-pp4 + t])/24 - (47*Log[-pp4 + s + t])/24, 
  (-235*Log[pp4])/36 + (3*Log[-pp4 + t])/8 + (443*Log[-pp4 + s + t])/72, 
  (5*Log[pp4])/2 + (3*Log[-pp4 + t])/8 - (23*Log[-pp4 + s + t])/8, 
  (17*Log[pp4])/4 - Log[-pp4 + t]/8 - (33*Log[-pp4 + s + t])/8, 
  (-13*Log[pp4])/4 + (13*Log[-pp4 + s + t])/4, Log[pp4]/2 - Log[-pp4 + t] + 
   Log[-pp4 + s + t]/2, (-11*Log[pp4])/9 + (11*Log[-pp4 + t])/12 + 
   (11*Log[-pp4 + s + t])/36, (97*Log[pp4])/12 - Log[-pp4 + t]/24 - 
   (193*Log[-pp4 + s + t])/24, (-143*Log[pp4])/36 - (7*Log[-pp4 + t])/24 + 
   (307*Log[-pp4 + s + t])/72, (31*Log[pp4])/6 + (35*Log[-pp4 + t])/24 - 
   (53*Log[-pp4 + s + t])/8, (5*Log[pp4])/6 - (83*Log[-pp4 + t])/24 + 
   (21*Log[-pp4 + s + t])/8, (3*Log[pp4])/4 + (23*Log[-pp4 + t])/12 - 
   (8*Log[-pp4 + s + t])/3, (-185*Log[pp4])/36 - (9*Log[-pp4 + t])/8 + 
   (451*Log[-pp4 + s + t])/72, (71*Log[pp4])/9 - (13*Log[-pp4 + t])/6 - 
   (103*Log[-pp4 + s + t])/18, (-7*Log[pp4])/6 - (13*Log[-pp4 + t])/24 + 
   (41*Log[-pp4 + s + t])/24, (-19*Log[pp4])/3 + (13*Log[-pp4 + t])/24 + 
   (139*Log[-pp4 + s + t])/24, (95*Log[pp4])/18 - (31*Log[-pp4 + t])/24 - 
   (287*Log[-pp4 + s + t])/72, (67*Log[pp4])/18 - (5*Log[-pp4 + t])/8 - 
   (223*Log[-pp4 + s + t])/72, (-245*Log[pp4])/36 - (17*Log[-pp4 + t])/24 + 
   (541*Log[-pp4 + s + t])/72, (-133*Log[pp4])/36 + Log[-pp4 + t]/8 + 
   (257*Log[-pp4 + s + t])/72, (29*Log[pp4])/18 - Log[-pp4 + t]/6 - 
   (13*Log[-pp4 + s + t])/9, -Log[pp4]/18 - (7*Log[-pp4 + t])/12 + 
   (23*Log[-pp4 + s + t])/36, (-11*Log[pp4])/3 + (2*Log[-pp4 + t])/3 + 
   3*Log[-pp4 + s + t], (9*Log[pp4])/4 + Log[-pp4 + t]/2 - 
   (11*Log[-pp4 + s + t])/4, (143*Log[pp4])/36 + (3*Log[-pp4 + t])/8 - 
   (313*Log[-pp4 + s + t])/72, (157*Log[pp4])/36 + (11*Log[-pp4 + t])/12 - 
   (95*Log[-pp4 + s + t])/18, (-67*Log[pp4])/36 + Log[-pp4 + t]/24 + 
   (131*Log[-pp4 + s + t])/72, 0, (17*Log[pp4])/12 + (7*Log[-pp4 + t])/8 - 
   (55*Log[-pp4 + s + t])/24, (29*Log[pp4])/12 - Log[-pp4 + t]/8 - 
   (55*Log[-pp4 + s + t])/24, (23*Log[pp4])/12 + (3*Log[-pp4 + t])/8 - 
   (55*Log[-pp4 + s + t])/24, (49*Log[pp4])/18 + (3*Log[-pp4 + t])/8 - 
   (223*Log[-pp4 + s + t])/72, (2*Log[pp4])/3 + (5*Log[-pp4 + t])/24 - 
   (7*Log[-pp4 + s + t])/8, (-11*Log[pp4])/12 + Log[-pp4 + t]/24 + 
   (7*Log[-pp4 + s + t])/8, (53*Log[pp4])/36 - Log[-pp4 + t]/3 - 
   (41*Log[-pp4 + s + t])/36, (-49*Log[pp4])/36 + Log[-pp4 + t]/8 + 
   (89*Log[-pp4 + s + t])/72, (-37*Log[pp4])/2 - Log[-pp4 + t] + 
   (39*Log[-pp4 + s + t])/2, (161*Log[pp4])/12 + (19*Log[-pp4 + t])/6 - 
   (199*Log[-pp4 + s + t])/12, (-9*Log[-pp4 + t])/8 + (9*Log[-pp4 + s + t])/8, 
  (59*Log[pp4])/9 + Log[-pp4 + t]/4 - (245*Log[-pp4 + s + t])/36, 
  (-11*Log[pp4])/12 + (23*Log[-pp4 + t])/24 - Log[-pp4 + s + t]/24, 
  (-19*Log[pp4])/36 - (5*Log[-pp4 + t])/3 + (79*Log[-pp4 + s + t])/36, 
  (-26*Log[pp4])/9 - (5*Log[-pp4 + t])/4 + (149*Log[-pp4 + s + t])/36, 
  (67*Log[pp4])/36 - (67*Log[-pp4 + s + t])/36, (-9*Log[-pp4 + t])/8 + 
   (9*Log[-pp4 + s + t])/8, (-19*Log[pp4])/4 - (3*Log[-pp4 + t])/4 + 
   (11*Log[-pp4 + s + t])/2, (-9*Log[pp4])/4 - (3*Log[-pp4 + t])/4 + 
   3*Log[-pp4 + s + t], (19*Log[pp4])/12 + Log[-pp4 + t]/3 - 
   (23*Log[-pp4 + s + t])/12, (133*Log[pp4])/18 + (19*Log[-pp4 + t])/8 - 
   (703*Log[-pp4 + s + t])/72, (-19*Log[pp4])/4 - (5*Log[-pp4 + t])/8 + 
   (43*Log[-pp4 + s + t])/8, (35*Log[pp4])/12 + (7*Log[-pp4 + t])/24 - 
   (77*Log[-pp4 + s + t])/24, (19*Log[pp4])/12 + (5*Log[-pp4 + t])/24 - 
   (43*Log[-pp4 + s + t])/24, (77*Log[pp4])/18 + (3*Log[-pp4 + t])/8 - 
   (335*Log[-pp4 + s + t])/72, (35*Log[pp4])/12 - Log[-pp4 + t]/8 - 
   (67*Log[-pp4 + s + t])/24, Log[pp4]/4 + Log[-pp4 + t]/8 - 
   (3*Log[-pp4 + s + t])/8, Log[pp4]/4 - (5*Log[-pp4 + t])/8 + 
   (3*Log[-pp4 + s + t])/8, (-25*Log[pp4])/12 + (7*Log[-pp4 + t])/24 + 
   (43*Log[-pp4 + s + t])/24, (7*Log[pp4])/3 - (13*Log[-pp4 + t])/24 - 
   (43*Log[-pp4 + s + t])/24, -Log[pp4]/2 + Log[-pp4 + t]/2, 
  (-29*Log[pp4])/36 - Log[-pp4 + t]/8 + (67*Log[-pp4 + s + t])/72, 0, 0, 0, 0, 
  0, 0, 0}, {0, (-19*Log[pp4])/2 + (15*Log[-pp4 + t])/2 + 2*Log[-pp4 + s + t], 
  (-31*Log[pp4])/18 + (31*Log[-pp4 + t])/18, (23*Log[pp4])/18 - 
   (23*Log[-pp4 + t])/18, Log[pp4] - Log[-pp4 + t], 
  (-17*Log[pp4])/9 + (17*Log[-pp4 + t])/9, -Log[pp4] + Log[-pp4 + t], 
  (37*Log[pp4])/18 - (73*Log[-pp4 + t])/18 + 2*Log[-pp4 + s + t], 
  4*Log[-pp4 + t] - 4*Log[-pp4 + s + t], Log[pp4]/2 - 3*Log[s] - 3*Log[t] + 
   Log[-pp4 + t]/2 + 2*Log[-pp4 + s + t], 0, 0, 
  (137*Log[pp4])/18 - (137*Log[-pp4 + t])/18, -Log[pp4]/2 + Log[-pp4 + t]/2, 
  (-23*Log[pp4])/18 + (23*Log[-pp4 + t])/18, (31*Log[pp4])/18 - 
   (31*Log[-pp4 + t])/18, Log[pp4]/18 - Log[-pp4 + t]/18, 
  Log[pp4]/2 - Log[-pp4 + t]/2, (5*Log[pp4])/12 - (5*Log[-pp4 + t])/12, 
  -Log[pp4]/2 + Log[-pp4 + t]/2, -Log[pp4]/2 + Log[-pp4 + t]/2, 
  -4*Log[pp4] + 4*Log[-pp4 + t], (-41*Log[pp4])/9 + (41*Log[-pp4 + t])/9, 
  (251*Log[pp4])/36 - (251*Log[-pp4 + t])/36, 
  (20*Log[pp4])/9 - (20*Log[-pp4 + t])/9, 0, (-7*Log[pp4])/36 + 
   (7*Log[-pp4 + t])/36, -Log[pp4]/2 + Log[-pp4 + t]/2, 
  (-79*Log[pp4])/18 + (79*Log[-pp4 + t])/18, 
  (11*Log[pp4])/9 - (11*Log[-pp4 + t])/9, (13*Log[pp4])/6 - (13*Log[-pp4 + t])/6, 
  (71*Log[pp4])/36 - (71*Log[-pp4 + t])/36, (19*Log[pp4])/36 - 
   (19*Log[-pp4 + t])/36, (-4*Log[pp4])/9 + (4*Log[-pp4 + t])/9, 
  (-7*Log[pp4])/18 + (7*Log[-pp4 + t])/18, (7*Log[pp4])/9 - (7*Log[-pp4 + t])/9, 
  (-3*Log[pp4])/4 + (3*Log[-pp4 + t])/4, Log[pp4]/4 - Log[-pp4 + t]/4, 
  Log[pp4]/36 - Log[-pp4 + t]/36, -4*Log[pp4] + 4*Log[-pp4 + t], 
  (-3*Log[pp4])/2 + (3*Log[-pp4 + t])/2, -Log[pp4] + Log[-pp4 + t], 
  Log[pp4]/2 - Log[-pp4 + t]/2, (-5*Log[pp4])/9 + (5*Log[-pp4 + t])/9, 
  (32*Log[pp4])/9 - (32*Log[-pp4 + t])/9, (5*Log[pp4])/2 - (5*Log[-pp4 + t])/2, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + t])/3, -Log[pp4]/18 + Log[-pp4 + t]/18, 
  -Log[pp4]/2 + Log[-pp4 + t]/2, (-3*Log[pp4])/2 + (3*Log[-pp4 + t])/2, 
  Log[pp4]/2 - Log[-pp4 + t]/2, -Log[pp4]/18 + Log[-pp4 + t]/18, 0, 
  -Log[pp4]/2 + Log[-pp4 + t]/2, Log[pp4]/2 - Log[-pp4 + t]/2, 
  9*Log[pp4] - 9*Log[-pp4 + t], (-16*Log[pp4])/9 + (16*Log[-pp4 + t])/9, 
  (-5*Log[pp4])/2 + (5*Log[-pp4 + t])/2, (25*Log[pp4])/18 - 
   (25*Log[-pp4 + t])/18, (-16*Log[pp4])/3 + (16*Log[-pp4 + t])/3, 
  (16*Log[pp4])/3 - (16*Log[-pp4 + t])/3, (-10*Log[pp4])/3 + 
   (10*Log[-pp4 + t])/3, (49*Log[pp4])/18 - (49*Log[-pp4 + t])/18, 
  (-26*Log[pp4])/9 + (26*Log[-pp4 + t])/9, Log[pp4] - Log[-pp4 + t], 
  Log[pp4] - Log[-pp4 + t], (17*Log[pp4])/9 - (17*Log[-pp4 + t])/9, 
  (22*Log[pp4])/9 - (22*Log[-pp4 + t])/9, (-4*Log[pp4])/9 + (4*Log[-pp4 + t])/9, 
  (-25*Log[pp4])/18 + (25*Log[-pp4 + t])/18, 
  (5*Log[pp4])/9 - (5*Log[-pp4 + t])/9, (5*Log[pp4])/9 - (5*Log[-pp4 + t])/9, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + t])/3, (-3*Log[pp4])/2 + (3*Log[-pp4 + t])/2, 
  (-5*Log[pp4])/9 + (5*Log[-pp4 + t])/9, (-19*Log[pp4])/9 + (19*Log[-pp4 + t])/9, 
  -Log[pp4]/18 + Log[-pp4 + t]/18, 0, (-7*Log[pp4])/6 + (7*Log[-pp4 + t])/6, 
  -Log[pp4]/6 + Log[-pp4 + t]/6, (5*Log[pp4])/6 - (5*Log[-pp4 + t])/6, 
  (13*Log[pp4])/9 - (13*Log[-pp4 + t])/9, (2*Log[pp4])/3 - (2*Log[-pp4 + t])/3, 
  -Log[pp4]/6 + Log[-pp4 + t]/6, (11*Log[pp4])/18 - (11*Log[-pp4 + t])/18, 
  (-31*Log[pp4])/18 + (31*Log[-pp4 + t])/18, 7*Log[pp4] - 7*Log[-pp4 + t], 
  (-15*Log[pp4])/2 + (15*Log[-pp4 + t])/2, 0, 
  (-44*Log[pp4])/9 + (44*Log[-pp4 + t])/9, Log[pp4]/2 - Log[-pp4 + t]/2, 
  (5*Log[pp4])/18 - (5*Log[-pp4 + t])/18, (20*Log[pp4])/9 - (20*Log[-pp4 + t])/9, 
  (-23*Log[pp4])/18 + (23*Log[-pp4 + t])/18, 0, 
  (5*Log[pp4])/2 - (5*Log[-pp4 + t])/2, (3*Log[pp4])/2 - (3*Log[-pp4 + t])/2, 
  (-3*Log[pp4])/2 + (3*Log[-pp4 + t])/2, (-47*Log[pp4])/9 + (47*Log[-pp4 + t])/9, 
  (3*Log[pp4])/2 - (3*Log[-pp4 + t])/2, -Log[pp4]/2 + Log[-pp4 + t]/2, 
  -Log[pp4]/2 + Log[-pp4 + t]/2, (-22*Log[pp4])/9 + (22*Log[-pp4 + t])/9, 
  (-13*Log[pp4])/6 + (13*Log[-pp4 + t])/6, -Log[pp4]/2 + Log[-pp4 + t]/2, 
  -Log[pp4]/2 + Log[-pp4 + t]/2, (3*Log[pp4])/2 - (3*Log[-pp4 + t])/2, 
  -2*Log[pp4] + 2*Log[-pp4 + t], Log[pp4] - Log[-pp4 + t], 
  (7*Log[pp4])/18 - (7*Log[-pp4 + t])/18, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[pp4] - 2*Log[-pp4 + s] + 2*Log[-pp4 + t] - Log[-pp4 + s + t], 
  (-185*Log[pp4])/6 + (197*Log[s])/8 + (145*Log[-pp4 + s])/24 + 3*Log[t] - 
   (463*Log[-pp4 + t])/24 + (71*Log[s + t])/24 + (27*Log[-pp4 + s + t])/2, 
  (-479*Log[pp4])/36 + (187*Log[s])/12 - (25*Log[-pp4 + s])/36 - 
   (109*Log[-pp4 + t])/36 - (67*Log[s + t])/12 + (253*Log[-pp4 + s + t])/36, 
  (-229*Log[pp4])/18 + (23*Log[s])/3 - (67*Log[-pp4 + s])/36 + 
   (25*Log[-pp4 + t])/18 + Log[s + t]/12 + (49*Log[-pp4 + s + t])/9, 
  (-77*Log[pp4])/12 + (55*Log[s])/12 - (13*Log[-pp4 + s])/6 - 2*Log[t] + 
   (59*Log[-pp4 + t])/12 + (2*Log[s + t])/3 + (5*Log[-pp4 + s + t])/12, 
  (407*Log[pp4])/18 - (353*Log[s])/24 + (157*Log[-pp4 + s])/72 - 
   (329*Log[-pp4 + t])/72 - (7*Log[s + t])/24 - (47*Log[-pp4 + s + t])/9, 
  (37*Log[pp4])/2 - (47*Log[s])/4 + (5*Log[-pp4 + s])/4 - (9*Log[-pp4 + t])/4 - 
   Log[s + t]/4 - (11*Log[-pp4 + s + t])/2, (275*Log[pp4])/36 - 
   (131*Log[s])/24 - (289*Log[-pp4 + s])/72 + 3*Log[t] + (5*Log[-pp4 + t])/72 - 
   Log[s + t]/24 - (43*Log[-pp4 + s + t])/36, 
  (-11*Log[pp4])/3 + (13*Log[s])/12 + (25*Log[-pp4 + s])/12 - 6*Log[t] - 
   Log[-pp4 + t]/12 + (71*Log[s + t])/12 + (2*Log[-pp4 + s + t])/3, 
  (-3*Log[pp4])/4 + Log[s]/4 + Log[-pp4 + s]/4 + (3*Log[t])/2 - 
   (3*Log[-pp4 + t])/4 + Log[s + t]/4 - (3*Log[-pp4 + s + t])/4, 
  (-17*Log[pp4])/3 + (13*Log[s])/12 + (25*Log[-pp4 + s])/12 - Log[-pp4 + t]/12 - 
   Log[s + t]/12 - Log[-pp4 + s + t]/3, (3*Log[pp4])/2 - (9*Log[s])/8 - 
   Log[-pp4 + s]/8 - (3*Log[t])/2 + Log[-pp4 + t]/8 + Log[s + t]/8 + 
   Log[-pp4 + s + t], (-182*Log[pp4])/9 + (323*Log[s])/24 - 
   (1109*Log[-pp4 + s])/72 + (1639*Log[-pp4 + t])/72 + (7*Log[s + t])/24 - 
   (8*Log[-pp4 + s + t])/9, (29*Log[pp4])/12 - (17*Log[s])/24 - 
   (77*Log[-pp4 + s])/24 - (43*Log[-pp4 + t])/24 + (17*Log[s + t])/24 + 
   (31*Log[-pp4 + s + t])/12, (265*Log[pp4])/18 - (113*Log[s])/12 + 
   (29*Log[-pp4 + s])/18 - (95*Log[-pp4 + t])/36 - (5*Log[s + t])/6 - 
   (31*Log[-pp4 + s + t])/9, (185*Log[pp4])/36 - (43*Log[s])/8 + 
   (65*Log[-pp4 + s])/72 - (49*Log[-pp4 + t])/72 + (3*Log[s + t])/8 - 
   (13*Log[-pp4 + s + t])/36, (707*Log[pp4])/36 - (311*Log[s])/24 - 
   (37*Log[-pp4 + s])/72 + (41*Log[-pp4 + t])/72 + (11*Log[s + t])/24 - 
   (259*Log[-pp4 + s + t])/36, (13*Log[pp4])/4 - (15*Log[s])/8 - 
   (11*Log[-pp4 + s])/8 + (19*Log[-pp4 + t])/8 - Log[s + t]/8 - 
   (9*Log[-pp4 + s + t])/4, (-41*Log[pp4])/24 + (7*Log[s])/8 - 
   (7*Log[-pp4 + s])/24 + (11*Log[-pp4 + t])/24 + (3*Log[s + t])/8 + 
   (7*Log[-pp4 + s + t])/24, -3*Log[pp4] + (15*Log[s])/8 + (9*Log[-pp4 + s])/8 - 
   (15*Log[-pp4 + t])/8 - Log[s + t]/8 + 2*Log[-pp4 + s + t], 
  7*Log[pp4] - (37*Log[s])/8 + (5*Log[-pp4 + s])/8 - (11*Log[-pp4 + t])/8 + 
   (3*Log[s + t])/8 - 2*Log[-pp4 + s + t], (185*Log[pp4])/2 - 61*Log[s] + 
   6*Log[-pp4 + s] - 10*Log[-pp4 + t] - 2*Log[s + t] - (51*Log[-pp4 + s + t])/2, 
  (4*Log[pp4])/9 - (21*Log[s])/8 + (1159*Log[-pp4 + s])/72 - 
   (1271*Log[-pp4 + t])/72 + (11*Log[s + t])/24 + (59*Log[-pp4 + s + t])/18, 
  (-12365*Log[pp4])/72 + (453*Log[s])/4 - (92*Log[-pp4 + s])/9 + 
   (619*Log[-pp4 + t])/36 + (13*Log[s + t])/4 + (3475*Log[-pp4 + s + t])/72, 
  (-595*Log[pp4])/9 + (349*Log[s])/8 - (223*Log[-pp4 + s])/72 + 
   (383*Log[-pp4 + t])/72 + (7*Log[s + t])/8 + (349*Log[-pp4 + s + t])/18, 
  7*Log[pp4] - (17*Log[s])/4 - (5*Log[-pp4 + s])/4 + (5*Log[-pp4 + t])/4 + 
   (5*Log[s + t])/4 - 4*Log[-pp4 + s + t], (745*Log[pp4])/72 - (57*Log[s])/8 + 
   (77*Log[-pp4 + s])/72 - (91*Log[-pp4 + t])/72 - (7*Log[s + t])/8 - 
   (155*Log[-pp4 + s + t])/72, (95*Log[pp4])/12 - (119*Log[s])/24 + 
   Log[-pp4 + s]/24 - (13*Log[-pp4 + t])/24 + (11*Log[s + t])/24 - 
   (35*Log[-pp4 + s + t])/12, (763*Log[pp4])/36 - (57*Log[s])/8 - 
   (881*Log[-pp4 + s])/72 - (83*Log[-pp4 + t])/72 - (11*Log[s + t])/8 + 
   (25*Log[-pp4 + s + t])/36, (-79*Log[pp4])/9 + (43*Log[s])/12 + 
   (157*Log[-pp4 + s])/36 - (5*Log[-pp4 + t])/36 + (5*Log[s + t])/12 + 
   (5*Log[-pp4 + s + t])/9, (29*Log[pp4])/12 - (17*Log[s])/8 - 
   (67*Log[-pp4 + s])/24 + (119*Log[-pp4 + t])/24 + (5*Log[s + t])/8 - 
   (37*Log[-pp4 + s + t])/12, (-161*Log[pp4])/72 + (7*Log[s])/8 - 
   (151*Log[-pp4 + s])/72 + (293*Log[-pp4 + t])/72 + Log[s + t]/8 - 
   (53*Log[-pp4 + s + t])/72, (-1573*Log[pp4])/72 + (343*Log[s])/24 - 
   (17*Log[-pp4 + s])/72 + (55*Log[-pp4 + t])/72 - (7*Log[s + t])/24 + 
   (527*Log[-pp4 + s + t])/72, (-149*Log[pp4])/18 + (45*Log[s])/8 + 
   (41*Log[-pp4 + s])/72 - (73*Log[-pp4 + t])/72 - Log[s + t]/8 + 
   (29*Log[-pp4 + s + t])/9, (-677*Log[pp4])/36 + (101*Log[s])/8 + 
   (37*Log[-pp4 + s])/72 - (65*Log[-pp4 + t])/72 - Log[s + t]/8 + 
   (241*Log[-pp4 + s + t])/36, (-152*Log[pp4])/9 + 11*Log[s] - 
   (7*Log[-pp4 + s])/9 + (14*Log[-pp4 + t])/9 + (46*Log[-pp4 + s + t])/9, 
  (41*Log[pp4])/8 - (25*Log[s])/8 + (5*Log[-pp4 + s])/8 - (11*Log[-pp4 + t])/8 + 
   Log[s + t]/8 - (11*Log[-pp4 + s + t])/8, (-35*Log[pp4])/8 + (23*Log[s])/8 - 
   (3*Log[-pp4 + s])/8 + (5*Log[-pp4 + t])/8 + Log[s + t]/8 + 
   (9*Log[-pp4 + s + t])/8, (-379*Log[pp4])/72 + (7*Log[s])/2 - 
   Log[-pp4 + s]/36 + Log[-pp4 + t]/18 + (125*Log[-pp4 + s + t])/72, 
  (43*Log[pp4])/2 - (105*Log[s])/8 - (73*Log[-pp4 + s])/8 + 12*Log[t] - 
   (67*Log[-pp4 + t])/8 + (9*Log[s + t])/8 - 4*Log[-pp4 + s + t], 
  (-3*Log[pp4])/2 + (25*Log[s])/8 + (47*Log[-pp4 + s])/8 - 9*Log[t] + 
   (15*Log[-pp4 + t])/8 + (9*Log[s + t])/8 - (3*Log[-pp4 + s + t])/2, 
  (125*Log[pp4])/4 - (41*Log[s])/2 + (41*Log[-pp4 + s])/4 - 10*Log[t] - 
   2*Log[-pp4 + t] + Log[s + t]/4 - (37*Log[-pp4 + s + t])/4, 
  (-27*Log[pp4])/2 + (69*Log[s])/8 + (47*Log[-pp4 + s])/8 - 6*Log[t] + 
   (3*Log[-pp4 + t])/8 + Log[s + t]/8 + (9*Log[-pp4 + s + t])/2, 
  (1135*Log[pp4])/9 - (325*Log[s])/4 - (265*Log[-pp4 + s])/36 + 
   (137*Log[-pp4 + t])/36 - (49*Log[s + t])/12 - (335*Log[-pp4 + s + t])/9, 
  (115*Log[pp4])/18 - (137*Log[s])/24 - (199*Log[-pp4 + s])/72 + 
   (455*Log[-pp4 + t])/72 - (19*Log[s + t])/24 - (31*Log[-pp4 + s + t])/9, 
  (-7*Log[pp4])/4 + Log[s]/4 - (9*Log[-pp4 + s])/4 + (19*Log[-pp4 + t])/4 - 
   Log[s + t]/4 - (3*Log[-pp4 + s + t])/4, (-47*Log[pp4])/6 + (23*Log[s])/4 + 
   (13*Log[-pp4 + s])/12 - (29*Log[-pp4 + t])/12 + Log[s + t]/4 + 
   (19*Log[-pp4 + s + t])/6, (103*Log[pp4])/36 - (49*Log[s])/24 + 
   (37*Log[-pp4 + s])/72 - (41*Log[-pp4 + t])/72 - (11*Log[s + t])/24 - 
   (11*Log[-pp4 + s + t])/36, (25*Log[pp4])/4 - (33*Log[s])/8 + 
   (7*Log[-pp4 + s])/8 - (11*Log[-pp4 + t])/8 - (3*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/4, (85*Log[pp4])/4 - (109*Log[s])/8 + 
   (11*Log[-pp4 + s])/8 - (23*Log[-pp4 + t])/8 + Log[s + t]/8 - 
   (25*Log[-pp4 + s + t])/4, (53*Log[pp4])/12 - (71*Log[s])/24 - 
   (23*Log[-pp4 + s])/24 + (35*Log[-pp4 + t])/24 + (11*Log[s + t])/24 - 
   (29*Log[-pp4 + s + t])/12, (-647*Log[pp4])/36 + (95*Log[s])/8 + 
   (31*Log[-pp4 + s])/72 - (35*Log[-pp4 + t])/72 - (3*Log[s + t])/8 + 
   (235*Log[-pp4 + s + t])/36, 9*Log[pp4] - (49*Log[s])/8 + 
   (3*Log[-pp4 + s])/8 - (3*Log[-pp4 + t])/8 - (3*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/2, (53*Log[pp4])/4 - (69*Log[s])/8 + 
   (3*Log[-pp4 + s])/8 - (7*Log[-pp4 + t])/8 + Log[s + t]/8 - 
   (17*Log[-pp4 + s + t])/4, (-43*Log[pp4])/4 + 7*Log[s] - Log[-pp4 + s]/2 + 
   Log[-pp4 + t] + (13*Log[-pp4 + s + t])/4, (-47*Log[pp4])/2 + 14*Log[s] - 
   13*Log[-pp4 + s] + 22*Log[-pp4 + t] + Log[s + t] - Log[-pp4 + s + t]/2, 
  (41*Log[pp4])/9 - (49*Log[s])/12 + (241*Log[-pp4 + s])/36 - 
   (197*Log[-pp4 + t])/36 + Log[s + t]/12 - (16*Log[-pp4 + s + t])/9, 
  (361*Log[pp4])/12 - (445*Log[s])/24 - (25*Log[-pp4 + s])/24 - 
   (143*Log[-pp4 + t])/24 + (13*Log[s + t])/24 - (61*Log[-pp4 + s + t])/12, 
  (-607*Log[pp4])/36 + (269*Log[s])/24 - (157*Log[-pp4 + s])/72 + 
   (293*Log[-pp4 + t])/72 - (5*Log[s + t])/24 + (143*Log[-pp4 + s + t])/36, 
  31*Log[pp4] - (457*Log[s])/24 + (139*Log[-pp4 + s])/24 - 
   (89*Log[-pp4 + t])/8 - (35*Log[s + t])/24 - (31*Log[-pp4 + s + t])/6, 
  -25*Log[pp4] + (457*Log[s])/24 - (427*Log[-pp4 + s])/24 + 
   (137*Log[-pp4 + t])/8 + (35*Log[s + t])/24 + (31*Log[-pp4 + s + t])/6, 
  (205*Log[pp4])/12 - (133*Log[s])/12 + 5*Log[-pp4 + s] - 
   (109*Log[-pp4 + t])/12 - (7*Log[s + t])/6 - (3*Log[-pp4 + s + t])/4, 
  (-949*Log[pp4])/36 + (139*Log[s])/8 - (313*Log[-pp4 + s])/72 + 
   (545*Log[-pp4 + t])/72 + (5*Log[s + t])/8 + (185*Log[-pp4 + s + t])/36, 
  (133*Log[pp4])/9 - (19*Log[s])/6 - (257*Log[-pp4 + s])/18 + 
   (43*Log[-pp4 + t])/18 - (5*Log[s + t])/6 + (10*Log[-pp4 + s + t])/9, 
  (-23*Log[pp4])/3 + (119*Log[s])/24 - (37*Log[-pp4 + s])/24 + 
   (61*Log[-pp4 + t])/24 + (13*Log[s + t])/24 + (7*Log[-pp4 + s + t])/6, 
  (-107*Log[pp4])/6 + (241*Log[s])/24 + (97*Log[-pp4 + s])/24 + 
   (11*Log[-pp4 + t])/24 - Log[s + t]/24 + (10*Log[-pp4 + s + t])/3, 
  (44*Log[pp4])/9 - (43*Log[s])/24 - (589*Log[-pp4 + s])/72 + 
   (509*Log[-pp4 + t])/72 + (7*Log[s + t])/24 - (41*Log[-pp4 + s + t])/18, 
  (16*Log[pp4])/9 - Log[s]/8 - (581*Log[-pp4 + s])/72 + (541*Log[-pp4 + t])/72 - 
   (3*Log[s + t])/8 - (13*Log[-pp4 + s + t])/18, 
  (-823*Log[pp4])/36 + (355*Log[s])/24 + (251*Log[-pp4 + s])/72 + 
   (23*Log[-pp4 + t])/72 + (11*Log[s + t])/24 + (137*Log[-pp4 + s + t])/36, 
  (-245*Log[pp4])/36 + (37*Log[s])/8 + (145*Log[-pp4 + s])/72 - 
   (281*Log[-pp4 + t])/72 + (3*Log[s + t])/8 + (133*Log[-pp4 + s + t])/36, 
  (55*Log[pp4])/18 - (13*Log[s])/6 - (13*Log[-pp4 + s])/18 + 
   (23*Log[-pp4 + t])/18 + Log[s + t]/6 - (29*Log[-pp4 + s + t])/18, 
  (-83*Log[pp4])/18 + (41*Log[s])/12 - (77*Log[-pp4 + s])/36 + 
   (97*Log[-pp4 + t])/36 + (7*Log[s + t])/12 + Log[-pp4 + s + t]/18, 
  -6*Log[pp4] + (11*Log[s])/3 + (7*Log[-pp4 + s])/3 - 3*Log[-pp4 + t] - 
   (2*Log[s + t])/3 + (11*Log[-pp4 + s + t])/3, 
  (51*Log[pp4])/4 - (17*Log[s])/2 + (5*Log[-pp4 + s])/2 - (9*Log[-pp4 + t])/2 - 
   (9*Log[-pp4 + s + t])/4, (541*Log[pp4])/36 - (81*Log[s])/8 + 
   (85*Log[-pp4 + s])/72 - (143*Log[-pp4 + t])/72 - Log[s + t]/8 - 
   (143*Log[-pp4 + s + t])/36, (809*Log[pp4])/36 - (181*Log[s])/12 + 
   (34*Log[-pp4 + s])/9 - (239*Log[-pp4 + t])/36 - Log[s + t]/6 - 
   (157*Log[-pp4 + s + t])/36, (-191*Log[pp4])/36 + (85*Log[s])/24 + 
   (7*Log[-pp4 + s])/72 - (11*Log[-pp4 + t])/72 - Log[s + t]/24 + 
   (67*Log[-pp4 + s + t])/36, 0, (121*Log[pp4])/12 - (53*Log[s])/8 + 
   (49*Log[-pp4 + s])/24 - (77*Log[-pp4 + t])/24 - (7*Log[s + t])/8 - 
   (17*Log[-pp4 + s + t])/12, (85*Log[pp4])/12 - (37*Log[s])/8 + 
   Log[-pp4 + s]/24 - (5*Log[-pp4 + t])/24 + Log[s + t]/8 - 
   (29*Log[-pp4 + s + t])/12, (67*Log[pp4])/12 - (33*Log[s])/8 - 
   (11*Log[-pp4 + s])/24 + (31*Log[-pp4 + t])/24 - (3*Log[s + t])/8 - 
   (23*Log[-pp4 + s + t])/12, (61*Log[pp4])/9 - (41*Log[s])/8 - 
   (77*Log[-pp4 + s])/72 + (181*Log[-pp4 + t])/72 - (3*Log[s + t])/8 - 
   (49*Log[-pp4 + s + t])/18, (3*Log[pp4])/2 - (31*Log[s])/24 - 
   (11*Log[-pp4 + s])/24 + (9*Log[-pp4 + t])/8 - (5*Log[s + t])/24 - 
   (2*Log[-pp4 + s + t])/3, (-9*Log[pp4])/4 + (37*Log[s])/24 + 
   (5*Log[-pp4 + s])/24 - (3*Log[-pp4 + t])/8 - Log[s + t]/24 + 
   (11*Log[-pp4 + s + t])/12, (67*Log[pp4])/36 - (4*Log[s])/3 - 
   (17*Log[-pp4 + s])/18 + (14*Log[-pp4 + t])/9 + Log[s + t]/3 - 
   (53*Log[-pp4 + s + t])/36, (-5*Log[pp4])/36 + (5*Log[s])/8 + 
   (133*Log[-pp4 + s])/72 - (257*Log[-pp4 + t])/72 - Log[s + t]/8 + 
   (49*Log[-pp4 + s + t])/36, (-135*Log[pp4])/2 + 38*Log[s] + 7*Log[-pp4 + s] + 
   9*Log[-pp4 + t] + 4*Log[s + t] + (19*Log[-pp4 + s + t])/2, 
  (791*Log[pp4])/12 - (245*Log[s])/6 + (17*Log[-pp4 + s])/3 - 
   (97*Log[-pp4 + t])/6 - (25*Log[s + t])/6 - (125*Log[-pp4 + s + t])/12, 
  (-9*Log[pp4])/2 + (27*Log[s])/8 - (9*Log[-pp4 + s])/8 + (9*Log[-pp4 + t])/8 + 
   (9*Log[s + t])/8, (274*Log[pp4])/9 - (75*Log[s])/4 + 
   (185*Log[-pp4 + s])/36 - (361*Log[-pp4 + t])/36 - Log[s + t]/4 - 
   (59*Log[-pp4 + s + t])/9, Log[pp4]/12 - (13*Log[s])/24 + 
   (11*Log[-pp4 + s])/24 + Log[-pp4 + t]/24 - (23*Log[s + t])/24 + 
   (11*Log[-pp4 + s + t])/12, (-317*Log[pp4])/36 + (19*Log[s])/3 - 
   (35*Log[-pp4 + s])/18 + (20*Log[-pp4 + t])/9 + (5*Log[s + t])/3 + 
   (19*Log[-pp4 + s + t])/36, (-163*Log[pp4])/9 + (47*Log[s])/4 - 
   (125*Log[-pp4 + s])/36 + (205*Log[-pp4 + t])/36 + (5*Log[s + t])/4 + 
   (26*Log[-pp4 + s + t])/9, (293*Log[pp4])/36 - 5*Log[s] + 
   (23*Log[-pp4 + s])/18 - (23*Log[-pp4 + t])/9 - (67*Log[-pp4 + s + t])/36, 
  (-9*Log[pp4])/2 + (27*Log[s])/8 - (9*Log[-pp4 + s])/8 + (9*Log[-pp4 + t])/8 + 
   (9*Log[s + t])/8, (-89*Log[pp4])/4 + (57*Log[s])/4 - (13*Log[-pp4 + s])/4 + 
   (23*Log[-pp4 + t])/4 + (3*Log[s + t])/4 + (19*Log[-pp4 + s + t])/4, 
  (-51*Log[pp4])/4 + (33*Log[s])/4 - (9*Log[-pp4 + s])/4 + 
   (15*Log[-pp4 + t])/4 + (3*Log[s + t])/4 + (9*Log[-pp4 + s + t])/4, 
  (109*Log[pp4])/12 - (17*Log[s])/3 + (11*Log[-pp4 + s])/6 - 
   (10*Log[-pp4 + t])/3 - Log[s + t]/3 - (19*Log[-pp4 + s + t])/12, 
  (379*Log[pp4])/9 - (217*Log[s])/8 + (547*Log[-pp4 + s])/72 - 
   (923*Log[-pp4 + t])/72 - (19*Log[s + t])/8 - (133*Log[-pp4 + s + t])/18, 
  (-79*Log[pp4])/4 + (103*Log[s])/8 - (17*Log[-pp4 + s])/8 + 
   (29*Log[-pp4 + t])/8 + (5*Log[s + t])/8 + (19*Log[-pp4 + s + t])/4, 
  (131*Log[pp4])/12 - (173*Log[s])/24 + (19*Log[-pp4 + s])/24 - 
   (31*Log[-pp4 + t])/24 - (7*Log[s + t])/24 - (35*Log[-pp4 + s + t])/12, 
  (79*Log[pp4])/12 - (103*Log[s])/24 + (17*Log[-pp4 + s])/24 - 
   (29*Log[-pp4 + t])/24 - (5*Log[s + t])/24 - (19*Log[-pp4 + s + t])/12, 
  (173*Log[pp4])/9 - (97*Log[s])/8 + (203*Log[-pp4 + s])/72 - 
   (379*Log[-pp4 + t])/72 - (3*Log[s + t])/8 - (77*Log[-pp4 + s + t])/18, 
  (151*Log[pp4])/12 - (61*Log[s])/8 + (49*Log[-pp4 + s])/24 - 
   (101*Log[-pp4 + t])/24 + Log[s + t]/8 - (35*Log[-pp4 + s + t])/12, 
  (9*Log[pp4])/4 - (11*Log[s])/8 + (5*Log[-pp4 + s])/8 - (9*Log[-pp4 + t])/8 - 
   Log[s + t]/8 - Log[-pp4 + s + t]/4, (-3*Log[pp4])/4 + (7*Log[s])/8 - 
   Log[-pp4 + s]/8 - (3*Log[-pp4 + t])/8 + (5*Log[s + t])/8 - 
   Log[-pp4 + s + t]/4, (-97*Log[pp4])/12 + (115*Log[s])/24 - 
   (29*Log[-pp4 + s])/24 + (65*Log[-pp4 + t])/24 - (7*Log[s + t])/24 + 
   (25*Log[-pp4 + s + t])/12, (53*Log[pp4])/6 - (121*Log[s])/24 + 
   (35*Log[-pp4 + s])/24 - (83*Log[-pp4 + t])/24 + (13*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/3, (-3*Log[pp4])/2 + Log[s]/2 - Log[-pp4 + s]/2 + 
   (3*Log[-pp4 + t])/2 - Log[s + t]/2 + Log[-pp4 + s + t]/2, 
  (-133*Log[pp4])/36 + (19*Log[s])/8 - (37*Log[-pp4 + s])/72 + 
   (65*Log[-pp4 + t])/72 + Log[s + t]/8 + (29*Log[-pp4 + s + t])/36, 0, 0, 0, 
  0, 0, 0, 0}, {0, (-143*Log[pp4])/6 + (143*Log[-pp4 + t])/6, 
  -10*Log[pp4] - 4*Log[-pp4 + s] + 10*Log[-pp4 + t] + 4*Log[-pp4 + s + t], 
  -6*Log[pp4] - 4*Log[-pp4 + s] + 6*Log[-pp4 + t] + 4*Log[-pp4 + s + t], 
  -5*Log[pp4] + 7*Log[-pp4 + t] - 2*Log[-pp4 + s + t], 
  (29*Log[pp4])/2 - (29*Log[-pp4 + t])/2, 11*Log[pp4] - 13*Log[-pp4 + t] + 
   2*Log[-pp4 + s + t], (17*Log[pp4])/2 - 4*Log[-pp4 + s] - 
   (13*Log[-pp4 + t])/2 + 2*Log[-pp4 + s + t], -Log[pp4] + 3*Log[-pp4 + t] - 
   2*Log[-pp4 + s + t], 0, -5*Log[pp4] + 4*Log[-pp4 + s] + 3*Log[-pp4 + t] - 
   2*Log[-pp4 + s + t], (3*Log[pp4])/2 - 3*Log[s] - 3*Log[t] - Log[-pp4 + t]/2 + 
   2*Log[-pp4 + s + t], (-27*Log[pp4])/2 + (27*Log[-pp4 + t])/2, 
  (3*Log[pp4])/2 - (3*Log[-pp4 + t])/2, 10*Log[pp4] - 10*Log[-pp4 + t], 
  (13*Log[pp4])/2 - (13*Log[-pp4 + t])/2, (25*Log[pp4])/2 - (25*Log[-pp4 + t])/2, 
  (3*Log[pp4])/2 - (3*Log[-pp4 + t])/2, -Log[pp4] + Log[-pp4 + t], 
  (-3*Log[pp4])/2 + (3*Log[-pp4 + t])/2, (9*Log[pp4])/2 - (9*Log[-pp4 + t])/2, 
  63*Log[pp4] - 63*Log[-pp4 + t], (13*Log[pp4])/6 - (13*Log[-pp4 + t])/6, 
  (-233*Log[pp4])/2 + (233*Log[-pp4 + t])/2, (-89*Log[pp4])/2 + 
   (89*Log[-pp4 + t])/2, 3*Log[pp4] - 3*Log[-pp4 + t], 
  8*Log[pp4] - 8*Log[-pp4 + t], (9*Log[pp4])/2 - (9*Log[-pp4 + t])/2, 
  (17*Log[pp4])/2 - (17*Log[-pp4 + t])/2, -4*Log[pp4] + 4*Log[-pp4 + t], 
  (3*Log[pp4])/2 - (3*Log[-pp4 + t])/2, -Log[pp4] + Log[-pp4 + t], 
  -14*Log[pp4] + 14*Log[-pp4 + t], (-11*Log[pp4])/2 + (11*Log[-pp4 + t])/2, 
  (-25*Log[pp4])/2 + (25*Log[-pp4 + t])/2, -11*Log[pp4] + 11*Log[-pp4 + t], 
  3*Log[pp4] - 3*Log[-pp4 + t], -3*Log[pp4] + 3*Log[-pp4 + t], 
  (-7*Log[pp4])/2 + (7*Log[-pp4 + t])/2, (27*Log[pp4])/2 - (27*Log[-pp4 + t])/2, 
  (-9*Log[pp4])/2 + (9*Log[-pp4 + t])/2, 21*Log[pp4] - 21*Log[-pp4 + t], 
  (-17*Log[pp4])/2 + (17*Log[-pp4 + t])/2, (256*Log[pp4])/3 - 
   (256*Log[-pp4 + t])/3, (13*Log[pp4])/2 - (13*Log[-pp4 + t])/2, 0, 
  -6*Log[pp4] + 6*Log[-pp4 + t], (5*Log[pp4])/2 - (5*Log[-pp4 + t])/2, 
  (9*Log[pp4])/2 - (9*Log[-pp4 + t])/2, (27*Log[pp4])/2 - (27*Log[-pp4 + t])/2, 
  (5*Log[pp4])/2 - (5*Log[-pp4 + t])/2, (-23*Log[pp4])/2 + (23*Log[-pp4 + t])/2, 
  (13*Log[pp4])/2 - (13*Log[-pp4 + t])/2, (17*Log[pp4])/2 - (17*Log[-pp4 + t])/2, 
  -7*Log[pp4] + 7*Log[-pp4 + t], -15*Log[pp4] + 15*Log[-pp4 + t], 
  4*Log[pp4] - 4*Log[-pp4 + t], (39*Log[pp4])/2 - (39*Log[-pp4 + t])/2, 
  (-23*Log[pp4])/2 + (23*Log[-pp4 + t])/2, (41*Log[pp4])/2 - 
   (41*Log[-pp4 + t])/2, (-41*Log[pp4])/2 + (41*Log[-pp4 + t])/2, 
  13*Log[pp4] - 13*Log[-pp4 + t], (-37*Log[pp4])/2 + (37*Log[-pp4 + t])/2, 
  4*Log[pp4] - 4*Log[-pp4 + t], (-11*Log[pp4])/2 + (11*Log[-pp4 + t])/2, 
  (-21*Log[pp4])/2 + (21*Log[-pp4 + t])/2, (3*Log[pp4])/2 - (3*Log[-pp4 + t])/2, 
  Log[pp4]/2 - Log[-pp4 + t]/2, (-33*Log[pp4])/2 + (33*Log[-pp4 + t])/2, 
  (-9*Log[pp4])/2 + (9*Log[-pp4 + t])/2, 2*Log[pp4] - 2*Log[-pp4 + t], 
  -4*Log[pp4] + 4*Log[-pp4 + t], -3*Log[pp4] + 3*Log[-pp4 + t], 
  9*Log[pp4] - 9*Log[-pp4 + t], (21*Log[pp4])/2 - (21*Log[-pp4 + t])/2, 
  16*Log[pp4] - 16*Log[-pp4 + t], (-7*Log[pp4])/2 + (7*Log[-pp4 + t])/2, 0, 
  (15*Log[pp4])/2 - (15*Log[-pp4 + t])/2, (9*Log[pp4])/2 - (9*Log[-pp4 + t])/2, 
  (9*Log[pp4])/2 - (9*Log[-pp4 + t])/2, (11*Log[pp4])/2 - (11*Log[-pp4 + t])/2, 
  (3*Log[pp4])/2 - (3*Log[-pp4 + t])/2, (-3*Log[pp4])/2 + (3*Log[-pp4 + t])/2, 
  Log[pp4] - Log[-pp4 + t], -Log[pp4]/2 + Log[-pp4 + t]/2, 
  -42*Log[pp4] + 42*Log[-pp4 + t], 45*Log[pp4] - 45*Log[-pp4 + t], 
  (-9*Log[pp4])/2 + (9*Log[-pp4 + t])/2, 19*Log[pp4] - 19*Log[-pp4 + t], 
  (3*Log[pp4])/2 - (3*Log[-pp4 + t])/2, -8*Log[pp4] + 8*Log[-pp4 + t], 
  -13*Log[pp4] + 13*Log[-pp4 + t], 5*Log[pp4] - 5*Log[-pp4 + t], 
  (-9*Log[pp4])/2 + (9*Log[-pp4 + t])/2, -15*Log[pp4] + 15*Log[-pp4 + t], 
  -9*Log[pp4] + 9*Log[-pp4 + t], 6*Log[pp4] - 6*Log[-pp4 + t], 
  (59*Log[pp4])/2 - (59*Log[-pp4 + t])/2, (-27*Log[pp4])/2 + 
   (27*Log[-pp4 + t])/2, (15*Log[pp4])/2 - (15*Log[-pp4 + t])/2, 
  (9*Log[pp4])/2 - (9*Log[-pp4 + t])/2, (25*Log[pp4])/2 - (25*Log[-pp4 + t])/2, 
  (15*Log[pp4])/2 - (15*Log[-pp4 + t])/2, (3*Log[pp4])/2 - (3*Log[-pp4 + t])/2, 
  (-3*Log[pp4])/2 + (3*Log[-pp4 + t])/2, (-9*Log[pp4])/2 + (9*Log[-pp4 + t])/2, 
  (9*Log[pp4])/2 - (9*Log[-pp4 + t])/2, 0, (-5*Log[pp4])/2 + (5*Log[-pp4 + t])/2, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, (-3*Log[s])/8 + (11*Log[-pp4 + s])/8 + (3*Log[s + t])/8 - 
   (11*Log[-pp4 + s + t])/8, (3*Log[s])/2 + Log[-pp4 + s]/2 - 
   (3*Log[s + t])/2 - Log[-pp4 + s + t]/2, (5*Log[s])/4 - (5*Log[s + t])/4, 
  (3*Log[s])/2 - Log[-pp4 + s] - (3*Log[s + t])/2 + Log[-pp4 + s + t], 
  (-13*Log[s])/8 + (5*Log[-pp4 + s])/8 + (13*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 + 
   (3*Log[s + t])/4 - (3*Log[-pp4 + s + t])/4, 
  (3*Log[s])/8 - (3*Log[-pp4 + s])/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, -Log[s]/4 + Log[-pp4 + s]/4 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/4, 0, -Log[s]/4 + Log[-pp4 + s]/4 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/4, Log[s]/8 - Log[-pp4 + s]/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, (17*Log[s])/8 - (15*Log[-pp4 + s])/8 - 
   (17*Log[s + t])/8 + (15*Log[-pp4 + s + t])/8, 
  (-19*Log[s])/8 - (9*Log[-pp4 + s])/8 + 3*Log[t] - (5*Log[s + t])/8 - 
   (15*Log[-pp4 + s + t])/8, (-3*Log[s])/2 + Log[-pp4 + s]/4 + 
   (3*Log[s + t])/2 - Log[-pp4 + s + t]/4, Log[s]/8 - Log[-pp4 + s]/8 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, (3*Log[s])/8 - (7*Log[-pp4 + s])/8 - 
   (3*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, 
  (5*Log[s])/8 - (5*Log[-pp4 + s])/8 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, (3*Log[s])/4 - (3*Log[s + t])/4, 
  Log[s]/8 - Log[-pp4 + s]/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  (-7*Log[s])/8 + (7*Log[-pp4 + s])/8 + (7*Log[s + t])/8 - 
   (7*Log[-pp4 + s + t])/8, (-9*Log[s])/4 + (9*Log[-pp4 + s])/4 + 
   (9*Log[s + t])/4 - (9*Log[-pp4 + s + t])/4, 
  (17*Log[s])/8 + (3*Log[-pp4 + s])/8 - (17*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, (31*Log[s])/8 - (31*Log[-pp4 + s])/8 - 
   (31*Log[s + t])/8 + (31*Log[-pp4 + s + t])/8, 
  (13*Log[s])/8 - (13*Log[-pp4 + s])/8 - (13*Log[s + t])/8 + 
   (13*Log[-pp4 + s + t])/8, (5*Log[s])/4 - (5*Log[-pp4 + s])/4 - 
   (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, -Log[s] + Log[-pp4 + s] + 
   Log[s + t] - Log[-pp4 + s + t], (3*Log[s])/8 - (3*Log[-pp4 + s])/8 - 
   (3*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, 
  (-25*Log[s])/8 + Log[-pp4 + s]/8 + (25*Log[s + t])/8 - Log[-pp4 + s + t]/8, 
  (3*Log[s])/4 + Log[-pp4 + s]/4 - (3*Log[s + t])/4 - Log[-pp4 + s + t]/4, 
  (15*Log[s])/8 - (15*Log[-pp4 + s])/8 - (15*Log[s + t])/8 + 
   (15*Log[-pp4 + s + t])/8, (5*Log[s])/4 - (5*Log[-pp4 + s])/4 - 
   (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, -Log[s]/2 + Log[-pp4 + s]/2 + 
   Log[s + t]/2 - Log[-pp4 + s + t]/2, (-5*Log[s])/8 + (5*Log[-pp4 + s])/8 + 
   (5*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, 
  (-7*Log[s])/8 + (7*Log[-pp4 + s])/8 + (7*Log[s + t])/8 - 
   (7*Log[-pp4 + s + t])/8, 0, -Log[s]/2 + Log[-pp4 + s]/2 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/2, 0, -Log[s]/8 + Log[-pp4 + s]/8 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/8, (13*Log[s])/8 - Log[-pp4 + s]/8 - (13*Log[s + t])/8 + 
   Log[-pp4 + s + t]/8, (7*Log[s])/8 - (7*Log[-pp4 + s])/8 - (7*Log[s + t])/8 + 
   (7*Log[-pp4 + s + t])/8, (-3*Log[s])/2 + (3*Log[-pp4 + s])/4 + 
   (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/4, -Log[s]/8 + Log[-pp4 + s]/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, -5*Log[s] + (5*Log[-pp4 + s])/2 + 
   5*Log[s + t] - (5*Log[-pp4 + s + t])/2, (7*Log[s])/8 - (7*Log[-pp4 + s])/8 - 
   (7*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, Log[s]/2 - Log[-pp4 + s]/2 - 
   Log[s + t]/2 + Log[-pp4 + s + t]/2, Log[s]/4 - Log[-pp4 + s]/4 - 
   Log[s + t]/4 + Log[-pp4 + s + t]/4, -Log[s]/8 + Log[-pp4 + s]/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, -Log[s]/8 + Log[-pp4 + s]/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (-5*Log[s])/8 + (5*Log[-pp4 + s])/8 + 
   (5*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, -Log[s]/8 + Log[-pp4 + s]/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (7*Log[s])/8 - (7*Log[-pp4 + s])/8 - 
   (7*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, 
  (-3*Log[s])/8 + (3*Log[-pp4 + s])/8 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, (-5*Log[s])/8 + (5*Log[-pp4 + s])/8 + 
   (5*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, Log[s]/4 - Log[-pp4 + s]/4 - 
   Log[s + t]/4 + Log[-pp4 + s + t]/4, 3*Log[s] - (9*Log[-pp4 + s])/4 - 
   3*Log[s + t] + (9*Log[-pp4 + s + t])/4, (-5*Log[s])/4 + Log[-pp4 + s] + 
   (5*Log[s + t])/4 - Log[-pp4 + s + t], Log[s]/8 + (7*Log[-pp4 + s])/8 - 
   Log[s + t]/8 - (7*Log[-pp4 + s + t])/8, -Log[s]/8 - (3*Log[-pp4 + s])/8 + 
   Log[s + t]/8 + (3*Log[-pp4 + s + t])/8, 
  (-7*Log[s])/8 + (13*Log[-pp4 + s])/8 + (7*Log[s + t])/8 - 
   (13*Log[-pp4 + s + t])/8, (7*Log[s])/8 - (29*Log[-pp4 + s])/8 - 
   (7*Log[s + t])/8 + (29*Log[-pp4 + s + t])/8, 
  Log[s]/4 + (3*Log[-pp4 + s])/2 - Log[s + t]/4 - (3*Log[-pp4 + s + t])/2, 
  (13*Log[s])/8 - (9*Log[-pp4 + s])/8 - (13*Log[s + t])/8 + 
   (9*Log[-pp4 + s + t])/8, Log[s]/2 - Log[-pp4 + s] - Log[s + t]/2 + 
   Log[-pp4 + s + t], -Log[s]/8 - (3*Log[-pp4 + s])/8 + Log[s + t]/8 + 
   (3*Log[-pp4 + s + t])/8, Log[s]/8 + (3*Log[-pp4 + s])/8 - Log[s + t]/8 - 
   (3*Log[-pp4 + s + t])/8, (-3*Log[s])/8 - (13*Log[-pp4 + s])/8 + 
   (3*Log[s + t])/8 + (13*Log[-pp4 + s + t])/8, 
  -Log[s]/8 - (11*Log[-pp4 + s])/8 + Log[s + t]/8 + (11*Log[-pp4 + s + t])/8, 
  (11*Log[s])/8 - Log[-pp4 + s]/8 - (11*Log[s + t])/8 + Log[-pp4 + s + t]/8, 
  (5*Log[s])/8 + (7*Log[-pp4 + s])/8 - (5*Log[s + t])/8 - 
   (7*Log[-pp4 + s + t])/8, -Log[-pp4 + s]/2 + Log[-pp4 + s + t]/2, 
  Log[s]/4 - Log[-pp4 + s]/2 - Log[s + t]/4 + Log[-pp4 + s + t]/2, 
  Log[s]/2 + (3*Log[-pp4 + s])/4 - Log[s + t]/2 - (3*Log[-pp4 + s + t])/4, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 + (3*Log[s + t])/4 - 
   (3*Log[-pp4 + s + t])/4, (-7*Log[s])/8 + Log[-pp4 + s]/8 + 
   (7*Log[s + t])/8 - Log[-pp4 + s + t]/8, (-5*Log[s])/4 + Log[-pp4 + s] + 
   (5*Log[s + t])/4 - Log[-pp4 + s + t], (3*Log[s])/8 + Log[-pp4 + s]/8 - 
   (3*Log[s + t])/8 - Log[-pp4 + s + t]/8, 0, 
  (-3*Log[s])/8 + (3*Log[-pp4 + s])/8 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, (3*Log[s])/8 - (3*Log[-pp4 + s])/8 - 
   (3*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, 
  (3*Log[s])/8 - (3*Log[-pp4 + s])/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, (5*Log[s])/8 - (5*Log[-pp4 + s])/8 - 
   (5*Log[s + t])/8 + (5*Log[-pp4 + s + t])/8, 
  (5*Log[s])/8 - (5*Log[-pp4 + s])/8 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, (-5*Log[s])/8 + (5*Log[-pp4 + s])/8 + 
   (5*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, (-7*Log[s])/8 + (7*Log[-pp4 + s])/8 + 
   (7*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  (9*Log[s])/2 - (3*Log[-pp4 + s])/2 - (9*Log[s + t])/2 + 
   (3*Log[-pp4 + s + t])/2, (-19*Log[s])/4 + (15*Log[-pp4 + s])/4 + 
   (19*Log[s + t])/4 - (15*Log[-pp4 + s + t])/4, 
  (5*Log[s])/8 - (5*Log[-pp4 + s])/8 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, (-5*Log[s])/4 + (5*Log[-pp4 + s])/4 + 
   (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, 
  (-3*Log[s])/8 + (3*Log[-pp4 + s])/8 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, Log[s] - Log[-pp4 + s] - Log[s + t] + 
   Log[-pp4 + s + t], (5*Log[s])/4 - (5*Log[-pp4 + s])/4 - (5*Log[s + t])/4 + 
   (5*Log[-pp4 + s + t])/4, -Log[s]/4 + Log[-pp4 + s]/4 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/4, (5*Log[s])/8 - (5*Log[-pp4 + s])/8 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, (5*Log[s])/4 - (5*Log[-pp4 + s])/4 - 
   (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, -Log[s]/2 + Log[-pp4 + s]/2 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/2, (-19*Log[s])/8 + (19*Log[-pp4 + s])/8 + 
   (19*Log[s + t])/8 - (19*Log[-pp4 + s + t])/8, 
  (3*Log[s])/8 - (3*Log[-pp4 + s])/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, Log[s]/8 - Log[-pp4 + s]/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, -Log[s]/8 + Log[-pp4 + s]/8 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/8, (-5*Log[s])/8 + (5*Log[-pp4 + s])/8 + 
   (5*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, 
  (-3*Log[s])/8 + (3*Log[-pp4 + s])/8 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, (-3*Log[s])/8 + (3*Log[-pp4 + s])/8 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, 
  (3*Log[s])/8 - (3*Log[-pp4 + s])/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, Log[s]/8 - Log[-pp4 + s]/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, -Log[s]/8 + Log[-pp4 + s]/8 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/8, 0, Log[s]/8 - Log[-pp4 + s]/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-51*Log[s])/8 + (57*Log[-pp4 + s])/8 - (57*Log[t])/8 + 
   (51*Log[-pp4 + t])/8, (-2*Log[s])/3 + (2*Log[-pp4 + s])/3 - (2*Log[t])/3 + 
   (2*Log[-pp4 + t])/3, (-5*Log[s])/12 + Log[-pp4 + s]/6 - Log[t]/6 + 
   (5*Log[-pp4 + t])/12, Log[s]/4 + Log[-pp4 + s]/2 - Log[t]/2 - 
   Log[-pp4 + t]/4, (29*Log[s])/24 - (41*Log[-pp4 + s])/24 + (41*Log[t])/24 - 
   (29*Log[-pp4 + t])/24, (9*Log[s])/4 - (9*Log[-pp4 + s])/4 + (9*Log[t])/4 - 
   (9*Log[-pp4 + t])/4, (37*Log[s])/24 - (37*Log[-pp4 + s])/24 + 
   (37*Log[t])/24 - (37*Log[-pp4 + t])/24, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 - (3*Log[t])/4 + (3*Log[-pp4 + t])/4, 0, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 - (3*Log[t])/4 + (3*Log[-pp4 + t])/4, 
  Log[s]/8 - Log[-pp4 + s]/8 + Log[t]/8 - Log[-pp4 + t]/8, 
  (-37*Log[s])/24 + (19*Log[-pp4 + s])/24 - (19*Log[t])/24 + 
   (37*Log[-pp4 + t])/24, (-3*Log[s])/8 - Log[-pp4 + s]/8 + Log[t]/8 + 
   (3*Log[-pp4 + t])/8, Log[s]/6 - (53*Log[-pp4 + s])/12 - (7*Log[t])/12 - 
   (19*Log[-pp4 + t])/6 + 5*Log[-pp4 + s + t], 
  (31*Log[s])/24 - (67*Log[-pp4 + s])/24 + (67*Log[t])/24 - 
   (31*Log[-pp4 + t])/24, (49*Log[s])/24 - (49*Log[-pp4 + s])/24 + 
   (49*Log[t])/24 - (49*Log[-pp4 + t])/24, (5*Log[s])/8 - Log[-pp4 + s]/8 + 
   Log[t]/8 - (5*Log[-pp4 + t])/8, (-3*Log[s])/2 + (3*Log[-pp4 + s])/4 - 
   (3*Log[t])/4 + (3*Log[-pp4 + t])/2, (-5*Log[s])/8 + (3*Log[-pp4 + s])/8 - 
   (3*Log[t])/8 + (5*Log[-pp4 + t])/8, -Log[s]/8 - Log[-pp4 + s]/8 + Log[t]/8 + 
   Log[-pp4 + t]/8, 12*Log[s] - 12*Log[-pp4 + s] + 12*Log[t] - 12*Log[-pp4 + t], 
  (-25*Log[s])/24 - (23*Log[-pp4 + s])/24 + (23*Log[t])/24 + 
   (25*Log[-pp4 + t])/24, (-545*Log[s])/24 + (545*Log[-pp4 + s])/24 - 
   (545*Log[t])/24 + (545*Log[-pp4 + t])/24, (-203*Log[s])/24 + 
   (203*Log[-pp4 + s])/24 - (203*Log[t])/24 + (203*Log[-pp4 + t])/24, 
  (5*Log[s])/4 - (5*Log[-pp4 + s])/4 + (5*Log[t])/4 - (5*Log[-pp4 + t])/4, 
  (5*Log[s])/12 - (5*Log[-pp4 + s])/12 + (5*Log[t])/12 - (5*Log[-pp4 + t])/12, 
  (7*Log[s])/8 - (7*Log[-pp4 + s])/8 + (7*Log[t])/8 - (7*Log[-pp4 + t])/8, 
  (29*Log[s])/24 - (29*Log[-pp4 + s])/24 + (29*Log[t])/24 - 
   (29*Log[-pp4 + t])/24, (-37*Log[s])/12 + (37*Log[-pp4 + s])/12 - 
   (37*Log[t])/12 + (37*Log[-pp4 + t])/12, 
  (19*Log[s])/8 - (19*Log[-pp4 + s])/8 + (19*Log[t])/8 - (19*Log[-pp4 + t])/8, 
  (5*Log[s])/3 - (5*Log[-pp4 + s])/3 + (5*Log[t])/3 - (5*Log[-pp4 + t])/3, 
  (-23*Log[s])/12 + (23*Log[-pp4 + s])/12 - (23*Log[t])/12 + 
   (23*Log[-pp4 + t])/12, (-35*Log[s])/24 + (35*Log[-pp4 + s])/24 - 
   (35*Log[t])/24 + (35*Log[-pp4 + t])/24, (-61*Log[s])/24 + 
   (61*Log[-pp4 + s])/24 - (61*Log[t])/24 + (61*Log[-pp4 + t])/24, 
  (-7*Log[s])/6 + (7*Log[-pp4 + s])/6 - (7*Log[t])/6 + (7*Log[-pp4 + t])/6, 
  Log[s]/4 - Log[-pp4 + s]/4 + Log[t]/4 - Log[-pp4 + t]/4, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 - (3*Log[t])/4 + (3*Log[-pp4 + t])/4, 
  (-13*Log[s])/24 + (13*Log[-pp4 + s])/24 - (13*Log[t])/24 + 
   (13*Log[-pp4 + t])/24, (13*Log[s])/8 - Log[-pp4 + s]/8 + Log[t]/8 - 
   (13*Log[-pp4 + t])/8, (-11*Log[s])/8 - (11*Log[-pp4 + s])/8 + 
   (11*Log[t])/8 + (11*Log[-pp4 + t])/8, (5*Log[s])/2 - (23*Log[-pp4 + s])/4 + 
   (23*Log[t])/4 - (5*Log[-pp4 + t])/2, (-7*Log[s])/8 + (5*Log[-pp4 + s])/8 - 
   (5*Log[t])/8 + (7*Log[-pp4 + t])/8, (205*Log[s])/12 - 
   (181*Log[-pp4 + s])/12 + (181*Log[t])/12 - (205*Log[-pp4 + t])/12, 
  (49*Log[s])/24 - (49*Log[-pp4 + s])/24 + (49*Log[t])/24 - 
   (49*Log[-pp4 + t])/24, Log[s]/2 - Log[-pp4 + s]/2 + Log[t]/2 - 
   Log[-pp4 + t]/2, (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 - (3*Log[t])/4 + 
   (3*Log[-pp4 + t])/4, (23*Log[s])/24 - (23*Log[-pp4 + s])/24 + 
   (23*Log[t])/24 - (23*Log[-pp4 + t])/24, 
  (11*Log[s])/8 - (11*Log[-pp4 + s])/8 + (11*Log[t])/8 - (11*Log[-pp4 + t])/8, 
  (19*Log[s])/8 - (19*Log[-pp4 + s])/8 + (19*Log[t])/8 - (19*Log[-pp4 + t])/8, 
  (3*Log[s])/8 - (3*Log[-pp4 + s])/8 + (3*Log[t])/8 - (3*Log[-pp4 + t])/8, 
  (-31*Log[s])/24 + (31*Log[-pp4 + s])/24 - (31*Log[t])/24 + 
   (31*Log[-pp4 + t])/24, (9*Log[s])/8 - (9*Log[-pp4 + s])/8 + (9*Log[t])/8 - 
   (9*Log[-pp4 + t])/8, (7*Log[s])/8 - (7*Log[-pp4 + s])/8 + (7*Log[t])/8 - 
   (7*Log[-pp4 + t])/8, (-5*Log[s])/4 + (5*Log[-pp4 + s])/4 - (5*Log[t])/4 + 
   (5*Log[-pp4 + t])/4, (-3*Log[s])/2 + (3*Log[-pp4 + s])/2 - (3*Log[t])/2 + 
   (3*Log[-pp4 + t])/2, -Log[s]/12 + Log[-pp4 + s]/12 - Log[t]/12 + 
   Log[-pp4 + t]/12, (21*Log[s])/8 - (25*Log[-pp4 + s])/8 + (25*Log[t])/8 - 
   (21*Log[-pp4 + t])/8, (-35*Log[s])/24 + (47*Log[-pp4 + s])/24 - 
   (47*Log[t])/24 + (35*Log[-pp4 + t])/24, 
  (31*Log[s])/8 - (31*Log[-pp4 + s])/8 + (31*Log[t])/8 - (31*Log[-pp4 + t])/8, 
  (-31*Log[s])/8 + (31*Log[-pp4 + s])/8 - (31*Log[t])/8 + (31*Log[-pp4 + t])/8, 
  (15*Log[s])/4 - (5*Log[-pp4 + s])/2 + (5*Log[t])/2 - (15*Log[-pp4 + t])/4, 
  (-47*Log[s])/24 + (83*Log[-pp4 + s])/24 - (83*Log[t])/24 + 
   (47*Log[-pp4 + t])/24, (11*Log[s])/6 - (11*Log[-pp4 + s])/6 + 
   (11*Log[t])/6 - (11*Log[-pp4 + t])/6, (-13*Log[s])/8 + 
   (13*Log[-pp4 + s])/8 - (13*Log[t])/8 + (13*Log[-pp4 + t])/8, 
  (-19*Log[s])/8 + (15*Log[-pp4 + s])/8 - (15*Log[t])/8 + (19*Log[-pp4 + t])/8, 
  (-5*Log[s])/24 + (5*Log[-pp4 + s])/24 - (5*Log[t])/24 + (5*Log[-pp4 + t])/24, 
  -Log[s]/24 + Log[-pp4 + s]/24 - Log[t]/24 + Log[-pp4 + t]/24, 
  (-35*Log[s])/24 + (53*Log[-pp4 + s])/24 - (53*Log[t])/24 + 
   (35*Log[-pp4 + t])/24, -Log[s]/24 + (13*Log[-pp4 + s])/24 - (13*Log[t])/24 + 
   Log[-pp4 + t]/24, (2*Log[s])/3 - (2*Log[-pp4 + s])/3 + (2*Log[t])/3 - 
   (2*Log[-pp4 + t])/3, (-7*Log[s])/12 + (7*Log[-pp4 + s])/12 - (7*Log[t])/12 + 
   (7*Log[-pp4 + t])/12, 0, (3*Log[s])/4 - (5*Log[-pp4 + s])/4 + (5*Log[t])/4 - 
   (3*Log[-pp4 + t])/4, (23*Log[s])/24 - (41*Log[-pp4 + s])/24 + 
   (41*Log[t])/24 - (23*Log[-pp4 + t])/24, (17*Log[s])/12 - 
   (8*Log[-pp4 + s])/3 + (8*Log[t])/3 - (17*Log[-pp4 + t])/12, 
  (-7*Log[s])/24 + (7*Log[-pp4 + s])/24 - (7*Log[t])/24 + (7*Log[-pp4 + t])/24, 
  0, (11*Log[s])/8 - (11*Log[-pp4 + s])/8 + (11*Log[t])/8 - 
   (11*Log[-pp4 + t])/8, (11*Log[s])/8 - (11*Log[-pp4 + s])/8 + (11*Log[t])/8 - 
   (11*Log[-pp4 + t])/8, (11*Log[s])/8 - (11*Log[-pp4 + s])/8 + (11*Log[t])/8 - 
   (11*Log[-pp4 + t])/8, (35*Log[s])/24 - (35*Log[-pp4 + s])/24 + 
   (35*Log[t])/24 - (35*Log[-pp4 + t])/24, (5*Log[s])/8 - (5*Log[-pp4 + s])/8 + 
   (5*Log[t])/8 - (5*Log[-pp4 + t])/8, (-5*Log[s])/8 + (5*Log[-pp4 + s])/8 - 
   (5*Log[t])/8 + (5*Log[-pp4 + t])/8, (7*Log[s])/12 - (7*Log[-pp4 + s])/12 + 
   (7*Log[t])/12 - (7*Log[-pp4 + t])/12, (-13*Log[s])/24 + 
   (13*Log[-pp4 + s])/24 - (13*Log[t])/24 + (13*Log[-pp4 + t])/24, 
  (-15*Log[s])/2 + (15*Log[-pp4 + s])/2 - (15*Log[t])/2 + (15*Log[-pp4 + t])/2, 
  (31*Log[s])/4 - (31*Log[-pp4 + s])/4 + (31*Log[t])/4 - (31*Log[-pp4 + t])/4, 
  (-7*Log[s])/8 + (7*Log[-pp4 + s])/8 - (7*Log[t])/8 + (7*Log[-pp4 + t])/8, 
  (37*Log[s])/12 - (37*Log[-pp4 + s])/12 + (37*Log[t])/12 - 
   (37*Log[-pp4 + t])/12, (5*Log[s])/8 - (5*Log[-pp4 + s])/8 + (5*Log[t])/8 - 
   (5*Log[-pp4 + t])/8, (-17*Log[s])/12 + (17*Log[-pp4 + s])/12 - 
   (17*Log[t])/12 + (17*Log[-pp4 + t])/12, (-25*Log[s])/12 + 
   (25*Log[-pp4 + s])/12 - (25*Log[t])/12 + (25*Log[-pp4 + t])/12, 
  (11*Log[s])/12 - (11*Log[-pp4 + s])/12 + (11*Log[t])/12 - 
   (11*Log[-pp4 + t])/12, (-7*Log[s])/8 + (7*Log[-pp4 + s])/8 - (7*Log[t])/8 + 
   (7*Log[-pp4 + t])/8, (-5*Log[s])/2 + (5*Log[-pp4 + s])/2 - (5*Log[t])/2 + 
   (5*Log[-pp4 + t])/2, (-3*Log[s])/2 + (3*Log[-pp4 + s])/2 - (3*Log[t])/2 + 
   (3*Log[-pp4 + t])/2, (5*Log[s])/4 - (5*Log[-pp4 + s])/4 + (5*Log[t])/4 - 
   (5*Log[-pp4 + t])/4, (131*Log[s])/24 - (131*Log[-pp4 + s])/24 + 
   (131*Log[t])/24 - (131*Log[-pp4 + t])/24, 
  (-21*Log[s])/8 + (21*Log[-pp4 + s])/8 - (21*Log[t])/8 + (21*Log[-pp4 + t])/8, 
  (17*Log[s])/8 - (17*Log[-pp4 + s])/8 + (17*Log[t])/8 - (17*Log[-pp4 + t])/8, 
  (7*Log[s])/8 - (7*Log[-pp4 + s])/8 + (7*Log[t])/8 - (7*Log[-pp4 + t])/8, 
  (55*Log[s])/24 - (55*Log[-pp4 + s])/24 + (55*Log[t])/24 - 
   (55*Log[-pp4 + t])/24, (11*Log[s])/8 - (11*Log[-pp4 + s])/8 + 
   (11*Log[t])/8 - (11*Log[-pp4 + t])/8, (-3*Log[s])/8 + (3*Log[-pp4 + s])/8 - 
   (3*Log[t])/8 + (3*Log[-pp4 + t])/8, (3*Log[s])/8 - (3*Log[-pp4 + s])/8 + 
   (3*Log[t])/8 - (3*Log[-pp4 + t])/8, (-7*Log[s])/8 + (7*Log[-pp4 + s])/8 - 
   (7*Log[t])/8 + (7*Log[-pp4 + t])/8, (7*Log[s])/8 - (7*Log[-pp4 + s])/8 + 
   (7*Log[t])/8 - (7*Log[-pp4 + t])/8, 0, (-11*Log[s])/24 + 
   (11*Log[-pp4 + s])/24 - (11*Log[t])/24 + (11*Log[-pp4 + t])/24, 0, 0, 0, 0, 
  0, 0, 0}, {0, (22*Log[s])/3 - (22*Log[-pp4 + s])/3, 
  (17*Log[s])/12 - (17*Log[-pp4 + s])/12, (5*Log[s])/4 - (5*Log[-pp4 + s])/4, 
  Log[s]/3 - Log[-pp4 + s]/3, (-11*Log[s])/4 + (11*Log[-pp4 + s])/4, 
  -3*Log[s] + 3*Log[-pp4 + s], (-5*Log[s])/3 + (5*Log[-pp4 + s])/3, 
  (5*Log[s])/6 - (5*Log[-pp4 + s])/6, Log[s]/4 - Log[-pp4 + s]/4, 
  (5*Log[s])/6 - (5*Log[-pp4 + s])/6, -Log[s]/4 + Log[-pp4 + s]/4, 
  (14*Log[s])/3 - (14*Log[-pp4 + s])/3, -Log[s]/3 + Log[-pp4 + s]/3, 
  (-9*Log[s])/4 + (9*Log[-pp4 + s])/4, (-11*Log[s])/6 - (7*Log[-pp4 + s])/6, 
  (-8*Log[s])/3 + (8*Log[-pp4 + s])/3, -Log[s]/2 + Log[-pp4 + s]/2, 
  (-3*Log[s])/8 + (3*Log[-pp4 + s])/8, Log[s]/2 - Log[-pp4 + s]/2, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, (-29*Log[s])/2 + (29*Log[-pp4 + s])/2, 
  (23*Log[s])/12 - (23*Log[-pp4 + s])/12, (649*Log[s])/24 - 
   (649*Log[-pp4 + s])/24, (137*Log[s])/12 - (137*Log[-pp4 + s])/12, 
  -Log[s]/2 + Log[-pp4 + s]/2, (-47*Log[s])/24 + (47*Log[-pp4 + s])/24, 
  (-5*Log[s])/6 + (5*Log[-pp4 + s])/6, (-14*Log[s])/3 + (14*Log[-pp4 + s])/3, 
  (5*Log[s])/2 - (5*Log[-pp4 + s])/2, Log[s] - Log[-pp4 + s], 
  (31*Log[s])/24 - (31*Log[-pp4 + s])/24, (21*Log[s])/8 - (21*Log[-pp4 + s])/8, 
  (11*Log[s])/12 - (11*Log[-pp4 + s])/12, (11*Log[s])/6 - (11*Log[-pp4 + s])/6, 
  (7*Log[s])/3 - (7*Log[-pp4 + s])/3, (-5*Log[s])/8 + (5*Log[-pp4 + s])/8, 
  (3*Log[s])/8 - (3*Log[-pp4 + s])/8, (11*Log[s])/24 - (11*Log[-pp4 + s])/24, 
  (-13*Log[s])/4 + (13*Log[-pp4 + s])/4, (5*Log[s])/2 - (5*Log[-pp4 + s])/2, 
  -4*Log[s] + 4*Log[-pp4 + s], (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 
  (-31*Log[s])/2 + (31*Log[-pp4 + s])/2, (-11*Log[s])/12 + 
   (11*Log[-pp4 + s])/12, Log[s]/4 - Log[-pp4 + s]/4, 
  Log[s]/2 - Log[-pp4 + s]/2, (-5*Log[s])/6 + (5*Log[-pp4 + s])/6, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, -3*Log[s] + 3*Log[-pp4 + s], 
  -Log[s]/3 + Log[-pp4 + s]/3, (11*Log[s])/6 - (11*Log[-pp4 + s])/6, 
  (-7*Log[s])/4 + (7*Log[-pp4 + s])/4, (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 
  (7*Log[s])/4 - (7*Log[-pp4 + s])/4, Log[s]/2 - Log[-pp4 + s]/2, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s])/3, (-25*Log[s])/6 + (25*Log[-pp4 + s])/6, 
  2*Log[s] - 2*Log[-pp4 + s], (-59*Log[s])/12 + (59*Log[-pp4 + s])/12, 
  (59*Log[s])/12 - (59*Log[-pp4 + s])/12, (-10*Log[s])/3 + 
   (10*Log[-pp4 + s])/3, (19*Log[s])/6 - (19*Log[-pp4 + s])/6, 
  (-7*Log[s])/3 + (7*Log[-pp4 + s])/3, (25*Log[s])/12 - (25*Log[-pp4 + s])/12, 
  (35*Log[s])/12 - (35*Log[-pp4 + s])/12, Log[s]/4 - Log[-pp4 + s]/4, 
  (-5*Log[s])/12 + (5*Log[-pp4 + s])/12, (49*Log[s])/12 - 
   (49*Log[-pp4 + s])/12, Log[s]/3 - Log[-pp4 + s]/3, 
  -Log[s]/2 + Log[-pp4 + s]/2, (4*Log[s])/3 - (4*Log[-pp4 + s])/3, 
  -Log[s]/3 + Log[-pp4 + s]/3, (-7*Log[s])/4 + (7*Log[-pp4 + s])/4, 
  (-23*Log[s])/12 + (23*Log[-pp4 + s])/12, (-19*Log[s])/6 + 
   (19*Log[-pp4 + s])/6, Log[s]/2 - Log[-pp4 + s]/2, 0, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, -Log[s] + Log[-pp4 + s], 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, (-17*Log[s])/12 + (17*Log[-pp4 + s])/12, 
  (-5*Log[s])/12 + (5*Log[-pp4 + s])/12, Log[s]/6 - Log[-pp4 + s]/6, 
  Log[s]/4 - Log[-pp4 + s]/4, -Log[s]/6 + Log[-pp4 + s]/6, 
  (13*Log[s])/2 - (13*Log[-pp4 + s])/2, (-85*Log[s])/12 + 
   (85*Log[-pp4 + s])/12, (3*Log[s])/4 - (3*Log[-pp4 + s])/4, 
  (-19*Log[s])/6 + (19*Log[-pp4 + s])/6, -Log[s]/6 + Log[-pp4 + s]/6, 
  (17*Log[s])/12 - (17*Log[-pp4 + s])/12, (13*Log[s])/6 - (13*Log[-pp4 + s])/6, 
  (-13*Log[s])/12 + (13*Log[-pp4 + s])/12, (3*Log[s])/4 - (3*Log[-pp4 + s])/4, 
  (11*Log[s])/4 - (11*Log[-pp4 + s])/4, (7*Log[s])/4 - (7*Log[-pp4 + s])/4, 
  (-11*Log[s])/12 + (11*Log[-pp4 + s])/12, (-65*Log[s])/12 + 
   (65*Log[-pp4 + s])/12, (7*Log[s])/2 - (7*Log[-pp4 + s])/2, 
  (-7*Log[s])/3 + (7*Log[-pp4 + s])/3, (-7*Log[s])/6 + (7*Log[-pp4 + s])/6, 
  (-37*Log[s])/12 + (37*Log[-pp4 + s])/12, (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 
  0, Log[s]/2 - Log[-pp4 + s]/2, (2*Log[s])/3 - (2*Log[-pp4 + s])/3, 
  (-5*Log[s])/12 + (5*Log[-pp4 + s])/12, -Log[s]/2 + Log[-pp4 + s]/2, 
  (2*Log[s])/3 - (2*Log[-pp4 + s])/3, 0, 0, 0, 0, 0, 0, 0}, 
 {0, Log[pp4] + (7*Log[s])/2 - (7*Log[t])/2 - Log[-pp4 + s + t], 
  Log[pp4]/2 - (7*Log[s])/2 + (7*Log[t])/2 - Log[-pp4 + s + t]/2, 
  Log[pp4]/2 - (3*Log[s])/2 + (3*Log[t])/2 - Log[-pp4 + s + t]/2, 
  -Log[pp4]/2 - Log[s] + Log[t] + Log[-pp4 + s + t]/2, 3*Log[s] - 3*Log[t], 0, 
  0, 0, 0, 0, 0, -Log[pp4] + Log[-pp4 + s + t], -Log[pp4]/2 + (3*Log[s])/2 - 
   (3*Log[t])/2 + Log[-pp4 + s + t]/2, -Log[pp4]/2 + (5*Log[s])/2 - 
   (5*Log[t])/2 + Log[-pp4 + s + t]/2, 2*Log[pp4] + Log[s] - Log[t] - 
   2*Log[-pp4 + s + t], Log[pp4] - 3*Log[s] - 5*Log[t] + 8*Log[s + t] - 
   4*Log[-pp4 + s + t], Log[pp4] - 2*Log[s] + 2*Log[t] - Log[-pp4 + s + t], 
  Log[pp4] - Log[s] + Log[t] - Log[-pp4 + s + t], 
  -Log[pp4] + (3*Log[s])/2 - (3*Log[t])/2 + Log[-pp4 + s + t], 
  Log[pp4] - Log[s]/2 + Log[t]/2 - Log[-pp4 + s + t], 0, 
  4*Log[pp4] - 3*Log[s] + 3*Log[t] - 4*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 
  -6*Log[pp4] + 6*Log[-pp4 + s + t], 2*Log[pp4] - 2*Log[-pp4 + s + t], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, Log[s] - Log[t], -3*Log[pp4] - Log[s]/2 + Log[t]/2 + 
   3*Log[-pp4 + s + t], -Log[pp4] + 5*Log[s] - 5*Log[t] + Log[-pp4 + s + t], 
  Log[s]/2 - Log[t]/2, -4*Log[pp4] + 3*Log[s] - 3*Log[t] + 4*Log[-pp4 + s + t], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[s])/2 + (3*Log[t])/2, 
  Log[pp4]/2 + Log[s] - Log[t] - Log[-pp4 + s + t]/2, 
  -Log[pp4]/2 + (5*Log[s])/2 - (5*Log[t])/2 + Log[-pp4 + s + t]/2, 
  -2*Log[s] + 2*Log[t], Log[pp4] - Log[s]/2 + Log[t]/2 - Log[-pp4 + s + t], 
  -2*Log[pp4] + Log[s]/2 - Log[t]/2 + 2*Log[-pp4 + s + t], 
  Log[pp4] - 2*Log[s] + 2*Log[t] - Log[-pp4 + s + t], 
  Log[pp4]/2 - 3*Log[s] + 3*Log[t] - Log[-pp4 + s + t]/2, 
  -4*Log[pp4] - 3*Log[s] + 3*Log[t] + 4*Log[-pp4 + s + t], 
  -Log[pp4]/2 + Log[s]/2 - Log[t]/2 + Log[-pp4 + s + t]/2, 
  (3*Log[pp4])/2 - Log[s]/2 + Log[t]/2 - (3*Log[-pp4 + s + t])/2, 
  (-3*Log[pp4])/2 + (5*Log[s])/2 - (5*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  (-3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  Log[pp4]/2 - (7*Log[s])/2 + (7*Log[t])/2 - Log[-pp4 + s + t]/2, 
  Log[pp4] - 3*Log[s] + 3*Log[t] - Log[-pp4 + s + t], 
  Log[pp4] + 2*Log[s] - 2*Log[t] - Log[-pp4 + s + t], 
  -Log[pp4] - Log[s]/2 + Log[t]/2 + Log[-pp4 + s + t], 
  Log[pp4] - (3*Log[s])/2 + (3*Log[t])/2 - Log[-pp4 + s + t], Log[s] - Log[t], 
  3*Log[s] - 3*Log[t], 3*Log[s] - 3*Log[t], -Log[s] + Log[t], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 6*Log[pp4] - 6*Log[-pp4 + s + t], 
  -2*Log[pp4] + 2*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (11*Log[s])/12 - (65*Log[-pp4 + s])/12 + Log[t]/2 + 4*Log[-pp4 + s + t], 
  (11*Log[s])/3 - (2*Log[-pp4 + s])/3 - 3*Log[-pp4 + s + t], 
  Log[s]/4 + (3*Log[-pp4 + s])/4 + Log[t]/2 - (3*Log[-pp4 + s + t])/2, 
  Log[s]/3 + (7*Log[-pp4 + s])/6 - Log[t] - Log[-pp4 + s + t]/2, 
  -2*Log[s] - Log[-pp4 + s] + Log[t] + 2*Log[-pp4 + s + t], 0, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s])/3, Log[s]/3 - Log[-pp4 + s]/3, 0, 
  Log[s]/3 - Log[-pp4 + s]/3, 0, (-13*Log[s])/12 + (25*Log[-pp4 + s])/12 - 
   Log[t]/2 - Log[-pp4 + s + t]/2, (-5*Log[s])/6 - Log[-pp4 + s]/6 + 4*Log[t] - 
   3*Log[-pp4 + s + t], (-3*Log[s])/4 - (5*Log[-pp4 + s])/4 + (3*Log[t])/2 + 
   Log[-pp4 + s + t]/2, (-17*Log[s])/6 - Log[-pp4 + s]/6 + 3*Log[-pp4 + s + t], 
  Log[s]/3 - (4*Log[-pp4 + s])/3 - 8*Log[s + t] + 9*Log[-pp4 + s + t], 
  -2*Log[-pp4 + s] - 3*Log[t] + 2*Log[-pp4 + s + t], 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4 - (3*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  Log[s]/2 - Log[-pp4 + s] + Log[t] - Log[-pp4 + s + t]/2, 
  Log[s]/2 - Log[-pp4 + s] - Log[t] + (3*Log[-pp4 + s + t])/2, 
  -Log[s] + Log[-pp4 + s], -4*Log[s] + 3*Log[-pp4 + s] + Log[-pp4 + s + t], 
  (19*Log[s])/6 - (19*Log[-pp4 + s])/6, (2*Log[s])/3 - (2*Log[-pp4 + s])/3, 
  -2*Log[s] + 2*Log[-pp4 + s], -Log[s]/3 + Log[-pp4 + s]/3, 
  -Log[s]/3 + Log[-pp4 + s]/3, (25*Log[s])/3 - (7*Log[-pp4 + s])/3 - 
   6*Log[-pp4 + s + t], (-7*Log[s])/2 + (3*Log[-pp4 + s])/2 + 
   2*Log[-pp4 + s + t], (-7*Log[s])/2 + (7*Log[-pp4 + s])/2, 
  (-7*Log[s])/3 + (7*Log[-pp4 + s])/3, 3*Log[s] - 3*Log[-pp4 + s], 
  (5*Log[s])/3 - (5*Log[-pp4 + s])/3, (7*Log[s])/3 - (7*Log[-pp4 + s])/3, 
  (11*Log[s])/6 - (11*Log[-pp4 + s])/6, Log[s]/2 - Log[-pp4 + s]/2, 
  Log[s]/2 - Log[-pp4 + s]/2, (4*Log[s])/3 - (4*Log[-pp4 + s])/3, 
  2*Log[s] - 3*Log[-pp4 + s] - Log[t] + 2*Log[-pp4 + s + t], 
  Log[s]/2 + 3*Log[-pp4 + s] + Log[t] - (9*Log[-pp4 + s + t])/2, 
  (-31*Log[s])/4 + (15*Log[-pp4 + s])/4 + (9*Log[t])/2 - Log[-pp4 + s + t]/2, 
  -Log[s]/2 + 2*Log[t] - (3*Log[-pp4 + s + t])/2, 
  (-7*Log[s])/3 + (10*Log[-pp4 + s])/3 - Log[-pp4 + s + t], 
  (-11*Log[s])/3 + (11*Log[-pp4 + s])/3, -2*Log[s] + 2*Log[-pp4 + s], 
  2*Log[s] - 2*Log[-pp4 + s], -Log[s]/3 + Log[-pp4 + s]/3, 0, 0, 
  (-4*Log[s])/3 + (4*Log[-pp4 + s])/3, (4*Log[s])/3 - (4*Log[-pp4 + s])/3, 0, 
  0, 0, -Log[s] + (5*Log[-pp4 + s])/2 - (3*Log[-pp4 + s + t])/2, 
  (4*Log[s])/3 - (17*Log[-pp4 + s])/6 + (3*Log[-pp4 + s + t])/2, 
  (-7*Log[s])/6 - (5*Log[-pp4 + s])/6 + 3*Log[t] - Log[-pp4 + s + t], 
  2*Log[s] - 2*Log[t], (7*Log[s])/3 - (17*Log[-pp4 + s])/6 + 
   Log[-pp4 + s + t]/2, (-7*Log[s])/3 + (23*Log[-pp4 + s])/6 - 
   (3*Log[-pp4 + s + t])/2, (19*Log[s])/6 - (13*Log[-pp4 + s])/6 - 2*Log[t] + 
   Log[-pp4 + s + t], (13*Log[s])/6 + Log[-pp4 + s]/3 - 3*Log[t] + 
   Log[-pp4 + s + t]/2, (14*Log[s])/3 + (7*Log[-pp4 + s])/3 - 
   7*Log[-pp4 + s + t], (-2*Log[s])/3 + (2*Log[-pp4 + s])/3, 
  Log[s]/6 - (7*Log[-pp4 + s])/6 - Log[t] + 2*Log[-pp4 + s + t], 
  -4*Log[s] + 3*Log[-pp4 + s] + Log[-pp4 + s + t], 
  (-8*Log[s])/3 + (8*Log[-pp4 + s])/3, (43*Log[s])/12 - (7*Log[-pp4 + s])/12 - 
   (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  (23*Log[s])/6 - (11*Log[-pp4 + s])/6 - Log[t] - Log[-pp4 + s + t], 
  -4*Log[s] + Log[-pp4 + s] + 3*Log[-pp4 + s + t], 
  Log[s]/3 + (7*Log[-pp4 + s])/6 - (3*Log[-pp4 + s + t])/2, 
  (5*Log[s])/3 - (7*Log[-pp4 + s])/6 - Log[-pp4 + s + t]/2, 
  -Log[-pp4 + s] + Log[t], (-41*Log[s])/12 + (5*Log[-pp4 + s])/12 + 
   (3*Log[t])/2 + (3*Log[-pp4 + s + t])/2, (-29*Log[s])/12 - 
   (7*Log[-pp4 + s])/12 + (5*Log[t])/2 + Log[-pp4 + s + t]/2, 
  Log[s] - Log[-pp4 + s + t], 0, 0, -Log[s] + Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], (-5*Log[s])/3 + (5*Log[-pp4 + s])/3, 
  (-5*Log[s])/3 + (5*Log[-pp4 + s])/3, (5*Log[s])/3 - (5*Log[-pp4 + s])/3, 
  -2*Log[s] + 2*Log[-pp4 + s], (7*Log[s])/3 - (7*Log[-pp4 + s])/3, 
  -4*Log[s] - 2*Log[-pp4 + s] + 6*Log[-pp4 + s + t], 
  (14*Log[s])/3 - (8*Log[-pp4 + s])/3 - 2*Log[-pp4 + s + t], 0, 
  (7*Log[s])/3 - (7*Log[-pp4 + s])/3, (-2*Log[s])/3 + (2*Log[-pp4 + s])/3, 
  -Log[s]/3 + Log[-pp4 + s]/3, (-4*Log[s])/3 + (4*Log[-pp4 + s])/3, 
  (2*Log[s])/3 - (2*Log[-pp4 + s])/3, 0, -Log[s] + Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], Log[s]/3 - Log[-pp4 + s]/3, 
  (7*Log[s])/3 - (7*Log[-pp4 + s])/3, -Log[s] + Log[-pp4 + s], 
  -Log[s]/3 + Log[-pp4 + s]/3, Log[s]/3 - Log[-pp4 + s]/3, 
  (5*Log[s])/3 - (5*Log[-pp4 + s])/3, Log[s] - Log[-pp4 + s], 
  Log[s] - Log[-pp4 + s], -Log[s] + Log[-pp4 + s], -Log[s]/3 + Log[-pp4 + s]/3, 
  Log[s]/3 - Log[-pp4 + s]/3, 0, -Log[s]/3 + Log[-pp4 + s]/3, 0, 0, 0, 0, 0, 0, 
  0}, {0, (-61*Log[t])/8 + (51*Log[-pp4 + t])/8 - (89*Log[s + t])/24 + 
   (119*Log[-pp4 + s + t])/24, (-2*Log[t])/3 + (2*Log[-pp4 + t])/3 + 
   (31*Log[s + t])/12 - (31*Log[-pp4 + s + t])/12, 
  (-2*Log[t])/3 + (5*Log[-pp4 + t])/12 + (29*Log[s + t])/12 - 
   (13*Log[-pp4 + s + t])/6, -Log[t] - Log[-pp4 + t]/4 + (7*Log[s + t])/3 - 
   (13*Log[-pp4 + s + t])/12, (41*Log[t])/24 - (29*Log[-pp4 + t])/24 - 
   (71*Log[s + t])/24 + (59*Log[-pp4 + s + t])/24, 
  (9*Log[t])/4 - (9*Log[-pp4 + t])/4 - (5*Log[s + t])/4 + 
   (5*Log[-pp4 + s + t])/4, (37*Log[t])/24 - (37*Log[-pp4 + t])/24 + 
   (19*Log[s + t])/24 - (19*Log[-pp4 + s + t])/24, 
  (-3*Log[t])/4 + (3*Log[-pp4 + t])/4 - (5*Log[s + t])/12 + 
   (5*Log[-pp4 + s + t])/12, -Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  (-3*Log[t])/4 + (3*Log[-pp4 + t])/4 - (5*Log[s + t])/12 + 
   (5*Log[-pp4 + s + t])/12, Log[t]/8 - Log[-pp4 + t]/8 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/8, (-55*Log[t])/24 + (37*Log[-pp4 + t])/24 + 
   (95*Log[s + t])/24 - (77*Log[-pp4 + s + t])/24, 
  (-15*Log[t])/8 + (3*Log[-pp4 + t])/8 + (13*Log[s + t])/24 + 
   (23*Log[-pp4 + s + t])/24, -Log[t]/12 - (19*Log[-pp4 + t])/6 - 
   (13*Log[s + t])/6 + (65*Log[-pp4 + s + t])/12, 
  (67*Log[t])/24 - (31*Log[-pp4 + t])/24 - Log[s + t]/8 - 
   (11*Log[-pp4 + s + t])/8, (49*Log[t])/24 - (49*Log[-pp4 + t])/24 - 
   (41*Log[s + t])/24 + (41*Log[-pp4 + s + t])/24, 
  (-7*Log[t])/8 - (5*Log[-pp4 + t])/8 + (11*Log[s + t])/8 + 
   Log[-pp4 + s + t]/8, -3*Log[s] - (5*Log[t])/4 + (3*Log[-pp4 + t])/2 + 
   (9*Log[s + t])/8 - (11*Log[-pp4 + s + t])/8, 
  (-7*Log[t])/8 + (5*Log[-pp4 + t])/8 + (3*Log[s + t])/8 - Log[-pp4 + s + t]/8, 
  (13*Log[t])/8 + Log[-pp4 + t]/8 - (17*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, 12*Log[t] - 12*Log[-pp4 + t] - (5*Log[s + t])/2 + 
   (5*Log[-pp4 + s + t])/2, (23*Log[t])/24 + (25*Log[-pp4 + t])/24 + 
   (91*Log[s + t])/24 - (139*Log[-pp4 + s + t])/24, 
  (-545*Log[t])/24 + (545*Log[-pp4 + t])/24 + (9*Log[s + t])/2 - 
   (9*Log[-pp4 + s + t])/2, (-203*Log[t])/24 + (203*Log[-pp4 + t])/24 + 
   (19*Log[s + t])/8 - (19*Log[-pp4 + s + t])/8, 
  (5*Log[t])/4 - (5*Log[-pp4 + t])/4 + (5*Log[s + t])/4 - 
   (5*Log[-pp4 + s + t])/4, (5*Log[t])/12 - (5*Log[-pp4 + t])/12 - 
   (9*Log[s + t])/8 + (9*Log[-pp4 + s + t])/8, 
  (7*Log[t])/8 - (7*Log[-pp4 + t])/8 + (7*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/24, (29*Log[t])/24 - (29*Log[-pp4 + t])/24 - 
   (39*Log[s + t])/8 + (39*Log[-pp4 + s + t])/8, 
  (-37*Log[t])/12 + (37*Log[-pp4 + t])/12 + (13*Log[s + t])/12 - 
   (13*Log[-pp4 + s + t])/12, (19*Log[t])/8 - (19*Log[-pp4 + t])/8 + 
   (25*Log[s + t])/8 - (25*Log[-pp4 + s + t])/8, 
  (5*Log[t])/3 - (5*Log[-pp4 + t])/3 + (19*Log[s + t])/8 - 
   (19*Log[-pp4 + s + t])/8, (-23*Log[t])/12 + (23*Log[-pp4 + t])/12 - 
   (17*Log[s + t])/24 + (17*Log[-pp4 + s + t])/24, 
  (-35*Log[t])/24 + (35*Log[-pp4 + t])/24 - (9*Log[s + t])/8 + 
   (9*Log[-pp4 + s + t])/8, (-61*Log[t])/24 + (61*Log[-pp4 + t])/24 - 
   (13*Log[s + t])/8 + (13*Log[-pp4 + s + t])/8, 
  (-7*Log[t])/6 + (7*Log[-pp4 + t])/6, Log[t]/4 - Log[-pp4 + t]/4 - 
   (9*Log[s + t])/8 + (9*Log[-pp4 + s + t])/8, 
  (-3*Log[t])/4 + (3*Log[-pp4 + t])/4 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  (-13*Log[t])/24 + (13*Log[-pp4 + t])/24 - Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  (-15*Log[t])/8 - (13*Log[-pp4 + t])/8 + (17*Log[s + t])/8 + 
   (11*Log[-pp4 + s + t])/8, (-25*Log[t])/8 + (11*Log[-pp4 + t])/8 + 
   (5*Log[s + t])/8 + (9*Log[-pp4 + s + t])/8, 
  (13*Log[t])/4 - (5*Log[-pp4 + t])/2 - (13*Log[s + t])/4 + 
   (5*Log[-pp4 + s + t])/2, (7*Log[t])/8 + (7*Log[-pp4 + t])/8 - 
   (3*Log[s + t])/8 - (11*Log[-pp4 + s + t])/8, 
  (181*Log[t])/12 - (205*Log[-pp4 + t])/12 - (71*Log[s + t])/12 + 
   (95*Log[-pp4 + s + t])/12, (49*Log[t])/24 - (49*Log[-pp4 + t])/24 + 
   (61*Log[s + t])/24 - (61*Log[-pp4 + s + t])/24, 
  Log[t]/2 - Log[-pp4 + t]/2 + (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, 
  (-3*Log[t])/4 + (3*Log[-pp4 + t])/4 + Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  (23*Log[t])/24 - (23*Log[-pp4 + t])/24 + (5*Log[s + t])/24 - 
   (5*Log[-pp4 + s + t])/24, (11*Log[t])/8 - (11*Log[-pp4 + t])/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (19*Log[t])/8 - (19*Log[-pp4 + t])/8 - 
   (11*Log[s + t])/8 + (11*Log[-pp4 + s + t])/8, 
  (3*Log[t])/8 - (3*Log[-pp4 + t])/8 - (17*Log[s + t])/24 + 
   (17*Log[-pp4 + s + t])/24, (-31*Log[t])/24 + (31*Log[-pp4 + t])/24 + 
   (17*Log[s + t])/8 - (17*Log[-pp4 + s + t])/8, 
  (9*Log[t])/8 - (9*Log[-pp4 + t])/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, (7*Log[t])/8 - (7*Log[-pp4 + t])/8 - 
   (11*Log[s + t])/8 + (11*Log[-pp4 + s + t])/8, 
  (-5*Log[t])/4 + (5*Log[-pp4 + t])/4 + Log[s + t]/2 - Log[-pp4 + s + t]/2, 
  (-3*Log[t])/2 + (3*Log[-pp4 + t])/2 + 5*Log[s + t] - 5*Log[-pp4 + s + t], 
  -Log[t]/12 + Log[-pp4 + t]/12 - (31*Log[s + t])/12 + 
   (31*Log[-pp4 + s + t])/12, (17*Log[t])/8 - (21*Log[-pp4 + t])/8 - 
   (7*Log[s + t])/24 + (19*Log[-pp4 + s + t])/24, 
  (-23*Log[t])/24 + (35*Log[-pp4 + t])/24 - Log[s + t]/24 - 
   (11*Log[-pp4 + s + t])/24, (31*Log[t])/8 - (31*Log[-pp4 + t])/8 - 
   (7*Log[s + t])/24 + (7*Log[-pp4 + s + t])/24, 
  (-31*Log[t])/8 + (31*Log[-pp4 + t])/8 + (7*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/24, 3*Log[t] - (15*Log[-pp4 + t])/4 + 
   (5*Log[s + t])/3 - (11*Log[-pp4 + s + t])/12, 
  (-59*Log[t])/24 + (47*Log[-pp4 + t])/24 + (21*Log[s + t])/8 - 
   (17*Log[-pp4 + s + t])/8, (11*Log[t])/6 - (11*Log[-pp4 + t])/6 + 
   (11*Log[s + t])/6 - (11*Log[-pp4 + s + t])/6, 
  (-13*Log[t])/8 + (13*Log[-pp4 + t])/8 - (19*Log[s + t])/24 + 
   (19*Log[-pp4 + s + t])/24, (-23*Log[t])/8 + (19*Log[-pp4 + t])/8 + 
   (7*Log[s + t])/24 + (5*Log[-pp4 + s + t])/24, 
  (-5*Log[t])/24 + (5*Log[-pp4 + t])/24 - (25*Log[s + t])/24 + 
   (25*Log[-pp4 + s + t])/24, -Log[t]/24 + Log[-pp4 + t]/24 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/8, (-65*Log[t])/24 + (35*Log[-pp4 + t])/24 + 
   (55*Log[s + t])/24 - (25*Log[-pp4 + s + t])/24, 
  (11*Log[t])/24 + Log[-pp4 + t]/24 + (7*Log[s + t])/8 - 
   (11*Log[-pp4 + s + t])/8, (2*Log[t])/3 - (2*Log[-pp4 + t])/3 - 
   Log[s + t]/6 + Log[-pp4 + s + t]/6, (-7*Log[t])/12 + (7*Log[-pp4 + t])/12 - 
   Log[s + t]/12 + Log[-pp4 + s + t]/12, (5*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/3, (5*Log[t])/4 - (3*Log[-pp4 + t])/4 - 
   (3*Log[s + t])/2 + Log[-pp4 + s + t], (29*Log[t])/24 - 
   (23*Log[-pp4 + t])/24 - (13*Log[s + t])/8 + (11*Log[-pp4 + s + t])/8, 
  (13*Log[t])/6 - (17*Log[-pp4 + t])/12 - (7*Log[s + t])/3 + 
   (19*Log[-pp4 + s + t])/12, (-7*Log[t])/24 + (7*Log[-pp4 + t])/24 + 
   (19*Log[s + t])/24 - (19*Log[-pp4 + s + t])/24, 0, 
  (11*Log[t])/8 - (11*Log[-pp4 + t])/8 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  (11*Log[t])/8 - (11*Log[-pp4 + t])/8 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (11*Log[t])/8 - (11*Log[-pp4 + t])/8 + 
   (9*Log[s + t])/8 - (9*Log[-pp4 + s + t])/8, 
  (35*Log[t])/24 - (35*Log[-pp4 + t])/24 + (13*Log[s + t])/8 - 
   (13*Log[-pp4 + s + t])/8, (5*Log[t])/8 - (5*Log[-pp4 + t])/8 + 
   (35*Log[s + t])/24 - (35*Log[-pp4 + s + t])/24, 
  (-5*Log[t])/8 + (5*Log[-pp4 + t])/8 - (29*Log[s + t])/24 + 
   (29*Log[-pp4 + s + t])/24, (7*Log[t])/12 - (7*Log[-pp4 + t])/12 + 
   (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/6, 
  (-13*Log[t])/24 + (13*Log[-pp4 + t])/24 - (13*Log[s + t])/8 + 
   (13*Log[-pp4 + s + t])/8, (-15*Log[t])/2 + (15*Log[-pp4 + t])/2 + 
   5*Log[s + t] - 5*Log[-pp4 + s + t], (31*Log[t])/4 - (31*Log[-pp4 + t])/4 - 
   (16*Log[s + t])/3 + (16*Log[-pp4 + s + t])/3, 
  (-7*Log[t])/8 + (7*Log[-pp4 + t])/8 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  (37*Log[t])/12 - (37*Log[-pp4 + t])/12 - (9*Log[s + t])/4 + 
   (9*Log[-pp4 + s + t])/4, (5*Log[t])/8 - (5*Log[-pp4 + t])/8 + 
   (5*Log[s + t])/24 - (5*Log[-pp4 + s + t])/24, 
  (-17*Log[t])/12 + (17*Log[-pp4 + t])/12 + Log[s + t]/3 - Log[-pp4 + s + t]/3, 
  (-25*Log[t])/12 + (25*Log[-pp4 + t])/12 + (5*Log[s + t])/4 - 
   (5*Log[-pp4 + s + t])/4, (11*Log[t])/12 - (11*Log[-pp4 + t])/12 - 
   Log[s + t]/2 + Log[-pp4 + s + t]/2, (-7*Log[t])/8 + (7*Log[-pp4 + t])/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (-5*Log[t])/2 + (5*Log[-pp4 + t])/2 + 
   (7*Log[s + t])/4 - (7*Log[-pp4 + s + t])/4, 
  (-3*Log[t])/2 + (3*Log[-pp4 + t])/2 + (3*Log[s + t])/4 - 
   (3*Log[-pp4 + s + t])/4, (5*Log[t])/4 - (5*Log[-pp4 + t])/4 - 
   (2*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  (131*Log[t])/24 - (131*Log[-pp4 + t])/24 - (19*Log[s + t])/8 + 
   (19*Log[-pp4 + s + t])/8, (-21*Log[t])/8 + (21*Log[-pp4 + t])/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (17*Log[t])/8 - (17*Log[-pp4 + t])/8 + 
   (13*Log[s + t])/24 - (13*Log[-pp4 + s + t])/24, 
  (7*Log[t])/8 - (7*Log[-pp4 + t])/8 - Log[s + t]/24 + Log[-pp4 + s + t]/24, 
  (55*Log[t])/24 - (55*Log[-pp4 + t])/24 - (7*Log[s + t])/8 + 
   (7*Log[-pp4 + s + t])/8, (11*Log[t])/8 - (11*Log[-pp4 + t])/8 - 
   (7*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, 
  (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, (3*Log[t])/8 - (3*Log[-pp4 + t])/8 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/8, (-7*Log[t])/8 + (7*Log[-pp4 + t])/8 + 
   (13*Log[s + t])/24 - (13*Log[-pp4 + s + t])/24, 
  (7*Log[t])/8 - (7*Log[-pp4 + t])/8 - (19*Log[s + t])/24 + 
   (19*Log[-pp4 + s + t])/24, Log[s + t]/2 - Log[-pp4 + s + t]/2, 
  (-11*Log[t])/24 + (11*Log[-pp4 + t])/24 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  0, 0, 0, 0, 0, 0, 0}, {0, (95*Log[s])/12 - (119*Log[-pp4 + s])/12 + 
   2*Log[-pp4 + s + t], (-10*Log[s])/3 + (22*Log[-pp4 + s])/3 - 
   4*Log[-pp4 + s + t], (-11*Log[s])/4 + (21*Log[-pp4 + s])/4 - 
   (5*Log[-pp4 + s + t])/2, (-5*Log[s])/3 + Log[-pp4 + s]/6 + Log[t] + 
   Log[-pp4 + s + t]/2, 4*Log[s] - 5*Log[-pp4 + s] - Log[t] + 
   2*Log[-pp4 + s + t], 0, (-2*Log[s])/3 + (2*Log[-pp4 + s])/3, 
  Log[s]/3 - Log[-pp4 + s]/3, 0, Log[s]/3 - Log[-pp4 + s]/3, 0, 
  (-13*Log[s])/12 - (17*Log[-pp4 + s])/12 + (5*Log[-pp4 + s + t])/2, 
  (13*Log[s])/6 - (7*Log[-pp4 + s])/6 + Log[t] - 2*Log[-pp4 + s + t], 
  (17*Log[s])/4 - (23*Log[-pp4 + s])/4 + (3*Log[-pp4 + s + t])/2, 
  (-5*Log[s])/6 + (23*Log[-pp4 + s])/6 - 2*Log[t] - Log[-pp4 + s + t], 
  Log[s]/3 - (4*Log[-pp4 + s])/3 + 2*Log[s + t] - Log[-pp4 + s + t], 
  -Log[s] + 2*Log[t] - Log[-pp4 + s + t], (-5*Log[s])/4 + (7*Log[-pp4 + s])/4 - 
   Log[-pp4 + s + t]/2, Log[s]/2 - 3*Log[-pp4 + s] - 3*Log[t] + 
   (5*Log[-pp4 + s + t])/2, -Log[s]/2 + Log[-pp4 + s] - Log[-pp4 + s + t]/2, 
  -Log[s] + Log[-pp4 + s], -10*Log[s] + 17*Log[-pp4 + s] - 7*Log[-pp4 + s + t], 
  (19*Log[s])/6 - (19*Log[-pp4 + s])/6, (2*Log[s])/3 - (2*Log[-pp4 + s])/3, 
  -2*Log[s] + 2*Log[-pp4 + s], -Log[s]/3 + Log[-pp4 + s]/3, 
  -Log[s]/3 + Log[-pp4 + s]/3, (25*Log[s])/3 - (43*Log[-pp4 + s])/3 + 
   6*Log[-pp4 + s + t], (-7*Log[s])/2 + (11*Log[-pp4 + s])/2 - 
   2*Log[-pp4 + s + t], (-7*Log[s])/2 + (7*Log[-pp4 + s])/2, 
  (-7*Log[s])/3 + (7*Log[-pp4 + s])/3, 3*Log[s] - 3*Log[-pp4 + s], 
  (5*Log[s])/3 - (5*Log[-pp4 + s])/3, (7*Log[s])/3 - (7*Log[-pp4 + s])/3, 
  (11*Log[s])/6 - (11*Log[-pp4 + s])/6, Log[s]/2 - Log[-pp4 + s]/2, 
  Log[s]/2 - Log[-pp4 + s]/2, (4*Log[s])/3 - (4*Log[-pp4 + s])/3, 
  4*Log[s] - 5*Log[-pp4 + s] - Log[t] + 2*Log[-pp4 + s + t], 
  -Log[s]/2 - 3*Log[-pp4 + s] + 2*Log[t] + (3*Log[-pp4 + s + t])/2, 
  (9*Log[s])/4 - (15*Log[-pp4 + s])/4 + (3*Log[-pp4 + s + t])/2, 
  Log[s]/2 + Log[t] - (3*Log[-pp4 + s + t])/2, 
  (11*Log[s])/3 - (32*Log[-pp4 + s])/3 + 7*Log[-pp4 + s + t], 
  (-11*Log[s])/3 + (11*Log[-pp4 + s])/3, -2*Log[s] + 2*Log[-pp4 + s], 
  2*Log[s] - 2*Log[-pp4 + s], -Log[s]/3 + Log[-pp4 + s]/3, 0, 0, 
  (-4*Log[s])/3 + (4*Log[-pp4 + s])/3, (4*Log[s])/3 - (4*Log[-pp4 + s])/3, 0, 
  0, 0, -4*Log[s] + (11*Log[-pp4 + s])/2 - (3*Log[-pp4 + s + t])/2, 
  (10*Log[s])/3 - (23*Log[-pp4 + s])/6 + Log[-pp4 + s + t]/2, 
  (23*Log[s])/6 - (23*Log[-pp4 + s])/6, -2*Log[s] + 2*Log[-pp4 + s], 
  (4*Log[s])/3 + Log[-pp4 + s]/6 - (3*Log[-pp4 + s + t])/2, 
  (-4*Log[s])/3 - (7*Log[-pp4 + s])/6 + (5*Log[-pp4 + s + t])/2, 
  (-5*Log[s])/6 + (5*Log[-pp4 + s])/6 + Log[t] - Log[-pp4 + s + t], 
  (-23*Log[s])/6 + (7*Log[-pp4 + s])/3 + 2*Log[t] - Log[-pp4 + s + t]/2, 
  (-4*Log[s])/3 + Log[-pp4 + s]/3 + Log[-pp4 + s + t], 
  Log[s]/3 - (4*Log[-pp4 + s])/3 + Log[-pp4 + s + t], 
  (-5*Log[s])/6 + (11*Log[-pp4 + s])/6 - Log[-pp4 + s + t], 
  Log[s] - 5*Log[-pp4 + s] + 4*Log[-pp4 + s + t], 
  Log[s]/3 - (10*Log[-pp4 + s])/3 + 3*Log[-pp4 + s + t], 
  (-41*Log[s])/12 + (47*Log[-pp4 + s])/12 + 2*Log[t] - (5*Log[-pp4 + s + t])/2, 
  (-13*Log[s])/6 + (31*Log[-pp4 + s])/6 - 3*Log[-pp4 + s + t], 
  -Log[-pp4 + s] + Log[-pp4 + s + t], (-2*Log[s])/3 + Log[-pp4 + s]/6 + 
   Log[-pp4 + s + t]/2, (-4*Log[s])/3 + (23*Log[-pp4 + s])/6 - 
   (5*Log[-pp4 + s + t])/2, 2*Log[s] - Log[-pp4 + s] - Log[t], 
  (31*Log[s])/12 - (37*Log[-pp4 + s])/12 - Log[t] + (3*Log[-pp4 + s + t])/2, 
  (43*Log[s])/12 - (25*Log[-pp4 + s])/12 - 2*Log[t] + Log[-pp4 + s + t]/2, 
  -Log[s] + 2*Log[-pp4 + s] - Log[-pp4 + s + t], 0, 0, -Log[s] + Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], (-5*Log[s])/3 + (5*Log[-pp4 + s])/3, 
  (-5*Log[s])/3 + (5*Log[-pp4 + s])/3, (5*Log[s])/3 - (5*Log[-pp4 + s])/3, 
  -2*Log[s] + 2*Log[-pp4 + s], (7*Log[s])/3 - (7*Log[-pp4 + s])/3, 
  -4*Log[s] + 10*Log[-pp4 + s] - 6*Log[-pp4 + s + t], 
  (14*Log[s])/3 - (20*Log[-pp4 + s])/3 + 2*Log[-pp4 + s + t], 0, 
  (7*Log[s])/3 - (7*Log[-pp4 + s])/3, (-2*Log[s])/3 + (2*Log[-pp4 + s])/3, 
  -Log[s]/3 + Log[-pp4 + s]/3, (-4*Log[s])/3 + (4*Log[-pp4 + s])/3, 
  (2*Log[s])/3 - (2*Log[-pp4 + s])/3, 0, -Log[s] + Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], Log[s]/3 - Log[-pp4 + s]/3, 
  (7*Log[s])/3 - (7*Log[-pp4 + s])/3, -Log[s] + Log[-pp4 + s], 
  -Log[s]/3 + Log[-pp4 + s]/3, Log[s]/3 - Log[-pp4 + s]/3, 
  (5*Log[s])/3 - (5*Log[-pp4 + s])/3, Log[s] - Log[-pp4 + s], 
  Log[s] - Log[-pp4 + s], -Log[s] + Log[-pp4 + s], -Log[s]/3 + Log[-pp4 + s]/3, 
  Log[s]/3 - Log[-pp4 + s]/3, 0, -Log[s]/3 + Log[-pp4 + s]/3, 0, 0, 0, 0, 0, 0, 
  0}, {0, (25*Log[s])/24 + (5*Log[-pp4 + s])/24 + (89*Log[s + t])/24 - 
   (119*Log[-pp4 + s + t])/24, (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 - 
   (31*Log[s + t])/12 + (31*Log[-pp4 + s + t])/12, 
  (-5*Log[s])/6 + (13*Log[-pp4 + s])/12 - (29*Log[s + t])/12 + 
   (13*Log[-pp4 + s + t])/6, (-7*Log[s])/12 - Log[-pp4 + s]/6 + 2*Log[t] - 
   (7*Log[s + t])/3 + (13*Log[-pp4 + s + t])/12, 
  (37*Log[s])/24 - (25*Log[-pp4 + s])/24 - Log[t] + (71*Log[s + t])/24 - 
   (59*Log[-pp4 + s + t])/24, (3*Log[s])/4 - (3*Log[-pp4 + s])/4 + 
   (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, Log[s]/8 - Log[-pp4 + s]/8 - 
   (19*Log[s + t])/24 + (19*Log[-pp4 + s + t])/24, 
  -Log[s]/12 + Log[-pp4 + s]/12 + (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/12, 
  -Log[s]/4 + Log[-pp4 + s]/4 + Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  -Log[s]/12 + Log[-pp4 + s]/12 + (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/12, 
  Log[s]/8 - Log[-pp4 + s]/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  (-25*Log[s])/8 + (31*Log[-pp4 + s])/8 - (95*Log[s + t])/24 + 
   (77*Log[-pp4 + s + t])/24, (17*Log[s])/24 - (5*Log[-pp4 + s])/24 + Log[t] - 
   (13*Log[s + t])/24 - (23*Log[-pp4 + s + t])/24, 
  (25*Log[s])/12 - (5*Log[-pp4 + s])/6 + (13*Log[s + t])/6 - 
   (41*Log[-pp4 + s + t])/12, (13*Log[s])/24 + (23*Log[-pp4 + s])/24 - 
   2*Log[t] + Log[s + t]/8 + (3*Log[-pp4 + s + t])/8, 
  (5*Log[s])/8 - (5*Log[-pp4 + s])/8 + (41*Log[s + t])/24 - 
   (41*Log[-pp4 + s + t])/24, -Log[s]/8 - (3*Log[-pp4 + s])/8 + 2*Log[t] - 
   (11*Log[s + t])/8 - Log[-pp4 + s + t]/8, -Log[s]/8 - (9*Log[-pp4 + s])/8 - 
   (9*Log[s + t])/8 + (19*Log[-pp4 + s + t])/8, Log[s]/8 + Log[-pp4 + s]/8 - 
   (3*Log[s + t])/8 + Log[-pp4 + s + t]/8, (-11*Log[s])/8 - 
   (11*Log[-pp4 + s])/8 - 3*Log[t] + (17*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, (5*Log[s])/2 - (5*Log[-pp4 + s])/2 + 
   (5*Log[s + t])/2 - (5*Log[-pp4 + s + t])/2, 
  (-39*Log[s])/8 + (23*Log[-pp4 + s])/8 - (91*Log[s + t])/24 + 
   (139*Log[-pp4 + s + t])/24, (-13*Log[s])/3 + (13*Log[-pp4 + s])/3 - 
   (9*Log[s + t])/2 + (9*Log[-pp4 + s + t])/2, 
  (-71*Log[s])/24 + (71*Log[-pp4 + s])/24 - (19*Log[s + t])/8 + 
   (19*Log[-pp4 + s + t])/8, (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 - 
   (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  (-35*Log[s])/24 + (35*Log[-pp4 + s])/24 + (9*Log[s + t])/8 - 
   (9*Log[-pp4 + s + t])/8, -Log[s]/24 + Log[-pp4 + s]/24 - (7*Log[s + t])/24 + 
   (7*Log[-pp4 + s + t])/24, (83*Log[s])/24 - (83*Log[-pp4 + s])/24 + 
   (39*Log[s + t])/8 - (39*Log[-pp4 + s + t])/8, 
  (-29*Log[s])/12 + (29*Log[-pp4 + s])/12 - (13*Log[s + t])/12 + 
   (13*Log[-pp4 + s + t])/12, (-3*Log[s])/8 + (3*Log[-pp4 + s])/8 - 
   (25*Log[s + t])/8 + (25*Log[-pp4 + s + t])/8, 
  Log[s]/24 - Log[-pp4 + s]/24 - (19*Log[s + t])/8 + (19*Log[-pp4 + s + t])/8, 
  (55*Log[s])/24 - (55*Log[-pp4 + s])/24 + (17*Log[s + t])/24 - 
   (17*Log[-pp4 + s + t])/24, (13*Log[s])/24 - (13*Log[-pp4 + s])/24 + 
   (9*Log[s + t])/8 - (9*Log[-pp4 + s + t])/8, 
  (17*Log[s])/24 - (17*Log[-pp4 + s])/24 + (13*Log[s + t])/8 - 
   (13*Log[-pp4 + s + t])/8, (11*Log[s])/6 - (11*Log[-pp4 + s])/6, 
  (3*Log[s])/8 - (3*Log[-pp4 + s])/8 + (9*Log[s + t])/8 - 
   (9*Log[-pp4 + s + t])/8, (3*Log[s])/8 - (3*Log[-pp4 + s])/8 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/8, (13*Log[s])/12 - (13*Log[-pp4 + s])/12 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/4, (13*Log[s])/8 - (25*Log[-pp4 + s])/8 + 5*Log[t] - 
   (17*Log[s + t])/8 - (11*Log[-pp4 + s + t])/8, 
  (-9*Log[s])/8 + (31*Log[-pp4 + s])/8 - Log[t] - (5*Log[s + t])/8 - 
   (9*Log[-pp4 + s + t])/8, (3*Log[s])/2 + (7*Log[-pp4 + s])/4 - 4*Log[t] + 
   (13*Log[s + t])/4 - (5*Log[-pp4 + s + t])/2, 
  (-5*Log[s])/8 + (7*Log[-pp4 + s])/8 - 2*Log[t] + (3*Log[s + t])/8 + 
   (11*Log[-pp4 + s + t])/8, (29*Log[s])/12 - (5*Log[-pp4 + s])/12 + 
   (71*Log[s + t])/12 - (95*Log[-pp4 + s + t])/12, 
  (-9*Log[s])/8 + (9*Log[-pp4 + s])/8 - (61*Log[s + t])/24 + 
   (61*Log[-pp4 + s + t])/24, (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 - 
   (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, Log[s]/4 - Log[-pp4 + s]/4 - 
   Log[s + t]/4 + Log[-pp4 + s + t]/4, -Log[s]/8 + Log[-pp4 + s]/8 - 
   (5*Log[s + t])/24 + (5*Log[-pp4 + s + t])/24, 
  Log[s]/8 - Log[-pp4 + s]/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  (5*Log[s])/8 - (5*Log[-pp4 + s])/8 + (11*Log[s + t])/8 - 
   (11*Log[-pp4 + s + t])/8, -Log[s]/24 + Log[-pp4 + s]/24 + 
   (17*Log[s + t])/24 - (17*Log[-pp4 + s + t])/24, 
  (-13*Log[s])/24 + (13*Log[-pp4 + s])/24 - (17*Log[s + t])/8 + 
   (17*Log[-pp4 + s + t])/8, (5*Log[s])/8 - (5*Log[-pp4 + s])/8 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, 
  (5*Log[s])/8 - (5*Log[-pp4 + s])/8 + (11*Log[s + t])/8 - 
   (11*Log[-pp4 + s + t])/8, -Log[s]/2 + Log[-pp4 + s]/2 - Log[s + t]/2 + 
   Log[-pp4 + s + t]/2, Log[s] - Log[-pp4 + s] - 5*Log[s + t] + 
   5*Log[-pp4 + s + t], (3*Log[s])/4 - (3*Log[-pp4 + s])/4 + 
   (31*Log[s + t])/12 - (31*Log[-pp4 + s + t])/12, 
  (37*Log[s])/24 - (25*Log[-pp4 + s])/24 + (7*Log[s + t])/24 - 
   (19*Log[-pp4 + s + t])/24, (-13*Log[s])/24 + Log[-pp4 + s]/24 + 
   Log[s + t]/24 + (11*Log[-pp4 + s + t])/24, 
  (25*Log[s])/24 - (25*Log[-pp4 + s])/24 + (7*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/24, (-25*Log[s])/24 + (25*Log[-pp4 + s])/24 - 
   (7*Log[s + t])/24 + (7*Log[-pp4 + s + t])/24, 
  (-5*Log[s])/12 - (5*Log[-pp4 + s])/6 + 2*Log[t] - (5*Log[s + t])/3 + 
   (11*Log[-pp4 + s + t])/12, (-29*Log[s])/24 - (7*Log[-pp4 + s])/24 + 
   2*Log[t] - (21*Log[s + t])/8 + (17*Log[-pp4 + s + t])/8, 
  Log[s]/2 - Log[-pp4 + s]/2 - (11*Log[s + t])/6 + (11*Log[-pp4 + s + t])/6, 
  (-11*Log[s])/24 + (11*Log[-pp4 + s])/24 + (19*Log[s + t])/24 - 
   (19*Log[-pp4 + s + t])/24, (-13*Log[s])/24 + (25*Log[-pp4 + s])/24 - 
   (7*Log[s + t])/24 - (5*Log[-pp4 + s + t])/24, 
  -Log[s]/24 + Log[-pp4 + s]/24 + (25*Log[s + t])/24 - 
   (25*Log[-pp4 + s + t])/24, (11*Log[s])/24 - (11*Log[-pp4 + s])/24 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, (-21*Log[s])/8 + (15*Log[-pp4 + s])/8 + 
   2*Log[t] - (55*Log[s + t])/24 + (25*Log[-pp4 + s + t])/24, 
  (-7*Log[s])/24 - (5*Log[-pp4 + s])/24 - (7*Log[s + t])/8 + 
   (11*Log[-pp4 + s + t])/8, -Log[s]/6 + Log[-pp4 + s]/6 + Log[s + t]/6 - 
   Log[-pp4 + s + t]/6, (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 + Log[s + t]/12 - 
   Log[-pp4 + s + t]/12, Log[s]/3 - Log[-pp4 + s]/3 - (5*Log[s + t])/3 + 
   (5*Log[-pp4 + s + t])/3, Log[s] - Log[-pp4 + s]/2 - Log[t] + 
   (3*Log[s + t])/2 - Log[-pp4 + s + t], (23*Log[s])/24 - 
   (5*Log[-pp4 + s])/24 - Log[t] + (13*Log[s + t])/8 - 
   (11*Log[-pp4 + s + t])/8, (7*Log[s])/4 - Log[-pp4 + s]/2 - 2*Log[t] + 
   (7*Log[s + t])/3 - (19*Log[-pp4 + s + t])/12, 
  (-5*Log[s])/24 + (5*Log[-pp4 + s])/24 - (19*Log[s + t])/24 + 
   (19*Log[-pp4 + s + t])/24, 0, Log[s]/8 - Log[-pp4 + s]/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, (-3*Log[s])/8 + (3*Log[-pp4 + s])/8 - 
   (5*Log[s + t])/8 + (5*Log[-pp4 + s + t])/8, Log[s]/8 - Log[-pp4 + s]/8 - 
   (9*Log[s + t])/8 + (9*Log[-pp4 + s + t])/8, -Log[s]/24 + Log[-pp4 + s]/24 - 
   (13*Log[s + t])/8 + (13*Log[-pp4 + s + t])/8, 
  (-5*Log[s])/24 + (5*Log[-pp4 + s])/24 - (35*Log[s + t])/24 + 
   (35*Log[-pp4 + s + t])/24, (11*Log[s])/24 - (11*Log[-pp4 + s])/24 + 
   (29*Log[s + t])/24 - (29*Log[-pp4 + s + t])/24, 
  (-5*Log[s])/6 + (5*Log[-pp4 + s])/6 - (7*Log[s + t])/6 + 
   (7*Log[-pp4 + s + t])/6, (17*Log[s])/24 - (17*Log[-pp4 + s])/24 + 
   (13*Log[s + t])/8 - (13*Log[-pp4 + s + t])/8, 
  Log[s] - Log[-pp4 + s] - 5*Log[s + t] + 5*Log[-pp4 + s + t], 
  (-2*Log[s])/3 + (2*Log[-pp4 + s])/3 + (16*Log[s + t])/3 - 
   (16*Log[-pp4 + s + t])/3, Log[s]/8 - Log[-pp4 + s]/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, Log[s]/12 - Log[-pp4 + s]/12 + (9*Log[s + t])/4 - 
   (9*Log[-pp4 + s + t])/4, (-11*Log[s])/24 + (11*Log[-pp4 + s])/24 - 
   (5*Log[s + t])/24 + (5*Log[-pp4 + s + t])/24, 
  -Log[s + t]/3 + Log[-pp4 + s + t]/3, -Log[s]/12 + Log[-pp4 + s]/12 - 
   (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, Log[s]/6 - Log[-pp4 + s]/6 + 
   Log[s + t]/2 - Log[-pp4 + s + t]/2, Log[s]/8 - Log[-pp4 + s]/8 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, -Log[s]/4 + Log[-pp4 + s]/4 - 
   (7*Log[s + t])/4 + (7*Log[-pp4 + s + t])/4, -Log[s]/4 + Log[-pp4 + s]/4 - 
   (3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, -Log[s]/3 + Log[-pp4 + s]/3 + 
   (2*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, -Log[s]/24 + Log[-pp4 + s]/24 + 
   (19*Log[s + t])/8 - (19*Log[-pp4 + s + t])/8, 
  (-7*Log[s])/8 + (7*Log[-pp4 + s])/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  (5*Log[s])/24 - (5*Log[-pp4 + s])/24 - (13*Log[s + t])/24 + 
   (13*Log[-pp4 + s + t])/24, (7*Log[s])/24 - (7*Log[-pp4 + s])/24 + 
   Log[s + t]/24 - Log[-pp4 + s + t]/24, (19*Log[s])/24 - 
   (19*Log[-pp4 + s])/24 + (7*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  Log[s]/8 - Log[-pp4 + s]/8 + (7*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  (3*Log[s])/8 - (3*Log[-pp4 + s])/8 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (-7*Log[s])/8 + (7*Log[-pp4 + s])/8 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, (5*Log[s])/24 - (5*Log[-pp4 + s])/24 - 
   (13*Log[s + t])/24 + (13*Log[-pp4 + s + t])/24, 
  (-11*Log[s])/24 + (11*Log[-pp4 + s])/24 + (19*Log[s + t])/24 - 
   (19*Log[-pp4 + s + t])/24, Log[s]/2 - Log[-pp4 + s]/2 - Log[s + t]/2 + 
   Log[-pp4 + s + t]/2, (-5*Log[s])/24 + (5*Log[-pp4 + s])/24 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*Log[pp4])/3 - (2*Log[-pp4 + s + t])/3, (-595*Log[pp4])/72 - (16*Log[s])/3 + 
   (131*Log[t])/24 - Log[s + t]/8 + (595*Log[-pp4 + s + t])/72, 
  (-83*Log[pp4])/27 - (19*Log[s])/18 - Log[t]/9 + (7*Log[s + t])/6 + 
   (83*Log[-pp4 + s + t])/27, (-115*Log[pp4])/54 - (5*Log[s])/36 - 
   (5*Log[t])/18 + (5*Log[s + t])/12 + (115*Log[-pp4 + s + t])/54, 
  (-7*Log[pp4])/18 - Log[s]/12 - (5*Log[t])/12 + Log[s + t]/2 + 
   (7*Log[-pp4 + s + t])/18, (725*Log[pp4])/216 + (7*Log[s])/36 + 
   (25*Log[t])/72 - (13*Log[s + t])/24 - (725*Log[-pp4 + s + t])/216, 
  (43*Log[pp4])/12 + Log[t]/4 - Log[s + t]/4 - (43*Log[-pp4 + s + t])/12, 
  (445*Log[pp4])/216 + (7*Log[s])/18 - (37*Log[t])/72 + Log[s + t]/8 - 
   (445*Log[-pp4 + s + t])/216, (-53*Log[pp4])/36 + Log[s]/2 + Log[t]/4 - 
   (3*Log[s + t])/4 + (53*Log[-pp4 + s + t])/36, 0, 
  (-29*Log[pp4])/36 - Log[s]/6 + Log[t]/4 - Log[s + t]/12 + 
   (29*Log[-pp4 + s + t])/36, (7*Log[pp4])/24 - Log[s]/12 + Log[t]/24 + 
   Log[s + t]/24 - (7*Log[-pp4 + s + t])/24, (593*Log[pp4])/216 + 
   (103*Log[s])/36 - (257*Log[t])/72 + (17*Log[s + t])/24 - 
   (593*Log[-pp4 + s + t])/216, (25*Log[pp4])/72 - Log[s]/3 + Log[t]/8 + 
   (5*Log[s + t])/24 - (25*Log[-pp4 + s + t])/72, 
  (275*Log[pp4])/108 + (11*Log[s])/36 + (7*Log[t])/36 - Log[s + t]/2 - 
   (275*Log[-pp4 + s + t])/108, (175*Log[pp4])/216 - Log[s]/9 + (5*Log[t])/72 + 
   Log[s + t]/24 - (175*Log[-pp4 + s + t])/216, 
  (841*Log[pp4])/216 + (7*Log[s])/18 + (11*Log[t])/72 - (13*Log[s + t])/24 - 
   (841*Log[-pp4 + s + t])/216, (35*Log[pp4])/24 - Log[s]/6 - Log[t]/24 + 
   (5*Log[s + t])/24 - (35*Log[-pp4 + s + t])/24, 
  (-11*Log[pp4])/18 - (5*Log[s])/12 + Log[t]/6 + Log[s + t]/4 + 
   (11*Log[-pp4 + s + t])/18, (-25*Log[pp4])/24 - Log[s]/12 + Log[t]/24 + 
   Log[s + t]/24 + (25*Log[-pp4 + s + t])/24, (23*Log[pp4])/24 + Log[s]/12 + 
   (5*Log[t])/24 - (7*Log[s + t])/24 - (23*Log[-pp4 + s + t])/24, 
  (187*Log[pp4])/12 + (3*Log[s])/2 - (3*Log[t])/4 - (3*Log[s + t])/4 - 
   (187*Log[-pp4 + s + t])/12, (-589*Log[pp4])/216 - (67*Log[s])/18 + 
   (217*Log[t])/72 + (17*Log[s + t])/24 + (589*Log[-pp4 + s + t])/216, 
  (-5891*Log[pp4])/216 - (37*Log[s])/9 + (203*Log[t])/72 + 
   (31*Log[s + t])/24 + (5891*Log[-pp4 + s + t])/216, 
  (-2201*Log[pp4])/216 - (29*Log[s])/18 + (77*Log[t])/72 + 
   (13*Log[s + t])/24 + (2201*Log[-pp4 + s + t])/216, 
  (-17*Log[pp4])/12 + Log[s]/3 - (49*Log[t])/12 + (15*Log[s + t])/4 - 
   (19*Log[-pp4 + s + t])/12, (169*Log[pp4])/54 - (19*Log[s])/36 + 
   (31*Log[t])/36 - Log[s + t]/3 - (169*Log[-pp4 + s + t])/54, 
  (55*Log[pp4])/72 + (5*Log[s])/6 - (23*Log[t])/24 + Log[s + t]/8 - 
   (55*Log[-pp4 + s + t])/72, (929*Log[pp4])/216 + (4*Log[s])/9 + 
   (43*Log[t])/72 - (25*Log[s + t])/24 - (929*Log[-pp4 + s + t])/216, 
  (-211*Log[pp4])/108 - Log[s]/9 - (5*Log[t])/36 + Log[s + t]/4 + 
   (211*Log[-pp4 + s + t])/108, (115*Log[pp4])/72 - Log[s]/3 - (7*Log[t])/24 + 
   (5*Log[s + t])/8 - (115*Log[-pp4 + s + t])/72, 
  (65*Log[pp4])/108 - Log[s]/9 - (11*Log[t])/36 + (5*Log[s + t])/12 - 
   (65*Log[-pp4 + s + t])/108, (-107*Log[pp4])/27 - (2*Log[s])/9 - 
   (5*Log[t])/18 + Log[s + t]/2 + (107*Log[-pp4 + s + t])/27, 
  (-395*Log[pp4])/216 + (2*Log[s])/9 - Log[t]/72 - (5*Log[s + t])/24 + 
   (395*Log[-pp4 + s + t])/216, (-817*Log[pp4])/216 + (4*Log[s])/9 - 
   (11*Log[t])/72 - (7*Log[s + t])/24 + (817*Log[-pp4 + s + t])/216, 
  (-86*Log[pp4])/27 + (5*Log[s])/18 - (5*Log[t])/18 + 
   (86*Log[-pp4 + s + t])/27, (2*Log[pp4])/3 + Log[s]/12 + Log[t]/12 - 
   Log[s + t]/6 - (2*Log[-pp4 + s + t])/3, (-5*Log[pp4])/6 + 
   (5*Log[-pp4 + s + t])/6, (-211*Log[pp4])/216 + Log[s]/9 - (5*Log[t])/72 - 
   Log[s + t]/24 + (211*Log[-pp4 + s + t])/216, 
  (119*Log[pp4])/24 - (5*Log[s])/6 + (7*Log[t])/24 + (13*Log[s + t])/24 - 
   (119*Log[-pp4 + s + t])/24, (3*Log[pp4])/8 - Log[s]/12 - (5*Log[t])/24 + 
   (7*Log[s + t])/24 - (3*Log[-pp4 + s + t])/8, 
  (79*Log[pp4])/12 + (5*Log[s])/12 + Log[t]/12 - Log[s + t]/2 - 
   (79*Log[-pp4 + s + t])/12, (-71*Log[pp4])/24 + Log[s]/12 - Log[t]/24 - 
   Log[s + t]/24 + (71*Log[-pp4 + s + t])/24, 
  (754*Log[pp4])/27 + (25*Log[s])/9 - (10*Log[t])/9 - (5*Log[s + t])/3 - 
   (754*Log[-pp4 + s + t])/27, (-167*Log[pp4])/216 + (95*Log[s])/36 - 
   (115*Log[t])/72 - (25*Log[s + t])/24 + (167*Log[-pp4 + s + t])/216, 
  (-7*Log[pp4])/6 + (5*Log[s])/12 - (7*Log[t])/12 + Log[s + t]/6 + 
   (7*Log[-pp4 + s + t])/6, (-31*Log[pp4])/36 - Log[s]/4 + Log[t]/6 + 
   Log[s + t]/12 + (31*Log[-pp4 + s + t])/36, 
  (77*Log[pp4])/216 + (11*Log[s])/18 + (7*Log[t])/72 - (17*Log[s + t])/24 - 
   (77*Log[-pp4 + s + t])/216, (25*Log[pp4])/24 - Log[s]/6 + (5*Log[t])/24 - 
   Log[s + t]/24 - (25*Log[-pp4 + s + t])/24, (31*Log[pp4])/8 - Log[s]/12 + 
   (7*Log[t])/24 - (5*Log[s + t])/24 - (31*Log[-pp4 + s + t])/8, 
  (139*Log[pp4])/72 - Log[s]/2 - Log[t]/8 + (5*Log[s + t])/8 - 
   (139*Log[-pp4 + s + t])/72, (-919*Log[pp4])/216 - (7*Log[s])/18 + 
   (7*Log[t])/72 + (7*Log[s + t])/24 + (919*Log[-pp4 + s + t])/216, 
  (43*Log[pp4])/24 + Log[t]/8 - Log[s + t]/8 - (43*Log[-pp4 + s + t])/24, 
  (61*Log[pp4])/24 + Log[s]/6 + Log[t]/24 - (5*Log[s + t])/24 - 
   (61*Log[-pp4 + s + t])/24, (-25*Log[pp4])/12 + Log[s]/12 - Log[t]/6 + 
   Log[s + t]/12 + (25*Log[-pp4 + s + t])/12, (-7*Log[pp4])/12 + (5*Log[s])/4 - 
   (9*Log[t])/4 + Log[s + t] + (7*Log[-pp4 + s + t])/12, 
  (20*Log[pp4])/27 - (13*Log[s])/9 + (67*Log[t])/36 - (5*Log[s + t])/12 - 
   (20*Log[-pp4 + s + t])/27, (353*Log[pp4])/72 + Log[s]/12 - Log[t]/8 + 
   Log[s + t]/24 - (353*Log[-pp4 + s + t])/72, 
  (-491*Log[pp4])/216 + (2*Log[s])/9 - (13*Log[t])/72 - Log[s + t]/24 + 
   (491*Log[-pp4 + s + t])/216, (31*Log[pp4])/8 - (5*Log[s])/12 + 
   (17*Log[t])/24 - (7*Log[s + t])/24 - (31*Log[-pp4 + s + t])/8, 
  (-29*Log[pp4])/24 + (5*Log[s])/12 - (17*Log[t])/24 + (7*Log[s + t])/24 + 
   (29*Log[-pp4 + s + t])/24, (29*Log[pp4])/18 - Log[s]/2 + (5*Log[t])/12 + 
   Log[s + t]/12 - (29*Log[-pp4 + s + t])/18, (-869*Log[pp4])/216 - 
   (5*Log[s])/18 - (19*Log[t])/72 + (13*Log[s + t])/24 + 
   (869*Log[-pp4 + s + t])/216, (118*Log[pp4])/27 - (13*Log[s])/18 + 
   (5*Log[t])/9 + Log[s + t]/6 - (118*Log[-pp4 + s + t])/27, 
  (-61*Log[pp4])/72 + Log[s]/3 - (7*Log[t])/24 - Log[s + t]/24 + 
   (61*Log[-pp4 + s + t])/72, (-275*Log[pp4])/72 - Log[t]/24 + Log[s + t]/24 + 
   (275*Log[-pp4 + s + t])/72, (607*Log[pp4])/216 + (7*Log[s])/18 - 
   (19*Log[t])/72 - Log[s + t]/8 - (607*Log[-pp4 + s + t])/216, 
  (485*Log[pp4])/216 + (5*Log[s])/18 - (17*Log[t])/72 - Log[s + t]/24 - 
   (485*Log[-pp4 + s + t])/216, (-1013*Log[pp4])/216 - (7*Log[s])/36 - 
   (19*Log[t])/72 + (11*Log[s + t])/24 + (1013*Log[-pp4 + s + t])/216, 
  (-529*Log[pp4])/216 - (7*Log[s])/18 + (13*Log[t])/72 + (5*Log[s + t])/24 + 
   (529*Log[-pp4 + s + t])/216, (49*Log[pp4])/54 + Log[s]/18 - Log[t]/18 - 
   (49*Log[-pp4 + s + t])/54, (-4*Log[pp4])/27 + (5*Log[s])/36 - (2*Log[t])/9 + 
   Log[s + t]/12 + (4*Log[-pp4 + s + t])/27, (-23*Log[pp4])/12 - Log[s]/4 + 
   Log[t]/12 + Log[s + t]/6 + (23*Log[-pp4 + s + t])/12, 
  (19*Log[pp4])/12 + Log[t]/4 - Log[s + t]/4 - (19*Log[-pp4 + s + t])/12, 
  (593*Log[pp4])/216 + (7*Log[s])/36 + (7*Log[t])/72 - (7*Log[s + t])/24 - 
   (593*Log[-pp4 + s + t])/216, (89*Log[pp4])/27 + (5*Log[s])/36 + 
   (5*Log[t])/18 - (5*Log[s + t])/12 - (89*Log[-pp4 + s + t])/27, 
  (-223*Log[pp4])/216 - Log[s]/18 - (5*Log[t])/72 + Log[s + t]/8 + 
   (223*Log[-pp4 + s + t])/216, 0, (77*Log[pp4])/72 + (7*Log[s])/12 - 
   (11*Log[t])/24 - Log[s + t]/8 - (77*Log[-pp4 + s + t])/72, 
  (167*Log[pp4])/72 + (11*Log[s])/6 - (47*Log[t])/24 + Log[s + t]/8 - 
   (167*Log[-pp4 + s + t])/72, (95*Log[pp4])/72 + (5*Log[s])/6 - 
   (23*Log[t])/24 + Log[s + t]/8 - (95*Log[-pp4 + s + t])/72, 
  (179*Log[pp4])/216 + (7*Log[s])/9 - (71*Log[t])/72 + (5*Log[s + t])/24 - 
   (179*Log[-pp4 + s + t])/216, Log[pp4]/8 - (7*Log[s])/12 + (3*Log[t])/8 + 
   (5*Log[s + t])/24 - Log[-pp4 + s + t]/8, -Log[pp4]/8 + (7*Log[s])/12 - 
   (3*Log[t])/8 - (5*Log[s + t])/24 + Log[-pp4 + s + t]/8, 
  (-11*Log[pp4])/108 + (13*Log[s])/36 - (11*Log[t])/18 + Log[s + t]/4 + 
   (11*Log[-pp4 + s + t])/108, (23*Log[pp4])/216 - (8*Log[s])/9 + 
   (85*Log[t])/72 - (7*Log[s + t])/24 - (23*Log[-pp4 + s + t])/216, 
  (-29*Log[pp4])/2 - (3*Log[t])/2 + (3*Log[s + t])/2 + 
   (29*Log[-pp4 + s + t])/2, (377*Log[pp4])/36 + (19*Log[t])/12 - 
   (19*Log[s + t])/12 - (377*Log[-pp4 + s + t])/36, 
  (-13*Log[pp4])/24 - Log[s]/6 - Log[t]/24 + (5*Log[s + t])/24 + 
   (13*Log[-pp4 + s + t])/24, (433*Log[pp4])/108 - Log[s]/18 + (17*Log[t])/36 - 
   (5*Log[s + t])/12 - (433*Log[-pp4 + s + t])/108, 
  (-7*Log[pp4])/72 + Log[s]/6 - Log[t]/24 - Log[s + t]/8 + 
   (7*Log[-pp4 + s + t])/72, (-85*Log[pp4])/54 + (4*Log[s])/9 - Log[t]/9 - 
   Log[s + t]/3 + (85*Log[-pp4 + s + t])/54, (-277*Log[pp4])/108 - Log[s]/9 - 
   (11*Log[t])/36 + (5*Log[s + t])/12 + (277*Log[-pp4 + s + t])/108, 
  (101*Log[pp4])/108 - Log[s]/9 + (7*Log[t])/36 - Log[s + t]/12 - 
   (101*Log[-pp4 + s + t])/108, (-13*Log[pp4])/24 - Log[s]/6 - Log[t]/24 + 
   (5*Log[s + t])/24 + (13*Log[-pp4 + s + t])/24, 
  (-13*Log[pp4])/4 - Log[s]/12 - Log[t]/3 + (5*Log[s + t])/12 + 
   (13*Log[-pp4 + s + t])/4, (-7*Log[pp4])/4 - Log[t]/4 + Log[s + t]/4 + 
   (7*Log[-pp4 + s + t])/4, (10*Log[pp4])/9 + Log[t]/6 - Log[s + t]/6 - 
   (10*Log[-pp4 + s + t])/9, (1283*Log[pp4])/216 + Log[s]/9 + (49*Log[t])/72 - 
   (19*Log[s + t])/24 - (1283*Log[-pp4 + s + t])/216, 
  (-59*Log[pp4])/24 - Log[t]/8 + Log[s + t]/8 + (59*Log[-pp4 + s + t])/24, 
  (133*Log[pp4])/72 - Log[t]/24 + Log[s + t]/24 - (133*Log[-pp4 + s + t])/72, 
  (83*Log[pp4])/72 + Log[t]/24 - Log[s + t]/24 - (83*Log[-pp4 + s + t])/72, 
  (505*Log[pp4])/216 - (5*Log[s])/18 + (35*Log[t])/72 - (5*Log[s + t])/24 - 
   (505*Log[-pp4 + s + t])/216, (101*Log[pp4])/72 - Log[s]/6 + (7*Log[t])/24 - 
   Log[s + t]/8 - (101*Log[-pp4 + s + t])/72, Log[pp4]/8 + Log[t]/8 - 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, -Log[pp4]/8 - Log[t]/8 + Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, (-83*Log[pp4])/72 - Log[t]/24 + Log[s + t]/24 + 
   (83*Log[-pp4 + s + t])/72, (83*Log[pp4])/72 + Log[t]/24 - Log[s + t]/24 - 
   (83*Log[-pp4 + s + t])/72, 0, (-101*Log[pp4])/216 + Log[s]/18 - 
   (7*Log[t])/72 + Log[s + t]/24 + (101*Log[-pp4 + s + t])/216, 0, 0, 0, 0, 0, 
  0, 0}, {0, -Log[pp4]/2 - (16*Log[-pp4 + s])/3 + (16*Log[t])/3 + Log[s + t]/2, 
  (8*Log[pp4])/3 + (8*Log[-pp4 + s])/9 - (8*Log[t])/9 - (8*Log[s + t])/3, 
  (5*Log[pp4])/3 + (11*Log[-pp4 + s])/9 - (11*Log[t])/9 - (5*Log[s + t])/3, 
  2*Log[pp4] - Log[-pp4 + s]/3 + Log[t]/3 - 2*Log[s + t], 
  (-13*Log[pp4])/6 - Log[-pp4 + s]/9 + Log[t]/9 + (13*Log[s + t])/6, 
  -Log[pp4] + Log[s + t], Log[pp4]/2 + (10*Log[-pp4 + s])/9 - (10*Log[t])/9 - 
   Log[s + t]/2, -Log[pp4] + Log[s + t], 0, -Log[pp4]/3 - (2*Log[-pp4 + s])/3 + 
   (2*Log[t])/3 + Log[s + t]/3, Log[pp4]/6 - Log[-pp4 + s]/3 + Log[t]/3 - 
   Log[s + t]/6, (17*Log[pp4])/6 + (11*Log[-pp4 + s])/9 - (11*Log[t])/9 - 
   (17*Log[s + t])/6, (5*Log[pp4])/6 - (4*Log[-pp4 + s])/3 + (4*Log[t])/3 - 
   (5*Log[s + t])/6, -2*Log[pp4] + Log[-pp4 + s]/9 - Log[t]/9 + 2*Log[s + t], 
  Log[pp4]/6 - (2*Log[-pp4 + s])/9 + (2*Log[t])/9 - Log[s + t]/6, 
  -Log[pp4]/6 - (8*Log[-pp4 + s])/9 + (8*Log[t])/9 + Log[s + t]/6, 
  (5*Log[pp4])/6 - (2*Log[-pp4 + s])/3 + (2*Log[t])/3 - (5*Log[s + t])/6, 
  Log[pp4] - Log[-pp4 + s]/3 + Log[t]/3 - Log[s + t], 
  Log[pp4]/6 - Log[-pp4 + s]/3 + Log[t]/3 - Log[s + t]/6, 
  (-7*Log[pp4])/6 + Log[-pp4 + s]/3 - Log[t]/3 + (7*Log[s + t])/6, 
  -3*Log[pp4] + 2*Log[-pp4 + s] - 2*Log[t] + 3*Log[s + t], 
  (17*Log[pp4])/6 - (37*Log[-pp4 + s])/9 + (37*Log[t])/9 - (17*Log[s + t])/6, 
  (31*Log[pp4])/6 - (65*Log[-pp4 + s])/9 + (65*Log[t])/9 - (31*Log[s + t])/6, 
  (13*Log[pp4])/6 - (29*Log[-pp4 + s])/9 + (29*Log[t])/9 - (13*Log[s + t])/6, 
  -Log[pp4] + (4*Log[-pp4 + s])/3 - (4*Log[t])/3 + Log[s + t], 
  (-4*Log[pp4])/3 - 3*Log[s] - (14*Log[-pp4 + s])/9 + (5*Log[t])/9 + 
   (4*Log[s + t])/3 + Log[-pp4 + s + t], Log[pp4]/2 - (2*Log[-pp4 + s])/3 + 
   (2*Log[t])/3 - Log[s + t]/2, (-25*Log[pp4])/6 + (8*Log[-pp4 + s])/9 - 
   (8*Log[t])/9 + (25*Log[s + t])/6, Log[pp4] - (2*Log[-pp4 + s])/9 + 
   (2*Log[t])/9 - Log[s + t], (5*Log[pp4])/2 - (2*Log[-pp4 + s])/3 + 
   (2*Log[t])/3 - (5*Log[s + t])/2, (5*Log[pp4])/3 - (2*Log[-pp4 + s])/9 + 
   (2*Log[t])/9 - (5*Log[s + t])/3, (8*Log[-pp4 + s])/9 - (8*Log[t])/9, 
  (-5*Log[pp4])/6 + (4*Log[-pp4 + s])/9 - (4*Log[t])/9 + (5*Log[s + t])/6, 
  (-7*Log[pp4])/6 + (8*Log[-pp4 + s])/9 - (8*Log[t])/9 + (7*Log[s + t])/6, 
  (8*Log[-pp4 + s])/9 - (8*Log[t])/9, (-2*Log[pp4])/3 + Log[-pp4 + s]/3 - 
   Log[t]/3 + (2*Log[s + t])/3, 0, -Log[pp4]/6 + (2*Log[-pp4 + s])/9 - 
   (2*Log[t])/9 + Log[s + t]/6, (13*Log[pp4])/6 - (10*Log[-pp4 + s])/3 + 
   (10*Log[t])/3 - (13*Log[s + t])/6, (7*Log[pp4])/6 - Log[-pp4 + s]/3 + 
   Log[t]/3 - (7*Log[s + t])/6, -2*Log[pp4] + Log[-pp4 + s]/3 - Log[t]/3 + 
   2*Log[s + t], -Log[pp4]/6 + Log[-pp4 + s]/3 - Log[t]/3 + Log[s + t]/6, 
  (-20*Log[pp4])/3 + (20*Log[-pp4 + s])/9 - (20*Log[t])/9 + (20*Log[s + t])/3, 
  -Log[pp4]/6 + (28*Log[-pp4 + s])/9 - (28*Log[t])/9 + Log[s + t]/6, 
  (2*Log[pp4])/3 + (2*Log[-pp4 + s])/3 - (2*Log[t])/3 - (2*Log[s + t])/3, 
  Log[pp4]/3 - (7*Log[-pp4 + s])/3 + (7*Log[t])/3 - Log[s + t]/3, 
  (-5*Log[pp4])/6 - Log[-pp4 + s]/9 + Log[t]/9 + (5*Log[s + t])/6, 
  -Log[pp4]/6 - (2*Log[-pp4 + s])/3 + (2*Log[t])/3 + Log[s + t]/6, 
  (-5*Log[pp4])/6 - Log[-pp4 + s]/3 + Log[t]/3 + (5*Log[s + t])/6, 
  Log[pp4]/2 - Log[s + t]/2, (7*Log[pp4])/6 - (10*Log[-pp4 + s])/9 + 
   (10*Log[t])/9 - (7*Log[s + t])/6, -Log[pp4]/2 + Log[s + t]/2, 
  (-5*Log[pp4])/6 + (2*Log[-pp4 + s])/3 - (2*Log[t])/3 + (5*Log[s + t])/6, 
  Log[pp4]/3 + Log[-pp4 + s]/3 - Log[t]/3 - Log[s + t]/3, 
  4*Log[pp4] + Log[-pp4 + s] - Log[t] - 4*Log[s + t], 
  (-5*Log[pp4])/3 - (17*Log[-pp4 + s])/9 + (17*Log[t])/9 + (5*Log[s + t])/3, 
  Log[pp4]/6 - (2*Log[-pp4 + s])/3 + (2*Log[t])/3 - Log[s + t]/6, 
  -Log[pp4]/6 - (2*Log[-pp4 + s])/9 + (2*Log[t])/9 + Log[s + t]/6, 
  (-7*Log[pp4])/6 + Log[-pp4 + s]/3 - Log[t]/3 + (7*Log[s + t])/6, 
  (7*Log[pp4])/6 - Log[-pp4 + s]/3 + Log[t]/3 - (7*Log[s + t])/6, 
  Log[pp4]/3 - Log[s + t]/3, (13*Log[pp4])/6 - (2*Log[-pp4 + s])/9 + 
   (2*Log[t])/9 - (13*Log[s + t])/6, (2*Log[pp4])/3 + (2*Log[-pp4 + s])/9 - 
   (2*Log[t])/9 - (2*Log[s + t])/3, -Log[pp4]/6 + Log[s + t]/6, 
  Log[pp4]/6 - Log[s + t]/6, -Log[pp4]/2 - (2*Log[-pp4 + s])/9 + (2*Log[t])/9 + 
   Log[s + t]/2, -Log[pp4]/6 - Log[-pp4 + s]/9 + Log[t]/9 + Log[s + t]/6, 
  (11*Log[pp4])/6 + Log[-pp4 + s]/9 - Log[t]/9 - (11*Log[s + t])/6, 
  (5*Log[pp4])/6 + (2*Log[-pp4 + s])/9 - (2*Log[t])/9 - (5*Log[s + t])/6, 
  (-2*Log[-pp4 + s])/9 + (2*Log[t])/9, Log[pp4]/3 + Log[-pp4 + s]/9 - Log[t]/9 - 
   Log[s + t]/3, (2*Log[pp4])/3 + Log[-pp4 + s]/3 - Log[t]/3 - 
   (2*Log[s + t])/3, -Log[pp4] + Log[s + t], (-7*Log[pp4])/6 - Log[-pp4 + s]/9 + 
   Log[t]/9 + (7*Log[s + t])/6, (-5*Log[pp4])/3 + Log[-pp4 + s]/9 - Log[t]/9 + 
   (5*Log[s + t])/3, Log[pp4]/2 + (2*Log[-pp4 + s])/9 - (2*Log[t])/9 - 
   Log[s + t]/2, 0, -Log[pp4]/2 + (2*Log[-pp4 + s])/3 - (2*Log[t])/3 + 
   Log[s + t]/2, Log[pp4]/2 + (2*Log[-pp4 + s])/3 - (2*Log[t])/3 - 
   Log[s + t]/2, Log[pp4]/2 + (2*Log[-pp4 + s])/3 - (2*Log[t])/3 - 
   Log[s + t]/2, (5*Log[pp4])/6 + (14*Log[-pp4 + s])/9 - (14*Log[t])/9 - 
   (5*Log[s + t])/6, (5*Log[pp4])/6 + (4*Log[-pp4 + s])/3 - (4*Log[t])/3 - 
   (5*Log[s + t])/6, (-5*Log[pp4])/6 - (4*Log[-pp4 + s])/3 + (4*Log[t])/3 + 
   (5*Log[s + t])/6, Log[pp4] + (14*Log[-pp4 + s])/9 - (14*Log[t])/9 - 
   Log[s + t], (-7*Log[pp4])/6 - (16*Log[-pp4 + s])/9 + (16*Log[t])/9 + 
   (7*Log[s + t])/6, 6*Log[pp4] - 6*Log[s + t], 
  (-19*Log[pp4])/3 + (19*Log[s + t])/3, (5*Log[pp4])/6 - (2*Log[-pp4 + s])/3 + 
   (2*Log[t])/3 - (5*Log[s + t])/6, (-5*Log[pp4])/3 - Log[-pp4 + s]/9 + 
   Log[t]/9 + (5*Log[s + t])/3, -Log[pp4]/2 + (2*Log[-pp4 + s])/3 - 
   (2*Log[t])/3 + Log[s + t]/2, (2*Log[pp4])/3 - (4*Log[-pp4 + s])/9 + 
   (4*Log[t])/9 - (2*Log[s + t])/3, (5*Log[pp4])/3 - (2*Log[-pp4 + s])/9 + 
   (2*Log[t])/9 - (5*Log[s + t])/3, -Log[pp4]/3 - (2*Log[-pp4 + s])/9 + 
   (2*Log[t])/9 + Log[s + t]/3, (5*Log[pp4])/6 - (2*Log[-pp4 + s])/3 + 
   (2*Log[t])/3 - (5*Log[s + t])/6, (5*Log[pp4])/3 - Log[-pp4 + s]/3 + 
   Log[t]/3 - (5*Log[s + t])/3, Log[pp4] - Log[s + t], 
  (-2*Log[pp4])/3 + (2*Log[s + t])/3, (-19*Log[pp4])/6 + (2*Log[-pp4 + s])/9 - 
   (2*Log[t])/9 + (19*Log[s + t])/6, Log[pp4]/2 - Log[s + t]/2, 
  Log[pp4]/6 - Log[s + t]/6, -Log[pp4]/6 + Log[s + t]/6, 
  (-5*Log[pp4])/6 - (5*Log[-pp4 + s])/9 + (5*Log[t])/9 + (5*Log[s + t])/6, 
  -Log[pp4]/2 - Log[-pp4 + s]/3 + Log[t]/3 + Log[s + t]/2, 
  -Log[pp4]/2 + Log[s + t]/2, Log[pp4]/2 - Log[s + t]/2, 
  Log[pp4]/6 - Log[s + t]/6, -Log[pp4]/6 + Log[s + t]/6, 0, 
  Log[pp4]/6 + Log[-pp4 + s]/9 - Log[t]/9 - Log[s + t]/6, 0, 0, 0, 0, 0, 0, 0}, 
 {(-4*Log[-pp4 + s])/3 + (4*Log[-pp4 + s + t])/3, 
  (247*Log[s])/24 + (503*Log[-pp4 + s])/72 + (5*Log[s + t])/8 - 
   (1289*Log[-pp4 + s + t])/72, (65*Log[s])/18 + (371*Log[-pp4 + s])/54 - 
   (23*Log[s + t])/6 - (359*Log[-pp4 + s + t])/54, 
  (55*Log[s])/36 + (130*Log[-pp4 + s])/27 - (25*Log[s + t])/12 - 
   (115*Log[-pp4 + s + t])/27, (5*Log[s])/3 + (11*Log[-pp4 + s])/18 - 
   (5*Log[s + t])/2 + (2*Log[-pp4 + s + t])/9, 
  (-145*Log[s])/72 - (1465*Log[-pp4 + s])/216 + (65*Log[s + t])/24 + 
   (1315*Log[-pp4 + s + t])/216, (-3*Log[s])/4 - (83*Log[-pp4 + s])/12 + 
   (5*Log[s + t])/4 + (77*Log[-pp4 + s + t])/12, 
  (-29*Log[s])/72 - (749*Log[-pp4 + s])/216 - (5*Log[s + t])/8 + 
   (971*Log[-pp4 + s + t])/216, (-5*Log[s])/4 + (97*Log[-pp4 + s])/36 + 
   (7*Log[s + t])/4 - (115*Log[-pp4 + s + t])/36, 0, 
  Log[s]/12 + (49*Log[-pp4 + s])/36 + (5*Log[s + t])/12 - 
   (67*Log[-pp4 + s + t])/36, (7*Log[s])/24 - (19*Log[-pp4 + s])/24 - 
   (5*Log[s + t])/24 + (17*Log[-pp4 + s + t])/24, 
  (-259*Log[s])/72 - (49*Log[-pp4 + s])/216 - (85*Log[s + t])/24 + 
   (1591*Log[-pp4 + s + t])/216, (31*Log[s])/24 - (149*Log[-pp4 + s])/72 + 
   4*Log[t] - (25*Log[s + t])/24 - (157*Log[-pp4 + s + t])/72, 
  (-19*Log[s])/9 - (565*Log[-pp4 + s])/108 + (5*Log[s + t])/2 + 
   (523*Log[-pp4 + s + t])/108, (25*Log[s])/72 - (407*Log[-pp4 + s])/216 - 
   (5*Log[s + t])/24 + (377*Log[-pp4 + s + t])/216, 
  (-29*Log[s])/72 - (1937*Log[-pp4 + s])/216 + (17*Log[s + t])/24 + 
   (1871*Log[-pp4 + s + t])/216, (23*Log[s])/24 - (83*Log[-pp4 + s])/24 - 
   (25*Log[s + t])/24 + (85*Log[-pp4 + s + t])/24, 
  (19*Log[s])/12 + (8*Log[-pp4 + s])/9 - (5*Log[s + t])/4 - 
   (11*Log[-pp4 + s + t])/9, (7*Log[s])/24 + (15*Log[-pp4 + s])/8 - 
   (5*Log[s + t])/24 - (47*Log[-pp4 + s + t])/24, 
  (-25*Log[s])/24 - (35*Log[-pp4 + s])/24 + (35*Log[s + t])/24 + 
   (25*Log[-pp4 + s + t])/24, (-21*Log[s])/4 - (329*Log[-pp4 + s])/12 + 
   Log[t] + (15*Log[s + t])/4 + (335*Log[-pp4 + s + t])/12, 
  (689*Log[s])/72 - (43*Log[-pp4 + s])/216 - (85*Log[s + t])/24 - 
   (1259*Log[-pp4 + s + t])/216, (871*Log[s])/72 + (9727*Log[-pp4 + s])/216 - 
   (155*Log[s + t])/24 - (10945*Log[-pp4 + s + t])/216, 
  (349*Log[s])/72 + (3589*Log[-pp4 + s])/216 - (65*Log[s + t])/24 - 
   (4051*Log[-pp4 + s + t])/216, (-65*Log[s])/12 + (7*Log[-pp4 + s])/4 - 
   (11*Log[s + t])/4 + (77*Log[-pp4 + s + t])/12, 
  Log[s]/18 - (269*Log[-pp4 + s])/54 + (5*Log[s + t])/3 + 
   (88*Log[-pp4 + s + t])/27, (-103*Log[s])/24 - (143*Log[-pp4 + s])/72 + 
   Log[t] - (5*Log[s + t])/8 + (209*Log[-pp4 + s + t])/72, 
  (-289*Log[s])/72 - (2089*Log[-pp4 + s])/216 + (125*Log[s + t])/24 + 
   (1831*Log[-pp4 + s + t])/216, (35*Log[s])/36 + (479*Log[-pp4 + s])/108 - 
   (5*Log[s + t])/4 - (449*Log[-pp4 + s + t])/108, 
  (61*Log[s])/24 - (323*Log[-pp4 + s])/72 - (25*Log[s + t])/8 + 
   (365*Log[-pp4 + s + t])/72, (53*Log[s])/36 - (199*Log[-pp4 + s])/108 - 
   (25*Log[s + t])/12 + (265*Log[-pp4 + s + t])/108, 
  -Log[s]/18 + (485*Log[-pp4 + s])/54 - Log[s + t]/2 - 
   (455*Log[-pp4 + s + t])/54, (-77*Log[s])/72 + (931*Log[-pp4 + s])/216 + 
   (25*Log[s + t])/24 - (925*Log[-pp4 + s + t])/216, 
  (-127*Log[s])/72 + (1889*Log[-pp4 + s])/216 + (35*Log[s + t])/24 - 
   (1823*Log[-pp4 + s + t])/216, (-5*Log[s])/9 + (187*Log[-pp4 + s])/27 - 
   (172*Log[-pp4 + s + t])/27, (-2*Log[s])/3 - Log[-pp4 + s] + 
   (5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/6, 
  (5*Log[-pp4 + s])/3 - (5*Log[-pp4 + s + t])/3, 
  (-25*Log[s])/72 + (479*Log[-pp4 + s])/216 + (5*Log[s + t])/24 - 
   (449*Log[-pp4 + s + t])/216, (79*Log[s])/24 - (85*Log[-pp4 + s])/8 - 
   (65*Log[s + t])/24 + (241*Log[-pp4 + s + t])/24, 
  (25*Log[s])/24 - (29*Log[-pp4 + s])/24 - (35*Log[s + t])/24 + 
   (13*Log[-pp4 + s + t])/8, (-7*Log[s])/3 - (151*Log[-pp4 + s])/12 + 
   (5*Log[s + t])/2 + (149*Log[-pp4 + s + t])/12, 
  (-7*Log[s])/24 + (49*Log[-pp4 + s])/8 + (5*Log[s + t])/24 - 
   (145*Log[-pp4 + s + t])/24, (-95*Log[s])/9 - (2761*Log[-pp4 + s])/54 + 
   (25*Log[s + t])/3 + (2881*Log[-pp4 + s + t])/54, 
  (-317*Log[s])/72 + (835*Log[-pp4 + s])/216 + (29*Log[s + t])/24 - 
   (145*Log[-pp4 + s + t])/216, -Log[s]/3 + 3*Log[-pp4 + s] - 
   (5*Log[s + t])/6 - (11*Log[-pp4 + s + t])/6, 
  (3*Log[s])/4 + (41*Log[-pp4 + s])/36 - (5*Log[s + t])/12 - 
   (53*Log[-pp4 + s + t])/36, (-97*Log[s])/72 - (169*Log[-pp4 + s])/216 + 
   (37*Log[s + t])/24 + (127*Log[-pp4 + s + t])/216, 
  (5*Log[s])/24 - (19*Log[-pp4 + s])/8 + (5*Log[s + t])/24 + 
   (47*Log[-pp4 + s + t])/24, (-11*Log[s])/24 - (185*Log[-pp4 + s])/24 + 
   (25*Log[s + t])/24 + (57*Log[-pp4 + s + t])/8, 
  (7*Log[s])/8 - (251*Log[-pp4 + s])/72 - (9*Log[s + t])/8 + 
   (269*Log[-pp4 + s + t])/72, (119*Log[s])/72 + (1607*Log[-pp4 + s])/216 - 
   (35*Log[s + t])/24 - (1649*Log[-pp4 + s + t])/216, 
  (-3*Log[s])/8 - (83*Log[-pp4 + s])/24 + (5*Log[s + t])/8 + 
   (77*Log[-pp4 + s + t])/24, (-23*Log[s])/24 - (109*Log[-pp4 + s])/24 + 
   (25*Log[s + t])/24 + (107*Log[-pp4 + s + t])/24, 
  Log[s]/12 + (17*Log[-pp4 + s])/4 - (5*Log[s + t])/12 - 
   (47*Log[-pp4 + s + t])/12, Log[s]/2 + (41*Log[-pp4 + s])/12 - 5*Log[s + t] + 
   (13*Log[-pp4 + s + t])/12, (59*Log[s])/36 - (227*Log[-pp4 + s])/54 + 
   (25*Log[s + t])/12 + (13*Log[-pp4 + s + t])/27, 
  -Log[s]/24 - (625*Log[-pp4 + s])/72 - (5*Log[s + t])/24 + 
   (643*Log[-pp4 + s + t])/72, (-41*Log[s])/72 + (979*Log[-pp4 + s])/216 + 
   (5*Log[s + t])/24 - (901*Log[-pp4 + s + t])/216, 
  -Log[s]/24 - (181*Log[-pp4 + s])/24 + (35*Log[s + t])/24 + 
   (49*Log[-pp4 + s + t])/8, Log[s]/24 + (5*Log[-pp4 + s])/24 - 
   (35*Log[s + t])/24 + (29*Log[-pp4 + s + t])/24, 
  (5*Log[s])/4 - (23*Log[-pp4 + s])/9 - (5*Log[s + t])/12 + 
   (31*Log[-pp4 + s + t])/18, (157*Log[s])/72 + (1609*Log[-pp4 + s])/216 - 
   (65*Log[s + t])/24 - (1495*Log[-pp4 + s + t])/216, 
  (35*Log[s])/18 - (293*Log[-pp4 + s])/27 - (5*Log[s + t])/6 + 
   (263*Log[-pp4 + s + t])/27, (-19*Log[s])/24 + (137*Log[-pp4 + s])/72 + 
   (5*Log[s + t])/24 - (95*Log[-pp4 + s + t])/72, 
  Log[s]/8 + (583*Log[-pp4 + s])/72 - (5*Log[s + t])/24 - 
   (577*Log[-pp4 + s + t])/72, (-83*Log[s])/72 - (1451*Log[-pp4 + s])/216 + 
   (5*Log[s + t])/8 + (1565*Log[-pp4 + s + t])/216, 
  (-49*Log[s])/72 - (1165*Log[-pp4 + s])/216 + (5*Log[s + t])/24 + 
   (1267*Log[-pp4 + s + t])/216, (127*Log[s])/72 + (2113*Log[-pp4 + s])/216 - 
   (55*Log[s + t])/24 - (1999*Log[-pp4 + s + t])/216, 
  (101*Log[s])/72 + (1169*Log[-pp4 + s])/216 - (25*Log[s + t])/24 - 
   (1247*Log[-pp4 + s + t])/216, -Log[s]/9 - (119*Log[-pp4 + s])/54 + 
   (125*Log[-pp4 + s + t])/54, -Log[s]/36 + (13*Log[-pp4 + s])/54 - 
   (5*Log[s + t])/12 + (11*Log[-pp4 + s + t])/54, 
  Log[s] + (53*Log[-pp4 + s])/12 - (5*Log[s + t])/6 - 
   (55*Log[-pp4 + s + t])/12, (-3*Log[s])/4 - (35*Log[-pp4 + s])/12 + 
   (5*Log[s + t])/4 + (29*Log[-pp4 + s + t])/12, 
  (-91*Log[s])/72 - (1201*Log[-pp4 + s])/216 + (35*Log[s + t])/24 + 
   (1159*Log[-pp4 + s + t])/216, (-55*Log[s])/36 - (166*Log[-pp4 + s])/27 + 
   (25*Log[s + t])/12 + (151*Log[-pp4 + s + t])/27, 
  (35*Log[s])/72 + (503*Log[-pp4 + s])/216 - (5*Log[s + t])/8 - 
   (473*Log[-pp4 + s + t])/216, 0, (-37*Log[s])/24 - (61*Log[-pp4 + s])/72 + 
   (5*Log[s + t])/8 + (127*Log[-pp4 + s + t])/72, 
  (-79*Log[s])/24 - (79*Log[-pp4 + s])/72 - (5*Log[s + t])/8 + 
   (361*Log[-pp4 + s + t])/72, (-31*Log[s])/24 - (79*Log[-pp4 + s])/72 - 
   (5*Log[s + t])/8 + (217*Log[-pp4 + s + t])/72, 
  (-67*Log[s])/72 - (67*Log[-pp4 + s])/216 - (25*Log[s + t])/24 + 
   (493*Log[-pp4 + s + t])/216, (43*Log[s])/24 - (13*Log[-pp4 + s])/8 - 
   (25*Log[s + t])/24 + (7*Log[-pp4 + s + t])/8, 
  (-43*Log[s])/24 + (13*Log[-pp4 + s])/8 + (25*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/8, Log[s]/36 + (73*Log[-pp4 + s])/108 - 
   (5*Log[s + t])/4 + (59*Log[-pp4 + s + t])/108, 
  (65*Log[s])/72 - (367*Log[-pp4 + s])/216 + (35*Log[s + t])/24 - 
   (143*Log[-pp4 + s + t])/216, (9*Log[s])/2 + (61*Log[-pp4 + s])/2 - 
   (15*Log[s + t])/2 - (55*Log[-pp4 + s + t])/2, 
  (-19*Log[s])/4 - (733*Log[-pp4 + s])/36 + (95*Log[s + t])/12 + 
   (619*Log[-pp4 + s + t])/36, (23*Log[s])/24 + (13*Log[-pp4 + s])/24 - 
   (25*Log[s + t])/24 - (11*Log[-pp4 + s + t])/24, 
  (-41*Log[s])/36 - (833*Log[-pp4 + s])/108 + (25*Log[s + t])/12 + 
   (731*Log[-pp4 + s + t])/108, (-17*Log[s])/24 + (47*Log[-pp4 + s])/72 + 
   (5*Log[s + t])/8 - (41*Log[-pp4 + s + t])/72, 
  Log[s]/9 + (64*Log[-pp4 + s])/27 - Log[s + t]/3 - (58*Log[-pp4 + s + t])/27, 
  (53*Log[s])/36 + (485*Log[-pp4 + s])/108 - (25*Log[s + t])/12 - 
   (419*Log[-pp4 + s + t])/108, -Log[s]/36 - (217*Log[-pp4 + s])/108 + 
   (5*Log[s + t])/12 + (175*Log[-pp4 + s + t])/108, 
  (23*Log[s])/24 + (13*Log[-pp4 + s])/24 - (25*Log[s + t])/24 - 
   (11*Log[-pp4 + s + t])/24, (17*Log[s])/12 + (71*Log[-pp4 + s])/12 - 
   (25*Log[s + t])/12 - (21*Log[-pp4 + s + t])/4, 
  (3*Log[s])/4 + (13*Log[-pp4 + s])/4 - (5*Log[s + t])/4 - 
   (11*Log[-pp4 + s + t])/4, -Log[s]/2 - (37*Log[-pp4 + s])/18 + 
   (5*Log[s + t])/6 + (31*Log[-pp4 + s + t])/18, 
  (-187*Log[s])/72 - (2347*Log[-pp4 + s])/216 + (95*Log[s + t])/24 + 
   (2053*Log[-pp4 + s + t])/216, (3*Log[s])/8 + (115*Log[-pp4 + s])/24 - 
   (5*Log[s + t])/8 - (109*Log[-pp4 + s + t])/24, 
  Log[s]/8 - (269*Log[-pp4 + s])/72 - (5*Log[s + t])/24 + 
   (275*Log[-pp4 + s + t])/72, -Log[s]/8 - (163*Log[-pp4 + s])/72 + 
   (5*Log[s + t])/24 + (157*Log[-pp4 + s + t])/72, 
  (-5*Log[s])/72 - (1085*Log[-pp4 + s])/216 + (25*Log[s + t])/24 + 
   (875*Log[-pp4 + s + t])/216, -Log[s]/24 - (217*Log[-pp4 + s])/72 + 
   (5*Log[s + t])/8 + (175*Log[-pp4 + s + t])/72, 
  (-3*Log[s])/8 - Log[-pp4 + s]/8 + (5*Log[s + t])/8 - Log[-pp4 + s + t]/8, 
  (3*Log[s])/8 + Log[-pp4 + s]/8 - (5*Log[s + t])/8 + Log[-pp4 + s + t]/8, 
  Log[s]/8 + (163*Log[-pp4 + s])/72 - (5*Log[s + t])/24 - 
   (157*Log[-pp4 + s + t])/72, -Log[s]/8 - (163*Log[-pp4 + s])/72 + 
   (5*Log[s + t])/24 + (157*Log[-pp4 + s + t])/72, 0, 
  Log[s]/72 + (217*Log[-pp4 + s])/216 - (5*Log[s + t])/24 - 
   (175*Log[-pp4 + s + t])/216, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-17*Log[pp4])/8 + (17*Log[-pp4 + t])/8, 
  (-2*Log[pp4])/9 + (2*Log[-pp4 + t])/9, (-5*Log[pp4])/36 + (5*Log[-pp4 + t])/36, 
  Log[pp4]/12 - Log[-pp4 + t]/12, (29*Log[pp4])/72 - (29*Log[-pp4 + t])/72, 
  (3*Log[pp4])/4 - (3*Log[-pp4 + t])/4, (37*Log[pp4])/72 - (37*Log[-pp4 + t])/72, 
  -Log[pp4]/4 + Log[-pp4 + t]/4, 0, -Log[pp4]/4 + Log[-pp4 + t]/4, 
  Log[pp4]/24 - Log[-pp4 + t]/24, (-37*Log[pp4])/72 + (37*Log[-pp4 + t])/72, 
  -Log[pp4]/8 + Log[-pp4 + t]/8, (19*Log[pp4])/18 - (19*Log[-pp4 + t])/18, 
  (31*Log[pp4])/72 - (31*Log[-pp4 + t])/72, (49*Log[pp4])/72 - 
   (49*Log[-pp4 + t])/72, (5*Log[pp4])/24 - (5*Log[-pp4 + t])/24, 
  -Log[pp4]/2 + Log[-pp4 + t]/2, (-5*Log[pp4])/24 + (5*Log[-pp4 + t])/24, 
  -Log[pp4]/24 + Log[-pp4 + t]/24, 4*Log[pp4] - 4*Log[-pp4 + t], 
  (-25*Log[pp4])/72 + (25*Log[-pp4 + t])/72, (-545*Log[pp4])/72 + 
   (545*Log[-pp4 + t])/72, (-203*Log[pp4])/72 + (203*Log[-pp4 + t])/72, 
  (5*Log[pp4])/12 - (5*Log[-pp4 + t])/12, (5*Log[pp4])/36 - (5*Log[-pp4 + t])/36, 
  (7*Log[pp4])/24 - (7*Log[-pp4 + t])/24, (-43*Log[pp4])/72 - 
   (173*Log[-pp4 + t])/72, (-37*Log[pp4])/36 + (37*Log[-pp4 + t])/36, 
  (19*Log[pp4])/24 - (19*Log[-pp4 + t])/24, (5*Log[pp4])/9 - (5*Log[-pp4 + t])/9, 
  (-23*Log[pp4])/36 + (23*Log[-pp4 + t])/36, (-35*Log[pp4])/72 + 
   (35*Log[-pp4 + t])/72, (-61*Log[pp4])/72 + (61*Log[-pp4 + t])/72, 
  (-7*Log[pp4])/18 + (7*Log[-pp4 + t])/18, Log[pp4]/12 - Log[-pp4 + t]/12, 
  -Log[pp4]/4 + Log[-pp4 + t]/4, (-13*Log[pp4])/72 + (13*Log[-pp4 + t])/72, 
  (13*Log[pp4])/24 - (13*Log[-pp4 + t])/24, (-11*Log[pp4])/24 + 
   (11*Log[-pp4 + t])/24, (5*Log[pp4])/6 - (5*Log[-pp4 + t])/6, 
  (-7*Log[pp4])/24 + (7*Log[-pp4 + t])/24, (205*Log[pp4])/36 - 
   (205*Log[-pp4 + t])/36, (49*Log[pp4])/72 - (49*Log[-pp4 + t])/72, 
  Log[pp4]/6 - Log[-pp4 + t]/6, -Log[pp4]/4 + Log[-pp4 + t]/4, 
  (23*Log[pp4])/72 - (23*Log[-pp4 + t])/72, (11*Log[pp4])/24 - 
   (11*Log[-pp4 + t])/24, (19*Log[pp4])/24 - (19*Log[-pp4 + t])/24, 
  Log[pp4]/8 - Log[-pp4 + t]/8, (-31*Log[pp4])/72 + (31*Log[-pp4 + t])/72, 
  (3*Log[pp4])/8 - (3*Log[-pp4 + t])/8, (7*Log[pp4])/24 - (7*Log[-pp4 + t])/24, 
  (-5*Log[pp4])/12 + (5*Log[-pp4 + t])/12, -Log[pp4]/2 + Log[-pp4 + t]/2, 
  -Log[pp4]/36 + Log[-pp4 + t]/36, (7*Log[pp4])/8 - (7*Log[-pp4 + t])/8, 
  (-35*Log[pp4])/72 + (35*Log[-pp4 + t])/72, (31*Log[pp4])/24 - 
   (31*Log[-pp4 + t])/24, (-31*Log[pp4])/24 + (31*Log[-pp4 + t])/24, 
  (5*Log[pp4])/4 - (5*Log[-pp4 + t])/4, (-47*Log[pp4])/72 + 
   (47*Log[-pp4 + t])/72, (11*Log[pp4])/18 - (11*Log[-pp4 + t])/18, 
  (-13*Log[pp4])/24 + (13*Log[-pp4 + t])/24, (-19*Log[pp4])/24 + 
   (19*Log[-pp4 + t])/24, (-5*Log[pp4])/72 + (5*Log[-pp4 + t])/72, 
  -Log[pp4]/72 + Log[-pp4 + t]/72, (-35*Log[pp4])/72 + (35*Log[-pp4 + t])/72, 
  -Log[pp4]/72 + Log[-pp4 + t]/72, (2*Log[pp4])/9 - (2*Log[-pp4 + t])/9, 
  (-7*Log[pp4])/36 + (7*Log[-pp4 + t])/36, 0, Log[pp4]/4 - Log[-pp4 + t]/4, 
  (23*Log[pp4])/72 - (23*Log[-pp4 + t])/72, (17*Log[pp4])/36 - 
   (17*Log[-pp4 + t])/36, (-7*Log[pp4])/72 + (7*Log[-pp4 + t])/72, 0, 
  (11*Log[pp4])/24 - (11*Log[-pp4 + t])/24, (11*Log[pp4])/24 - 
   (11*Log[-pp4 + t])/24, (11*Log[pp4])/24 - (11*Log[-pp4 + t])/24, 
  (35*Log[pp4])/72 - (35*Log[-pp4 + t])/72, (5*Log[pp4])/24 - 
   (5*Log[-pp4 + t])/24, (-5*Log[pp4])/24 + (5*Log[-pp4 + t])/24, 
  (7*Log[pp4])/36 - (7*Log[-pp4 + t])/36, (-13*Log[pp4])/72 + 
   (13*Log[-pp4 + t])/72, (-5*Log[pp4])/2 + (5*Log[-pp4 + t])/2, 
  (31*Log[pp4])/12 - (31*Log[-pp4 + t])/12, (-7*Log[pp4])/24 + 
   (7*Log[-pp4 + t])/24, (37*Log[pp4])/36 - (37*Log[-pp4 + t])/36, 
  (5*Log[pp4])/24 - (5*Log[-pp4 + t])/24, (-17*Log[pp4])/36 + 
   (17*Log[-pp4 + t])/36, (-25*Log[pp4])/36 + (25*Log[-pp4 + t])/36, 
  (11*Log[pp4])/36 - (11*Log[-pp4 + t])/36, (-7*Log[pp4])/24 + 
   (7*Log[-pp4 + t])/24, (-5*Log[pp4])/6 + (5*Log[-pp4 + t])/6, 
  -Log[pp4]/2 + Log[-pp4 + t]/2, (5*Log[pp4])/12 - (5*Log[-pp4 + t])/12, 
  (131*Log[pp4])/72 - (131*Log[-pp4 + t])/72, 
  (-7*Log[pp4])/8 + (7*Log[-pp4 + t])/8, (17*Log[pp4])/24 - 
   (17*Log[-pp4 + t])/24, (7*Log[pp4])/24 - (7*Log[-pp4 + t])/24, 
  (55*Log[pp4])/72 - (55*Log[-pp4 + t])/72, (11*Log[pp4])/24 - 
   (11*Log[-pp4 + t])/24, -Log[pp4]/8 + Log[-pp4 + t]/8, 
  Log[pp4]/8 - Log[-pp4 + t]/8, (-7*Log[pp4])/24 + (7*Log[-pp4 + t])/24, 
  (7*Log[pp4])/24 - (7*Log[-pp4 + t])/24, 0, (-11*Log[pp4])/72 + 
   (11*Log[-pp4 + t])/72, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-51*Log[pp4])/8 + (51*Log[-pp4 + t])/8, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + t])/3, (-5*Log[pp4])/12 + (5*Log[-pp4 + t])/12, 
  Log[pp4]/4 - Log[-pp4 + t]/4, (29*Log[pp4])/24 - (29*Log[-pp4 + t])/24, 
  (9*Log[pp4])/4 - (9*Log[-pp4 + t])/4, (37*Log[pp4])/24 - (37*Log[-pp4 + t])/24, 
  (-3*Log[pp4])/4 + (3*Log[-pp4 + t])/4, 0, (-3*Log[pp4])/4 + 
   (3*Log[-pp4 + t])/4, Log[pp4]/8 - Log[-pp4 + t]/8, 
  (-37*Log[pp4])/24 + (37*Log[-pp4 + t])/24, 
  (-3*Log[pp4])/8 + (3*Log[-pp4 + t])/8, (19*Log[pp4])/6 - 2*Log[-pp4 + s] - 
   (19*Log[-pp4 + t])/6 + 2*Log[-pp4 + s + t], 
  (31*Log[pp4])/24 - (31*Log[-pp4 + t])/24, (49*Log[pp4])/24 - 
   (49*Log[-pp4 + t])/24, (5*Log[pp4])/8 - (5*Log[-pp4 + t])/8, 
  (-3*Log[pp4])/2 + (3*Log[-pp4 + t])/2, (-5*Log[pp4])/8 + (5*Log[-pp4 + t])/8, 
  -Log[pp4]/8 + Log[-pp4 + t]/8, 12*Log[pp4] - 12*Log[-pp4 + t], 
  (-25*Log[pp4])/24 - 3*Log[t] + (25*Log[-pp4 + t])/24 + 3*Log[-pp4 + s + t], 
  (-545*Log[pp4])/24 + (545*Log[-pp4 + t])/24, (-203*Log[pp4])/24 + 
   (203*Log[-pp4 + t])/24, (5*Log[pp4])/4 - (5*Log[-pp4 + t])/4, 
  (5*Log[pp4])/12 - (5*Log[-pp4 + t])/12, (7*Log[pp4])/8 - (7*Log[-pp4 + t])/8, 
  (-43*Log[pp4])/24 + 3*Log[s] + 3*Log[t] - (29*Log[-pp4 + t])/24 - 
   3*Log[-pp4 + s + t], (-37*Log[pp4])/12 - 3*Log[s] + 2*Log[-pp4 + s] - 
   3*Log[t] + (37*Log[-pp4 + t])/12 + Log[-pp4 + s + t], 
  (19*Log[pp4])/8 - (19*Log[-pp4 + t])/8, (5*Log[pp4])/3 - (5*Log[-pp4 + t])/3, 
  (-23*Log[pp4])/12 + (23*Log[-pp4 + t])/12, (-35*Log[pp4])/24 + 
   (35*Log[-pp4 + t])/24, (-61*Log[pp4])/24 + (61*Log[-pp4 + t])/24, 
  (-7*Log[pp4])/6 + (7*Log[-pp4 + t])/6, Log[pp4]/4 - Log[-pp4 + t]/4, 
  (-3*Log[pp4])/4 + (3*Log[-pp4 + t])/4, (-13*Log[pp4])/24 + 
   (13*Log[-pp4 + t])/24, (13*Log[pp4])/8 - (13*Log[-pp4 + t])/8, 
  (-11*Log[pp4])/8 + (11*Log[-pp4 + t])/8, (5*Log[pp4])/2 - (5*Log[-pp4 + t])/2, 
  (-7*Log[pp4])/8 + (7*Log[-pp4 + t])/8, (205*Log[pp4])/12 - 
   (205*Log[-pp4 + t])/12, (49*Log[pp4])/24 - (49*Log[-pp4 + t])/24, 
  Log[pp4]/2 - Log[-pp4 + t]/2, (-3*Log[pp4])/4 + (3*Log[-pp4 + t])/4, 
  (23*Log[pp4])/24 - (23*Log[-pp4 + t])/24, (11*Log[pp4])/8 - 
   (11*Log[-pp4 + t])/8, (19*Log[pp4])/8 - (19*Log[-pp4 + t])/8, 
  (3*Log[pp4])/8 - (3*Log[-pp4 + t])/8, (-31*Log[pp4])/24 + 
   (31*Log[-pp4 + t])/24, (9*Log[pp4])/8 - (9*Log[-pp4 + t])/8, 
  (7*Log[pp4])/8 - (7*Log[-pp4 + t])/8, (-5*Log[pp4])/4 + (5*Log[-pp4 + t])/4, 
  (-3*Log[pp4])/2 + (3*Log[-pp4 + t])/2, -Log[pp4]/12 + Log[-pp4 + t]/12, 
  (21*Log[pp4])/8 - (21*Log[-pp4 + t])/8, (-35*Log[pp4])/24 + 
   (35*Log[-pp4 + t])/24, (31*Log[pp4])/8 - (31*Log[-pp4 + t])/8, 
  (-31*Log[pp4])/8 + (31*Log[-pp4 + t])/8, (15*Log[pp4])/4 - 
   (15*Log[-pp4 + t])/4, (-47*Log[pp4])/24 + (47*Log[-pp4 + t])/24, 
  (11*Log[pp4])/6 - (11*Log[-pp4 + t])/6, (-13*Log[pp4])/8 + 
   (13*Log[-pp4 + t])/8, (-19*Log[pp4])/8 + (19*Log[-pp4 + t])/8, 
  (-5*Log[pp4])/24 + (5*Log[-pp4 + t])/24, -Log[pp4]/24 + Log[-pp4 + t]/24, 
  (-35*Log[pp4])/24 + (35*Log[-pp4 + t])/24, -Log[pp4]/24 + Log[-pp4 + t]/24, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + t])/3, (-7*Log[pp4])/12 + (7*Log[-pp4 + t])/12, 
  0, (3*Log[pp4])/4 - (3*Log[-pp4 + t])/4, (23*Log[pp4])/24 - 
   (23*Log[-pp4 + t])/24, (17*Log[pp4])/12 - (17*Log[-pp4 + t])/12, 
  (-7*Log[pp4])/24 + (7*Log[-pp4 + t])/24, 0, 
  (11*Log[pp4])/8 - (11*Log[-pp4 + t])/8, (11*Log[pp4])/8 - (11*Log[-pp4 + t])/8, 
  (11*Log[pp4])/8 - (11*Log[-pp4 + t])/8, (35*Log[pp4])/24 - 
   (35*Log[-pp4 + t])/24, (5*Log[pp4])/8 - (5*Log[-pp4 + t])/8, 
  (-5*Log[pp4])/8 + (5*Log[-pp4 + t])/8, (7*Log[pp4])/12 - (7*Log[-pp4 + t])/12, 
  (-13*Log[pp4])/24 + (13*Log[-pp4 + t])/24, (-15*Log[pp4])/2 + 
   (15*Log[-pp4 + t])/2, (31*Log[pp4])/4 - (31*Log[-pp4 + t])/4, 
  (-7*Log[pp4])/8 + (7*Log[-pp4 + t])/8, (37*Log[pp4])/12 - 
   (37*Log[-pp4 + t])/12, (5*Log[pp4])/8 - (5*Log[-pp4 + t])/8, 
  (-17*Log[pp4])/12 + (17*Log[-pp4 + t])/12, (-25*Log[pp4])/12 + 
   (25*Log[-pp4 + t])/12, (11*Log[pp4])/12 - (11*Log[-pp4 + t])/12, 
  (-7*Log[pp4])/8 + (7*Log[-pp4 + t])/8, (-5*Log[pp4])/2 + (5*Log[-pp4 + t])/2, 
  (-3*Log[pp4])/2 + (3*Log[-pp4 + t])/2, (5*Log[pp4])/4 - (5*Log[-pp4 + t])/4, 
  (131*Log[pp4])/24 - (131*Log[-pp4 + t])/24, 
  (-21*Log[pp4])/8 + (21*Log[-pp4 + t])/8, (17*Log[pp4])/8 - 
   (17*Log[-pp4 + t])/8, (7*Log[pp4])/8 - (7*Log[-pp4 + t])/8, 
  (55*Log[pp4])/24 - (55*Log[-pp4 + t])/24, (11*Log[pp4])/8 - 
   (11*Log[-pp4 + t])/8, (-3*Log[pp4])/8 + (3*Log[-pp4 + t])/8, 
  (3*Log[pp4])/8 - (3*Log[-pp4 + t])/8, (-7*Log[pp4])/8 + (7*Log[-pp4 + t])/8, 
  (7*Log[pp4])/8 - (7*Log[-pp4 + t])/8, 0, (-11*Log[pp4])/24 + 
   (11*Log[-pp4 + t])/24, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (10*Log[pp4])/3 - (10*Log[s])/3, (23*Log[pp4])/36 - (23*Log[s])/36, 
  (17*Log[pp4])/36 - (17*Log[s])/36, Log[pp4]/3 - Log[s]/3, 
  (-43*Log[pp4])/36 + (43*Log[s])/36, -Log[pp4] + Log[s], 
  (-5*Log[pp4])/9 + (5*Log[s])/9, Log[pp4]/6 - Log[s]/6, Log[pp4]/4 - Log[s]/4, 
  Log[pp4]/6 - Log[s]/6, Log[pp4]/12 - Log[s]/12, 
  (14*Log[pp4])/9 - (14*Log[s])/9, Log[pp4]/3 - Log[s]/3, 
  (-59*Log[pp4])/36 + (59*Log[s])/36, (-5*Log[pp4])/9 + (5*Log[s])/9, 
  (-2*Log[pp4])/9 + (2*Log[s])/9, Log[pp4]/6 - Log[s]/6, Log[pp4]/8 - Log[s]/8, 
  -Log[pp4]/6 + Log[s]/6, (-5*Log[pp4])/6 + (5*Log[s])/6, 
  (-11*Log[pp4])/2 + (11*Log[s])/2, (155*Log[pp4])/36 - (155*Log[s])/36, 
  (779*Log[pp4])/72 - (779*Log[s])/72, (169*Log[pp4])/36 - (169*Log[s])/36, 
  (-7*Log[pp4])/6 + (7*Log[s])/6, (35*Log[pp4])/72 - (35*Log[s])/72, 
  (-5*Log[pp4])/6 + (5*Log[s])/6, (-52*Log[pp4])/9 + (52*Log[s])/9, 
  (22*Log[pp4])/9 - (22*Log[s])/9, (-13*Log[pp4])/6 - (17*Log[s])/6 + 
   2*Log[-pp4 + s], (5*Log[pp4])/72 - (5*Log[s])/72, 
  (-11*Log[pp4])/72 + (11*Log[s])/72, (-23*Log[pp4])/36 + (23*Log[s])/36, 
  (-23*Log[pp4])/18 + (23*Log[s])/18, (7*Log[pp4])/18 - (7*Log[s])/18, 
  (-11*Log[pp4])/24 + (11*Log[s])/24, -Log[pp4]/8 + Log[s]/8, 
  (-23*Log[pp4])/72 + (23*Log[s])/72, (-11*Log[pp4])/12 + (11*Log[s])/12, 
  (11*Log[pp4])/6 - (11*Log[s])/6, (-4*Log[pp4])/3 + (4*Log[s])/3, 
  Log[pp4]/6 - Log[s]/6, (-113*Log[pp4])/18 + (113*Log[s])/18, 
  (-53*Log[pp4])/36 + (53*Log[s])/36, (-5*Log[pp4])/12 + (5*Log[s])/12, 
  Log[pp4]/2 - Log[s]/2, (-7*Log[pp4])/9 + (7*Log[s])/9, 
  (-5*Log[pp4])/6 + (5*Log[s])/6, (-2*Log[pp4])/3 + (2*Log[s])/3, 
  Log[pp4]/3 - Log[s]/3, Log[pp4]/18 - Log[s]/18, 
  (-3*Log[pp4])/4 + (3*Log[s])/4, -Log[pp4]/6 + Log[s]/6, 
  (5*Log[pp4])/12 - (5*Log[s])/12, -Log[pp4]/2 + Log[s]/2, 
  Log[pp4]/9 - Log[s]/9, (-11*Log[pp4])/6 + (11*Log[s])/6, 
  (7*Log[pp4])/9 - (7*Log[s])/9, (-9*Log[pp4])/4 + (9*Log[s])/4, 
  (9*Log[pp4])/4 - (9*Log[s])/4, (-5*Log[pp4])/3 + (5*Log[s])/3, 
  (23*Log[pp4])/18 - (23*Log[s])/18, (-13*Log[pp4])/9 + (13*Log[s])/9, 
  (13*Log[pp4])/12 - (13*Log[s])/12, (5*Log[pp4])/4 - (5*Log[s])/4, 
  (13*Log[pp4])/36 - (13*Log[s])/36, (-13*Log[pp4])/36 + (13*Log[s])/36, 
  (79*Log[pp4])/36 - (79*Log[s])/36, -Log[pp4]/9 + Log[s]/9, 
  -Log[pp4]/18 + Log[s]/18, (7*Log[pp4])/9 - (7*Log[s])/9, 
  (-2*Log[pp4])/3 + (2*Log[s])/3, (-3*Log[pp4])/4 + (3*Log[s])/4, 
  (-25*Log[pp4])/36 + (25*Log[s])/36, (-25*Log[pp4])/18 + (25*Log[s])/18, 
  Log[pp4]/18 - Log[s]/18, 0, (-5*Log[pp4])/6 + (5*Log[s])/6, 
  -Log[pp4]/3 + Log[s]/3, (-5*Log[pp4])/6 + (5*Log[s])/6, 
  (-31*Log[pp4])/36 + (31*Log[s])/36, (-5*Log[pp4])/12 + (5*Log[s])/12, 
  Log[pp4]/6 - Log[s]/6, (5*Log[pp4])/36 - (5*Log[s])/36, 
  Log[pp4]/18 - Log[s]/18, (5*Log[pp4])/2 - (5*Log[s])/2, 
  (-11*Log[pp4])/4 + (11*Log[s])/4, (5*Log[pp4])/12 - (5*Log[s])/12, 
  (-7*Log[pp4])/9 + (7*Log[s])/9, -Log[pp4]/6 + Log[s]/6, 
  (23*Log[pp4])/36 - (23*Log[s])/36, (17*Log[pp4])/18 - (17*Log[s])/18, 
  (-11*Log[pp4])/36 + (11*Log[s])/36, (5*Log[pp4])/12 - (5*Log[s])/12, 
  (13*Log[pp4])/12 - (13*Log[s])/12, (3*Log[pp4])/4 - (3*Log[s])/4, 
  -Log[pp4]/4 + Log[s]/4, (-79*Log[pp4])/36 + (79*Log[s])/36, 
  (3*Log[pp4])/2 - (3*Log[s])/2, -Log[pp4] + Log[s], -Log[pp4]/2 + Log[s]/2, 
  (-41*Log[pp4])/36 + (41*Log[s])/36, -Log[pp4]/3 + Log[s]/3, 0, 
  Log[pp4]/2 - Log[s]/2, 0, Log[pp4]/4 - Log[s]/4, -Log[pp4]/2 + Log[s]/2, 
  (5*Log[pp4])/18 - (5*Log[s])/18, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -11*Log[pp4] + 11*Log[-pp4 + s], (-37*Log[pp4])/18 + (37*Log[-pp4 + s])/18, 
  (-31*Log[pp4])/18 + (31*Log[-pp4 + s])/18, 
  (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, (71*Log[pp4])/18 - 
   (71*Log[-pp4 + s])/18, 4*Log[pp4] - 4*Log[-pp4 + s], 
  (20*Log[pp4])/9 - (20*Log[-pp4 + s])/9, -Log[pp4] + Log[-pp4 + s], 
  -Log[pp4]/2 + Log[-pp4 + s]/2, -Log[pp4] + Log[-pp4 + s], 
  Log[pp4]/6 - Log[-pp4 + s]/6, (-56*Log[pp4])/9 + (56*Log[-pp4 + s])/9, 0, 
  (35*Log[pp4])/9 - (35*Log[-pp4 + s])/9, (-29*Log[pp4])/18 + 
   (29*Log[-pp4 + s])/18, (26*Log[pp4])/9 - (26*Log[-pp4 + s])/9, 
  Log[pp4]/3 - Log[-pp4 + s]/3, Log[pp4]/4 - Log[-pp4 + s]/4, 
  -Log[pp4]/3 + Log[-pp4 + s]/3, (7*Log[pp4])/3 - (7*Log[-pp4 + s])/3, 
  20*Log[pp4] - 20*Log[-pp4 + s], (-77*Log[pp4])/9 + (77*Log[-pp4 + s])/9, 
  (-1399*Log[pp4])/36 + (1399*Log[-pp4 + s])/36, 
  (-154*Log[pp4])/9 + (154*Log[-pp4 + s])/9, 
  (5*Log[pp4])/3 - (5*Log[-pp4 + s])/3, (53*Log[pp4])/36 - (53*Log[-pp4 + s])/36, 
  (5*Log[pp4])/3 - (5*Log[-pp4 + s])/3, (94*Log[pp4])/9 - (94*Log[-pp4 + s])/9, 
  (-89*Log[pp4])/18 + (89*Log[-pp4 + s])/18, Log[pp4]/6 - Log[-pp4 + s]/6, 
  (-85*Log[pp4])/36 - 3*Log[s] + (85*Log[-pp4 + s])/36, 
  (-89*Log[pp4])/36 + (89*Log[-pp4 + s])/36, (-5*Log[pp4])/18 + 
   (5*Log[-pp4 + s])/18, (-5*Log[pp4])/9 + (5*Log[-pp4 + s])/9, 
  (-49*Log[pp4])/18 + (49*Log[-pp4 + s])/18, (13*Log[pp4])/12 - 
   (13*Log[-pp4 + s])/12, -Log[pp4]/4 + Log[-pp4 + s]/4, 
  (-5*Log[pp4])/36 + (5*Log[-pp4 + s])/36, (25*Log[pp4])/6 - 
   (25*Log[-pp4 + s])/6, (-13*Log[pp4])/3 + (13*Log[-pp4 + s])/3, 
  (16*Log[pp4])/3 - (16*Log[-pp4 + s])/3, (-5*Log[pp4])/3 + (5*Log[-pp4 + s])/3, 
  (190*Log[pp4])/9 - (190*Log[-pp4 + s])/9, (43*Log[pp4])/18 - 
   (43*Log[-pp4 + s])/18, Log[pp4]/6 - Log[-pp4 + s]/6, -Log[pp4] + Log[-pp4 + s], 
  (29*Log[pp4])/18 - (29*Log[-pp4 + s])/18, (7*Log[pp4])/3 - (7*Log[-pp4 + s])/3, 
  (11*Log[pp4])/3 - (11*Log[-pp4 + s])/3, 0, (-17*Log[pp4])/9 + 
   (17*Log[-pp4 + s])/9, (5*Log[pp4])/2 - (5*Log[-pp4 + s])/2, 
  (5*Log[pp4])/3 - (5*Log[-pp4 + s])/3, (-13*Log[pp4])/6 + (13*Log[-pp4 + s])/6, 
  0, (5*Log[pp4])/9 - (5*Log[-pp4 + s])/9, 6*Log[pp4] - 6*Log[-pp4 + s], 
  (-25*Log[pp4])/9 + (25*Log[-pp4 + s])/9, (43*Log[pp4])/6 - 
   (43*Log[-pp4 + s])/6, (-43*Log[pp4])/6 + (43*Log[-pp4 + s])/6, 
  5*Log[pp4] - 5*Log[-pp4 + s], (-40*Log[pp4])/9 + (40*Log[-pp4 + s])/9, 
  (34*Log[pp4])/9 - (34*Log[-pp4 + s])/9, (-19*Log[pp4])/6 + 
   (19*Log[-pp4 + s])/6, (-25*Log[pp4])/6 + (25*Log[-pp4 + s])/6, 
  (-11*Log[pp4])/18 + (11*Log[-pp4 + s])/18, 
  (7*Log[pp4])/9 - (7*Log[-pp4 + s])/9, (-113*Log[pp4])/18 + 
   (113*Log[-pp4 + s])/18, (-2*Log[pp4])/9 + (2*Log[-pp4 + s])/9, 
  (5*Log[pp4])/9 - (5*Log[-pp4 + s])/9, (-19*Log[pp4])/9 + (19*Log[-pp4 + s])/9, 
  Log[pp4] - Log[-pp4 + s], (5*Log[pp4])/2 - (5*Log[-pp4 + s])/2, 
  (47*Log[pp4])/18 - (47*Log[-pp4 + s])/18, (41*Log[pp4])/9 - 
   (41*Log[-pp4 + s])/9, (-5*Log[pp4])/9 + (5*Log[-pp4 + s])/9, 0, 
  (7*Log[pp4])/3 - (7*Log[-pp4 + s])/3, (4*Log[pp4])/3 - (4*Log[-pp4 + s])/3, 
  (7*Log[pp4])/3 - (7*Log[-pp4 + s])/3, (41*Log[pp4])/18 - (41*Log[-pp4 + s])/18, 
  (5*Log[pp4])/6 - (5*Log[-pp4 + s])/6, -Log[pp4]/3 + Log[-pp4 + s]/3, 
  (-7*Log[pp4])/18 + (7*Log[-pp4 + s])/18, Log[pp4]/9 - Log[-pp4 + s]/9, 
  -9*Log[pp4] + 9*Log[-pp4 + s], (59*Log[pp4])/6 - (59*Log[-pp4 + s])/6, 
  (-7*Log[pp4])/6 + (7*Log[-pp4 + s])/6, (71*Log[pp4])/18 - 
   (71*Log[-pp4 + s])/18, Log[pp4]/3 - Log[-pp4 + s]/3, 
  (-37*Log[pp4])/18 + (37*Log[-pp4 + s])/18, (-28*Log[pp4])/9 + 
   (28*Log[-pp4 + s])/9, (25*Log[pp4])/18 - (25*Log[-pp4 + s])/18, 
  (-7*Log[pp4])/6 + (7*Log[-pp4 + s])/6, (-23*Log[pp4])/6 + (23*Log[-pp4 + s])/6, 
  (-5*Log[pp4])/2 + (5*Log[-pp4 + s])/2, (7*Log[pp4])/6 - (7*Log[-pp4 + s])/6, 
  (137*Log[pp4])/18 - (137*Log[-pp4 + s])/18, -5*Log[pp4] + 5*Log[-pp4 + s], 
  (10*Log[pp4])/3 - (10*Log[-pp4 + s])/3, (5*Log[pp4])/3 - (5*Log[-pp4 + s])/3, 
  (38*Log[pp4])/9 - (38*Log[-pp4 + s])/9, (11*Log[pp4])/6 - (11*Log[-pp4 + s])/6, 
  0, -Log[pp4] + Log[-pp4 + s], (-2*Log[pp4])/3 + (2*Log[-pp4 + s])/3, 
  Log[pp4]/6 - Log[-pp4 + s]/6, Log[pp4] - Log[-pp4 + s], 
  (-17*Log[pp4])/18 + (17*Log[-pp4 + s])/18, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (59*Log[pp4])/24 - Log[s]/3 - (23*Log[t])/8 + (77*Log[s + t])/24 - 
   (59*Log[-pp4 + s + t])/24, Log[pp4]/12 + (5*Log[s])/36 - (2*Log[t])/9 + 
   Log[s + t]/12 - Log[-pp4 + s + t]/12, -Log[pp4]/6 + (11*Log[s])/36 + 
   (4*Log[t])/9 - (3*Log[s + t])/4 + Log[-pp4 + s + t]/6, 
  Log[pp4]/4 - Log[s]/3 + (2*Log[t])/3 - Log[s + t]/3 - Log[-pp4 + s + t]/4, 
  -Log[pp4]/24 - (13*Log[s])/36 - (31*Log[t])/72 + (19*Log[s + t])/24 + 
   Log[-pp4 + s + t]/24, Log[pp4]/4 - Log[s] + (3*Log[t])/4 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/4, Log[pp4]/24 - (5*Log[s])/9 + (61*Log[t])/72 - 
   (7*Log[s + t])/24 - Log[-pp4 + s + t]/24, -Log[pp4]/4 + Log[s]/2 + 
   Log[t]/12 - (7*Log[s + t])/12 + Log[-pp4 + s + t]/4, 
  Log[pp4]/4 - Log[s]/4 + Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  -Log[pp4]/4 + Log[s]/2 - (7*Log[t])/12 + Log[s + t]/12 + Log[-pp4 + s + t]/4, 
  (3*Log[pp4])/8 - (5*Log[s])/12 + (3*Log[t])/8 + Log[s + t]/24 - 
   (3*Log[-pp4 + s + t])/8, (-25*Log[pp4])/24 + (14*Log[s])/9 - 
   (31*Log[t])/72 - (9*Log[s + t])/8 + (25*Log[-pp4 + s + t])/24, 
  (9*Log[pp4])/8 - Log[s] + (17*Log[t])/24 + (7*Log[s + t])/24 - 
   (9*Log[-pp4 + s + t])/8, (-7*Log[pp4])/12 - (17*Log[s])/36 + 
   (11*Log[t])/36 + Log[s + t]/6 + (7*Log[-pp4 + s + t])/12, 
  (-29*Log[pp4])/24 + (7*Log[s])/9 - (77*Log[t])/72 + (7*Log[s + t])/24 + 
   (29*Log[-pp4 + s + t])/24, (37*Log[pp4])/24 - (20*Log[s])/9 + 
   (49*Log[t])/72 + (37*Log[s + t])/24 - (37*Log[-pp4 + s + t])/24, 
  (5*Log[pp4])/8 - (5*Log[s])/6 + (11*Log[t])/8 - (13*Log[s + t])/24 - 
   (5*Log[-pp4 + s + t])/8, Log[pp4]/8 + (3*Log[s])/8 - Log[t]/4 - 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (-5*Log[pp4])/8 + (5*Log[s])/6 - 
   (5*Log[t])/8 - (5*Log[s + t])/24 + (5*Log[-pp4 + s + t])/8, 
  -Log[pp4]/8 + Log[s]/6 - (9*Log[t])/8 + (23*Log[s + t])/24 + 
   Log[-pp4 + s + t]/8, -Log[pp4]/2 - (7*Log[s])/2 + 4*Log[t] - Log[s + t]/2 + 
   Log[-pp4 + s + t]/2, (121*Log[pp4])/24 - (169*Log[s])/36 + (407*Log[t])/72 - 
   (23*Log[s + t])/24 - (121*Log[-pp4 + s + t])/24, 
  (13*Log[pp4])/6 + (389*Log[s])/72 - (437*Log[t])/72 + (2*Log[s + t])/3 - 
   (13*Log[-pp4 + s + t])/6, (19*Log[pp4])/24 + (73*Log[s])/36 - 
   (131*Log[t])/72 - (5*Log[s + t])/24 - (19*Log[-pp4 + s + t])/24, 
  (-9*Log[pp4])/4 + (11*Log[s])/6 + (5*Log[t])/12 - (9*Log[s + t])/4 + 
   (9*Log[-pp4 + s + t])/4, (31*Log[pp4])/24 - (103*Log[s])/72 + 
   (59*Log[t])/36 - (5*Log[s + t])/24 - (31*Log[-pp4 + s + t])/24, 
  (-9*Log[pp4])/8 + (5*Log[s])/6 - (25*Log[t])/24 + (5*Log[s + t])/24 + 
   (9*Log[-pp4 + s + t])/8, (-103*Log[pp4])/24 + (17*Log[s])/9 - 
   (187*Log[t])/72 + (17*Log[s + t])/24 + (103*Log[-pp4 + s + t])/24, 
  (23*Log[pp4])/12 - (8*Log[s])/9 + (35*Log[t])/36 - Log[s + t]/12 - 
   (23*Log[-pp4 + s + t])/12, (3*Log[pp4])/8 - (7*Log[s])/6 + (43*Log[t])/24 - 
   (5*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, 
  (-5*Log[pp4])/24 - (25*Log[s])/72 + (19*Log[t])/18 - (17*Log[s + t])/24 + 
   (5*Log[-pp4 + s + t])/24, (-43*Log[pp4])/24 - (185*Log[s])/72 - 
   (149*Log[t])/36 + (161*Log[s + t])/24 - (29*Log[-pp4 + s + t])/24, 
  (7*Log[pp4])/24 + (79*Log[s])/36 - (179*Log[t])/72 + (7*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/24, (-13*Log[pp4])/24 + (61*Log[s])/18 - 
   (277*Log[t])/72 + (11*Log[s + t])/24 + (13*Log[-pp4 + s + t])/24, 
  Log[pp4]/3 + Log[s]/18 - Log[t]/18 - Log[-pp4 + s + t]/3, 
  (-3*Log[pp4])/8 + (7*Log[s])/24 - (3*Log[t])/4 + (11*Log[s + t])/24 + 
   (3*Log[-pp4 + s + t])/8, (-3*Log[pp4])/8 + (5*Log[s])/8 - (3*Log[t])/4 + 
   Log[s + t]/8 + (3*Log[-pp4 + s + t])/8, (-5*Log[pp4])/12 + (43*Log[s])/72 - 
   (49*Log[t])/72 + Log[s + t]/12 + (5*Log[-pp4 + s + t])/12, 
  (7*Log[pp4])/8 - (17*Log[s])/12 + (11*Log[t])/8 + Log[s + t]/24 - 
   (7*Log[-pp4 + s + t])/8, (13*Log[pp4])/8 - (7*Log[s])/6 + (5*Log[t])/8 + 
   (13*Log[s + t])/24 - (13*Log[-pp4 + s + t])/8, 
  Log[pp4]/2 - (4*Log[s])/3 + Log[t]/12 + (5*Log[s + t])/4 - 
   Log[-pp4 + s + t]/2, (-7*Log[pp4])/8 + (7*Log[s])/6 - (11*Log[t])/8 + 
   (5*Log[s + t])/24 + (7*Log[-pp4 + s + t])/8, 
  (-3*Log[pp4])/4 - (89*Log[s])/18 + (205*Log[t])/36 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, (-65*Log[pp4])/24 + (73*Log[s])/36 + 
   (49*Log[t])/72 - (65*Log[s + t])/24 + (65*Log[-pp4 + s + t])/24, 
  (-5*Log[pp4])/4 + (13*Log[s])/12 - Log[t]/2 - (7*Log[s + t])/12 + 
   (5*Log[-pp4 + s + t])/4, (3*Log[pp4])/4 - Log[s]/2 + (5*Log[t])/12 + 
   Log[s + t]/12 - (3*Log[-pp4 + s + t])/4, (-25*Log[pp4])/24 + 
   (13*Log[s])/18 + (23*Log[t])/72 - (25*Log[s + t])/24 + 
   (25*Log[-pp4 + s + t])/24, (-5*Log[pp4])/8 + Log[s]/6 + Log[t]/8 - 
   (7*Log[s + t])/24 + (5*Log[-pp4 + s + t])/8, (7*Log[pp4])/8 - (5*Log[s])/3 + 
   (9*Log[t])/8 + (13*Log[s + t])/24 - (7*Log[-pp4 + s + t])/8, 
  (7*Log[pp4])/8 - Log[s] - (5*Log[t])/24 + (29*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/8, (-31*Log[pp4])/24 + (31*Log[s])/18 - 
   (55*Log[t])/72 - (23*Log[s + t])/24 + (31*Log[-pp4 + s + t])/24, 
  -Log[pp4]/8 - Log[s]/4 + (3*Log[t])/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  (7*Log[pp4])/8 - (7*Log[s])/6 + (5*Log[t])/8 + (13*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/8, -Log[pp4]/2 + (11*Log[s])/12 - (3*Log[t])/4 - 
   Log[s + t]/6 + Log[-pp4 + s + t]/2, -Log[pp4] + (3*Log[s])/2 - Log[t]/2 - 
   Log[s + t] + Log[-pp4 + s + t], (11*Log[pp4])/12 - (8*Log[s])/9 - 
   Log[t]/36 + (11*Log[s + t])/12 - (11*Log[-pp4 + s + t])/12, 
  (-3*Log[pp4])/8 - Log[s]/2 + Log[t]/24 + (11*Log[s + t])/24 + 
   (3*Log[-pp4 + s + t])/8, Log[pp4]/24 + (4*Log[s])/9 - (23*Log[t])/72 - 
   Log[s + t]/8 - Log[-pp4 + s + t]/24, (-7*Log[pp4])/8 - (5*Log[s])/12 + 
   (31*Log[t])/24 - (7*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, 
  (7*Log[pp4])/8 + (5*Log[s])/12 - (31*Log[t])/24 + (7*Log[s + t])/8 - 
   (7*Log[-pp4 + s + t])/8, (-5*Log[pp4])/4 + (4*Log[t])/3 - (4*Log[s + t])/3 + 
   (5*Log[-pp4 + s + t])/4, Log[pp4]/24 + (11*Log[s])/18 - (11*Log[t])/72 - 
   (11*Log[s + t])/24 - Log[-pp4 + s + t]/24, (-7*Log[pp4])/6 + (5*Log[s])/9 + 
   (11*Log[t])/18 - (7*Log[s + t])/6 + (7*Log[-pp4 + s + t])/6, 
  (5*Log[pp4])/8 - Log[s]/12 - (13*Log[t])/24 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (3*Log[pp4])/8 + (5*Log[s])/12 - (7*Log[t])/24 - 
   Log[s + t]/8 - (3*Log[-pp4 + s + t])/8, (13*Log[pp4])/24 - (17*Log[s])/36 - 
   (5*Log[t])/72 + (13*Log[s + t])/24 - (13*Log[-pp4 + s + t])/24, 
  (-7*Log[pp4])/24 + (11*Log[s])/36 - Log[t]/72 - (7*Log[s + t])/24 + 
   (7*Log[-pp4 + s + t])/24, (19*Log[pp4])/24 - (11*Log[s])/36 + 
   (55*Log[t])/72 - (11*Log[s + t])/24 - (19*Log[-pp4 + s + t])/24, 
  (-13*Log[pp4])/24 + (5*Log[s])/9 - (37*Log[t])/72 - Log[s + t]/24 + 
   (13*Log[-pp4 + s + t])/24, Log[pp4]/6 - (7*Log[s])/18 + (2*Log[t])/9 + 
   Log[s + t]/6 - Log[-pp4 + s + t]/6, (5*Log[pp4])/12 - (2*Log[s])/9 - 
   (7*Log[t])/36 + (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/12, 
  -Log[pp4] + Log[s] - Log[s + t] + Log[-pp4 + s + t], 
  -Log[s]/4 - Log[t]/4 + Log[s + t]/2, (5*Log[pp4])/24 - (19*Log[s])/36 + 
   (5*Log[t])/72 + (11*Log[s + t])/24 - (5*Log[-pp4 + s + t])/24, 
  -Log[pp4]/12 - (7*Log[s])/18 - (5*Log[t])/18 + (2*Log[s + t])/3 + 
   Log[-pp4 + s + t]/12, (-7*Log[pp4])/24 + (7*Log[s])/18 - (7*Log[t])/72 - 
   (7*Log[s + t])/24 + (7*Log[-pp4 + s + t])/24, 0, 
  (-5*Log[pp4])/8 + Log[s]/6 + (11*Log[t])/24 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, -Log[pp4]/8 - Log[s]/3 + (11*Log[t])/24 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, (-5*Log[pp4])/8 + Log[s]/6 + 
   (11*Log[t])/24 - (5*Log[s + t])/8 + (5*Log[-pp4 + s + t])/8, 
  (-19*Log[pp4])/24 + (11*Log[s])/36 + (35*Log[t])/72 - (19*Log[s + t])/24 + 
   (19*Log[-pp4 + s + t])/24, (-5*Log[pp4])/8 + (5*Log[s])/12 + (5*Log[t])/24 - 
   (5*Log[s + t])/8 + (5*Log[-pp4 + s + t])/8, (3*Log[pp4])/8 - Log[s]/6 - 
   (5*Log[t])/24 + (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, 
  -Log[pp4]/6 - Log[s]/36 + (7*Log[t])/36 - Log[s + t]/6 + Log[-pp4 + s + t]/6, 
  (11*Log[pp4])/24 - (5*Log[s])/18 - (13*Log[t])/72 + (11*Log[s + t])/24 - 
   (11*Log[-pp4 + s + t])/24, Log[pp4] + (3*Log[s])/2 - (5*Log[t])/2 + 
   Log[s + t] - Log[-pp4 + s + t], -Log[pp4] - (19*Log[s])/12 + 
   (31*Log[t])/12 - Log[s + t] + Log[-pp4 + s + t], 
  (3*Log[pp4])/8 - Log[s]/12 - (5*Log[t])/8 + (17*Log[s + t])/24 - 
   (3*Log[-pp4 + s + t])/8, (7*Log[pp4])/12 - (29*Log[s])/18 + (37*Log[t])/36 + 
   (7*Log[s + t])/12 - (7*Log[-pp4 + s + t])/12, 
  (-3*Log[pp4])/8 + Log[s]/6 + (13*Log[t])/24 - (17*Log[s + t])/24 + 
   (3*Log[-pp4 + s + t])/8, Log[pp4]/3 + (5*Log[s])/36 - (17*Log[t])/36 + 
   Log[s + t]/3 - Log[-pp4 + s + t]/3, (5*Log[pp4])/12 + (5*Log[s])/18 - 
   (25*Log[t])/36 + (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/12, 
  Log[pp4]/6 - (17*Log[s])/36 + (11*Log[t])/36 + Log[s + t]/6 - 
   Log[-pp4 + s + t]/6, (3*Log[pp4])/8 - Log[s]/12 - (5*Log[t])/8 + 
   (17*Log[s + t])/24 - (3*Log[-pp4 + s + t])/8, 
  Log[pp4]/4 + (7*Log[s])/12 - Log[t]/2 - Log[s + t]/12 - Log[-pp4 + s + t]/4, 
  Log[pp4]/4 + Log[s]/4 - Log[t]/2 + Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  (-5*Log[s])/12 + (5*Log[t])/12, (-19*Log[pp4])/24 - (37*Log[s])/36 + 
   (131*Log[t])/72 - (19*Log[s + t])/24 + (19*Log[-pp4 + s + t])/24, 
  (3*Log[pp4])/8 + Log[s]/2 - (7*Log[t])/8 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, (-3*Log[pp4])/8 - Log[s]/3 + (17*Log[t])/24 - 
   (3*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, -Log[pp4]/8 - Log[s]/6 + 
   (7*Log[t])/24 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  Log[pp4]/24 - (29*Log[s])/36 + (55*Log[t])/72 + Log[s + t]/24 - 
   Log[-pp4 + s + t]/24, (3*Log[pp4])/8 - (5*Log[s])/6 + (11*Log[t])/24 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, Log[pp4]/8 - Log[t]/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (3*Log[pp4])/8 - Log[s]/2 + Log[t]/8 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, (-3*Log[pp4])/8 + (2*Log[s])/3 - 
   (7*Log[t])/24 - (3*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, 
  (5*Log[pp4])/8 - (11*Log[s])/12 + (7*Log[t])/24 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, -Log[pp4]/2 + Log[s]/2 - Log[s + t]/2 + 
   Log[-pp4 + s + t]/2, Log[pp4]/24 + Log[s]/9 - (11*Log[t])/72 + 
   Log[s + t]/24 - Log[-pp4 + s + t]/24, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (43*Log[pp4])/6 - (11*Log[s])/3 - (43*Log[t])/6 + 
   (11*Log[-pp4 + s + t])/3, Log[pp4]/9 - Log[s]/2 - Log[t]/9 + 
   Log[-pp4 + s + t]/2, (16*Log[pp4])/9 - Log[s]/6 - (16*Log[t])/9 + 
   Log[-pp4 + s + t]/6, (5*Log[pp4])/3 - (2*Log[s])/3 - (5*Log[t])/3 + 
   (2*Log[-pp4 + s + t])/3, (-43*Log[pp4])/18 + (5*Log[s])/6 + (43*Log[t])/18 - 
   (5*Log[-pp4 + s + t])/6, -Log[pp4] + Log[t], 
  (13*Log[pp4])/18 - (13*Log[t])/18, -Log[pp4]/3 + Log[s]/3 + Log[t]/3 - 
   Log[-pp4 + s + t]/3, -Log[s]/2 + Log[-pp4 + s + t]/2, 
  -Log[pp4]/3 + Log[s]/3 + Log[t]/3 - Log[-pp4 + s + t]/3, 
  Log[pp4]/2 - Log[s]/2 - Log[t]/2 + Log[-pp4 + s + t]/2, 
  (-73*Log[pp4])/18 + (73*Log[t])/18, (5*Log[pp4])/6 - (4*Log[s])/3 - 
   (5*Log[t])/6 + (4*Log[-pp4 + s + t])/3, (-16*Log[pp4])/9 + (7*Log[s])/6 + 
   (16*Log[t])/9 - (7*Log[-pp4 + s + t])/6, Log[pp4]/18 + (4*Log[s])/3 - 
   Log[t]/18 - (4*Log[-pp4 + s + t])/3, (31*Log[pp4])/18 - 2*Log[s] - 
   (31*Log[t])/18 + 2*Log[-pp4 + s + t], (3*Log[pp4])/2 - Log[s] - 
   (3*Log[t])/2 + Log[-pp4 + s + t], Log[pp4]/6 + Log[s]/4 - Log[t]/6 - 
   Log[-pp4 + s + t]/4, (-3*Log[pp4])/2 + Log[s] + (3*Log[t])/2 - 
   Log[-pp4 + s + t], (-3*Log[pp4])/2 + Log[s] + (3*Log[t])/2 - 
   Log[-pp4 + s + t], -6*Log[pp4] + 2*Log[s] + 6*Log[t] - 2*Log[-pp4 + s + t], 
  (149*Log[pp4])/18 - 9*Log[s] - (149*Log[t])/18 + 9*Log[-pp4 + s + t], 
  (95*Log[pp4])/9 - (65*Log[s])/12 - (95*Log[t])/9 + (65*Log[-pp4 + s + t])/12, 
  (55*Log[pp4])/18 - (8*Log[s])/3 - (55*Log[t])/18 + (8*Log[-pp4 + s + t])/3, 
  -3*Log[pp4] + 3*Log[s] + 3*Log[t] - 3*Log[-pp4 + s + t], 
  (-11*Log[pp4])/18 - (23*Log[s])/12 + (11*Log[t])/18 + 
   (23*Log[-pp4 + s + t])/12, (-13*Log[pp4])/6 + (5*Log[s])/3 + (13*Log[t])/6 - 
   (5*Log[-pp4 + s + t])/3, (-175*Log[pp4])/18 + (20*Log[s])/3 + 
   (175*Log[t])/18 - (20*Log[-pp4 + s + t])/3, 
  (38*Log[pp4])/9 - (10*Log[s])/3 - (38*Log[t])/9 + (10*Log[-pp4 + s + t])/3, 
  (25*Log[pp4])/6 - 3*Log[s] - (25*Log[t])/6 + 3*Log[-pp4 + s + t], 
  (37*Log[pp4])/18 - (5*Log[s])/12 - (37*Log[t])/18 + (5*Log[-pp4 + s + t])/12, 
  (-13*Log[pp4])/18 - (17*Log[s])/12 + (13*Log[t])/18 + 
   (17*Log[-pp4 + s + t])/12, (7*Log[pp4])/18 - Log[s]/6 + (11*Log[t])/18 - 
   4*Log[-pp4 + t] + Log[-pp4 + s + t]/6, (23*Log[pp4])/18 + (8*Log[s])/3 - 
   (23*Log[t])/18 - (8*Log[-pp4 + s + t])/3, (13*Log[pp4])/9 - Log[s]/3 - 
   (13*Log[t])/9 + Log[-pp4 + s + t]/3, (-3*Log[pp4])/2 + (3*Log[s])/4 + 
   (3*Log[t])/2 - (3*Log[-pp4 + s + t])/4, -Log[pp4]/2 + (3*Log[s])/4 + 
   Log[t]/2 - (3*Log[-pp4 + s + t])/4, (-5*Log[pp4])/9 + (11*Log[s])/12 + 
   (5*Log[t])/9 - (11*Log[-pp4 + s + t])/12, (-5*Log[pp4])/2 - Log[s]/2 + 
   (5*Log[t])/2 + Log[-pp4 + s + t]/2, (3*Log[pp4])/2 - 3*Log[s] - 
   (3*Log[t])/2 + 3*Log[-pp4 + s + t], Log[pp4] - Log[t], 
  -Log[pp4]/2 + Log[s] + Log[t]/2 - Log[-pp4 + s + t], 
  (-77*Log[pp4])/9 + (4*Log[s])/3 + (77*Log[t])/9 - (4*Log[-pp4 + s + t])/3, 
  (13*Log[pp4])/18 + (7*Log[s])/2 - (13*Log[t])/18 - (7*Log[-pp4 + s + t])/2, 
  Log[pp4] + (3*Log[s])/2 - Log[t] - (3*Log[-pp4 + s + t])/2, 
  (-4*Log[pp4])/3 - Log[s] + (4*Log[t])/3 + Log[-pp4 + s + t], 
  (-13*Log[pp4])/18 + (3*Log[s])/2 + (13*Log[t])/18 - (3*Log[-pp4 + s + t])/2, 
  (-3*Log[pp4])/2 + Log[s] + (3*Log[t])/2 - Log[-pp4 + s + t], 
  -Log[pp4]/2 - Log[s] + Log[t]/2 + Log[-pp4 + s + t], 
  (11*Log[pp4])/6 - (4*Log[s])/3 - (11*Log[t])/6 + (4*Log[-pp4 + s + t])/3, 
  (-43*Log[pp4])/18 + (5*Log[s])/3 + (43*Log[t])/18 - (5*Log[-pp4 + s + t])/3, 
  -Log[pp4]/2 + Log[s]/2 + Log[t]/2 - Log[-pp4 + s + t]/2, 
  Log[pp4]/2 - Log[s] - Log[t]/2 + Log[-pp4 + s + t], 
  Log[s]/2 - Log[-pp4 + s + t]/2, Log[pp4] + 2*Log[s] - Log[t] - 
   2*Log[-pp4 + s + t], (-10*Log[pp4])/9 - Log[s] + (10*Log[t])/9 + 
   Log[-pp4 + s + t], (-17*Log[pp4])/6 + (4*Log[s])/3 + (17*Log[t])/6 - 
   (4*Log[-pp4 + s + t])/3, (7*Log[pp4])/18 - Log[s]/3 - (7*Log[t])/18 + 
   Log[-pp4 + s + t]/3, (-31*Log[pp4])/6 + (11*Log[s])/6 + (31*Log[t])/6 - 
   (11*Log[-pp4 + s + t])/6, (31*Log[pp4])/6 - (11*Log[s])/6 - (31*Log[t])/6 + 
   (11*Log[-pp4 + s + t])/6, -3*Log[pp4] + (5*Log[s])/3 + 3*Log[t] - 
   (5*Log[-pp4 + s + t])/3, (55*Log[pp4])/18 - (2*Log[s])/3 - (55*Log[t])/18 + 
   (2*Log[-pp4 + s + t])/3, (-32*Log[pp4])/9 + 2*Log[s] + (32*Log[t])/9 - 
   2*Log[-pp4 + s + t], (7*Log[pp4])/6 - (7*Log[s])/6 - (7*Log[t])/6 + 
   (7*Log[-pp4 + s + t])/6, (11*Log[pp4])/6 - (5*Log[s])/6 - (11*Log[t])/6 + 
   (5*Log[-pp4 + s + t])/6, (43*Log[pp4])/18 - (5*Log[s])/6 - (43*Log[t])/18 + 
   (5*Log[-pp4 + s + t])/6, (29*Log[pp4])/18 + (2*Log[s])/3 - (29*Log[t])/18 - 
   (2*Log[-pp4 + s + t])/3, (31*Log[pp4])/18 - (5*Log[s])/2 - (31*Log[t])/18 + 
   (5*Log[-pp4 + s + t])/2, (-31*Log[pp4])/18 + (2*Log[s])/3 + (31*Log[t])/18 - 
   (2*Log[-pp4 + s + t])/3, (14*Log[pp4])/9 - Log[s]/3 - (14*Log[t])/9 + 
   Log[-pp4 + s + t]/3, (2*Log[pp4])/9 - Log[s] - (2*Log[t])/9 + 
   Log[-pp4 + s + t], -Log[pp4]/3 + (5*Log[s])/3 + Log[t]/3 - 
   (5*Log[-pp4 + s + t])/3, -2*Log[pp4] + Log[s]/2 + 2*Log[t] - 
   Log[-pp4 + s + t]/2, (-7*Log[pp4])/18 + Log[s]/6 + (7*Log[t])/18 - 
   Log[-pp4 + s + t]/6, (-22*Log[pp4])/9 + Log[s] + (22*Log[t])/9 - 
   Log[-pp4 + s + t], -Log[pp4]/18 + Log[s]/3 + Log[t]/18 - Log[-pp4 + s + t]/3, 
  0, (-7*Log[pp4])/6 + Log[s] + (7*Log[t])/6 - Log[-pp4 + s + t], 
  (-13*Log[pp4])/6 + (13*Log[t])/6, (-7*Log[pp4])/6 + Log[s] + (7*Log[t])/6 - 
   Log[-pp4 + s + t], (-7*Log[pp4])/18 + (7*Log[s])/6 + (7*Log[t])/18 - 
   (7*Log[-pp4 + s + t])/6, (11*Log[pp4])/6 + (5*Log[s])/6 - (11*Log[t])/6 - 
   (5*Log[-pp4 + s + t])/6, (-11*Log[pp4])/6 - Log[s]/3 + (11*Log[t])/6 + 
   Log[-pp4 + s + t]/3, (10*Log[pp4])/9 - Log[s]/6 - (10*Log[t])/9 + 
   Log[-pp4 + s + t]/6, (-19*Log[pp4])/18 - Log[s]/3 + (19*Log[t])/18 + 
   Log[-pp4 + s + t]/3, 8*Log[pp4] - Log[s] - 8*Log[t] + Log[-pp4 + s + t], 
  (-26*Log[pp4])/3 + (7*Log[s])/6 + (26*Log[t])/3 - (7*Log[-pp4 + s + t])/6, 
  Log[pp4]/2 - Log[s]/2 - Log[t]/2 + Log[-pp4 + s + t]/2, 
  (-38*Log[pp4])/9 - (5*Log[s])/6 + (38*Log[t])/9 + (5*Log[-pp4 + s + t])/6, 
  Log[pp4]/6 + Log[s]/3 - Log[t]/6 - Log[-pp4 + s + t]/3, 
  (10*Log[pp4])/9 - Log[s]/2 - (10*Log[t])/9 + Log[-pp4 + s + t]/2, 
  (23*Log[pp4])/9 - (2*Log[s])/3 - (23*Log[t])/9 + (2*Log[-pp4 + s + t])/3, 
  (-13*Log[pp4])/9 - Log[s]/6 + (13*Log[t])/9 + Log[-pp4 + s + t]/6, 
  Log[pp4]/2 - Log[s]/2 - Log[t]/2 + Log[-pp4 + s + t]/2, 
  3*Log[pp4] - Log[s]/2 - 3*Log[t] + Log[-pp4 + s + t]/2, 
  2*Log[pp4] - Log[s]/2 - 2*Log[t] + Log[-pp4 + s + t]/2, 
  (-4*Log[pp4])/3 - Log[s]/6 + (4*Log[t])/3 + Log[-pp4 + s + t]/6, 
  (-109*Log[pp4])/18 + (7*Log[s])/6 + (109*Log[t])/18 - 
   (7*Log[-pp4 + s + t])/6, (5*Log[pp4])/2 - Log[s] - (5*Log[t])/2 + 
   Log[-pp4 + s + t], (-7*Log[pp4])/6 + (2*Log[s])/3 + (7*Log[t])/6 - 
   (2*Log[-pp4 + s + t])/3, (-5*Log[pp4])/6 + Log[s]/3 + (5*Log[t])/6 - 
   Log[-pp4 + s + t]/3, (-65*Log[pp4])/18 + Log[s]/3 + (65*Log[t])/18 - 
   Log[-pp4 + s + t]/3, (-13*Log[pp4])/6 - Log[s]/2 + (13*Log[t])/6 + 
   Log[-pp4 + s + t]/2, -Log[pp4]/2 + Log[t]/2, Log[pp4]/2 - Log[s] - Log[t]/2 + 
   Log[-pp4 + s + t], (5*Log[pp4])/6 + (2*Log[s])/3 - (5*Log[t])/6 - 
   (2*Log[-pp4 + s + t])/3, (-5*Log[pp4])/6 - (7*Log[s])/6 + (5*Log[t])/6 + 
   (7*Log[-pp4 + s + t])/6, Log[s] - Log[-pp4 + s + t], 
  (13*Log[pp4])/18 - Log[s]/6 - (13*Log[t])/18 + Log[-pp4 + s + t]/6, 0, 0, 0, 
  0, 0, 0, 0}, {0, (-29*Log[pp4])/24 + (10*Log[s])/3 - (17*Log[-pp4 + t])/8, 
  (-5*Log[pp4])/12 + (23*Log[s])/36 - (2*Log[-pp4 + t])/9, 
  -Log[pp4]/3 + (17*Log[s])/36 - (5*Log[-pp4 + t])/36, 
  (-5*Log[pp4])/12 + Log[s]/3 + Log[-pp4 + t]/12, 
  (19*Log[pp4])/24 - (43*Log[s])/36 + (29*Log[-pp4 + t])/72, 
  Log[pp4]/4 - Log[s] + (3*Log[-pp4 + t])/4, Log[pp4]/24 - (5*Log[s])/9 + 
   (37*Log[-pp4 + t])/72, Log[pp4]/12 + Log[s]/6 - Log[-pp4 + t]/4, 
  -Log[pp4]/4 + Log[s]/4, Log[pp4]/12 + Log[s]/6 - Log[-pp4 + t]/4, 
  -Log[pp4]/8 + Log[s]/12 + Log[-pp4 + t]/24, (-25*Log[pp4])/24 + 
   (14*Log[s])/9 - (37*Log[-pp4 + t])/72, (-5*Log[pp4])/24 + Log[s]/3 - 
   Log[-pp4 + t]/8, (7*Log[pp4])/12 - (59*Log[s])/36 + (19*Log[-pp4 + t])/18, 
  Log[pp4]/8 - (5*Log[s])/9 + (31*Log[-pp4 + t])/72, 
  (-11*Log[pp4])/24 - (2*Log[s])/9 + (49*Log[-pp4 + t])/72, 
  (-3*Log[pp4])/8 + Log[s]/6 + (5*Log[-pp4 + t])/24, 
  (3*Log[pp4])/8 + Log[s]/8 - Log[-pp4 + t]/2, (3*Log[pp4])/8 - Log[s]/6 - 
   (5*Log[-pp4 + t])/24, (7*Log[pp4])/8 - (5*Log[s])/6 - Log[-pp4 + t]/24, 
  (3*Log[pp4])/2 - (11*Log[s])/2 + 4*Log[-pp4 + t], 
  (-95*Log[pp4])/24 + (155*Log[s])/36 - (25*Log[-pp4 + t])/72, 
  (-13*Log[pp4])/4 + (779*Log[s])/72 - (545*Log[-pp4 + t])/72, 
  (-15*Log[pp4])/8 + (169*Log[s])/36 - (203*Log[-pp4 + t])/72, 
  (3*Log[pp4])/4 - (7*Log[s])/6 + (5*Log[-pp4 + t])/12, 
  (-5*Log[pp4])/8 + (35*Log[s])/72 + (5*Log[-pp4 + t])/36, 
  (13*Log[pp4])/24 - (5*Log[s])/6 + (7*Log[-pp4 + t])/24, 
  (19*Log[pp4])/8 - (43*Log[s])/9 - Log[t] + (317*Log[-pp4 + t])/72 - 
   Log[-pp4 + s + t], (-17*Log[pp4])/12 + (22*Log[s])/9 - (37*Log[-pp4 + t])/36, 
  (-21*Log[pp4])/8 + (11*Log[s])/6 + Log[t] + (19*Log[-pp4 + t])/24 - 
   Log[-pp4 + s + t], (-5*Log[pp4])/8 + (5*Log[s])/72 + (5*Log[-pp4 + t])/9, 
  (19*Log[pp4])/24 + (133*Log[s])/72 - (23*Log[-pp4 + t])/36 - 2*Log[s + t], 
  (-7*Log[pp4])/8 - (23*Log[s])/36 + (109*Log[-pp4 + t])/72, 
  (-15*Log[pp4])/8 - (41*Log[s])/18 + Log[t] - (61*Log[-pp4 + t])/72 + 
   Log[-pp4 + s + t], (7*Log[s])/18 - (7*Log[-pp4 + t])/18, 
  (3*Log[pp4])/8 - (11*Log[s])/24 + Log[-pp4 + t]/12, 
  (3*Log[pp4])/8 - Log[s]/8 - Log[-pp4 + t]/4, Log[pp4]/2 - (23*Log[s])/72 - 
   (13*Log[-pp4 + t])/72, (3*Log[pp4])/8 - (11*Log[s])/12 + 
   (13*Log[-pp4 + t])/24, (-11*Log[pp4])/8 + (11*Log[s])/6 - 
   (11*Log[-pp4 + t])/24, Log[pp4]/2 - (4*Log[s])/3 + (5*Log[-pp4 + t])/6, 
  Log[pp4]/8 + Log[s]/6 - (7*Log[-pp4 + t])/24, 
  (7*Log[pp4])/12 - (113*Log[s])/18 + (205*Log[-pp4 + t])/36, 
  (19*Log[pp4])/24 - (53*Log[s])/36 + (49*Log[-pp4 + t])/72, 
  Log[pp4]/4 - (5*Log[s])/12 + Log[-pp4 + t]/6, -Log[pp4]/4 + Log[s]/2 - 
   Log[-pp4 + t]/4, (11*Log[pp4])/24 - (7*Log[s])/9 + (23*Log[-pp4 + t])/72, 
  (3*Log[pp4])/8 - (5*Log[s])/6 + (11*Log[-pp4 + t])/24, 
  -Log[pp4]/8 - (2*Log[s])/3 + (19*Log[-pp4 + t])/24, 
  (-11*Log[pp4])/24 + Log[s]/3 + Log[-pp4 + t]/8, 
  (3*Log[pp4])/8 + Log[s]/18 - (31*Log[-pp4 + t])/72, 
  (3*Log[pp4])/8 - (3*Log[s])/4 + (3*Log[-pp4 + t])/8, 
  -Log[pp4]/8 - Log[s]/6 + (7*Log[-pp4 + t])/24, 
  (5*Log[s])/12 - (5*Log[-pp4 + t])/12, Log[pp4] - Log[s]/2 - Log[-pp4 + t]/2, 
  -Log[pp4]/12 + Log[s]/9 - Log[-pp4 + t]/36, (23*Log[pp4])/24 - (11*Log[s])/6 + 
   (7*Log[-pp4 + t])/8, (-7*Log[pp4])/24 + (7*Log[s])/9 - (35*Log[-pp4 + t])/72, 
  (23*Log[pp4])/24 - (9*Log[s])/4 + (31*Log[-pp4 + t])/24, 
  (-23*Log[pp4])/24 + (9*Log[s])/4 - (31*Log[-pp4 + t])/24, 
  (5*Log[pp4])/12 - (5*Log[s])/3 + (5*Log[-pp4 + t])/4, 
  (-5*Log[pp4])/8 + (23*Log[s])/18 - (47*Log[-pp4 + t])/72, 
  (5*Log[pp4])/6 - (13*Log[s])/9 + (11*Log[-pp4 + t])/18, 
  (-13*Log[pp4])/24 + (13*Log[s])/12 - (13*Log[-pp4 + t])/24, 
  (-11*Log[pp4])/24 + (5*Log[s])/4 - (19*Log[-pp4 + t])/24, 
  (-7*Log[pp4])/24 + (13*Log[s])/36 - (5*Log[-pp4 + t])/72, 
  (3*Log[pp4])/8 - (13*Log[s])/36 - Log[-pp4 + t]/72, 
  (-41*Log[pp4])/24 + (79*Log[s])/36 - (35*Log[-pp4 + t])/72, 
  Log[pp4]/8 - Log[s]/9 - Log[-pp4 + t]/72, -Log[pp4]/6 - Log[s]/18 + 
   (2*Log[-pp4 + t])/9, (-7*Log[pp4])/12 + (7*Log[s])/9 - (7*Log[-pp4 + t])/36, 
  (2*Log[pp4])/3 - (2*Log[s])/3, Log[pp4]/2 - (3*Log[s])/4 + Log[-pp4 + t]/4, 
  (3*Log[pp4])/8 - (25*Log[s])/36 + (23*Log[-pp4 + t])/72, 
  (11*Log[pp4])/12 - (25*Log[s])/18 + (17*Log[-pp4 + t])/36, 
  Log[pp4]/24 + Log[s]/18 - (7*Log[-pp4 + t])/72, 0, 
  (3*Log[pp4])/8 - (5*Log[s])/6 + (11*Log[-pp4 + t])/24, 
  -Log[pp4]/8 - Log[s]/3 + (11*Log[-pp4 + t])/24, 
  (3*Log[pp4])/8 - (5*Log[s])/6 + (11*Log[-pp4 + t])/24, 
  (3*Log[pp4])/8 - (31*Log[s])/36 + (35*Log[-pp4 + t])/72, 
  (5*Log[pp4])/24 - (5*Log[s])/12 + (5*Log[-pp4 + t])/24, 
  Log[pp4]/24 + Log[s]/6 - (5*Log[-pp4 + t])/24, -Log[pp4]/3 + (5*Log[s])/36 + 
   (7*Log[-pp4 + t])/36, Log[pp4]/8 + Log[s]/18 - (13*Log[-pp4 + t])/72, 
  (5*Log[s])/2 - (5*Log[-pp4 + t])/2, Log[pp4]/6 - (11*Log[s])/4 + 
   (31*Log[-pp4 + t])/12, -Log[pp4]/8 + (5*Log[s])/12 - (7*Log[-pp4 + t])/24, 
  -Log[pp4]/4 - (7*Log[s])/9 + (37*Log[-pp4 + t])/36, 
  -Log[pp4]/24 - Log[s]/6 + (5*Log[-pp4 + t])/24, 
  -Log[pp4]/6 + (23*Log[s])/36 - (17*Log[-pp4 + t])/36, 
  -Log[pp4]/4 + (17*Log[s])/18 - (25*Log[-pp4 + t])/36, 
  (-11*Log[s])/36 + (11*Log[-pp4 + t])/36, -Log[pp4]/8 + (5*Log[s])/12 - 
   (7*Log[-pp4 + t])/24, -Log[pp4]/4 + (13*Log[s])/12 - (5*Log[-pp4 + t])/6, 
  -Log[pp4]/4 + (3*Log[s])/4 - Log[-pp4 + t]/2, -Log[pp4]/6 - Log[s]/4 + 
   (5*Log[-pp4 + t])/12, (3*Log[pp4])/8 - (79*Log[s])/36 + 
   (131*Log[-pp4 + t])/72, (-5*Log[pp4])/8 + (3*Log[s])/2 - (7*Log[-pp4 + t])/8, 
  (7*Log[pp4])/24 - Log[s] + (17*Log[-pp4 + t])/24, 
  (5*Log[pp4])/24 - Log[s]/2 + (7*Log[-pp4 + t])/24, 
  (3*Log[pp4])/8 - (41*Log[s])/36 + (55*Log[-pp4 + t])/72, 
  -Log[pp4]/8 - Log[s]/3 + (11*Log[-pp4 + t])/24, Log[pp4]/8 - Log[-pp4 + t]/8, 
  (-5*Log[pp4])/8 + Log[s]/2 + Log[-pp4 + t]/8, 
  (7*Log[pp4])/24 - (7*Log[-pp4 + t])/24, (-13*Log[pp4])/24 + Log[s]/4 + 
   (7*Log[-pp4 + t])/24, Log[pp4]/2 - Log[s]/2, -Log[pp4]/8 + (5*Log[s])/18 - 
   (11*Log[-pp4 + t])/72, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (10*Log[pp4])/3 + (41*Log[s])/24 - (161*Log[-pp4 + s])/8 + (31*Log[t])/3 - 
   (65*Log[s + t])/24 + (179*Log[-pp4 + s + t])/24, 
  (-37*Log[s])/36 + (133*Log[-pp4 + s])/36 + (10*Log[t])/3 - 
   (11*Log[s + t])/4 - (13*Log[-pp4 + s + t])/4, 
  -Log[pp4]/3 - (13*Log[s])/9 + (157*Log[-pp4 + s])/36 + (3*Log[t])/2 - 
   (11*Log[s + t])/12 - (19*Log[-pp4 + s + t])/6, 
  (5*Log[pp4])/3 + Log[s]/12 - Log[-pp4 + s]/2 + (11*Log[t])/6 - 
   (5*Log[s + t])/3 - (17*Log[-pp4 + s + t])/12, 
  (-2*Log[pp4])/3 + (163*Log[s])/72 - (127*Log[-pp4 + s])/72 - (31*Log[t])/6 + 
   (11*Log[s + t])/8 + (95*Log[-pp4 + s + t])/24, 
  -2*Log[pp4] + (11*Log[s])/4 + (5*Log[-pp4 + s])/4 - 5*Log[t] + 
   (3*Log[s + t])/4 + (9*Log[-pp4 + s + t])/4, -Log[pp4]/3 + (89*Log[s])/72 + 
   (199*Log[-pp4 + s])/72 - (17*Log[t])/6 - (5*Log[s + t])/24 - 
   (5*Log[-pp4 + s + t])/8, -Log[pp4]/3 - (13*Log[s])/12 - 
   (7*Log[-pp4 + s])/12 + Log[t]/3 + (19*Log[s + t])/12 + Log[-pp4 + s + t]/12, 
  Log[s]/4 - Log[-pp4 + s]/4 - Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  Log[pp4]/3 - (13*Log[s])/12 - (5*Log[-pp4 + s])/4 + (5*Log[t])/3 + 
   Log[s + t]/4 + Log[-pp4 + s + t]/12, -Log[pp4]/3 + (23*Log[s])/24 - 
   (5*Log[-pp4 + s])/8 - Log[t]/6 - (5*Log[s + t])/24 + 
   (3*Log[-pp4 + s + t])/8, (20*Log[pp4])/3 - (449*Log[s])/72 + 
   (167*Log[-pp4 + s])/72 + (19*Log[t])/3 - (41*Log[s + t])/24 - 
   (59*Log[-pp4 + s + t])/8, -Log[pp4]/3 + (65*Log[s])/24 - 
   (23*Log[-pp4 + s])/8 - (7*Log[t])/6 - (9*Log[s + t])/8 + 
   (67*Log[-pp4 + s + t])/24, (-3*Log[pp4])/2 + (109*Log[s])/36 + 
   Log[-pp4 + s]/18 - (29*Log[t])/6 + (11*Log[s + t])/6 + 
   (17*Log[-pp4 + s + t])/12, -Log[pp4]/2 - (73*Log[s])/72 + 
   (337*Log[-pp4 + s])/72 - Log[t]/6 - (11*Log[s + t])/24 - 
   (61*Log[-pp4 + s + t])/24, (365*Log[s])/72 - (245*Log[-pp4 + s])/72 - 
   (25*Log[t])/6 - (11*Log[s + t])/8 + (31*Log[-pp4 + s + t])/8, 
  (7*Log[pp4])/3 + (37*Log[s])/24 - (27*Log[-pp4 + s])/8 - (5*Log[t])/6 - 
   (7*Log[s + t])/24 + (5*Log[-pp4 + s + t])/8, (3*Log[pp4])/2 - (7*Log[s])/8 - 
   (29*Log[-pp4 + s])/24 + (11*Log[t])/6 - (7*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, (8*Log[pp4])/3 - (37*Log[s])/24 - 
   (15*Log[-pp4 + s])/8 + (4*Log[t])/3 + Log[s + t]/24 - 
   (5*Log[-pp4 + s + t])/8, (-8*Log[pp4])/3 + (31*Log[s])/24 + 
   (5*Log[-pp4 + s])/8 - (4*Log[t])/3 + (5*Log[s + t])/24 + 
   (15*Log[-pp4 + s + t])/8, -6*Log[pp4] + (19*Log[s])/2 + 
   (23*Log[-pp4 + s])/2 - 23*Log[t] + (7*Log[s + t])/2 + 
   (9*Log[-pp4 + s + t])/2, (-2*Log[pp4])/3 + (325*Log[s])/72 - 
   (325*Log[-pp4 + s])/72 + Log[t]/6 - (15*Log[s + t])/8 + 
   (19*Log[-pp4 + s + t])/8, (25*Log[pp4])/2 - (545*Log[s])/36 - 
   (1069*Log[-pp4 + s])/36 + (269*Log[t])/6 - (35*Log[s + t])/6 - 
   (20*Log[-pp4 + s + t])/3, 7*Log[pp4] - (505*Log[s])/72 - 
   (887*Log[-pp4 + s])/72 + (113*Log[t])/6 - (47*Log[s + t])/24 - 
   (109*Log[-pp4 + s + t])/24, (-53*Log[s])/12 + (77*Log[-pp4 + s])/12 - 
   Log[t] + (13*Log[s + t])/4 - (17*Log[-pp4 + s + t])/4, 
  (101*Log[s])/72 - (269*Log[-pp4 + s])/72 - (8*Log[t])/3 + 
   (37*Log[s + t])/24 + (83*Log[-pp4 + s + t])/24, 
  (4*Log[pp4])/3 - (41*Log[s])/24 + (11*Log[-pp4 + s])/8 + (7*Log[t])/6 - 
   (17*Log[s + t])/24 - (35*Log[-pp4 + s + t])/24, 
  (-23*Log[s])/72 + (47*Log[-pp4 + s])/72 - (17*Log[t])/6 + 
   (83*Log[s + t])/24 - (23*Log[-pp4 + s + t])/24, 
  -Log[pp4]/2 - (23*Log[s])/36 - (7*Log[-pp4 + s])/36 + Log[t]/3 - 
   (11*Log[s + t])/12 + (23*Log[-pp4 + s + t])/12, 
  Log[pp4]/2 + (47*Log[s])/24 + (61*Log[-pp4 + s])/24 + Log[t]/2 - 
   (15*Log[s + t])/8 - (29*Log[-pp4 + s + t])/8, 
  (53*Log[s])/72 + (211*Log[-pp4 + s])/72 + Log[t]/3 - (23*Log[s + t])/24 - 
   (73*Log[-pp4 + s + t])/24, (103*Log[s])/72 - (79*Log[-pp4 + s])/72 + 
   (14*Log[t])/3 - (161*Log[s + t])/24 + (41*Log[-pp4 + s + t])/24, 
  (-277*Log[s])/72 - (35*Log[-pp4 + s])/72 + (11*Log[t])/6 + 
   (13*Log[s + t])/24 + (47*Log[-pp4 + s + t])/24, 
  (-437*Log[s])/72 + (29*Log[-pp4 + s])/72 + (25*Log[t])/6 + 
   (17*Log[s + t])/24 + (19*Log[-pp4 + s + t])/24, 
  (-11*Log[pp4])/6 - (23*Log[s])/18 - (5*Log[-pp4 + s])/9 + Log[t] - 
   Log[-pp4 + s + t]/3, -Log[pp4]/6 - (5*Log[s])/24 + (3*Log[-pp4 + s])/8 - 
   (4*Log[t])/3 + (5*Log[s + t])/24 + (9*Log[-pp4 + s + t])/8, 
  Log[pp4]/2 - (7*Log[s])/8 - (5*Log[-pp4 + s])/8 + 2*Log[t] - Log[s + t]/8 - 
   (7*Log[-pp4 + s + t])/8, -Log[s]/9 - (5*Log[-pp4 + s])/9 + (7*Log[t])/6 + 
   Log[s + t]/12 - (7*Log[-pp4 + s + t])/12, 
  (11*Log[pp4])/3 + (107*Log[s])/24 - (69*Log[-pp4 + s])/8 - (7*Log[t])/6 - 
   (53*Log[s + t])/24 + (31*Log[-pp4 + s + t])/8, 
  (2*Log[pp4])/3 + (29*Log[s])/24 - Log[-pp4 + s]/8 - (5*Log[t])/3 - 
   (41*Log[s + t])/24 + (13*Log[-pp4 + s + t])/8, 
  -4*Log[pp4] + (25*Log[s])/6 + (19*Log[-pp4 + s])/4 - (61*Log[t])/6 + 
   (3*Log[s + t])/4 + (9*Log[-pp4 + s + t])/2, 
  (4*Log[pp4])/3 - (71*Log[s])/24 + (7*Log[-pp4 + s])/8 + (11*Log[t])/3 - 
   Log[s + t]/24 - (23*Log[-pp4 + s + t])/8, 
  (-16*Log[pp4])/3 + (443*Log[s])/36 + (337*Log[-pp4 + s])/36 - (94*Log[t])/3 + 
   (89*Log[s + t])/12 + (91*Log[-pp4 + s + t])/12, 
  (-373*Log[s])/72 + (781*Log[-pp4 + s])/72 - (13*Log[t])/6 + 
   (23*Log[s + t])/8 - (51*Log[-pp4 + s + t])/8, 
  (2*Log[pp4])/3 - (35*Log[s])/12 + (17*Log[-pp4 + s])/4 + (4*Log[t])/3 - 
   Log[s + t]/12 - (13*Log[-pp4 + s + t])/4, (4*Log[pp4])/3 + (5*Log[s])/4 - 
   (67*Log[-pp4 + s])/12 + (8*Log[t])/3 - (5*Log[s + t])/12 + 
   (3*Log[-pp4 + s + t])/4, (-113*Log[s])/72 + (137*Log[-pp4 + s])/72 - 
   (5*Log[t])/6 + (15*Log[s + t])/8 - (11*Log[-pp4 + s + t])/8, 
  Log[pp4]/3 - (5*Log[s])/24 + (7*Log[-pp4 + s])/8 - (5*Log[t])/6 + 
   (11*Log[s + t])/24 - (5*Log[-pp4 + s + t])/8, 
  (-7*Log[pp4])/3 + (95*Log[s])/24 + (3*Log[-pp4 + s])/8 - (31*Log[t])/6 + 
   (7*Log[s + t])/24 + (23*Log[-pp4 + s + t])/8, 
  (-5*Log[pp4])/3 + (47*Log[s])/24 + (17*Log[-pp4 + s])/24 - (5*Log[t])/6 - 
   (41*Log[s + t])/24 + (37*Log[-pp4 + s + t])/24, 
  (13*Log[pp4])/3 - (287*Log[s])/72 - (145*Log[-pp4 + s])/72 + (35*Log[t])/6 - 
   (5*Log[s + t])/24 - (95*Log[-pp4 + s + t])/24, 
  -Log[pp4] + (9*Log[s])/8 + (7*Log[-pp4 + s])/8 - (5*Log[t])/2 + 
   (5*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, 
  (-7*Log[pp4])/3 + (71*Log[s])/24 + (3*Log[-pp4 + s])/8 - (25*Log[t])/6 + 
   (7*Log[s + t])/24 + (23*Log[-pp4 + s + t])/8, 
  (4*Log[pp4])/3 - (7*Log[s])/3 + (8*Log[t])/3 - Log[s + t]/6 - 
   (3*Log[-pp4 + s + t])/2, -2*Log[s] + 5*Log[-pp4 + s] + 5*Log[t] - 
   3*Log[s + t] - 5*Log[-pp4 + s + t], (91*Log[s])/36 - 
   (223*Log[-pp4 + s])/36 - (4*Log[t])/3 + (3*Log[s + t])/4 + 
   (17*Log[-pp4 + s + t])/4, (4*Log[pp4])/3 + (61*Log[s])/24 - 
   (3*Log[-pp4 + s])/8 - (29*Log[t])/6 - (5*Log[s + t])/8 + 
   (47*Log[-pp4 + s + t])/24, (-2*Log[pp4])/3 - (103*Log[s])/72 - 
   (53*Log[-pp4 + s])/72 + (7*Log[t])/2 + (7*Log[s + t])/24 - 
   (23*Log[-pp4 + s + t])/24, (15*Log[s])/8 + (59*Log[-pp4 + s])/24 - 
   (41*Log[t])/6 + (49*Log[s + t])/24 + (11*Log[-pp4 + s + t])/24, 
  (-15*Log[s])/8 - (59*Log[-pp4 + s])/24 + (41*Log[t])/6 - 
   (49*Log[s + t])/24 - (11*Log[-pp4 + s + t])/24, 
  (8*Log[pp4])/3 - (5*Log[s])/12 + (11*Log[-pp4 + s])/6 - (5*Log[t])/2 + 
   Log[s + t] - (31*Log[-pp4 + s + t])/12, 2*Log[pp4] - (175*Log[s])/72 - 
   (125*Log[-pp4 + s])/72 + (43*Log[t])/6 - (41*Log[s + t])/24 - 
   (79*Log[-pp4 + s + t])/24, (-11*Log[s])/18 + (71*Log[-pp4 + s])/18 - 
   (4*Log[t])/3 + Log[s + t]/2 - (5*Log[-pp4 + s + t])/2, 
  (-7*Log[s])/24 - (49*Log[-pp4 + s])/24 + (11*Log[t])/6 - 
   (11*Log[s + t])/24 + (23*Log[-pp4 + s + t])/24, 
  (-11*Log[s])/8 - (9*Log[-pp4 + s])/8 + (5*Log[t])/2 - Log[s + t]/24 + 
   Log[-pp4 + s + t]/24, (65*Log[s])/72 - (137*Log[-pp4 + s])/72 - Log[t]/2 - 
   Log[s + t]/24 + (37*Log[-pp4 + s + t])/24, 
  (-11*Log[s])/72 - (13*Log[-pp4 + s])/72 - Log[t]/6 + (11*Log[s + t])/24 + 
   Log[-pp4 + s + t]/24, 2*Log[pp4] - (145*Log[s])/72 - (53*Log[-pp4 + s])/72 + 
   5*Log[t] - (11*Log[s + t])/8 - (23*Log[-pp4 + s + t])/8, 
  (-101*Log[s])/72 + (137*Log[-pp4 + s])/72 + (5*Log[t])/2 - 
   (19*Log[s + t])/24 - (53*Log[-pp4 + s + t])/24, 
  (11*Log[s])/18 + Log[-pp4 + s]/18 - (2*Log[t])/3 - Log[s + t]/6 + 
   Log[-pp4 + s + t]/6, (-11*Log[s])/36 - Log[-pp4 + s]/36 + (4*Log[t])/3 - 
   (3*Log[s + t])/4 - Log[-pp4 + s + t]/4, 
  (-5*Log[s])/3 + (8*Log[-pp4 + s])/3 + Log[t] + Log[s + t]/3 - 
   (7*Log[-pp4 + s + t])/3, -Log[pp4] + (3*Log[s])/2 - 3*Log[t] + 
   Log[s + t]/2 + 2*Log[-pp4 + s + t], -Log[pp4] + (145*Log[s])/72 - 
   (19*Log[-pp4 + s])/72 - 4*Log[t] + (17*Log[s + t])/24 + 
   (61*Log[-pp4 + s + t])/24, -2*Log[pp4] + (91*Log[s])/36 + 
   (19*Log[-pp4 + s])/18 - (35*Log[t])/6 + Log[s + t] + 
   (13*Log[-pp4 + s + t])/4, (-71*Log[s])/72 + (95*Log[-pp4 + s])/72 + 
   (7*Log[t])/6 - (5*Log[s + t])/24 - (31*Log[-pp4 + s + t])/24, 0, 
  (-5*Log[s])/24 + (53*Log[-pp4 + s])/24 - (5*Log[t])/2 + (9*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (7*Log[s])/24 + (65*Log[-pp4 + s])/24 - 
   (3*Log[t])/2 - (3*Log[s + t])/8 - (9*Log[-pp4 + s + t])/8, 
  (-5*Log[s])/24 + (77*Log[-pp4 + s])/24 - (3*Log[t])/2 + Log[s + t]/8 - 
   (13*Log[-pp4 + s + t])/8, (-47*Log[s])/72 + (359*Log[-pp4 + s])/72 - 
   (11*Log[t])/6 - Log[s + t]/24 - (59*Log[-pp4 + s + t])/24, 
  (-25*Log[s])/24 + (97*Log[-pp4 + s])/24 - Log[t]/2 - (5*Log[s + t])/24 - 
   (55*Log[-pp4 + s + t])/24, (19*Log[s])/24 - (91*Log[-pp4 + s])/24 + 
   Log[t]/2 + (11*Log[s + t])/24 + (49*Log[-pp4 + s + t])/24, 
  (-7*Log[s])/9 + (37*Log[-pp4 + s])/9 - Log[t]/3 - (5*Log[s + t])/6 - 
   (13*Log[-pp4 + s + t])/6, (91*Log[s])/72 - (355*Log[-pp4 + s])/72 + 
   Log[t]/6 + (17*Log[s + t])/24 + (67*Log[-pp4 + s + t])/24, 
  -2*Log[s] - 2*Log[-pp4 + s] + 14*Log[t] - 7*Log[s + t] - 3*Log[-pp4 + s + t], 
  (5*Log[s])/2 + (3*Log[-pp4 + s])/2 - 15*Log[t] + (22*Log[s + t])/3 + 
   (11*Log[-pp4 + s + t])/3, Log[pp4]/3 + (7*Log[s])/24 - (13*Log[-pp4 + s])/8 + 
   (13*Log[t])/6 - (37*Log[s + t])/24 + (3*Log[-pp4 + s + t])/8, 
  (119*Log[s])/36 - (35*Log[-pp4 + s])/36 - (19*Log[t])/3 + 
   (13*Log[s + t])/12 + (35*Log[-pp4 + s + t])/12, 
  -Log[pp4]/3 - (19*Log[s])/24 + (17*Log[-pp4 + s])/8 - (7*Log[t])/6 + 
   (29*Log[s + t])/24 - (25*Log[-pp4 + s + t])/24, 
  (-5*Log[s])/18 - (25*Log[-pp4 + s])/18 + (8*Log[t])/3 - Log[s + t], 
  (-23*Log[s])/36 - (25*Log[-pp4 + s])/36 + (13*Log[t])/3 - 
   (25*Log[s + t])/12 - (11*Log[-pp4 + s + t])/12, 
  (10*Log[s])/9 - (4*Log[-pp4 + s])/9 - (5*Log[t])/3 + Log[s + t]/6 + 
   (5*Log[-pp4 + s + t])/6, Log[pp4]/3 + (7*Log[s])/24 - (13*Log[-pp4 + s])/8 + 
   (13*Log[t])/6 - (37*Log[s + t])/24 + (3*Log[-pp4 + s + t])/8, 
  (2*Log[pp4])/3 - (17*Log[s])/12 - (5*Log[-pp4 + s])/4 + (16*Log[t])/3 - 
   (19*Log[s + t])/12 - (7*Log[-pp4 + s + t])/4, 
  (-3*Log[s])/4 - Log[-pp4 + s]/4 + 3*Log[t] - (5*Log[s + t])/4 - 
   (3*Log[-pp4 + s + t])/4, Log[s]/2 + Log[-pp4 + s]/2 - 2*Log[t] + 
   (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, (145*Log[s])/72 + 
   (167*Log[-pp4 + s])/72 - (59*Log[t])/6 + (95*Log[s + t])/24 + 
   (37*Log[-pp4 + s + t])/24, (-15*Log[s])/8 - (9*Log[-pp4 + s])/8 + 
   (9*Log[t])/2 - (7*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, 
  (7*Log[s])/8 + (17*Log[-pp4 + s])/8 - (5*Log[t])/2 + (5*Log[s + t])/24 - 
   (17*Log[-pp4 + s + t])/24, (5*Log[s])/8 + (3*Log[-pp4 + s])/8 - 
   (3*Log[t])/2 + (7*Log[s + t])/24 + (5*Log[-pp4 + s + t])/24, 
  (173*Log[s])/72 - (53*Log[-pp4 + s])/72 - (25*Log[t])/6 + 
   (19*Log[s + t])/24 + (41*Log[-pp4 + s + t])/24, 
  (43*Log[s])/24 - (19*Log[-pp4 + s])/24 - (5*Log[t])/2 + Log[s + t]/8 + 
   (11*Log[-pp4 + s + t])/8, (3*Log[s])/8 - (11*Log[-pp4 + s])/8 - Log[t]/2 + 
   (3*Log[s + t])/8 + (9*Log[-pp4 + s + t])/8, Log[s]/8 + (7*Log[-pp4 + s])/8 + 
   Log[t]/2 - (7*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, 
  (-9*Log[s])/8 + Log[-pp4 + s]/8 + (3*Log[t])/2 + (5*Log[s + t])/24 - 
   (17*Log[-pp4 + s + t])/24, (11*Log[s])/8 - (3*Log[-pp4 + s])/8 - 
   (3*Log[t])/2 - (11*Log[s + t])/24 + (23*Log[-pp4 + s + t])/24, 
  -Log[s]/2 + Log[-pp4 + s]/2 + Log[s + t]/2 - Log[-pp4 + s + t]/2, 
  (-31*Log[s])/72 + (7*Log[-pp4 + s])/72 + (5*Log[t])/6 - (5*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/24, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (10*Log[pp4])/3 - (61*Log[-pp4 + s])/3 + (19*Log[t])/2 + 
   (15*Log[-pp4 + s + t])/2, (8*Log[-pp4 + s])/3 + (10*Log[t])/3 - 
   6*Log[-pp4 + s + t], -Log[pp4]/3 + (8*Log[-pp4 + s])/3 + (8*Log[t])/3 - 
   5*Log[-pp4 + s + t], (5*Log[pp4])/3 + Log[-pp4 + s]/3 + Log[t] - 
   3*Log[-pp4 + s + t], (-2*Log[pp4])/3 - (35*Log[t])/6 + 
   (13*Log[-pp4 + s + t])/2, -2*Log[pp4] + 4*Log[-pp4 + s] - 5*Log[t] + 
   3*Log[-pp4 + s + t], -Log[pp4]/3 + 4*Log[-pp4 + s] - (13*Log[t])/6 - 
   (3*Log[-pp4 + s + t])/2, -Log[pp4]/3 - (5*Log[-pp4 + s])/3 + Log[t] + 
   Log[-pp4 + s + t], 0, Log[pp4]/3 - (7*Log[-pp4 + s])/3 + Log[t] + 
   Log[-pp4 + s + t], -Log[pp4]/3 + Log[-pp4 + s]/3 + Log[t]/2 - 
   Log[-pp4 + s + t]/2, (20*Log[pp4])/3 - (14*Log[-pp4 + s])/3 + (13*Log[t])/2 - 
   (17*Log[-pp4 + s + t])/2, -Log[pp4]/3 - (2*Log[-pp4 + s])/3 - Log[t]/2 + 
   (3*Log[-pp4 + s + t])/2, (-3*Log[pp4])/2 - (7*Log[-pp4 + s])/6 - 
   (10*Log[t])/3 + 6*Log[-pp4 + s + t], -Log[pp4]/2 + (19*Log[-pp4 + s])/6 - 
   (13*Log[t])/6 - Log[-pp4 + s + t]/2, (5*Log[-pp4 + s])/3 - (25*Log[t])/6 + 
   (5*Log[-pp4 + s + t])/2, (7*Log[pp4])/3 - (4*Log[-pp4 + s])/3 - Log[t]/2 - 
   Log[-pp4 + s + t]/2, (3*Log[pp4])/2 + (7*Log[-pp4 + s])/6 + Log[t]/3 - 
   3*Log[-pp4 + s + t], (8*Log[pp4])/3 - (11*Log[-pp4 + s])/3 + Log[t]/2 + 
   Log[-pp4 + s + t]/2, (-8*Log[pp4])/3 + (5*Log[-pp4 + s])/3 - (3*Log[t])/2 + 
   (5*Log[-pp4 + s + t])/2, -6*Log[pp4] + 21*Log[-pp4 + s] - 23*Log[t] + 
   8*Log[-pp4 + s + t], (-2*Log[pp4])/3 + (46*Log[-pp4 + s])/3 - (7*Log[t])/6 - 
   (27*Log[-pp4 + s + t])/2, (25*Log[pp4])/2 - (245*Log[-pp4 + s])/6 + 
   (257*Log[t])/6 - (29*Log[-pp4 + s + t])/2, 
  7*Log[pp4] - (46*Log[-pp4 + s])/3 + (101*Log[t])/6 - (17*Log[-pp4 + s + t])/2, 
  2*Log[-pp4 + s] - Log[t] - Log[-pp4 + s + t], (-4*Log[-pp4 + s])/3 - 
   (8*Log[t])/3 + 4*Log[-pp4 + s + t], (4*Log[pp4])/3 - Log[-pp4 + s]/3 - 
   (3*Log[t])/2 + Log[-pp4 + s + t]/2, (-29*Log[-pp4 + s])/3 - (17*Log[t])/6 + 
   (25*Log[-pp4 + s + t])/2, -Log[pp4]/2 + (13*Log[-pp4 + s])/6 + (4*Log[t])/3 - 
   3*Log[-pp4 + s + t], Log[pp4]/2 + (15*Log[-pp4 + s])/2 - Log[t]/2 - 
   (15*Log[-pp4 + s + t])/2, (14*Log[-pp4 + s])/3 + Log[t]/3 - 
   5*Log[-pp4 + s + t], (-8*Log[-pp4 + s])/3 + (14*Log[t])/3 - 
   2*Log[-pp4 + s + t], (-13*Log[-pp4 + s])/3 + (11*Log[t])/6 + 
   (5*Log[-pp4 + s + t])/2, (-23*Log[-pp4 + s])/3 + (25*Log[t])/6 + 
   (7*Log[-pp4 + s + t])/2, (-11*Log[pp4])/6 + Log[-pp4 + s]/6 + (11*Log[t])/3 - 
   2*Log[-pp4 + s + t], -Log[pp4]/6 - 3*Log[s] + Log[-pp4 + s]/6 - 4*Log[t] + 
   4*Log[-pp4 + s + t], Log[pp4]/2 - (3*Log[-pp4 + s])/2 + Log[t], 
  (-5*Log[-pp4 + s])/3 + (7*Log[t])/6 + Log[-pp4 + s + t]/2, 
  (11*Log[pp4])/3 - (8*Log[-pp4 + s])/3 - (9*Log[t])/2 + 
   (7*Log[-pp4 + s + t])/2, (2*Log[pp4])/3 - (5*Log[-pp4 + s])/3 + 
   (3*Log[t])/2 - Log[-pp4 + s + t]/2, -4*Log[pp4] + (17*Log[-pp4 + s])/3 - 
   (23*Log[t])/3 + 6*Log[-pp4 + s + t], (4*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + 
   (7*Log[t])/2 - (5*Log[-pp4 + s + t])/2, (-16*Log[pp4])/3 + 
   (55*Log[-pp4 + s])/3 - 30*Log[t] + 17*Log[-pp4 + s + t], 
  (17*Log[-pp4 + s])/3 - (13*Log[t])/6 - (7*Log[-pp4 + s + t])/2, 
  (2*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - 2*Log[-pp4 + s + t], 
  (4*Log[pp4])/3 - (13*Log[-pp4 + s])/3 + 4*Log[t] - Log[-pp4 + s + t], 
  Log[-pp4 + s]/3 - (5*Log[t])/6 + Log[-pp4 + s + t]/2, 
  Log[pp4]/3 + (2*Log[-pp4 + s])/3 - (3*Log[t])/2 + Log[-pp4 + s + t]/2, 
  (-7*Log[pp4])/3 + (13*Log[-pp4 + s])/3 - (9*Log[t])/2 + 
   (5*Log[-pp4 + s + t])/2, (-5*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - 
   (3*Log[t])/2 + Log[-pp4 + s + t]/2, (13*Log[pp4])/3 - 6*Log[-pp4 + s] + 
   (31*Log[t])/6 - (7*Log[-pp4 + s + t])/2, -Log[pp4] + 2*Log[-pp4 + s] - 
   (5*Log[t])/2 + (3*Log[-pp4 + s + t])/2, (-7*Log[pp4])/3 + 
   (10*Log[-pp4 + s])/3 - (7*Log[t])/2 + (5*Log[-pp4 + s + t])/2, 
  (4*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + 2*Log[t] - Log[-pp4 + s + t], 
  3*Log[-pp4 + s] + 5*Log[t] - 8*Log[-pp4 + s + t], 
  (-11*Log[-pp4 + s])/3 - (4*Log[t])/3 + 5*Log[-pp4 + s + t], 
  (4*Log[pp4])/3 + (5*Log[-pp4 + s])/3 - (13*Log[t])/2 + 
   (7*Log[-pp4 + s + t])/2, (-2*Log[pp4])/3 - (5*Log[-pp4 + s])/3 + 
   (23*Log[t])/6 - (3*Log[-pp4 + s + t])/2, (13*Log[-pp4 + s])/3 - 
   (41*Log[t])/6 + (5*Log[-pp4 + s + t])/2, (-13*Log[-pp4 + s])/3 + 
   (41*Log[t])/6 - (5*Log[-pp4 + s + t])/2, 
  (8*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (13*Log[t])/3 - Log[-pp4 + s + t], 
  2*Log[pp4] - (8*Log[-pp4 + s])/3 + (37*Log[t])/6 - (11*Log[-pp4 + s + t])/2, 
  (10*Log[-pp4 + s])/3 - (4*Log[t])/3 - 2*Log[-pp4 + s + t], 
  (-7*Log[-pp4 + s])/3 + (11*Log[t])/6 + Log[-pp4 + s + t]/2, 
  -3*Log[-pp4 + s] + (7*Log[t])/2 - Log[-pp4 + s + t]/2, 
  -Log[-pp4 + s] - Log[t]/2 + (3*Log[-pp4 + s + t])/2, 
  -Log[-pp4 + s]/3 - Log[t]/6 + Log[-pp4 + s + t]/2, 
  2*Log[pp4] - 2*Log[-pp4 + s] + (11*Log[t])/2 - (11*Log[-pp4 + s + t])/2, 
  Log[-pp4 + s] + (3*Log[t])/2 - (5*Log[-pp4 + s + t])/2, 
  (2*Log[-pp4 + s])/3 - (2*Log[t])/3, -Log[-pp4 + s]/3 + (4*Log[t])/3 - 
   Log[-pp4 + s + t], Log[-pp4 + s] + Log[t] - 2*Log[-pp4 + s + t], 
  -Log[pp4] + Log[-pp4 + s] - 3*Log[t] + 3*Log[-pp4 + s + t], 
  -Log[pp4] + Log[-pp4 + s] - (7*Log[t])/2 + (7*Log[-pp4 + s + t])/2, 
  -2*Log[pp4] + (7*Log[-pp4 + s])/3 - (16*Log[t])/3 + 5*Log[-pp4 + s + t], 
  Log[-pp4 + s]/3 + (7*Log[t])/6 - (3*Log[-pp4 + s + t])/2, 0, 
  2*Log[-pp4 + s] - (5*Log[t])/2 + Log[-pp4 + s + t]/2, 
  3*Log[-pp4 + s] - (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  3*Log[-pp4 + s] - (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  (13*Log[-pp4 + s])/3 - (11*Log[t])/6 - (5*Log[-pp4 + s + t])/2, 
  3*Log[-pp4 + s] - Log[t]/2 - (5*Log[-pp4 + s + t])/2, 
  -3*Log[-pp4 + s] + Log[t]/2 + (5*Log[-pp4 + s + t])/2, 
  (10*Log[-pp4 + s])/3 - Log[t]/3 - 3*Log[-pp4 + s + t], 
  (-11*Log[-pp4 + s])/3 + Log[t]/6 + (7*Log[-pp4 + s + t])/2, 
  -4*Log[-pp4 + s] + 14*Log[t] - 10*Log[-pp4 + s + t], 
  4*Log[-pp4 + s] - 15*Log[t] + 11*Log[-pp4 + s + t], 
  Log[pp4]/3 - (4*Log[-pp4 + s])/3 + (3*Log[t])/2 - Log[-pp4 + s + t]/2, 
  (7*Log[-pp4 + s])/3 - (19*Log[t])/3 + 4*Log[-pp4 + s + t], 
  -Log[pp4]/3 + (4*Log[-pp4 + s])/3 - Log[t]/2 - Log[-pp4 + s + t]/2, 
  (-5*Log[-pp4 + s])/3 + (8*Log[t])/3 - Log[-pp4 + s + t], 
  (-4*Log[-pp4 + s])/3 + (13*Log[t])/3 - 3*Log[-pp4 + s + t], 
  (2*Log[-pp4 + s])/3 - (5*Log[t])/3 + Log[-pp4 + s + t], 
  Log[pp4]/3 - (4*Log[-pp4 + s])/3 + (3*Log[t])/2 - Log[-pp4 + s + t]/2, 
  (2*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + 6*Log[t] - 4*Log[-pp4 + s + t], 
  -Log[-pp4 + s] + 3*Log[t] - 2*Log[-pp4 + s + t], 
  Log[-pp4 + s] - 2*Log[t] + Log[-pp4 + s + t], (13*Log[-pp4 + s])/3 - 
   (59*Log[t])/6 + (11*Log[-pp4 + s + t])/2, -3*Log[-pp4 + s] + (9*Log[t])/2 - 
   (3*Log[-pp4 + s + t])/2, 3*Log[-pp4 + s] - (5*Log[t])/2 - 
   Log[-pp4 + s + t]/2, Log[-pp4 + s] - (3*Log[t])/2 + Log[-pp4 + s + t]/2, 
  (5*Log[-pp4 + s])/3 - (25*Log[t])/6 + (5*Log[-pp4 + s + t])/2, 
  Log[-pp4 + s] - (5*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  -Log[-pp4 + s] - Log[t]/2 + (3*Log[-pp4 + s + t])/2, 
  Log[-pp4 + s] + Log[t]/2 - (3*Log[-pp4 + s + t])/2, 
  -Log[-pp4 + s] + (3*Log[t])/2 - Log[-pp4 + s + t]/2, 
  Log[-pp4 + s] - (3*Log[t])/2 + Log[-pp4 + s + t]/2, 0, 
  -Log[-pp4 + s]/3 + (5*Log[t])/6 - Log[-pp4 + s + t]/2, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-233*Log[pp4])/24 + (10*Log[s])/3 + (51*Log[-pp4 + t])/8, 
  (-47*Log[pp4])/36 + (23*Log[s])/36 + (2*Log[-pp4 + t])/3, 
  (-8*Log[pp4])/9 + (17*Log[s])/36 + (5*Log[-pp4 + t])/12, 
  -Log[pp4]/12 + Log[s]/3 - Log[-pp4 + t]/4, (173*Log[pp4])/72 - 
   (43*Log[s])/36 - (29*Log[-pp4 + t])/24, (13*Log[pp4])/4 - Log[s] - 
   (9*Log[-pp4 + t])/4, (151*Log[pp4])/72 - (5*Log[s])/9 - 
   (37*Log[-pp4 + t])/24, (-11*Log[pp4])/12 + Log[s]/6 + (3*Log[-pp4 + t])/4, 
  -Log[pp4]/4 + Log[s]/4, (-11*Log[pp4])/12 + Log[s]/6 + (3*Log[-pp4 + t])/4, 
  Log[pp4]/24 + Log[s]/12 - Log[-pp4 + t]/8, (-223*Log[pp4])/72 + 
   (14*Log[s])/9 + (37*Log[-pp4 + t])/24, (-17*Log[pp4])/24 + Log[s]/3 + 
   (3*Log[-pp4 + t])/8, (173*Log[pp4])/36 - (59*Log[s])/36 - 3*Log[-pp4 + s] - 
   (19*Log[-pp4 + t])/6 + 3*Log[-pp4 + s + t], 
  (133*Log[pp4])/72 - (5*Log[s])/9 - Log[-pp4 + s] - (31*Log[-pp4 + t])/24 + 
   Log[-pp4 + s + t], (163*Log[pp4])/72 - (2*Log[s])/9 - (49*Log[-pp4 + t])/24, 
  (11*Log[pp4])/24 + Log[s]/6 - (5*Log[-pp4 + t])/8, 
  (-13*Log[pp4])/8 + Log[s]/8 + (3*Log[-pp4 + t])/2, 
  (-11*Log[pp4])/24 - Log[s]/6 + (5*Log[-pp4 + t])/8, 
  (17*Log[pp4])/24 - (5*Log[s])/6 + Log[-pp4 + t]/8, 
  (35*Log[pp4])/2 - (11*Log[s])/2 - 12*Log[-pp4 + t], 
  (-385*Log[pp4])/72 + (155*Log[s])/36 - 3*Log[t] + (25*Log[-pp4 + t])/24 + 
   3*Log[-pp4 + s + t], (-1207*Log[pp4])/36 + (779*Log[s])/72 + 
   (545*Log[-pp4 + t])/24, (-947*Log[pp4])/72 + (169*Log[s])/36 + 
   (203*Log[-pp4 + t])/24, (29*Log[pp4])/12 - (7*Log[s])/6 - 
   (5*Log[-pp4 + t])/4, (-5*Log[pp4])/72 + (35*Log[s])/72 - Log[-pp4 + s] - 
   (5*Log[-pp4 + t])/12 + Log[-pp4 + s + t], (41*Log[pp4])/24 - (5*Log[s])/6 - 
   (7*Log[-pp4 + t])/8, (287*Log[pp4])/72 - (43*Log[s])/9 + 3*Log[t] - 
   (29*Log[-pp4 + t])/24 - Log[-pp4 + s + t], (-199*Log[pp4])/36 + 
   (22*Log[s])/9 + 3*Log[-pp4 + s] - 4*Log[t] + (37*Log[-pp4 + t])/12 + 
   Log[-pp4 + s + t], (109*Log[pp4])/24 + (11*Log[s])/6 - 7*Log[-pp4 + s] + 
   Log[t] - (19*Log[-pp4 + t])/8 + 2*Log[-pp4 + s + t], 
  (115*Log[pp4])/72 + (5*Log[s])/72 - Log[-pp4 + s] - (5*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t], (-127*Log[pp4])/72 + (133*Log[s])/72 + Log[-pp4 + s] + 
   (23*Log[-pp4 + t])/12 - 2*Log[s + t] - Log[-pp4 + s + t], 
  (-59*Log[pp4])/72 - (23*Log[s])/36 + (35*Log[-pp4 + t])/24, 
  (-91*Log[pp4])/72 + (13*Log[s])/18 + (61*Log[-pp4 + t])/24 - 
   2*Log[-pp4 + s + t], (-14*Log[pp4])/9 + (7*Log[s])/18 + Log[-pp4 + s] + 
   (7*Log[-pp4 + t])/6 - Log[-pp4 + s + t], (17*Log[pp4])/24 - (11*Log[s])/24 - 
   Log[-pp4 + t]/4, (-5*Log[pp4])/8 - (25*Log[s])/8 + Log[t] + 
   (3*Log[-pp4 + t])/4 - Log[-pp4 + s + t], (-2*Log[pp4])/9 - (23*Log[s])/72 + 
   Log[-pp4 + s] + (13*Log[-pp4 + t])/24 - Log[-pp4 + s + t], 
  (61*Log[pp4])/24 - (11*Log[s])/12 - (13*Log[-pp4 + t])/8, 
  (-77*Log[pp4])/24 + (11*Log[s])/6 + (11*Log[-pp4 + t])/8, 
  (23*Log[pp4])/6 - (4*Log[s])/3 - (5*Log[-pp4 + t])/2, 
  (-25*Log[pp4])/24 + Log[s]/6 + (7*Log[-pp4 + t])/8, 
  (841*Log[pp4])/36 - (113*Log[s])/18 - (205*Log[-pp4 + t])/12, 
  (253*Log[pp4])/72 - (53*Log[s])/36 - (49*Log[-pp4 + t])/24, 
  (11*Log[pp4])/12 - (5*Log[s])/12 - Log[-pp4 + t]/2, 
  (-5*Log[pp4])/4 + Log[s]/2 + (3*Log[-pp4 + t])/4, 
  (125*Log[pp4])/72 - (7*Log[s])/9 - (23*Log[-pp4 + t])/24, 
  (53*Log[pp4])/24 - (5*Log[s])/6 - (11*Log[-pp4 + t])/8, 
  (73*Log[pp4])/24 - (2*Log[s])/3 - (19*Log[-pp4 + t])/8, 
  Log[pp4]/24 + Log[s]/3 - (3*Log[-pp4 + t])/8, (-97*Log[pp4])/72 + Log[s]/18 + 
   (31*Log[-pp4 + t])/24, (15*Log[pp4])/8 - (3*Log[s])/4 - (9*Log[-pp4 + t])/8, 
  (25*Log[pp4])/24 - Log[s]/6 - (7*Log[-pp4 + t])/8, 
  (-5*Log[pp4])/3 + (5*Log[s])/12 + (5*Log[-pp4 + t])/4, 
  -Log[pp4] - Log[s]/2 + (3*Log[-pp4 + t])/2, (-7*Log[pp4])/36 + Log[s]/9 + 
   Log[-pp4 + t]/12, (107*Log[pp4])/24 - (11*Log[s])/6 - (21*Log[-pp4 + t])/8, 
  (-161*Log[pp4])/72 + (7*Log[s])/9 + (35*Log[-pp4 + t])/24, 
  (49*Log[pp4])/8 - (9*Log[s])/4 - (31*Log[-pp4 + t])/8, 
  (-49*Log[pp4])/8 + (9*Log[s])/4 + (31*Log[-pp4 + t])/8, 
  (65*Log[pp4])/12 - (5*Log[s])/3 - (15*Log[-pp4 + t])/4, 
  (-233*Log[pp4])/72 + (23*Log[s])/18 + (47*Log[-pp4 + t])/24, 
  (59*Log[pp4])/18 - (13*Log[s])/9 - (11*Log[-pp4 + t])/6, 
  (-65*Log[pp4])/24 + (13*Log[s])/12 + (13*Log[-pp4 + t])/8, 
  (-29*Log[pp4])/8 + (5*Log[s])/4 + (19*Log[-pp4 + t])/8, 
  (-41*Log[pp4])/72 + (13*Log[s])/36 + (5*Log[-pp4 + t])/24, 
  (23*Log[pp4])/72 - (13*Log[s])/36 + Log[-pp4 + t]/24, 
  (-263*Log[pp4])/72 + (79*Log[s])/36 + (35*Log[-pp4 + t])/24, 
  (5*Log[pp4])/72 - Log[s]/9 + Log[-pp4 + t]/24, (13*Log[pp4])/18 - Log[s]/18 - 
   (2*Log[-pp4 + t])/3, (-49*Log[pp4])/36 + (7*Log[s])/9 + (7*Log[-pp4 + t])/12, 
  (2*Log[pp4])/3 - (2*Log[s])/3, (3*Log[pp4])/2 - (3*Log[s])/4 - 
   (3*Log[-pp4 + t])/4, (119*Log[pp4])/72 - (25*Log[s])/36 - 
   (23*Log[-pp4 + t])/24, (101*Log[pp4])/36 - (25*Log[s])/18 - 
   (17*Log[-pp4 + t])/12, (-25*Log[pp4])/72 + Log[s]/18 + (7*Log[-pp4 + t])/24, 
  0, (53*Log[pp4])/24 - (5*Log[s])/6 - (11*Log[-pp4 + t])/8, 
  (41*Log[pp4])/24 - Log[s]/3 - (11*Log[-pp4 + t])/8, 
  (53*Log[pp4])/24 - (5*Log[s])/6 - (11*Log[-pp4 + t])/8, 
  (167*Log[pp4])/72 - (31*Log[s])/36 - (35*Log[-pp4 + t])/24, 
  (25*Log[pp4])/24 - (5*Log[s])/12 - (5*Log[-pp4 + t])/8, 
  (-19*Log[pp4])/24 + Log[s]/6 + (5*Log[-pp4 + t])/8, 
  (4*Log[pp4])/9 + (5*Log[s])/36 - (7*Log[-pp4 + t])/12, 
  (-43*Log[pp4])/72 + Log[s]/18 + (13*Log[-pp4 + t])/24, 
  -10*Log[pp4] + (5*Log[s])/2 + (15*Log[-pp4 + t])/2, 
  (21*Log[pp4])/2 - (11*Log[s])/4 - (31*Log[-pp4 + t])/4, 
  (-31*Log[pp4])/24 + (5*Log[s])/12 + (7*Log[-pp4 + t])/8, 
  (139*Log[pp4])/36 - (7*Log[s])/9 - (37*Log[-pp4 + t])/12, 
  (19*Log[pp4])/24 - Log[s]/6 - (5*Log[-pp4 + t])/8, 
  (-37*Log[pp4])/18 + (23*Log[s])/36 + (17*Log[-pp4 + t])/12, 
  (-109*Log[pp4])/36 + (17*Log[s])/18 + (25*Log[-pp4 + t])/12, 
  (11*Log[pp4])/9 - (11*Log[s])/36 - (11*Log[-pp4 + t])/12, 
  (-31*Log[pp4])/24 + (5*Log[s])/12 + (7*Log[-pp4 + t])/8, 
  (-43*Log[pp4])/12 + (13*Log[s])/12 + (5*Log[-pp4 + t])/2, 
  (-9*Log[pp4])/4 + (3*Log[s])/4 + (3*Log[-pp4 + t])/2, 
  (3*Log[pp4])/2 - Log[s]/4 - (5*Log[-pp4 + t])/4, 
  (551*Log[pp4])/72 - (79*Log[s])/36 - (131*Log[-pp4 + t])/24, 
  (-33*Log[pp4])/8 + (3*Log[s])/2 + (21*Log[-pp4 + t])/8, 
  (25*Log[pp4])/8 - Log[s] - (17*Log[-pp4 + t])/8, 
  (11*Log[pp4])/8 - Log[s]/2 - (7*Log[-pp4 + t])/8, 
  (247*Log[pp4])/72 - (41*Log[s])/36 - (55*Log[-pp4 + t])/24, 
  (41*Log[pp4])/24 - Log[s]/3 - (11*Log[-pp4 + t])/8, 
  (-3*Log[pp4])/8 + (3*Log[-pp4 + t])/8, -Log[pp4]/8 + Log[s]/2 - 
   (3*Log[-pp4 + t])/8, (-7*Log[pp4])/8 + (7*Log[-pp4 + t])/8, 
  (5*Log[pp4])/8 + Log[s]/4 - (7*Log[-pp4 + t])/8, Log[pp4]/2 - Log[s]/2, 
  (-53*Log[pp4])/72 + (5*Log[s])/18 + (11*Log[-pp4 + t])/24, 0, 0, 0, 0, 0, 0, 
  0}, {0, (-23*Log[pp4])/3 - (11*Log[s])/3 + (34*Log[-pp4 + s])/3 + 5*Log[t] - 
   5*Log[-pp4 + s + t], (10*Log[pp4])/3 - Log[s]/2 - (17*Log[-pp4 + s])/6 - 
   (10*Log[t])/3 + (10*Log[-pp4 + s + t])/3, 3*Log[pp4] - Log[s]/6 - 
   (17*Log[-pp4 + s])/6 - 3*Log[t] + 3*Log[-pp4 + s + t], 
  (2*Log[pp4])/3 - (2*Log[s])/3 - (5*Log[t])/3 + (5*Log[-pp4 + s + t])/3, 
  -3*Log[pp4] + (5*Log[s])/6 + (13*Log[-pp4 + s])/6 + 4*Log[t] - 
   4*Log[-pp4 + s + t], 2*Log[t] - 2*Log[-pp4 + s + t], 
  (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3 - (2*Log[t])/3 + (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/3 + Log[s]/3 + Log[t]/3 - Log[-pp4 + s + t]/3, 
  -Log[s]/2 + Log[-pp4 + s]/2, -Log[pp4]/3 + Log[s]/3 + Log[t]/3 - 
   Log[-pp4 + s + t]/3, -Log[s]/2 + Log[-pp4 + s]/2, 
  Log[pp4]/3 - Log[-pp4 + s]/3 - (19*Log[t])/3 + (19*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 - (4*Log[s])/3 + 2*Log[-pp4 + s] + (5*Log[t])/3 - 
   (5*Log[-pp4 + s + t])/3, -2*Log[pp4] + (7*Log[s])/6 + (5*Log[-pp4 + s])/6 + 
   3*Log[t] - 3*Log[-pp4 + s + t], Log[pp4]/3 + (4*Log[s])/3 - 
   (5*Log[-pp4 + s])/3 + (2*Log[t])/3 - (2*Log[-pp4 + s + t])/3, 
  (-7*Log[pp4])/3 - 2*Log[s] + (13*Log[-pp4 + s])/3 + (7*Log[t])/3 - 
   (7*Log[-pp4 + s + t])/3, -2*Log[pp4] - Log[s] + 3*Log[-pp4 + s], 
  -Log[pp4]/2 + Log[s]/4 + Log[-pp4 + s]/4 - Log[t]/2 + Log[-pp4 + s + t]/2, 
  -2*Log[pp4] + Log[s] + Log[-pp4 + s], Log[s] - Log[-pp4 + s] + 2*Log[t] - 
   2*Log[-pp4 + s + t], Log[pp4] + 2*Log[s] - 3*Log[-pp4 + s] + 5*Log[t] - 
   5*Log[-pp4 + s + t], Log[pp4] - 9*Log[s] + 8*Log[-pp4 + s] + Log[t]/3 - 
   Log[-pp4 + s + t]/3, (-37*Log[pp4])/6 - (65*Log[s])/12 + 
   (139*Log[-pp4 + s])/12 - (53*Log[t])/6 + (53*Log[-pp4 + s + t])/6, 
  (-11*Log[pp4])/3 - (8*Log[s])/3 + (19*Log[-pp4 + s])/3 - (16*Log[t])/3 + 
   (16*Log[-pp4 + s + t])/3, 2*Log[pp4] + 3*Log[s] - 5*Log[-pp4 + s] - 
   2*Log[t] + 2*Log[-pp4 + s + t], (-7*Log[pp4])/6 - (23*Log[s])/12 + 
   (37*Log[-pp4 + s])/12 + (7*Log[t])/6 - (7*Log[-pp4 + s + t])/6, 
  Log[pp4]/3 + (5*Log[s])/3 - 2*Log[-pp4 + s] - Log[t]/3 + Log[-pp4 + s + t]/3, 
  (-7*Log[pp4])/3 + (20*Log[s])/3 - (13*Log[-pp4 + s])/3 + (7*Log[t])/3 - 
   (7*Log[-pp4 + s + t])/3, 2*Log[pp4] - (10*Log[s])/3 + (4*Log[-pp4 + s])/3 + 
   Log[t] - Log[-pp4 + s + t], -Log[pp4] - 3*Log[s] + 4*Log[-pp4 + s] - 
   2*Log[t] + 2*Log[-pp4 + s + t], (5*Log[pp4])/6 - (5*Log[s])/12 - 
   (5*Log[-pp4 + s])/12 - (5*Log[t])/6 + (5*Log[-pp4 + s + t])/6, 
  (3*Log[pp4])/2 - (17*Log[s])/12 - Log[-pp4 + s]/12 - (3*Log[t])/2 + 
   (3*Log[-pp4 + s + t])/2, (-5*Log[pp4])/3 + (17*Log[s])/6 - 
   (7*Log[-pp4 + s])/6 + (5*Log[t])/3 - (5*Log[-pp4 + s + t])/3, 
  (2*Log[pp4])/3 + (8*Log[s])/3 - (10*Log[-pp4 + s])/3 - (2*Log[t])/3 + 
   (2*Log[-pp4 + s + t])/3, -Log[pp4]/3 - Log[s]/3 + (2*Log[-pp4 + s])/3 - 
   (8*Log[t])/3 + (8*Log[-pp4 + s + t])/3, -Log[pp4]/2 + (3*Log[s])/4 - 
   Log[-pp4 + s]/4 + (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  -Log[pp4]/2 + (3*Log[s])/4 - Log[-pp4 + s]/4 - (5*Log[t])/2 + 
   (5*Log[-pp4 + s + t])/2, (-5*Log[pp4])/6 - (25*Log[s])/12 - 
   Log[-pp4 + s]/12 - (13*Log[t])/6 + (13*Log[-pp4 + s + t])/6, 
  -4*Log[pp4] - Log[s]/2 + (9*Log[-pp4 + s])/2 + 3*Log[t] - 3*Log[-pp4 + s + t], 
  -3*Log[s] + 3*Log[-pp4 + s], 4*Log[t] - 4*Log[-pp4 + s + t], 
  Log[s] - Log[-pp4 + s] - 2*Log[t] + 2*Log[-pp4 + s + t], 
  (-11*Log[pp4])/3 + (4*Log[s])/3 + (7*Log[-pp4 + s])/3 + (25*Log[t])/3 - 
   (25*Log[-pp4 + s + t])/3, (11*Log[pp4])/3 + (7*Log[s])/2 - 
   (43*Log[-pp4 + s])/6 - (11*Log[t])/3 + (11*Log[-pp4 + s + t])/3, 
  2*Log[pp4] + (3*Log[s])/2 - (7*Log[-pp4 + s])/2 - 2*Log[t] + 
   2*Log[-pp4 + s + t], -2*Log[pp4] - Log[s] + 3*Log[-pp4 + s], 
  Log[pp4]/3 + (3*Log[s])/2 - (11*Log[-pp4 + s])/6 - Log[t]/3 + 
   Log[-pp4 + s + t]/3, Log[s] - Log[-pp4 + s], -Log[s] + Log[-pp4 + s] + 
   2*Log[t] - 2*Log[-pp4 + s + t], (4*Log[pp4])/3 - (4*Log[s])/3 + 
   (2*Log[t])/3 - (2*Log[-pp4 + s + t])/3, (-4*Log[pp4])/3 + (5*Log[s])/3 - 
   Log[-pp4 + s]/3 - (8*Log[t])/3 + (8*Log[-pp4 + s + t])/3, 
  Log[s]/2 - Log[-pp4 + s]/2 + Log[t] - Log[-pp4 + s + t], 
  -Log[s] + Log[-pp4 + s] + 2*Log[t] - 2*Log[-pp4 + s + t], 
  Log[s]/2 - Log[-pp4 + s]/2 - Log[t] + Log[-pp4 + s + t], 
  4*Log[pp4] + 2*Log[s] - 6*Log[-pp4 + s] - 4*Log[t] + 4*Log[-pp4 + s + t], 
  (-10*Log[pp4])/3 - Log[s] + (13*Log[-pp4 + s])/3 + (10*Log[t])/3 - 
   (10*Log[-pp4 + s + t])/3, (-7*Log[pp4])/3 + (4*Log[s])/3 + Log[-pp4 + s] + 
   (7*Log[t])/3 - (7*Log[-pp4 + s + t])/3, Log[pp4] - Log[s]/3 - 
   (2*Log[-pp4 + s])/3 - Log[t] + Log[-pp4 + s + t], 
  (-4*Log[pp4])/3 + (11*Log[s])/6 - Log[-pp4 + s]/2 + (4*Log[t])/3 - 
   (4*Log[-pp4 + s + t])/3, (4*Log[pp4])/3 - (11*Log[s])/6 + Log[-pp4 + s]/2 - 
   (4*Log[t])/3 + (4*Log[-pp4 + s + t])/3, (-2*Log[pp4])/3 + (5*Log[s])/3 - 
   Log[-pp4 + s] - (4*Log[t])/3 + (4*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 - (2*Log[s])/3 - (2*Log[-pp4 + s])/3 - (10*Log[t])/3 + 
   (10*Log[-pp4 + s + t])/3, (4*Log[pp4])/3 + 2*Log[s] - (10*Log[-pp4 + s])/3 - 
   (4*Log[t])/3 + (4*Log[-pp4 + s + t])/3, -Log[pp4]/3 - (7*Log[s])/6 + 
   (3*Log[-pp4 + s])/2 + Log[t]/3 - Log[-pp4 + s + t]/3, 
  Log[pp4]/3 - (5*Log[s])/6 + Log[-pp4 + s]/2 - Log[t]/3 + Log[-pp4 + s + t]/3, 
  -Log[pp4] - (5*Log[s])/6 + (11*Log[-pp4 + s])/6 + Log[t] - Log[-pp4 + s + t], 
  -Log[pp4]/3 + (2*Log[s])/3 - Log[-pp4 + s]/3 + Log[t]/3 - Log[-pp4 + s + t]/3, 
  (5*Log[pp4])/3 - (5*Log[s])/2 + (5*Log[-pp4 + s])/6 - (11*Log[t])/3 + 
   (11*Log[-pp4 + s + t])/3, (5*Log[pp4])/3 + (2*Log[s])/3 - 
   (7*Log[-pp4 + s])/3 - (5*Log[t])/3 + (5*Log[-pp4 + s + t])/3, 
  -Log[s]/3 + Log[-pp4 + s]/3, (2*Log[pp4])/3 - Log[s] + Log[-pp4 + s]/3 - 
   (2*Log[t])/3 + (2*Log[-pp4 + s + t])/3, (4*Log[pp4])/3 + (5*Log[s])/3 - 
   3*Log[-pp4 + s] - (4*Log[t])/3 + (4*Log[-pp4 + s + t])/3, 
  -Log[pp4] + Log[s]/2 + Log[-pp4 + s]/2 + 2*Log[t] - 2*Log[-pp4 + s + t], 
  (-4*Log[pp4])/3 + Log[s]/6 + (7*Log[-pp4 + s])/6 + (7*Log[t])/3 - 
   (7*Log[-pp4 + s + t])/3, (-4*Log[pp4])/3 + Log[s] + Log[-pp4 + s]/3 + 
   (10*Log[t])/3 - (10*Log[-pp4 + s + t])/3, Log[pp4] + Log[s]/3 - 
   (4*Log[-pp4 + s])/3 - Log[t] + Log[-pp4 + s + t], 0, Log[s] - Log[-pp4 + s], 
  Log[pp4] - Log[-pp4 + s] - Log[t] + Log[-pp4 + s + t], 
  Log[pp4] + Log[s] - 2*Log[-pp4 + s] - Log[t] + Log[-pp4 + s + t], 
  (5*Log[pp4])/3 + (7*Log[s])/6 - (17*Log[-pp4 + s])/6 - (5*Log[t])/3 + 
   (5*Log[-pp4 + s + t])/3, (5*Log[pp4])/3 + (5*Log[s])/6 - 
   (5*Log[-pp4 + s])/2 - (5*Log[t])/3 + (5*Log[-pp4 + s + t])/3, 
  (-5*Log[pp4])/3 - Log[s]/3 + 2*Log[-pp4 + s] + (5*Log[t])/3 - 
   (5*Log[-pp4 + s + t])/3, 2*Log[pp4] - Log[s]/6 - (11*Log[-pp4 + s])/6 - 
   2*Log[t] + 2*Log[-pp4 + s + t], (-7*Log[pp4])/3 - Log[s]/3 + 
   (8*Log[-pp4 + s])/3 + (7*Log[t])/3 - (7*Log[-pp4 + s + t])/3, 
  4*Log[pp4] - Log[s] - 3*Log[-pp4 + s] - 4*Log[t] + 4*Log[-pp4 + s + t], 
  (-14*Log[pp4])/3 + (7*Log[s])/6 + (7*Log[-pp4 + s])/2 + (14*Log[t])/3 - 
   (14*Log[-pp4 + s + t])/3, -Log[s]/2 + Log[-pp4 + s]/2, 
  (-7*Log[pp4])/3 - (5*Log[s])/6 + (19*Log[-pp4 + s])/6 + (7*Log[t])/3 - 
   (7*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 + Log[s]/3 - Log[-pp4 + s] - 
   (2*Log[t])/3 + (2*Log[-pp4 + s + t])/3, Log[pp4]/3 - Log[s]/2 + 
   Log[-pp4 + s]/6 - Log[t]/3 + Log[-pp4 + s + t]/3, 
  (4*Log[pp4])/3 - (2*Log[s])/3 - (2*Log[-pp4 + s])/3 - (4*Log[t])/3 + 
   (4*Log[-pp4 + s + t])/3, (-2*Log[pp4])/3 - Log[s]/6 + (5*Log[-pp4 + s])/6 + 
   (2*Log[t])/3 - (2*Log[-pp4 + s + t])/3, -Log[s]/2 + Log[-pp4 + s]/2, 
  Log[pp4] - Log[s]/2 - Log[-pp4 + s]/2 - 2*Log[t] + 2*Log[-pp4 + s + t], 
  Log[pp4] - Log[s]/2 - Log[-pp4 + s]/2 - Log[t] + Log[-pp4 + s + t], 
  -Log[pp4]/3 - Log[s]/6 + Log[-pp4 + s]/2 + Log[t]/3 - Log[-pp4 + s + t]/3, 
  (-7*Log[pp4])/3 + (7*Log[s])/6 + (7*Log[-pp4 + s])/6 + (7*Log[t])/3 - 
   (7*Log[-pp4 + s + t])/3, Log[pp4] - Log[s] - Log[t] + Log[-pp4 + s + t], 
  Log[pp4]/3 + (2*Log[s])/3 - Log[-pp4 + s] - Log[t]/3 + Log[-pp4 + s + t]/3, 
  -Log[pp4]/3 + Log[s]/3 + Log[t]/3 - Log[-pp4 + s + t]/3, 
  (-5*Log[pp4])/3 + Log[s]/3 + (4*Log[-pp4 + s])/3 + (5*Log[t])/3 - 
   (5*Log[-pp4 + s + t])/3, -Log[pp4] - Log[s]/2 + (3*Log[-pp4 + s])/2 + 
   Log[t] - Log[-pp4 + s + t], -Log[pp4] + Log[-pp4 + s] + Log[t] - 
   Log[-pp4 + s + t], Log[pp4] - Log[s] - Log[t] + Log[-pp4 + s + t], 
  Log[pp4]/3 + (2*Log[s])/3 - Log[-pp4 + s] - Log[t]/3 + Log[-pp4 + s + t]/3, 
  -Log[pp4]/3 - (7*Log[s])/6 + (3*Log[-pp4 + s])/2 + Log[t]/3 - 
   Log[-pp4 + s + t]/3, Log[s] - Log[-pp4 + s], Log[pp4]/3 - Log[s]/6 - 
   Log[-pp4 + s]/6 - Log[t]/3 + Log[-pp4 + s + t]/3, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[t], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[t], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[t], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[t], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -Log[t]/8 + Log[s + t]/4 - Log[-pp4 + s + t]/8, 
  (17*Log[pp4])/18 + (17*Log[s])/18 - (7*Log[t])/9 - Log[s + t]/3 - 
   (7*Log[-pp4 + s + t])/9, (31*Log[pp4])/36 + (31*Log[s])/36 - (4*Log[t])/9 - 
   (5*Log[s + t])/6 - (4*Log[-pp4 + s + t])/9, Log[t]/2 - Log[s + t] + 
   Log[-pp4 + s + t]/2, (-5*Log[pp4])/9 - (5*Log[s])/9 + Log[t]/72 + 
   (13*Log[s + t])/12 + Log[-pp4 + s + t]/72, -Log[t]/4 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/4, (2*Log[pp4])/9 + (2*Log[s])/9 - (7*Log[t])/72 - 
   Log[s + t]/4 - (7*Log[-pp4 + s + t])/72, Log[t]/4 - Log[s + t]/2 + 
   Log[-pp4 + s + t]/4, 0, -Log[t]/12 + Log[s + t]/6 - Log[-pp4 + s + t]/12, 
  Log[t]/24 - Log[s + t]/12 + Log[-pp4 + s + t]/24, 
  (-23*Log[pp4])/36 - (23*Log[s])/36 + (97*Log[t])/72 - (17*Log[s + t])/12 + 
   (97*Log[-pp4 + s + t])/72, (5*Log[t])/24 - (5*Log[s + t])/12 + 
   (5*Log[-pp4 + s + t])/24, (-7*Log[pp4])/36 - (7*Log[s])/36 - 
   (11*Log[t])/36 + Log[s + t] - (11*Log[-pp4 + s + t])/36, 
  -Log[pp4]/9 - Log[s]/9 + (11*Log[t])/72 - Log[s + t]/12 + 
   (11*Log[-pp4 + s + t])/72, (-5*Log[pp4])/18 - (5*Log[s])/18 + 
   (53*Log[t])/72 - (11*Log[s + t])/12 + (53*Log[-pp4 + s + t])/72, 
  (5*Log[t])/24 - (5*Log[s + t])/12 + (5*Log[-pp4 + s + t])/24, 
  Log[pp4]/12 + Log[s]/12 + Log[t]/6 - Log[s + t]/2 + Log[-pp4 + s + t]/6, 
  Log[t]/24 - Log[s + t]/12 + Log[-pp4 + s + t]/24, 
  (-7*Log[t])/24 + (7*Log[s + t])/12 - (7*Log[-pp4 + s + t])/24, 
  (-3*Log[t])/4 + (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/4, 
  Log[pp4]/9 + Log[s]/9 + (43*Log[t])/72 - (17*Log[s + t])/12 + 
   (43*Log[-pp4 + s + t])/72, (-11*Log[pp4])/18 - (11*Log[s])/18 + 
   (137*Log[t])/72 - (31*Log[s + t])/12 + (137*Log[-pp4 + s + t])/72, 
  (-11*Log[pp4])/18 - (11*Log[s])/18 + (83*Log[t])/72 - (13*Log[s + t])/12 + 
   (83*Log[-pp4 + s + t])/72, (3*Log[t])/4 - (3*Log[s + t])/2 + 
   (3*Log[-pp4 + s + t])/4, (-5*Log[pp4])/18 - (5*Log[s])/18 - Log[t]/18 + 
   (2*Log[s + t])/3 - Log[-pp4 + s + t]/18, Log[t]/8 - Log[s + t]/4 + 
   Log[-pp4 + s + t]/8, (4*Log[pp4])/9 + (4*Log[s])/9 - (107*Log[t])/72 + 
   (25*Log[s + t])/12 - (107*Log[-pp4 + s + t])/72, 
  -Log[pp4]/9 - Log[s]/9 + (13*Log[t])/36 - Log[s + t]/2 + 
   (13*Log[-pp4 + s + t])/36, -Log[pp4]/3 - Log[s]/3 + (23*Log[t])/24 - 
   (5*Log[s + t])/4 + (23*Log[-pp4 + s + t])/24, 
  -Log[pp4]/9 - Log[s]/9 + (19*Log[t])/36 - (5*Log[s + t])/6 + 
   (19*Log[-pp4 + s + t])/36, Log[pp4]/9 + Log[s]/9 - (11*Log[t])/18 + 
   Log[s + t] - (11*Log[-pp4 + s + t])/18, (2*Log[pp4])/9 + (2*Log[s])/9 - 
   (31*Log[t])/72 + (5*Log[s + t])/12 - (31*Log[-pp4 + s + t])/72, 
  (4*Log[pp4])/9 + (4*Log[s])/9 - (53*Log[t])/72 + (7*Log[s + t])/12 - 
   (53*Log[-pp4 + s + t])/72, Log[pp4]/9 + Log[s]/9 - Log[t]/9 - 
   Log[-pp4 + s + t]/9, -Log[t]/6 + Log[s + t]/3 - Log[-pp4 + s + t]/6, 0, 
  Log[pp4]/9 + Log[s]/9 - (11*Log[t])/72 + Log[s + t]/12 - 
   (11*Log[-pp4 + s + t])/72, Log[pp4]/2 + (3*Log[s])/2 - (23*Log[t])/24 - 
   (13*Log[s + t])/12 + Log[-pp4 + s + t]/24, 
  (7*Log[t])/24 - (7*Log[s + t])/12 + (7*Log[-pp4 + s + t])/24, 
  -Log[pp4]/12 - Log[s]/12 - (5*Log[t])/12 + Log[s + t] - 
   (5*Log[-pp4 + s + t])/12, -Log[t]/24 + Log[s + t]/12 - Log[-pp4 + s + t]/24, 
  (-19*Log[pp4])/18 - (55*Log[s])/18 + (25*Log[t])/18 + (10*Log[s + t])/3 - 
   (11*Log[-pp4 + s + t])/18, (-5*Log[pp4])/18 - (59*Log[s])/18 - 
   (55*Log[t])/72 + (25*Log[s + t])/12 - (55*Log[-pp4 + s + t])/72, 
  Log[pp4]/2 - (3*Log[s])/2 + (5*Log[t])/3 - Log[s + t]/3 - 
   Log[-pp4 + s + t]/3, -Log[pp4]/3 + (2*Log[s])/3 - (7*Log[t])/12 - 
   Log[s + t]/6 + (5*Log[-pp4 + s + t])/12, (5*Log[pp4])/18 + (5*Log[s])/18 + 
   Log[t]/72 - (7*Log[s + t])/12 + Log[-pp4 + s + t]/72, 
  -Log[t]/24 + Log[s + t]/12 - Log[-pp4 + s + t]/24, 
  (-5*Log[t])/24 + (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/24, 
  (-3*Log[t])/8 + (3*Log[s + t])/4 - (3*Log[-pp4 + s + t])/8, 
  (-2*Log[pp4])/9 - (2*Log[s])/9 + (37*Log[t])/72 - (7*Log[s + t])/12 + 
   (37*Log[-pp4 + s + t])/72, -Log[t]/8 + Log[s + t]/4 - Log[-pp4 + s + t]/8, 
  (-5*Log[t])/24 + (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/24, 
  Log[t]/12 - Log[s + t]/6 + Log[-pp4 + s + t]/12, 
  (3*Log[pp4])/4 + (3*Log[s])/4 + Log[t]/4 - 2*Log[s + t] + 
   Log[-pp4 + s + t]/4, (11*Log[pp4])/36 + (11*Log[s])/36 - (13*Log[t])/18 + 
   (5*Log[s + t])/6 - (13*Log[-pp4 + s + t])/18, 
  Log[t]/24 - Log[s + t]/12 + Log[-pp4 + s + t]/24, 
  Log[pp4]/18 + Log[s]/18 - (7*Log[t])/72 + Log[s + t]/12 - 
   (7*Log[-pp4 + s + t])/72, (3*Log[pp4])/4 + (3*Log[s])/4 - (25*Log[t])/24 + 
   (7*Log[s + t])/12 - (25*Log[-pp4 + s + t])/24, 
  (-3*Log[pp4])/4 - (3*Log[s])/4 + (25*Log[t])/24 - (7*Log[s + t])/12 + 
   (25*Log[-pp4 + s + t])/24, (3*Log[pp4])/4 + (3*Log[s])/4 - (2*Log[t])/3 - 
   Log[s + t]/6 - (2*Log[-pp4 + s + t])/3, Log[pp4]/18 + Log[s]/18 + 
   (35*Log[t])/72 - (13*Log[s + t])/12 + (35*Log[-pp4 + s + t])/72, 
  (17*Log[pp4])/18 + (17*Log[s])/18 - (7*Log[t])/9 - Log[s + t]/3 - 
   (7*Log[-pp4 + s + t])/9, -Log[pp4]/3 - Log[s]/3 + (7*Log[t])/24 + 
   Log[s + t]/12 + (7*Log[-pp4 + s + t])/24, Log[t]/24 - Log[s + t]/12 + 
   Log[-pp4 + s + t]/24, (-11*Log[pp4])/18 - (11*Log[s])/18 + (35*Log[t])/72 + 
   Log[s + t]/4 + (35*Log[-pp4 + s + t])/72, (-7*Log[pp4])/18 - (7*Log[s])/18 + 
   (25*Log[t])/72 + Log[s + t]/12 + (25*Log[-pp4 + s + t])/72, 
  (11*Log[pp4])/36 + (11*Log[s])/36 + (11*Log[t])/72 - (11*Log[s + t])/12 + 
   (11*Log[-pp4 + s + t])/72, (11*Log[pp4])/18 + (11*Log[s])/18 - 
   (29*Log[t])/72 - (5*Log[s + t])/12 - (29*Log[-pp4 + s + t])/72, 
  (-5*Log[pp4])/18 - (5*Log[s])/18 + (5*Log[t])/18 + (5*Log[-pp4 + s + t])/18, 
  -Log[pp4]/36 - Log[s]/36 + Log[t]/9 - Log[s + t]/6 + Log[-pp4 + s + t]/9, 
  (7*Log[pp4])/12 + (7*Log[s])/12 - (5*Log[t])/12 - Log[s + t]/3 - 
   (5*Log[-pp4 + s + t])/12, -Log[t]/4 + Log[s + t]/2 - Log[-pp4 + s + t]/4, 
  (-11*Log[pp4])/36 - (11*Log[s])/36 + Log[t]/72 + (7*Log[s + t])/12 + 
   Log[-pp4 + s + t]/72, -Log[pp4]/36 - Log[s]/36 - (7*Log[t])/18 + 
   (5*Log[s + t])/6 - (7*Log[-pp4 + s + t])/18, 
  (5*Log[pp4])/18 + (5*Log[s])/18 - (11*Log[t])/72 - Log[s + t]/4 - 
   (11*Log[-pp4 + s + t])/72, 0, -Log[pp4]/6 - Log[s]/6 + Log[t]/24 + 
   Log[s + t]/4 + Log[-pp4 + s + t]/24, -Log[pp4]/6 - Log[s]/6 + 
   (7*Log[t])/24 - Log[s + t]/4 + (7*Log[-pp4 + s + t])/24, 
  Log[pp4]/3 + Log[s]/3 - (5*Log[t])/24 - Log[s + t]/4 - 
   (5*Log[-pp4 + s + t])/24, (5*Log[pp4])/18 + (5*Log[s])/18 - (5*Log[t])/72 - 
   (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/72, 
  Log[pp4]/6 + Log[s]/6 + Log[t]/24 - (5*Log[s + t])/12 + Log[-pp4 + s + t]/24, 
  -Log[pp4]/6 - Log[s]/6 - Log[t]/24 + (5*Log[s + t])/12 - 
   Log[-pp4 + s + t]/24, -Log[pp4]/18 - Log[s]/18 + (11*Log[t])/36 - 
   Log[s + t]/2 + (11*Log[-pp4 + s + t])/36, Log[pp4]/9 + Log[s]/9 - 
   (29*Log[t])/72 + (7*Log[s + t])/12 - (29*Log[-pp4 + s + t])/72, 
  (3*Log[t])/2 - 3*Log[s + t] + (3*Log[-pp4 + s + t])/2, 
  (-19*Log[t])/12 + (19*Log[s + t])/6 - (19*Log[-pp4 + s + t])/12, 
  (5*Log[t])/24 - (5*Log[s + t])/12 + (5*Log[-pp4 + s + t])/24, 
  -Log[pp4]/18 - Log[s]/18 - (13*Log[t])/36 + (5*Log[s + t])/6 - 
   (13*Log[-pp4 + s + t])/36, -Log[t]/8 + Log[s + t]/4 - Log[-pp4 + s + t]/8, 
  Log[pp4]/9 + Log[s]/9 + (5*Log[t])/9 - (4*Log[s + t])/3 + 
   (5*Log[-pp4 + s + t])/9, -Log[pp4]/9 - Log[s]/9 + (19*Log[t])/36 - 
   (5*Log[s + t])/6 + (19*Log[-pp4 + s + t])/36, 
  -Log[pp4]/9 - Log[s]/9 + Log[t]/36 + Log[s + t]/6 + Log[-pp4 + s + t]/36, 
  (5*Log[t])/24 - (5*Log[s + t])/12 + (5*Log[-pp4 + s + t])/24, 
  (5*Log[t])/12 - (5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/12, 
  Log[t]/4 - Log[s + t]/2 + Log[-pp4 + s + t]/4, 
  -Log[t]/6 + Log[s + t]/3 - Log[-pp4 + s + t]/6, 
  Log[pp4]/9 + Log[s]/9 - (65*Log[t])/72 + (19*Log[s + t])/12 - 
   (65*Log[-pp4 + s + t])/72, Log[t]/8 - Log[s + t]/4 + Log[-pp4 + s + t]/8, 
  Log[t]/24 - Log[s + t]/12 + Log[-pp4 + s + t]/24, 
  -Log[t]/24 + Log[s + t]/12 - Log[-pp4 + s + t]/24, 
  (-5*Log[pp4])/18 - (5*Log[s])/18 + (5*Log[t])/72 + (5*Log[s + t])/12 + 
   (5*Log[-pp4 + s + t])/72, -Log[pp4]/6 - Log[s]/6 + Log[t]/24 + 
   Log[s + t]/4 + Log[-pp4 + s + t]/24, -Log[t]/8 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/8, Log[t]/8 - Log[s + t]/4 + Log[-pp4 + s + t]/8, 
  Log[t]/24 - Log[s + t]/12 + Log[-pp4 + s + t]/24, 
  -Log[t]/24 + Log[s + t]/12 - Log[-pp4 + s + t]/24, 0, 
  Log[pp4]/18 + Log[s]/18 - Log[t]/72 - Log[s + t]/12 - Log[-pp4 + s + t]/72, 
  0, 0, 0, 0, 0, 0, 0}, {0, -Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  (-17*Log[s])/9 + Log[s + t]/3 + (14*Log[-pp4 + s + t])/9, 
  (-31*Log[s])/18 + (5*Log[s + t])/6 + (8*Log[-pp4 + s + t])/9, 
  Log[s + t] - Log[-pp4 + s + t], (10*Log[s])/9 - (13*Log[s + t])/12 - 
   Log[-pp4 + s + t]/36, -Log[s + t]/2 + Log[-pp4 + s + t]/2, 
  (-4*Log[s])/9 + Log[s + t]/4 + (7*Log[-pp4 + s + t])/36, 
  Log[s + t]/2 - Log[-pp4 + s + t]/2, 0, -Log[s + t]/6 + Log[-pp4 + s + t]/6, 
  Log[s + t]/12 - Log[-pp4 + s + t]/12, (23*Log[s])/18 + (17*Log[s + t])/12 - 
   (97*Log[-pp4 + s + t])/36, (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/12, 
  (7*Log[s])/18 - Log[s + t] + (11*Log[-pp4 + s + t])/18, 
  (2*Log[s])/9 + Log[s + t]/12 - (11*Log[-pp4 + s + t])/36, 
  (5*Log[s])/9 + (11*Log[s + t])/12 - (53*Log[-pp4 + s + t])/36, 
  (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/12, -Log[s]/6 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/3, Log[s + t]/12 - Log[-pp4 + s + t]/12, 
  (-7*Log[s + t])/12 + (7*Log[-pp4 + s + t])/12, 
  (-3*Log[s + t])/2 + (3*Log[-pp4 + s + t])/2, 
  (-2*Log[s])/9 + (17*Log[s + t])/12 - (43*Log[-pp4 + s + t])/36, 
  (11*Log[s])/9 + (31*Log[s + t])/12 - (137*Log[-pp4 + s + t])/36, 
  (11*Log[s])/9 + (13*Log[s + t])/12 - (83*Log[-pp4 + s + t])/36, 
  (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, 
  (5*Log[s])/9 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/9, 
  Log[s + t]/4 - Log[-pp4 + s + t]/4, (-8*Log[s])/9 - (25*Log[s + t])/12 + 
   (107*Log[-pp4 + s + t])/36, (2*Log[s])/9 + Log[s + t]/2 - 
   (13*Log[-pp4 + s + t])/18, (2*Log[s])/3 + (5*Log[s + t])/4 - 
   (23*Log[-pp4 + s + t])/12, (2*Log[s])/9 + (5*Log[s + t])/6 - 
   (19*Log[-pp4 + s + t])/18, (-2*Log[s])/9 - Log[s + t] + 
   (11*Log[-pp4 + s + t])/9, (-4*Log[s])/9 - (5*Log[s + t])/12 + 
   (31*Log[-pp4 + s + t])/36, (-8*Log[s])/9 - (7*Log[s + t])/12 + 
   (53*Log[-pp4 + s + t])/36, (-2*Log[s])/9 + (2*Log[-pp4 + s + t])/9, 
  -Log[s + t]/3 + Log[-pp4 + s + t]/3, 0, (-2*Log[s])/9 - Log[s + t]/12 + 
   (11*Log[-pp4 + s + t])/36, -2*Log[pp4] + (13*Log[s + t])/12 + 
   (11*Log[-pp4 + s + t])/12, (7*Log[s + t])/12 - (7*Log[-pp4 + s + t])/12, 
  Log[s]/6 - Log[s + t] + (5*Log[-pp4 + s + t])/6, 
  -Log[s + t]/12 + Log[-pp4 + s + t]/12, -2*Log[pp4] + (55*Log[s])/9 - 
   3*Log[t] - (10*Log[s + t])/3 + (20*Log[-pp4 + s + t])/9, 
  (5*Log[s])/9 + 2*Log[-pp4 + s] - (25*Log[s + t])/12 - 
   (17*Log[-pp4 + s + t])/36, -2*Log[pp4] + 2*Log[-pp4 + s] - 3*Log[t] + 
   Log[s + t]/3 - Log[-pp4 + s + t]/3, Log[pp4] - (4*Log[s])/3 + Log[s + t]/6 + 
   Log[-pp4 + s + t]/6, (-5*Log[s])/9 + (7*Log[s + t])/12 - 
   Log[-pp4 + s + t]/36, -Log[s + t]/12 + Log[-pp4 + s + t]/12, 
  (-5*Log[s + t])/12 + (5*Log[-pp4 + s + t])/12, 
  (-3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (4*Log[s])/9 + (7*Log[s + t])/12 - (37*Log[-pp4 + s + t])/36, 
  -Log[s + t]/4 + Log[-pp4 + s + t]/4, (-5*Log[s + t])/12 + 
   (5*Log[-pp4 + s + t])/12, Log[s + t]/6 - Log[-pp4 + s + t]/6, 
  (-3*Log[s])/2 + 2*Log[s + t] - Log[-pp4 + s + t]/2, 
  (-11*Log[s])/18 - (5*Log[s + t])/6 + (13*Log[-pp4 + s + t])/9, 
  Log[s + t]/12 - Log[-pp4 + s + t]/12, -Log[s]/9 - Log[s + t]/12 + 
   (7*Log[-pp4 + s + t])/36, (-3*Log[s])/2 - (7*Log[s + t])/12 + 
   (25*Log[-pp4 + s + t])/12, (3*Log[s])/2 + (7*Log[s + t])/12 - 
   (25*Log[-pp4 + s + t])/12, (-3*Log[s])/2 + Log[s + t]/6 + 
   (4*Log[-pp4 + s + t])/3, -Log[s]/9 + (13*Log[s + t])/12 - 
   (35*Log[-pp4 + s + t])/36, (-17*Log[s])/9 + Log[s + t]/3 + 
   (14*Log[-pp4 + s + t])/9, (2*Log[s])/3 - Log[s + t]/12 - 
   (7*Log[-pp4 + s + t])/12, Log[s + t]/12 - Log[-pp4 + s + t]/12, 
  (11*Log[s])/9 - Log[s + t]/4 - (35*Log[-pp4 + s + t])/36, 
  (7*Log[s])/9 - Log[s + t]/12 - (25*Log[-pp4 + s + t])/36, 
  (-11*Log[s])/18 + (11*Log[s + t])/12 - (11*Log[-pp4 + s + t])/36, 
  (-11*Log[s])/9 + (5*Log[s + t])/12 + (29*Log[-pp4 + s + t])/36, 
  (5*Log[s])/9 - (5*Log[-pp4 + s + t])/9, Log[s]/18 + Log[s + t]/6 - 
   (2*Log[-pp4 + s + t])/9, (-7*Log[s])/6 + Log[s + t]/3 + 
   (5*Log[-pp4 + s + t])/6, -Log[s + t]/2 + Log[-pp4 + s + t]/2, 
  (11*Log[s])/18 - (7*Log[s + t])/12 - Log[-pp4 + s + t]/36, 
  Log[s]/18 - (5*Log[s + t])/6 + (7*Log[-pp4 + s + t])/9, 
  (-5*Log[s])/9 + Log[s + t]/4 + (11*Log[-pp4 + s + t])/36, 0, 
  Log[s]/3 - Log[s + t]/4 - Log[-pp4 + s + t]/12, 
  Log[s]/3 + Log[s + t]/4 - (7*Log[-pp4 + s + t])/12, 
  (-2*Log[s])/3 + Log[s + t]/4 + (5*Log[-pp4 + s + t])/12, 
  (-5*Log[s])/9 + (5*Log[s + t])/12 + (5*Log[-pp4 + s + t])/36, 
  -Log[s]/3 + (5*Log[s + t])/12 - Log[-pp4 + s + t]/12, 
  Log[s]/3 - (5*Log[s + t])/12 + Log[-pp4 + s + t]/12, 
  Log[s]/9 + Log[s + t]/2 - (11*Log[-pp4 + s + t])/18, 
  (-2*Log[s])/9 - (7*Log[s + t])/12 + (29*Log[-pp4 + s + t])/36, 
  3*Log[s + t] - 3*Log[-pp4 + s + t], (-19*Log[s + t])/6 + 
   (19*Log[-pp4 + s + t])/6, (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/12, 
  Log[s]/9 - (5*Log[s + t])/6 + (13*Log[-pp4 + s + t])/18, 
  -Log[s + t]/4 + Log[-pp4 + s + t]/4, (-2*Log[s])/9 + (4*Log[s + t])/3 - 
   (10*Log[-pp4 + s + t])/9, (2*Log[s])/9 + (5*Log[s + t])/6 - 
   (19*Log[-pp4 + s + t])/18, (2*Log[s])/9 - Log[s + t]/6 - 
   Log[-pp4 + s + t]/18, (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/12, 
  (5*Log[s + t])/6 - (5*Log[-pp4 + s + t])/6, 
  Log[s + t]/2 - Log[-pp4 + s + t]/2, -Log[s + t]/3 + Log[-pp4 + s + t]/3, 
  (-2*Log[s])/9 - (19*Log[s + t])/12 + (65*Log[-pp4 + s + t])/36, 
  Log[s + t]/4 - Log[-pp4 + s + t]/4, Log[s + t]/12 - Log[-pp4 + s + t]/12, 
  -Log[s + t]/12 + Log[-pp4 + s + t]/12, (5*Log[s])/9 - (5*Log[s + t])/12 - 
   (5*Log[-pp4 + s + t])/36, Log[s]/3 - Log[s + t]/4 - Log[-pp4 + s + t]/12, 
  -Log[s + t]/4 + Log[-pp4 + s + t]/4, Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  Log[s + t]/12 - Log[-pp4 + s + t]/12, -Log[s + t]/12 + Log[-pp4 + s + t]/12, 
  0, -Log[s]/9 + Log[s + t]/12 + Log[-pp4 + s + t]/36, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[pp4] + 2*Log[-pp4 + s + t], 
  0, 0, 0, -2*Log[pp4] + 2*Log[-pp4 + s + t], 
  4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], -2*Log[pp4] + 4*Log[-pp4 + s] - 
   2*Log[-pp4 + s + t], Log[pp4] - 3*Log[s] - 3*Log[t] + 2*Log[-pp4 + s + t], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[pp4]/3 - Log[-pp4 + s + t]/3, (-137*Log[pp4])/72 - (11*Log[s])/12 + 
   (11*Log[t])/12 + (137*Log[-pp4 + s + t])/72, 
  (-100*Log[pp4])/27 + (37*Log[s])/36 - (37*Log[t])/36 + 
   (100*Log[-pp4 + s + t])/27, (-58*Log[pp4])/27 + (19*Log[s])/36 - 
   (19*Log[t])/36 + (58*Log[-pp4 + s + t])/27, (7*Log[pp4])/18 + Log[s]/2 - 
   Log[t]/2 - (7*Log[-pp4 + s + t])/18, (385*Log[pp4])/216 - (25*Log[s])/18 + 
   (25*Log[t])/18 - (385*Log[-pp4 + s + t])/216, 
  (11*Log[pp4])/12 - Log[s]/2 + Log[t]/2 - (11*Log[-pp4 + s + t])/12, 
  (137*Log[pp4])/216 - (7*Log[s])/36 + (7*Log[t])/36 - 
   (137*Log[-pp4 + s + t])/216, (-19*Log[pp4])/36 + (19*Log[-pp4 + s + t])/36, 
  Log[pp4]/2 + Log[s]/4 - Log[t]/4 - Log[-pp4 + s + t]/2, 
  (-7*Log[pp4])/36 + (7*Log[-pp4 + s + t])/36, 
  -Log[pp4]/24 + Log[-pp4 + s + t]/24, (1165*Log[pp4])/216 + (85*Log[s])/36 - 
   (85*Log[t])/36 - (1165*Log[-pp4 + s + t])/216, 
  (-43*Log[pp4])/72 - Log[s]/4 + Log[t]/4 + (43*Log[-pp4 + s + t])/72, 
  (133*Log[pp4])/108 - (55*Log[s])/36 + (55*Log[t])/36 - 
   (133*Log[-pp4 + s + t])/108, (-493*Log[pp4])/216 + (35*Log[s])/36 - 
   (35*Log[t])/36 + (493*Log[-pp4 + s + t])/216, 
  (605*Log[pp4])/216 - (7*Log[s])/36 + (7*Log[t])/36 - 
   (605*Log[-pp4 + s + t])/216, (31*Log[pp4])/24 + Log[s]/4 - Log[t]/4 - 
   (31*Log[-pp4 + s + t])/24, (-29*Log[pp4])/36 + (13*Log[s])/24 - 
   (13*Log[t])/24 + (29*Log[-pp4 + s + t])/36, (-5*Log[pp4])/24 - Log[s]/4 + 
   Log[t]/4 + (5*Log[-pp4 + s + t])/24, (-17*Log[pp4])/24 - Log[s]/4 + 
   Log[t]/4 + (17*Log[-pp4 + s + t])/24, (31*Log[pp4])/6 - Log[s] + Log[t] - 
   (31*Log[-pp4 + s + t])/6, (-677*Log[pp4])/216 - (13*Log[s])/18 + 
   (13*Log[t])/18 + (677*Log[-pp4 + s + t])/216, 
  (-1717*Log[pp4])/216 + (259*Log[s])/72 - (259*Log[t])/72 + 
   (1717*Log[-pp4 + s + t])/216, (-331*Log[pp4])/216 + (20*Log[s])/9 - 
   (20*Log[t])/9 + (331*Log[-pp4 + s + t])/216, 
  (11*Log[pp4])/12 - (11*Log[-pp4 + s + t])/12, 
  (169*Log[pp4])/108 + (49*Log[s])/72 - (49*Log[t])/72 - 
   (169*Log[-pp4 + s + t])/108, (35*Log[pp4])/72 - Log[s]/4 + Log[t]/4 - 
   (35*Log[-pp4 + s + t])/72, (289*Log[pp4])/216 - (95*Log[s])/36 + 
   (95*Log[t])/36 - (289*Log[-pp4 + s + t])/216, 
  (-83*Log[pp4])/108 + (13*Log[s])/18 - (13*Log[t])/18 + 
   (83*Log[-pp4 + s + t])/108, (107*Log[pp4])/72 + (17*Log[s])/12 - 
   (17*Log[t])/12 - (107*Log[-pp4 + s + t])/72, 
  (23*Log[pp4])/54 + (79*Log[s])/72 - (79*Log[t])/72 - 
   (23*Log[-pp4 + s + t])/54, (-277*Log[pp4])/108 + (11*Log[s])/72 - 
   (11*Log[t])/72 + (277*Log[-pp4 + s + t])/108, 
  (-319*Log[pp4])/216 - (4*Log[s])/9 + (4*Log[t])/9 + 
   (319*Log[-pp4 + s + t])/216, (-665*Log[pp4])/216 - (23*Log[s])/36 + 
   (23*Log[t])/36 + (665*Log[-pp4 + s + t])/216, 
  (-43*Log[pp4])/27 + (5*Log[s])/18 - (5*Log[t])/18 + 
   (43*Log[-pp4 + s + t])/27, Log[pp4]/12 - (3*Log[s])/8 + (3*Log[t])/8 - 
   Log[-pp4 + s + t]/12, (-5*Log[pp4])/12 + Log[s]/8 - Log[t]/8 + 
   (5*Log[-pp4 + s + t])/12, (-173*Log[pp4])/216 - (7*Log[s])/72 + 
   (7*Log[t])/72 + (173*Log[-pp4 + s + t])/216, 
  (43*Log[pp4])/24 - (43*Log[-pp4 + s + t])/24, (19*Log[pp4])/8 + (5*Log[s])/4 - 
   (5*Log[t])/4 - (19*Log[-pp4 + s + t])/8, (35*Log[pp4])/12 - (3*Log[s])/2 + 
   (3*Log[t])/2 - (35*Log[-pp4 + s + t])/12, (-43*Log[pp4])/24 + Log[s]/4 - 
   Log[t]/4 + (43*Log[-pp4 + s + t])/24, (1895*Log[pp4])/108 - (25*Log[s])/18 + 
   (25*Log[t])/18 - (1895*Log[-pp4 + s + t])/108, 
  (-7*Log[pp4])/216 - (13*Log[s])/9 + (13*Log[t])/9 + 
   (7*Log[-pp4 + s + t])/216, -Log[pp4]/3 - (3*Log[s])/4 + (3*Log[t])/4 + 
   Log[-pp4 + s + t]/3, (-29*Log[pp4])/36 + (7*Log[s])/6 - (7*Log[t])/6 + 
   (29*Log[-pp4 + s + t])/36, (-281*Log[pp4])/216 - (245*Log[s])/36 - 
   (43*Log[t])/36 + 10*Log[s + t] - (799*Log[-pp4 + s + t])/216, 
  (53*Log[pp4])/24 - (9*Log[s])/4 + (9*Log[t])/4 - (53*Log[-pp4 + s + t])/24, 
  (3*Log[pp4])/8 - Log[s]/4 + Log[t]/4 - (3*Log[-pp4 + s + t])/8, 
  (95*Log[pp4])/72 + Log[s]/4 - Log[t]/4 - (95*Log[-pp4 + s + t])/72, 
  (-419*Log[pp4])/216 + (7*Log[s])/36 - (7*Log[t])/36 + 
   (419*Log[-pp4 + s + t])/216, -Log[pp4]/24 - Log[s]/2 + Log[t]/2 + 
   Log[-pp4 + s + t]/24, (17*Log[pp4])/24 - Log[s]/4 + Log[t]/4 - 
   (17*Log[-pp4 + s + t])/24, (-5*Log[pp4])/12 + Log[s]/4 - Log[t]/4 + 
   (5*Log[-pp4 + s + t])/12, (-19*Log[pp4])/6 + (19*Log[-pp4 + s + t])/6, 
  (-23*Log[pp4])/108 - (5*Log[s])/18 + (5*Log[t])/18 + 
   (23*Log[-pp4 + s + t])/108, (97*Log[pp4])/72 - (5*Log[s])/4 + (5*Log[t])/4 - 
   (97*Log[-pp4 + s + t])/72, (-187*Log[pp4])/216 + (41*Log[s])/36 - 
   (41*Log[t])/36 + (187*Log[-pp4 + s + t])/216, 
  (5*Log[pp4])/24 + Log[s]/6 - Log[t]/6 - (5*Log[-pp4 + s + t])/24, 
  (9*Log[pp4])/8 - Log[s]/6 + Log[t]/6 - (9*Log[-pp4 + s + t])/8, 
  (2*Log[pp4])/9 + (7*Log[s])/6 - (7*Log[t])/6 - (2*Log[-pp4 + s + t])/9, 
  (-259*Log[pp4])/216 + (53*Log[s])/36 - (53*Log[t])/36 + 
   (259*Log[-pp4 + s + t])/216, (109*Log[pp4])/54 + Log[s]/9 - Log[t]/9 - 
   (109*Log[-pp4 + s + t])/54, (79*Log[pp4])/72 + Log[s]/2 - Log[t]/2 - 
   (79*Log[-pp4 + s + t])/72, (-139*Log[pp4])/72 + Log[s]/2 - Log[t]/2 + 
   (139*Log[-pp4 + s + t])/72, (767*Log[pp4])/216 - (11*Log[s])/18 + 
   (11*Log[t])/18 - (767*Log[-pp4 + s + t])/216, 
  (607*Log[pp4])/216 + (4*Log[s])/9 - (4*Log[t])/9 - 
   (607*Log[-pp4 + s + t])/216, (-349*Log[pp4])/216 + (5*Log[s])/9 - 
   (5*Log[t])/9 + (349*Log[-pp4 + s + t])/216, 
  (-737*Log[pp4])/216 + (31*Log[s])/36 - (31*Log[t])/36 + 
   (737*Log[-pp4 + s + t])/216, (28*Log[pp4])/27 + Log[s]/18 - Log[t]/18 - 
   (28*Log[-pp4 + s + t])/27, (145*Log[pp4])/108 + (5*Log[s])/9 - 
   (5*Log[t])/9 - (145*Log[-pp4 + s + t])/108, (-11*Log[pp4])/3 - Log[s]/6 + 
   Log[t]/6 + (11*Log[-pp4 + s + t])/3, -Log[pp4]/12 - (3*Log[s])/4 + 
   (3*Log[t])/4 + Log[-pp4 + s + t]/12, (337*Log[pp4])/216 - (19*Log[s])/18 + 
   (19*Log[t])/18 - (337*Log[-pp4 + s + t])/216, 
  (17*Log[pp4])/54 - (29*Log[s])/18 + (29*Log[t])/18 - 
   (17*Log[-pp4 + s + t])/54, (-251*Log[pp4])/216 + (7*Log[s])/36 - 
   (7*Log[t])/36 + (251*Log[-pp4 + s + t])/216, 0, 
  (79*Log[pp4])/72 + Log[s]/12 - Log[t]/12 - (79*Log[-pp4 + s + t])/72, 
  (79*Log[pp4])/72 + (7*Log[s])/12 - (7*Log[t])/12 - (79*Log[-pp4 + s + t])/72, 
  (7*Log[pp4])/72 + Log[s]/12 - Log[t]/12 - (7*Log[-pp4 + s + t])/72, 
  (103*Log[pp4])/216 - Log[s]/18 + Log[t]/18 - (103*Log[-pp4 + s + t])/216, 
  -Log[pp4]/24 - Log[s]/3 + Log[t]/3 + Log[-pp4 + s + t]/24, 
  Log[pp4]/24 + (7*Log[s])/12 - (7*Log[t])/12 - Log[-pp4 + s + t]/24, 
  (53*Log[pp4])/108 - (5*Log[s])/36 + (5*Log[t])/36 - 
   (53*Log[-pp4 + s + t])/108, (-137*Log[pp4])/216 + Log[s]/36 - Log[t]/36 + 
   (137*Log[-pp4 + s + t])/216, (-25*Log[pp4])/2 - Log[s]/2 + Log[t]/2 + 
   (25*Log[-pp4 + s + t])/2, (271*Log[pp4])/36 + Log[s]/4 - Log[t]/4 - 
   (271*Log[-pp4 + s + t])/36, (-17*Log[pp4])/24 + (17*Log[-pp4 + s + t])/24, 
  (257*Log[pp4])/108 - (8*Log[s])/9 + (8*Log[t])/9 - 
   (257*Log[-pp4 + s + t])/108, (25*Log[pp4])/72 + Log[s]/4 - Log[t]/4 - 
   (25*Log[-pp4 + s + t])/72, (-103*Log[pp4])/108 + Log[s]/36 - Log[t]/36 + 
   (103*Log[-pp4 + s + t])/108, (-125*Log[pp4])/108 + (2*Log[s])/9 - 
   (2*Log[t])/9 + (125*Log[-pp4 + s + t])/108, 
  (91*Log[pp4])/108 + (17*Log[s])/36 - (17*Log[t])/36 - 
   (91*Log[-pp4 + s + t])/108, (-17*Log[pp4])/24 + (17*Log[-pp4 + s + t])/24, 
  (-3*Log[pp4])/2 + Log[s]/4 - Log[t]/4 + (3*Log[-pp4 + s + t])/2, 
  -Log[pp4] - Log[s]/4 + Log[t]/4 + Log[-pp4 + s + t], 
  (23*Log[pp4])/36 + Log[s]/4 - Log[t]/4 - (23*Log[-pp4 + s + t])/36, 
  (655*Log[pp4])/216 + (5*Log[s])/18 - (5*Log[t])/18 - 
   (655*Log[-pp4 + s + t])/216, (5*Log[pp4])/24 + (3*Log[s])/4 - (3*Log[t])/4 - 
   (5*Log[-pp4 + s + t])/24, (29*Log[pp4])/72 - Log[s]/4 + Log[t]/4 - 
   (29*Log[-pp4 + s + t])/72, (43*Log[pp4])/72 - Log[s]/4 + Log[t]/4 - 
   (43*Log[-pp4 + s + t])/72, (455*Log[pp4])/216 + (14*Log[s])/9 - 
   (14*Log[t])/9 - (455*Log[-pp4 + s + t])/216, 
  (91*Log[pp4])/72 + (7*Log[s])/12 - (7*Log[t])/12 - (91*Log[-pp4 + s + t])/72, 
  Log[pp4]/8 - Log[s]/4 + Log[t]/4 - Log[-pp4 + s + t]/8, 
  -Log[pp4]/8 - Log[s]/4 + Log[t]/4 + Log[-pp4 + s + t]/8, 
  (-43*Log[pp4])/72 + (3*Log[s])/4 - (3*Log[t])/4 + (43*Log[-pp4 + s + t])/72, 
  (43*Log[pp4])/72 - Log[s] + Log[t] - (43*Log[-pp4 + s + t])/72, 
  Log[s]/2 - Log[t]/2, (-91*Log[pp4])/216 - (13*Log[s])/36 + (13*Log[t])/36 + 
   (91*Log[-pp4 + s + t])/216, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  (11*Log[s])/6 + (71*Log[-pp4 + s])/36 - (137*Log[-pp4 + s + t])/36, 
  (-37*Log[s])/18 + (511*Log[-pp4 + s])/54 - (200*Log[-pp4 + s + t])/27, 
  (-19*Log[s])/18 + (289*Log[-pp4 + s])/54 - (116*Log[-pp4 + s + t])/27, 
  -Log[s] + (2*Log[-pp4 + s])/9 + (7*Log[-pp4 + s + t])/9, 
  (25*Log[s])/9 - (685*Log[-pp4 + s])/108 + (385*Log[-pp4 + s + t])/108, 
  Log[s] - (17*Log[-pp4 + s])/6 + (11*Log[-pp4 + s + t])/6, 
  (7*Log[s])/18 - (179*Log[-pp4 + s])/108 + (137*Log[-pp4 + s + t])/108, 
  (19*Log[-pp4 + s])/18 - (19*Log[-pp4 + s + t])/18, 
  -Log[s]/2 - Log[-pp4 + s]/2 + Log[-pp4 + s + t], 
  (7*Log[-pp4 + s])/18 - (7*Log[-pp4 + s + t])/18, 
  Log[-pp4 + s]/12 - Log[-pp4 + s + t]/12, (-85*Log[s])/18 - 
   (655*Log[-pp4 + s])/108 + (1165*Log[-pp4 + s + t])/108, 
  Log[s]/2 + (25*Log[-pp4 + s])/36 - (43*Log[-pp4 + s + t])/36, 
  (55*Log[s])/18 - (149*Log[-pp4 + s])/27 + (133*Log[-pp4 + s + t])/54, 
  (-35*Log[s])/18 + (703*Log[-pp4 + s])/108 - (493*Log[-pp4 + s + t])/108, 
  (7*Log[s])/18 - (647*Log[-pp4 + s])/108 + (605*Log[-pp4 + s + t])/108, 
  -Log[s]/2 - (25*Log[-pp4 + s])/12 + (31*Log[-pp4 + s + t])/12, 
  (-13*Log[s])/12 + (97*Log[-pp4 + s])/36 - (29*Log[-pp4 + s + t])/18, 
  Log[s]/2 - Log[-pp4 + s]/12 - (5*Log[-pp4 + s + t])/12, 
  Log[s]/2 + (11*Log[-pp4 + s])/12 - (17*Log[-pp4 + s + t])/12, 
  2*Log[s] - (37*Log[-pp4 + s])/3 + (31*Log[-pp4 + s + t])/3, 
  -2*Log[pp4] + (13*Log[s])/9 + (953*Log[-pp4 + s])/108 - 3*Log[t] - 
   (569*Log[-pp4 + s + t])/108, (-259*Log[s])/36 + (1247*Log[-pp4 + s])/54 - 
   (1717*Log[-pp4 + s + t])/108, (-40*Log[s])/9 + (811*Log[-pp4 + s])/108 - 
   (331*Log[-pp4 + s + t])/108, (-11*Log[-pp4 + s])/6 + 
   (11*Log[-pp4 + s + t])/6, (-49*Log[s])/36 - (191*Log[-pp4 + s])/108 + 
   (169*Log[-pp4 + s + t])/54, Log[s]/2 - (53*Log[-pp4 + s])/36 + 
   (35*Log[-pp4 + s + t])/36, (95*Log[s])/18 - (859*Log[-pp4 + s])/108 + 
   (289*Log[-pp4 + s + t])/108, (-13*Log[s])/9 + (161*Log[-pp4 + s])/54 - 
   (83*Log[-pp4 + s + t])/54, (-17*Log[s])/6 - (5*Log[-pp4 + s])/36 + 
   (107*Log[-pp4 + s + t])/36, (-79*Log[s])/36 + (145*Log[-pp4 + s])/108 + 
   (23*Log[-pp4 + s + t])/27, (-11*Log[s])/36 + (587*Log[-pp4 + s])/108 - 
   (277*Log[-pp4 + s + t])/54, (8*Log[s])/9 + (223*Log[-pp4 + s])/108 - 
   (319*Log[-pp4 + s + t])/108, (23*Log[s])/18 + (527*Log[-pp4 + s])/108 - 
   (665*Log[-pp4 + s + t])/108, (-5*Log[s])/9 + (101*Log[-pp4 + s])/27 - 
   (86*Log[-pp4 + s + t])/27, (3*Log[s])/4 - (11*Log[-pp4 + s])/12 + 
   Log[-pp4 + s + t]/6, -Log[s]/4 + (13*Log[-pp4 + s])/12 - 
   (5*Log[-pp4 + s + t])/6, (7*Log[s])/36 + (38*Log[-pp4 + s])/27 - 
   (173*Log[-pp4 + s + t])/108, (-43*Log[-pp4 + s])/12 + 
   (43*Log[-pp4 + s + t])/12, -2*Log[pp4] + Log[s]/2 - (17*Log[-pp4 + s])/4 + 
   (23*Log[-pp4 + s + t])/4, 3*Log[s] - (53*Log[-pp4 + s])/6 + 
   (35*Log[-pp4 + s + t])/6, -Log[s]/2 + (49*Log[-pp4 + s])/12 - 
   (43*Log[-pp4 + s + t])/12, (25*Log[s])/9 - (2045*Log[-pp4 + s])/54 + 
   (1895*Log[-pp4 + s + t])/54, (26*Log[s])/9 - (305*Log[-pp4 + s])/108 - 
   (7*Log[-pp4 + s + t])/108, (3*Log[s])/2 - (5*Log[-pp4 + s])/6 - 
   (2*Log[-pp4 + s + t])/3, (-7*Log[s])/3 + (71*Log[-pp4 + s])/18 - 
   (29*Log[-pp4 + s + t])/18, (137*Log[s])/18 - (325*Log[-pp4 + s])/108 - 
   10*Log[s + t] + (583*Log[-pp4 + s + t])/108, -2*Log[pp4] + (3*Log[s])/2 - 
   (35*Log[-pp4 + s])/12 - 3*Log[t] + (41*Log[-pp4 + s + t])/12, 
  Log[pp4] + Log[s]/2 - (13*Log[-pp4 + s])/4 + (7*Log[-pp4 + s + t])/4, 
  -Log[s]/2 - (77*Log[-pp4 + s])/36 + (95*Log[-pp4 + s + t])/36, 
  (-7*Log[s])/18 + (461*Log[-pp4 + s])/108 - (419*Log[-pp4 + s + t])/108, 
  Log[s] - (11*Log[-pp4 + s])/12 - Log[-pp4 + s + t]/12, 
  Log[s]/2 - (23*Log[-pp4 + s])/12 + (17*Log[-pp4 + s + t])/12, 
  -Log[s]/2 + (4*Log[-pp4 + s])/3 - (5*Log[-pp4 + s + t])/6, 
  (19*Log[-pp4 + s])/3 - (19*Log[-pp4 + s + t])/3, 
  (5*Log[s])/9 - (7*Log[-pp4 + s])/54 - (23*Log[-pp4 + s + t])/54, 
  (5*Log[s])/2 - (187*Log[-pp4 + s])/36 + (97*Log[-pp4 + s + t])/36, 
  (-41*Log[s])/18 + (433*Log[-pp4 + s])/108 - (187*Log[-pp4 + s + t])/108, 
  -Log[s]/3 - Log[-pp4 + s]/12 + (5*Log[-pp4 + s + t])/12, 
  Log[s]/3 - (31*Log[-pp4 + s])/12 + (9*Log[-pp4 + s + t])/4, 
  (-7*Log[s])/3 + (17*Log[-pp4 + s])/9 + (4*Log[-pp4 + s + t])/9, 
  (-53*Log[s])/18 + (577*Log[-pp4 + s])/108 - (259*Log[-pp4 + s + t])/108, 
  (-2*Log[s])/9 - (103*Log[-pp4 + s])/27 + (109*Log[-pp4 + s + t])/27, 
  -Log[s] - (43*Log[-pp4 + s])/36 + (79*Log[-pp4 + s + t])/36, 
  -Log[s] + (175*Log[-pp4 + s])/36 - (139*Log[-pp4 + s + t])/36, 
  (11*Log[s])/9 - (899*Log[-pp4 + s])/108 + (767*Log[-pp4 + s + t])/108, 
  (-8*Log[s])/9 - (511*Log[-pp4 + s])/108 + (607*Log[-pp4 + s + t])/108, 
  (-10*Log[s])/9 + (469*Log[-pp4 + s])/108 - (349*Log[-pp4 + s + t])/108, 
  (-31*Log[s])/18 + (923*Log[-pp4 + s])/108 - (737*Log[-pp4 + s + t])/108, 
  -Log[s]/9 - (53*Log[-pp4 + s])/27 + (56*Log[-pp4 + s + t])/27, 
  (-10*Log[s])/9 - (85*Log[-pp4 + s])/54 + (145*Log[-pp4 + s + t])/54, 
  Log[s]/3 + 7*Log[-pp4 + s] - (22*Log[-pp4 + s + t])/3, 
  (3*Log[s])/2 - (4*Log[-pp4 + s])/3 - Log[-pp4 + s + t]/6, 
  (19*Log[s])/9 - (565*Log[-pp4 + s])/108 + (337*Log[-pp4 + s + t])/108, 
  (29*Log[s])/9 - (104*Log[-pp4 + s])/27 + (17*Log[-pp4 + s + t])/27, 
  (-7*Log[s])/18 + (293*Log[-pp4 + s])/108 - (251*Log[-pp4 + s + t])/108, 0, 
  -Log[s]/6 - (73*Log[-pp4 + s])/36 + (79*Log[-pp4 + s + t])/36, 
  (-7*Log[s])/6 - (37*Log[-pp4 + s])/36 + (79*Log[-pp4 + s + t])/36, 
  -Log[s]/6 - Log[-pp4 + s]/36 + (7*Log[-pp4 + s + t])/36, 
  Log[s]/9 - (115*Log[-pp4 + s])/108 + (103*Log[-pp4 + s + t])/108, 
  (2*Log[s])/3 - (7*Log[-pp4 + s])/12 - Log[-pp4 + s + t]/12, 
  (-7*Log[s])/6 + (13*Log[-pp4 + s])/12 + Log[-pp4 + s + t]/12, 
  (5*Log[s])/18 - (34*Log[-pp4 + s])/27 + (53*Log[-pp4 + s + t])/54, 
  -Log[s]/18 + (143*Log[-pp4 + s])/108 - (137*Log[-pp4 + s + t])/108, 
  Log[s] + 24*Log[-pp4 + s] - 25*Log[-pp4 + s + t], 
  -Log[s]/2 - (131*Log[-pp4 + s])/9 + (271*Log[-pp4 + s + t])/18, 
  (17*Log[-pp4 + s])/12 - (17*Log[-pp4 + s + t])/12, 
  (16*Log[s])/9 - (353*Log[-pp4 + s])/54 + (257*Log[-pp4 + s + t])/54, 
  -Log[s]/2 - (7*Log[-pp4 + s])/36 + (25*Log[-pp4 + s + t])/36, 
  -Log[s]/18 + (53*Log[-pp4 + s])/27 - (103*Log[-pp4 + s + t])/54, 
  (-4*Log[s])/9 + (149*Log[-pp4 + s])/54 - (125*Log[-pp4 + s + t])/54, 
  (-17*Log[s])/18 - (20*Log[-pp4 + s])/27 + (91*Log[-pp4 + s + t])/54, 
  (17*Log[-pp4 + s])/12 - (17*Log[-pp4 + s + t])/12, 
  -Log[s]/2 + (7*Log[-pp4 + s])/2 - 3*Log[-pp4 + s + t], 
  Log[s]/2 + (3*Log[-pp4 + s])/2 - 2*Log[-pp4 + s + t], 
  -Log[s]/2 - (7*Log[-pp4 + s])/9 + (23*Log[-pp4 + s + t])/18, 
  (-5*Log[s])/9 - (595*Log[-pp4 + s])/108 + (655*Log[-pp4 + s + t])/108, 
  (-3*Log[s])/2 + (13*Log[-pp4 + s])/12 + (5*Log[-pp4 + s + t])/12, 
  Log[s]/2 - (47*Log[-pp4 + s])/36 + (29*Log[-pp4 + s + t])/36, 
  Log[s]/2 - (61*Log[-pp4 + s])/36 + (43*Log[-pp4 + s + t])/36, 
  (-28*Log[s])/9 - (119*Log[-pp4 + s])/108 + (455*Log[-pp4 + s + t])/108, 
  (-7*Log[s])/6 - (49*Log[-pp4 + s])/36 + (91*Log[-pp4 + s + t])/36, 
  Log[s]/2 - (3*Log[-pp4 + s])/4 + Log[-pp4 + s + t]/4, 
  Log[s]/2 - Log[-pp4 + s]/4 - Log[-pp4 + s + t]/4, 
  (-3*Log[s])/2 + (97*Log[-pp4 + s])/36 - (43*Log[-pp4 + s + t])/36, 
  2*Log[s] - (115*Log[-pp4 + s])/36 + (43*Log[-pp4 + s + t])/36, 
  -Log[s] + Log[-pp4 + s], (13*Log[s])/18 + (13*Log[-pp4 + s])/108 - 
   (91*Log[-pp4 + s + t])/108, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[pp4] + 2*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*Log[pp4] + 2*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 
  4*Log[-pp4 + s] - 4*Log[-pp4 + s + t], -2*Log[pp4] + 4*Log[-pp4 + s] - 
   2*Log[-pp4 + s + t], Log[pp4] - 3*Log[s] - 3*Log[t] + 2*Log[-pp4 + s + t], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -Log[pp4]/12 - (43*Log[s])/12 + Log[t]/4 + (20*Log[s + t])/3 - 
   (13*Log[-pp4 + s + t])/4, (13*Log[s])/12 - (13*Log[s + t])/6 + 
   (13*Log[-pp4 + s + t])/12, Log[pp4]/4 + (11*Log[s])/12 + Log[t]/4 - 
   (7*Log[s + t])/3 + (11*Log[-pp4 + s + t])/12, 
  Log[pp4]/2 + Log[s]/3 + Log[t]/2 - (5*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  -Log[pp4]/2 - (5*Log[s])/6 - Log[t]/2 + (8*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/6, -Log[s]/2 + Log[s + t] - Log[-pp4 + s + t]/2, 
  (5*Log[s])/12 - (5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/12, 
  -Log[s]/6 + Log[s + t]/3 - Log[-pp4 + s + t]/6, 
  -Log[s]/4 + Log[s + t]/2 - Log[-pp4 + s + t]/4, 
  -Log[s]/6 + Log[s + t]/3 - Log[-pp4 + s + t]/6, 0, 
  Log[pp4]/4 + (19*Log[s])/12 + Log[t]/4 - (11*Log[s + t])/3 + 
   (19*Log[-pp4 + s + t])/12, Log[pp4]/2 - (7*Log[s])/12 + Log[t]/2 + 
   Log[s + t]/6 - (7*Log[-pp4 + s + t])/12, Log[pp4]/4 - (11*Log[s])/12 + 
   Log[t]/4 + (4*Log[s + t])/3 - (11*Log[-pp4 + s + t])/12, 
  (-3*Log[pp4])/2 + (5*Log[s])/4 - (3*Log[t])/2 + Log[s + t]/2 + 
   (5*Log[-pp4 + s + t])/4, (11*Log[s])/12 - (11*Log[s + t])/6 + 
   (11*Log[-pp4 + s + t])/12, (3*Log[s])/4 - (3*Log[s + t])/2 + 
   (3*Log[-pp4 + s + t])/4, -Log[pp4]/4 + (5*Log[s])/8 - Log[t]/4 - 
   (3*Log[s + t])/4 + (5*Log[-pp4 + s + t])/8, Log[pp4] - (3*Log[s])/4 + 
   Log[t] - Log[s + t]/2 - (3*Log[-pp4 + s + t])/4, 
  (-3*Log[pp4])/2 + Log[s]/4 - (3*Log[t])/2 + (5*Log[s + t])/2 + 
   Log[-pp4 + s + t]/4, -Log[s]/4 + Log[s + t]/2 - Log[-pp4 + s + t]/4, 
  (-5*Log[pp4])/6 + (19*Log[s])/6 - (3*Log[t])/2 - (10*Log[s + t])/3 + 
   (5*Log[-pp4 + s + t])/2, (5*Log[s])/8 - (5*Log[s + t])/4 + 
   (5*Log[-pp4 + s + t])/8, (3*Log[s])/4 - (3*Log[s + t])/2 + 
   (3*Log[-pp4 + s + t])/4, Log[s] - 2*Log[s + t] + Log[-pp4 + s + t], 
  -Log[s]/8 + Log[s + t]/4 - Log[-pp4 + s + t]/8, 
  -Log[pp4]/2 + (5*Log[s])/12 - Log[t]/2 + Log[s + t]/6 + 
   (5*Log[-pp4 + s + t])/12, (-7*Log[s])/4 + (7*Log[s + t])/2 - 
   (7*Log[-pp4 + s + t])/4, Log[s]/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  (5*Log[s])/4 - (5*Log[s + t])/2 + (5*Log[-pp4 + s + t])/4, 
  (9*Log[s])/8 - (9*Log[s + t])/4 + (9*Log[-pp4 + s + t])/8, 
  (-29*Log[s])/24 + (29*Log[s + t])/12 - (29*Log[-pp4 + s + t])/24, 
  -Log[s]/2 + Log[s + t] - Log[-pp4 + s + t]/2, 
  (-3*Log[s])/4 + (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/4, 
  Log[pp4]/2 - Log[s]/2 + Log[t]/2 - Log[-pp4 + s + t]/2, 
  -Log[pp4]/2 - Log[s]/8 - Log[t]/2 + (5*Log[s + t])/4 - Log[-pp4 + s + t]/8, 
  -Log[s]/8 + Log[s + t]/4 - Log[-pp4 + s + t]/8, 
  -Log[s]/8 + Log[s + t]/4 - Log[-pp4 + s + t]/8, 
  2*Log[pp4] - (3*Log[s])/2 + 2*Log[t] - Log[s + t] - (3*Log[-pp4 + s + t])/2, 
  -Log[s]/4 + Log[s + t]/2 - Log[-pp4 + s + t]/4, 
  (-7*Log[pp4])/4 + 2*Log[s] - (15*Log[t])/4 + (7*Log[s + t])/2, 
  -Log[pp4] + (3*Log[s])/4 - Log[t] + Log[s + t]/2 + (3*Log[-pp4 + s + t])/4, 
  (5*Log[pp4])/6 - (29*Log[s])/12 + (3*Log[t])/2 + (11*Log[s + t])/6 - 
   (7*Log[-pp4 + s + t])/4, (11*Log[s])/3 - (22*Log[s + t])/3 + 
   (11*Log[-pp4 + s + t])/3, -Log[pp4] + (7*Log[s])/4 - Log[t] - 
   (3*Log[s + t])/2 + (7*Log[-pp4 + s + t])/4, Log[pp4] - Log[s] + Log[t] - 
   Log[-pp4 + s + t], (-5*Log[s])/3 + (10*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/3, Log[pp4] - (3*Log[s])/4 + Log[t] - Log[s + t]/2 - 
   (3*Log[-pp4 + s + t])/4, -Log[pp4] + Log[s]/4 - Log[t] + (3*Log[s + t])/2 + 
   Log[-pp4 + s + t]/4, -Log[pp4] - (7*Log[s])/12 - 6*Log[t] + 
   (43*Log[s + t])/6 - (31*Log[-pp4 + s + t])/12, 
  -Log[pp4] - (7*Log[s])/4 + 3*Log[t] - (5*Log[s + t])/2 + 
   (9*Log[-pp4 + s + t])/4, -Log[pp4] + Log[-pp4 + s + t], 
  (-3*Log[s])/4 + (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/4, 
  Log[s]/4 - Log[s + t]/2 + Log[-pp4 + s + t]/4, 
  2*Log[s] - 4*Log[s + t] + 2*Log[-pp4 + s + t], 
  (-4*Log[s])/3 + (8*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, 
  -Log[pp4]/2 + Log[s]/12 - Log[t]/2 + (5*Log[s + t])/6 + Log[-pp4 + s + t]/12, 
  Log[s]/12 - Log[s + t]/6 + Log[-pp4 + s + t]/12, 
  (7*Log[s])/12 - (7*Log[s + t])/6 + (7*Log[-pp4 + s + t])/12, 
  (-7*Log[s])/12 + (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/12, 
  Log[pp4]/2 + (11*Log[s])/12 + Log[t]/2 - (17*Log[s + t])/6 + 
   (11*Log[-pp4 + s + t])/12, Log[pp4]/2 + Log[s]/2 + Log[t]/2 - 2*Log[s + t] + 
   Log[-pp4 + s + t]/2, (4*Log[s])/3 - (8*Log[s + t])/3 + 
   (4*Log[-pp4 + s + t])/3, (-2*Log[s])/3 + (4*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, Log[pp4]/2 - Log[s]/3 + Log[t]/2 - Log[s + t]/3 - 
   Log[-pp4 + s + t]/3, (-2*Log[s])/3 + (4*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, Log[s]/4 - Log[s + t]/2 + Log[-pp4 + s + t]/4, 
  (5*Log[pp4])/4 - Log[s]/3 + (5*Log[t])/4 - (11*Log[s + t])/6 - 
   Log[-pp4 + s + t]/3, -Log[pp4]/2 + (3*Log[s])/4 - Log[t]/2 - Log[s + t]/2 + 
   (3*Log[-pp4 + s + t])/4, -Log[s]/6 + Log[s + t]/3 - Log[-pp4 + s + t]/6, 
  -Log[s]/3 + (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  (7*Log[s])/6 - (7*Log[s + t])/3 + (7*Log[-pp4 + s + t])/6, 
  -Log[pp4]/2 - Log[s]/4 - Log[t]/2 + (3*Log[s + t])/2 - Log[-pp4 + s + t]/4, 
  -Log[pp4]/4 - Log[s]/2 - Log[t]/4 + (3*Log[s + t])/2 - Log[-pp4 + s + t]/2, 
  (-3*Log[pp4])/4 - Log[s]/3 - (3*Log[t])/4 + (13*Log[s + t])/6 - 
   Log[-pp4 + s + t]/3, (5*Log[s])/12 - (5*Log[s + t])/6 + 
   (5*Log[-pp4 + s + t])/12, 0, Log[s]/2 - Log[s + t] + Log[-pp4 + s + t]/2, 
  Log[s]/4 - Log[s + t]/2 + Log[-pp4 + s + t]/4, 
  (3*Log[s])/4 - (3*Log[s + t])/2 + (3*Log[-pp4 + s + t])/4, 
  Log[s] - 2*Log[s + t] + Log[-pp4 + s + t], (5*Log[s])/6 - (5*Log[s + t])/3 + 
   (5*Log[-pp4 + s + t])/6, (-7*Log[s])/12 + (7*Log[s + t])/6 - 
   (7*Log[-pp4 + s + t])/12, (5*Log[s])/12 - (5*Log[s + t])/6 + 
   (5*Log[-pp4 + s + t])/12, (-3*Log[s])/4 + (3*Log[s + t])/2 - 
   (3*Log[-pp4 + s + t])/4, Log[s]/2 - Log[s + t] + Log[-pp4 + s + t]/2, 
  (-7*Log[s])/12 + (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/12, 
  -Log[pp4]/2 - Log[t]/2 + Log[s + t], -Log[s] + 2*Log[s + t] - 
   Log[-pp4 + s + t], Log[pp4]/2 + Log[s]/12 + Log[t]/2 - (7*Log[s + t])/6 + 
   Log[-pp4 + s + t]/12, Log[s]/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, 0, 
  -Log[s]/4 + Log[s + t]/2 - Log[-pp4 + s + t]/4, 
  -Log[pp4]/2 - Log[t]/2 + Log[s + t], Log[pp4]/2 + Log[t]/2 - Log[s + t], 0, 
  -Log[s]/6 + Log[s + t]/3 - Log[-pp4 + s + t]/6, 0, 
  -Log[s]/4 + Log[s + t]/2 - Log[-pp4 + s + t]/4, 
  (5*Log[s])/12 - (5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/12, 
  Log[s]/12 - Log[s + t]/6 + Log[-pp4 + s + t]/12, 
  -Log[s]/4 + Log[s + t]/2 - Log[-pp4 + s + t]/4, 
  -Log[s]/2 + Log[s + t] - Log[-pp4 + s + t]/2, -Log[s]/4 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/4, -Log[s]/4 + Log[s + t]/2 - Log[-pp4 + s + t]/4, 
  (5*Log[s])/12 - (5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/12, 
  (-2*Log[s])/3 + (4*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, 
  Log[s]/2 - Log[s + t] + Log[-pp4 + s + t]/2, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (2*Log[pp4])/3 - Log[t]/2 + (20*Log[s + t])/3 - (41*Log[-pp4 + s + t])/6, 
  (-13*Log[s + t])/6 + (13*Log[-pp4 + s + t])/6, 
  Log[t]/2 - (7*Log[s + t])/3 + (11*Log[-pp4 + s + t])/6, 
  Log[t] - (5*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  -Log[t] + (8*Log[s + t])/3 - (5*Log[-pp4 + s + t])/3, 
  Log[s + t] - Log[-pp4 + s + t], (-5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/6, 
  Log[s + t]/3 - Log[-pp4 + s + t]/3, Log[s + t]/2 - Log[-pp4 + s + t]/2, 
  Log[s + t]/3 - Log[-pp4 + s + t]/3, 0, Log[t]/2 - (11*Log[s + t])/3 + 
   (19*Log[-pp4 + s + t])/6, Log[t] + Log[s + t]/6 - (7*Log[-pp4 + s + t])/6, 
  Log[t]/2 + (4*Log[s + t])/3 - (11*Log[-pp4 + s + t])/6, 
  -3*Log[t] + Log[s + t]/2 + (5*Log[-pp4 + s + t])/2, 
  (-11*Log[s + t])/6 + (11*Log[-pp4 + s + t])/6, 
  (-3*Log[s + t])/2 + (3*Log[-pp4 + s + t])/2, -Log[t]/2 - (3*Log[s + t])/4 + 
   (5*Log[-pp4 + s + t])/4, 2*Log[t] - Log[s + t]/2 - (3*Log[-pp4 + s + t])/2, 
  -3*Log[t] + (5*Log[s + t])/2 + Log[-pp4 + s + t]/2, 
  Log[s + t]/2 - Log[-pp4 + s + t]/2, (-4*Log[pp4])/3 - Log[t] - 
   (10*Log[s + t])/3 + (17*Log[-pp4 + s + t])/3, 
  (-5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  (-3*Log[s + t])/2 + (3*Log[-pp4 + s + t])/2, 
  -2*Log[s + t] + 2*Log[-pp4 + s + t], Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  -Log[t] + Log[s + t]/6 + (5*Log[-pp4 + s + t])/6, 
  (7*Log[s + t])/2 - (7*Log[-pp4 + s + t])/2, (-2*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, (-5*Log[s + t])/2 + (5*Log[-pp4 + s + t])/2, 
  (-9*Log[s + t])/4 + (9*Log[-pp4 + s + t])/4, 
  (29*Log[s + t])/12 - (29*Log[-pp4 + s + t])/12, 
  Log[s + t] - Log[-pp4 + s + t], (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, 
  Log[t] - Log[-pp4 + s + t], -Log[t] + (5*Log[s + t])/4 - Log[-pp4 + s + t]/4, 
  Log[s + t]/4 - Log[-pp4 + s + t]/4, Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  4*Log[t] - Log[s + t] - 3*Log[-pp4 + s + t], 
  Log[s + t]/2 - Log[-pp4 + s + t]/2, 2*Log[pp4] + 3*Log[s] - (15*Log[t])/2 + 
   (7*Log[s + t])/2 - Log[-pp4 + s + t], -2*Log[t] + Log[s + t]/2 + 
   (3*Log[-pp4 + s + t])/2, (4*Log[pp4])/3 + Log[t] + (11*Log[s + t])/6 - 
   (25*Log[-pp4 + s + t])/6, (-22*Log[s + t])/3 + (22*Log[-pp4 + s + t])/3, 
  -2*Log[t] - (3*Log[s + t])/2 + (7*Log[-pp4 + s + t])/2, 
  2*Log[t] - 2*Log[-pp4 + s + t], (10*Log[s + t])/3 - (10*Log[-pp4 + s + t])/3, 
  2*Log[t] - Log[s + t]/2 - (3*Log[-pp4 + s + t])/2, 
  -2*Log[t] + (3*Log[s + t])/2 + Log[-pp4 + s + t]/2, 
  -6*Log[t] + 2*Log[-pp4 + t] + (43*Log[s + t])/6 - (19*Log[-pp4 + s + t])/6, 
  -2*Log[pp4] - 3*Log[s] + 3*Log[t] - 2*Log[-pp4 + t] - (5*Log[s + t])/2 + 
   (7*Log[-pp4 + s + t])/2, -Log[pp4] + Log[-pp4 + s + t], 
  (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, 
  -Log[s + t]/2 + Log[-pp4 + s + t]/2, -4*Log[s + t] + 4*Log[-pp4 + s + t], 
  (8*Log[s + t])/3 - (8*Log[-pp4 + s + t])/3, -Log[t] + (5*Log[s + t])/6 + 
   Log[-pp4 + s + t]/6, -Log[s + t]/6 + Log[-pp4 + s + t]/6, 
  (-7*Log[s + t])/6 + (7*Log[-pp4 + s + t])/6, 
  (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/6, Log[t] - (17*Log[s + t])/6 + 
   (11*Log[-pp4 + s + t])/6, Log[t] - 2*Log[s + t] + Log[-pp4 + s + t], 
  (-8*Log[s + t])/3 + (8*Log[-pp4 + s + t])/3, 
  (4*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, Log[t] - Log[s + t]/3 - 
   (2*Log[-pp4 + s + t])/3, (4*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, 
  -Log[s + t]/2 + Log[-pp4 + s + t]/2, (5*Log[t])/2 - (11*Log[s + t])/6 - 
   (2*Log[-pp4 + s + t])/3, -Log[t] - Log[s + t]/2 + (3*Log[-pp4 + s + t])/2, 
  Log[s + t]/3 - Log[-pp4 + s + t]/3, (2*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, (-7*Log[s + t])/3 + (7*Log[-pp4 + s + t])/3, 
  -Log[t] + (3*Log[s + t])/2 - Log[-pp4 + s + t]/2, 
  -Log[t]/2 + (3*Log[s + t])/2 - Log[-pp4 + s + t], 
  (-3*Log[t])/2 + (13*Log[s + t])/6 - (2*Log[-pp4 + s + t])/3, 
  (-5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/6, 0, 
  -Log[s + t] + Log[-pp4 + s + t], -Log[s + t]/2 + Log[-pp4 + s + t]/2, 
  (-3*Log[s + t])/2 + (3*Log[-pp4 + s + t])/2, 
  -2*Log[s + t] + 2*Log[-pp4 + s + t], (-5*Log[s + t])/3 + 
   (5*Log[-pp4 + s + t])/3, (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/6, 
  (-5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/6, 
  (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, -Log[s + t] + Log[-pp4 + s + t], 
  (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/6, -Log[t] + Log[s + t], 
  2*Log[s + t] - 2*Log[-pp4 + s + t], Log[t] - (7*Log[s + t])/6 + 
   Log[-pp4 + s + t]/6, (-2*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 0, 
  Log[s + t]/2 - Log[-pp4 + s + t]/2, -Log[t] + Log[s + t], 
  Log[t] - Log[s + t], 0, Log[s + t]/3 - Log[-pp4 + s + t]/3, 0, 
  Log[s + t]/2 - Log[-pp4 + s + t]/2, (-5*Log[s + t])/6 + 
   (5*Log[-pp4 + s + t])/6, -Log[s + t]/6 + Log[-pp4 + s + t]/6, 
  Log[s + t]/2 - Log[-pp4 + s + t]/2, Log[s + t] - Log[-pp4 + s + t], 
  Log[s + t]/2 - Log[-pp4 + s + t]/2, Log[s + t]/2 - Log[-pp4 + s + t]/2, 
  (-5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/6, 
  (4*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, -Log[s + t] + Log[-pp4 + s + t], 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, (-2*Log[pp4])/3 + (2*Log[-pp4 + s + t])/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + s + t])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -2*Log[pp4] + 2*Log[-pp4 + s + t], 0, 
  (-4*Log[pp4])/3 + (4*Log[-pp4 + s + t])/3, 0, 0, 0, 0, 0, 0, 
  4*Log[-pp4 + t] - 4*Log[-pp4 + s + t], 2*Log[pp4] - 4*Log[-pp4 + t] + 
   2*Log[-pp4 + s + t], Log[pp4] - 3*Log[s] - 3*Log[t] + 2*Log[-pp4 + s + t], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (31*Log[pp4])/12 + (43*Log[s])/12 - 11*Log[-pp4 + s] + (11*Log[t])/4 + 
   (20*Log[s + t])/3 - (55*Log[-pp4 + s + t])/12, 
  (-13*Log[s])/12 + (13*Log[-pp4 + s])/6 - (13*Log[s + t])/6 + 
   (13*Log[-pp4 + s + t])/12, Log[pp4]/4 - (11*Log[s])/12 + 
   (4*Log[-pp4 + s])/3 + (3*Log[t])/4 - (7*Log[s + t])/3 + 
   (11*Log[-pp4 + s + t])/12, Log[pp4]/2 - Log[s]/3 - Log[-pp4 + s]/3 + 
   (3*Log[t])/2 - (5*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  -Log[pp4]/2 + (5*Log[s])/6 - (2*Log[-pp4 + s])/3 - (3*Log[t])/2 + 
   (8*Log[s + t])/3 - (5*Log[-pp4 + s + t])/6, -2*Log[pp4] + Log[s]/2 + 
   3*Log[-pp4 + s] - 3*Log[t] + Log[s + t] + Log[-pp4 + s + t]/2, 
  (-5*Log[s])/12 + (5*Log[-pp4 + s])/6 - (5*Log[s + t])/6 + 
   (5*Log[-pp4 + s + t])/12, Log[s]/6 - Log[-pp4 + s]/3 + Log[s + t]/3 - 
   Log[-pp4 + s + t]/6, Log[s]/4 - Log[-pp4 + s]/2 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/4, Log[s]/6 - Log[-pp4 + s]/3 + Log[s + t]/3 - 
   Log[-pp4 + s + t]/6, 0, (25*Log[pp4])/4 - (19*Log[s])/12 - 
   (28*Log[-pp4 + s])/3 + (39*Log[t])/4 - (11*Log[s + t])/3 - 
   (17*Log[-pp4 + s + t])/12, Log[pp4]/2 + (7*Log[s])/12 - 
   (13*Log[-pp4 + s])/6 + (3*Log[t])/2 + Log[s + t]/6 - 
   (7*Log[-pp4 + s + t])/12, Log[pp4]/4 + (11*Log[s])/12 - (7*Log[-pp4 + s])/3 + 
   (3*Log[t])/4 + (4*Log[s + t])/3 - (11*Log[-pp4 + s + t])/12, 
  (-3*Log[pp4])/2 - (5*Log[s])/4 + (11*Log[-pp4 + s])/2 - (9*Log[t])/2 + 
   Log[s + t]/2 + (5*Log[-pp4 + s + t])/4, (-11*Log[s])/12 + 
   (11*Log[-pp4 + s])/6 - (11*Log[s + t])/6 + (11*Log[-pp4 + s + t])/12, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s])/2 - (3*Log[s + t])/2 + 
   (3*Log[-pp4 + s + t])/4, -Log[pp4]/4 - (5*Log[s])/8 + (7*Log[-pp4 + s])/4 - 
   (3*Log[t])/4 - (3*Log[s + t])/4 + (5*Log[-pp4 + s + t])/8, 
  Log[pp4] + (3*Log[s])/4 - (7*Log[-pp4 + s])/2 + 3*Log[t] - Log[s + t]/2 - 
   (3*Log[-pp4 + s + t])/4, (-3*Log[pp4])/2 - Log[s]/4 + (7*Log[-pp4 + s])/2 - 
   (9*Log[t])/2 + (5*Log[s + t])/2 + Log[-pp4 + s + t]/4, 
  -6*Log[pp4] + Log[s]/4 + (23*Log[-pp4 + s])/2 - 9*Log[t] + Log[s + t]/2 + 
   (11*Log[-pp4 + s + t])/4, (-13*Log[pp4])/6 - (19*Log[s])/6 + 
   8*Log[-pp4 + s] - (5*Log[t])/2 - (10*Log[s + t])/3 + 
   (19*Log[-pp4 + s + t])/6, 12*Log[pp4] - (5*Log[s])/8 - (91*Log[-pp4 + s])/4 + 
   18*Log[t] - (5*Log[s + t])/4 - (43*Log[-pp4 + s + t])/8, 
  6*Log[pp4] - (3*Log[s])/4 - (21*Log[-pp4 + s])/2 + 9*Log[t] - 
   (3*Log[s + t])/2 - (9*Log[-pp4 + s + t])/4, -Log[s] + 2*Log[-pp4 + s] - 
   2*Log[s + t] + Log[-pp4 + s + t], Log[s]/8 - Log[-pp4 + s]/4 + 
   Log[s + t]/4 - Log[-pp4 + s + t]/8, -Log[pp4]/2 - (5*Log[s])/12 + 
   (11*Log[-pp4 + s])/6 - (3*Log[t])/2 + Log[s + t]/6 + 
   (5*Log[-pp4 + s + t])/12, (7*Log[s])/4 - (7*Log[-pp4 + s])/2 + 
   (7*Log[s + t])/2 - (7*Log[-pp4 + s + t])/4, 
  -Log[s]/3 + (2*Log[-pp4 + s])/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  (-5*Log[s])/4 + (5*Log[-pp4 + s])/2 - (5*Log[s + t])/2 + 
   (5*Log[-pp4 + s + t])/4, (-9*Log[s])/8 + (9*Log[-pp4 + s])/4 - 
   (9*Log[s + t])/4 + (9*Log[-pp4 + s + t])/8, 
  (29*Log[s])/24 - (29*Log[-pp4 + s])/12 + (29*Log[s + t])/12 - 
   (29*Log[-pp4 + s + t])/24, Log[s]/2 - Log[-pp4 + s] + Log[s + t] - 
   Log[-pp4 + s + t]/2, (3*Log[s])/4 - (3*Log[-pp4 + s])/2 + (3*Log[s + t])/2 - 
   (3*Log[-pp4 + s + t])/4, Log[pp4]/2 + Log[s]/2 - 2*Log[-pp4 + s] + 
   (3*Log[t])/2 - Log[-pp4 + s + t]/2, -Log[pp4]/2 + Log[s]/8 + 
   (3*Log[-pp4 + s])/4 - (3*Log[t])/2 + (5*Log[s + t])/4 - Log[-pp4 + s + t]/8, 
  Log[s]/8 - Log[-pp4 + s]/4 + Log[s + t]/4 - Log[-pp4 + s + t]/8, 
  Log[s]/8 - Log[-pp4 + s]/4 + Log[s + t]/4 - Log[-pp4 + s + t]/8, 
  2*Log[pp4] + (3*Log[s])/2 - 7*Log[-pp4 + s] + 6*Log[t] - Log[s + t] - 
   (3*Log[-pp4 + s + t])/2, Log[s]/4 - Log[-pp4 + s]/2 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/4, Log[pp4]/4 + Log[s] + (15*Log[-pp4 + s])/2 - 
   (45*Log[t])/4 + (7*Log[s + t])/2 - Log[-pp4 + s + t], 
  -3*Log[pp4] + (9*Log[s])/4 + (3*Log[-pp4 + s])/2 - 3*Log[t] + Log[s + t]/2 + 
   (7*Log[-pp4 + s + t])/4, (-23*Log[pp4])/6 + (29*Log[s])/12 + 
   (11*Log[-pp4 + s])/2 - (13*Log[t])/2 + (11*Log[s + t])/6 + 
   (7*Log[-pp4 + s + t])/12, (-11*Log[s])/3 + (22*Log[-pp4 + s])/3 - 
   (22*Log[s + t])/3 + (11*Log[-pp4 + s + t])/3, 
  -Log[pp4] - (7*Log[s])/4 + (11*Log[-pp4 + s])/2 - 3*Log[t] - 
   (3*Log[s + t])/2 + (7*Log[-pp4 + s + t])/4, 
  Log[pp4] + Log[s] - 4*Log[-pp4 + s] + 3*Log[t] - Log[-pp4 + s + t], 
  (5*Log[s])/3 - (10*Log[-pp4 + s])/3 + (10*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/3, Log[pp4] + (3*Log[s])/4 - (7*Log[-pp4 + s])/2 + 
   3*Log[t] - Log[s + t]/2 - (3*Log[-pp4 + s + t])/4, 
  -Log[pp4] - Log[s]/4 + (5*Log[-pp4 + s])/2 - 3*Log[t] + (3*Log[s + t])/2 + 
   Log[-pp4 + s + t]/4, Log[pp4] - (29*Log[s])/12 + (17*Log[-pp4 + s])/6 - 
   9*Log[t] + 2*Log[-pp4 + t] + (43*Log[s + t])/6 - (19*Log[-pp4 + s + t])/12, 
  -Log[pp4] + (7*Log[s])/4 - (15*Log[-pp4 + s])/2 + 9*Log[t] - 2*Log[-pp4 + t] - 
   (5*Log[s + t])/2 + (9*Log[-pp4 + s + t])/4, -2*Log[pp4] + 2*Log[-pp4 + s], 
  -2*Log[pp4] - (9*Log[s])/4 + (9*Log[-pp4 + s])/2 - 3*Log[t] + 
   (3*Log[s + t])/2 - (7*Log[-pp4 + s + t])/4, 
  Log[pp4] - Log[s]/4 - (3*Log[-pp4 + s])/2 - Log[s + t]/2 + 
   (5*Log[-pp4 + s + t])/4, -2*Log[s] + 4*Log[-pp4 + s] - 4*Log[s + t] + 
   2*Log[-pp4 + s + t], (4*Log[s])/3 - (8*Log[-pp4 + s])/3 + (8*Log[s + t])/3 - 
   (4*Log[-pp4 + s + t])/3, -Log[pp4]/2 - Log[s]/12 + (7*Log[-pp4 + s])/6 - 
   (3*Log[t])/2 + (5*Log[s + t])/6 + Log[-pp4 + s + t]/12, 
  -Log[s]/12 + Log[-pp4 + s]/6 - Log[s + t]/6 + Log[-pp4 + s + t]/12, 
  (-7*Log[s])/12 + (7*Log[-pp4 + s])/6 - (7*Log[s + t])/6 + 
   (7*Log[-pp4 + s + t])/12, (7*Log[s])/12 - (7*Log[-pp4 + s])/6 + 
   (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/12, Log[pp4]/2 - (11*Log[s])/12 + 
   (5*Log[-pp4 + s])/6 + (3*Log[t])/2 - (17*Log[s + t])/6 + 
   (11*Log[-pp4 + s + t])/12, Log[pp4]/2 - Log[s]/2 + (3*Log[t])/2 - 
   2*Log[s + t] + Log[-pp4 + s + t]/2, (-4*Log[s])/3 + (8*Log[-pp4 + s])/3 - 
   (8*Log[s + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (2*Log[s])/3 - (4*Log[-pp4 + s])/3 + (4*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, Log[pp4]/2 + Log[s]/3 - (5*Log[-pp4 + s])/3 + 
   (3*Log[t])/2 - Log[s + t]/3 - Log[-pp4 + s + t]/3, 
  (2*Log[s])/3 - (4*Log[-pp4 + s])/3 + (4*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, -Log[s]/4 + Log[-pp4 + s]/2 - Log[s + t]/2 + 
   Log[-pp4 + s + t]/4, (5*Log[pp4])/4 + Log[s]/3 - (19*Log[-pp4 + s])/6 + 
   (15*Log[t])/4 - (11*Log[s + t])/6 - Log[-pp4 + s + t]/3, 
  -Log[pp4]/2 - (3*Log[s])/4 + (5*Log[-pp4 + s])/2 - (3*Log[t])/2 - 
   Log[s + t]/2 + (3*Log[-pp4 + s + t])/4, Log[s]/6 - Log[-pp4 + s]/3 + 
   Log[s + t]/3 - Log[-pp4 + s + t]/6, Log[s]/3 - (2*Log[-pp4 + s])/3 + 
   (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  (-7*Log[s])/6 + (7*Log[-pp4 + s])/3 - (7*Log[s + t])/3 + 
   (7*Log[-pp4 + s + t])/6, -Log[pp4]/2 + Log[s]/4 + Log[-pp4 + s]/2 - 
   (3*Log[t])/2 + (3*Log[s + t])/2 - Log[-pp4 + s + t]/4, 
  -Log[pp4]/4 + Log[s]/2 - Log[-pp4 + s]/2 - (3*Log[t])/4 + (3*Log[s + t])/2 - 
   Log[-pp4 + s + t]/2, (-3*Log[pp4])/4 + Log[s]/3 + (5*Log[-pp4 + s])/6 - 
   (9*Log[t])/4 + (13*Log[s + t])/6 - Log[-pp4 + s + t]/3, 
  (-5*Log[s])/12 + (5*Log[-pp4 + s])/6 - (5*Log[s + t])/6 + 
   (5*Log[-pp4 + s + t])/12, 0, -Log[s]/2 + Log[-pp4 + s] - Log[s + t] + 
   Log[-pp4 + s + t]/2, -Log[s]/4 + Log[-pp4 + s]/2 - Log[s + t]/2 + 
   Log[-pp4 + s + t]/4, (-3*Log[s])/4 + (3*Log[-pp4 + s])/2 - 
   (3*Log[s + t])/2 + (3*Log[-pp4 + s + t])/4, -Log[s] + 2*Log[-pp4 + s] - 
   2*Log[s + t] + Log[-pp4 + s + t], (-5*Log[s])/6 + (5*Log[-pp4 + s])/3 - 
   (5*Log[s + t])/3 + (5*Log[-pp4 + s + t])/6, 
  (7*Log[s])/12 - (7*Log[-pp4 + s])/6 + (7*Log[s + t])/6 - 
   (7*Log[-pp4 + s + t])/12, (-5*Log[s])/12 + (5*Log[-pp4 + s])/6 - 
   (5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/12, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/2 + (3*Log[s + t])/2 - 
   (3*Log[-pp4 + s + t])/4, -Log[s]/2 + Log[-pp4 + s] - Log[s + t] + 
   Log[-pp4 + s + t]/2, (7*Log[s])/12 - (7*Log[-pp4 + s])/6 + 
   (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/12, -Log[pp4]/2 + Log[-pp4 + s] - 
   (3*Log[t])/2 + Log[s + t], Log[s] - 2*Log[-pp4 + s] + 2*Log[s + t] - 
   Log[-pp4 + s + t], Log[pp4]/2 - Log[s]/12 - (5*Log[-pp4 + s])/6 + 
   (3*Log[t])/2 - (7*Log[s + t])/6 + Log[-pp4 + s + t]/12, 
  -Log[s]/3 + (2*Log[-pp4 + s])/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, 0, 
  Log[s]/4 - Log[-pp4 + s]/2 + Log[s + t]/2 - Log[-pp4 + s + t]/4, 
  -Log[pp4]/2 + Log[-pp4 + s] - (3*Log[t])/2 + Log[s + t], 
  Log[pp4]/2 - Log[-pp4 + s] + (3*Log[t])/2 - Log[s + t], 0, 
  Log[s]/6 - Log[-pp4 + s]/3 + Log[s + t]/3 - Log[-pp4 + s + t]/6, 0, 
  Log[s]/4 - Log[-pp4 + s]/2 + Log[s + t]/2 - Log[-pp4 + s + t]/4, 
  (-5*Log[s])/12 + (5*Log[-pp4 + s])/6 - (5*Log[s + t])/6 + 
   (5*Log[-pp4 + s + t])/12, -Log[s]/12 + Log[-pp4 + s]/6 - Log[s + t]/6 + 
   Log[-pp4 + s + t]/12, Log[s]/4 - Log[-pp4 + s]/2 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/4, Log[s]/2 - Log[-pp4 + s] + Log[s + t] - 
   Log[-pp4 + s + t]/2, Log[s]/4 - Log[-pp4 + s]/2 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/4, Log[s]/4 - Log[-pp4 + s]/2 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/4, (-5*Log[s])/12 + (5*Log[-pp4 + s])/6 - 
   (5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/12, 
  (2*Log[s])/3 - (4*Log[-pp4 + s])/3 + (4*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, -Log[s]/2 + Log[-pp4 + s] - Log[s + t] + 
   Log[-pp4 + s + t]/2, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 2*Log[pp4] - 2*Log[-pp4 + s + t], 0, 0, 0, 0, 
  -2*Log[pp4] + 2*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 
  6*Log[pp4] - 6*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 
  -6*Log[pp4] + 6*Log[-pp4 + s + t], 0, 12*Log[pp4] - 12*Log[-pp4 + s + t], 
  6*Log[pp4] - 6*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*Log[pp4] + 2*Log[-pp4 + s + t], -6*Log[pp4] + 6*Log[-pp4 + s + t], 
  0, 0, 0, 0, 0, 0, 2*Log[pp4] - 2*Log[-pp4 + s + t], 
  2*Log[pp4] - 4*Log[-pp4 + s] + 2*Log[-pp4 + s + t], 0, 
  -2*Log[pp4] + 4*Log[-pp4 + s] - 2*Log[-pp4 + s + t], 
  Log[pp4] - 3*Log[s] - 3*Log[t] + 2*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 9*Log[s] + (3*Log[t])/8 - (75*Log[-pp4 + t])/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, Log[t] - (7*Log[-pp4 + t])/2 + (3*Log[s + t])/2 + 
   Log[-pp4 + s + t], Log[t]/2 - (9*Log[-pp4 + t])/4 + (5*Log[s + t])/4 + 
   Log[-pp4 + s + t]/2, (-3*Log[t])/2 + (3*Log[-pp4 + t])/2 + 
   (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, 
  (5*Log[t])/8 + (3*Log[-pp4 + t])/8 - (13*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, (3*Log[t])/4 - (3*Log[-pp4 + t])/4 - 
   (3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, Log[t]/4 - Log[-pp4 + t]/4 - Log[s + t]/4 + 
   Log[-pp4 + s + t]/4, 0, Log[t]/4 - Log[-pp4 + t]/4 - Log[s + t]/4 + 
   Log[-pp4 + s + t]/4, -Log[t]/8 + Log[-pp4 + t]/8 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/8, -10*Log[s] - (15*Log[t])/8 + (93*Log[-pp4 + t])/8 + 
   (17*Log[s + t])/8 - (15*Log[-pp4 + s + t])/8, 
  (-5*Log[t])/8 + (5*Log[-pp4 + t])/8 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (3*Log[t])/4 - (3*Log[s + t])/2 + 
   (3*Log[-pp4 + s + t])/4, -Log[t]/8 + Log[-pp4 + t]/8 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/8, (-7*Log[t])/8 + (11*Log[-pp4 + t])/8 + 
   (3*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  (-5*Log[t])/8 + (5*Log[-pp4 + t])/8 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (-3*Log[-pp4 + t])/4 + (3*Log[s + t])/4, 
  -Log[t]/8 + Log[-pp4 + t]/8 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  (7*Log[t])/8 - (7*Log[-pp4 + t])/8 - (7*Log[s + t])/8 + 
   (7*Log[-pp4 + s + t])/8, (9*Log[t])/4 - (9*Log[-pp4 + t])/4 - 
   (9*Log[s + t])/4 + (9*Log[-pp4 + s + t])/4, 6*Log[s] - (5*Log[t])/8 - 
   (55*Log[-pp4 + t])/8 + (17*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, 
  (-31*Log[t])/8 + (31*Log[-pp4 + t])/8 + (31*Log[s + t])/8 - 
   (31*Log[-pp4 + s + t])/8, (-13*Log[t])/8 + (13*Log[-pp4 + t])/8 + 
   (13*Log[s + t])/8 - (13*Log[-pp4 + s + t])/8, 
  (-5*Log[t])/4 + (5*Log[-pp4 + t])/4 + (5*Log[s + t])/4 - 
   (5*Log[-pp4 + s + t])/4, -Log[t]/2 + Log[-pp4 + t]/2 - Log[s + t] + 
   Log[-pp4 + s + t], (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, (25*Log[t])/8 - (25*Log[-pp4 + t])/8 - 
   (25*Log[s + t])/8 + (25*Log[-pp4 + s + t])/8, 
  (-3*Log[t])/4 + (3*Log[-pp4 + t])/4 + (3*Log[s + t])/4 - 
   (3*Log[-pp4 + s + t])/4, (-15*Log[t])/8 + (15*Log[-pp4 + t])/8 + 
   (15*Log[s + t])/8 - (15*Log[-pp4 + s + t])/8, 
  (-5*Log[t])/4 + (5*Log[-pp4 + t])/4 + (5*Log[s + t])/4 - 
   (5*Log[-pp4 + s + t])/4, Log[t]/2 - Log[-pp4 + t]/2 - Log[s + t]/2 + 
   Log[-pp4 + s + t]/2, (5*Log[t])/8 - (5*Log[-pp4 + t])/8 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, (7*Log[t])/8 - (7*Log[-pp4 + t])/8 - 
   (7*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, 0, 
  Log[t]/2 - Log[-pp4 + t]/2 - Log[s + t]/2 + Log[-pp4 + s + t]/2, 0, 
  Log[t]/8 - Log[-pp4 + t]/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  -Log[t]/8 - (19*Log[-pp4 + t])/8 + (13*Log[s + t])/8 + 
   (7*Log[-pp4 + s + t])/8, (-7*Log[t])/8 + (7*Log[-pp4 + t])/8 + 
   (7*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  (3*Log[t])/4 - (3*Log[s + t])/2 + (3*Log[-pp4 + s + t])/4, 
  Log[t]/8 - Log[-pp4 + t]/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  -6*Log[s] + (7*Log[t])/2 + 4*Log[-pp4 + t] - 5*Log[s + t] + 
   (7*Log[-pp4 + s + t])/2, (-19*Log[t])/8 + (19*Log[-pp4 + t])/8 + 
   (7*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, -2*Log[t] + 2*Log[-pp4 + t] + 
   Log[s + t]/2 - Log[-pp4 + s + t]/2, -Log[t]/4 + Log[-pp4 + t]/4 + 
   Log[s + t]/4 - Log[-pp4 + s + t]/4, Log[t]/8 - Log[-pp4 + t]/8 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, Log[t]/8 - Log[-pp4 + t]/8 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, (5*Log[t])/8 - (5*Log[-pp4 + t])/8 - 
   (5*Log[s + t])/8 + (5*Log[-pp4 + s + t])/8, Log[t]/8 - Log[-pp4 + t]/8 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, (-7*Log[t])/8 + (7*Log[-pp4 + t])/8 + 
   (7*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  (3*Log[t])/8 - (3*Log[-pp4 + t])/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, (5*Log[t])/8 - (5*Log[-pp4 + t])/8 - 
   (5*Log[s + t])/8 + (5*Log[-pp4 + s + t])/8, -Log[t]/4 + Log[-pp4 + t]/4 + 
   Log[s + t]/4 - Log[-pp4 + s + t]/4, -6*Log[s] - (9*Log[t])/4 + 
   (15*Log[-pp4 + t])/2 + 3*Log[s + t] - (9*Log[-pp4 + s + t])/4, 
  -2*Log[s] - Log[t] - Log[-pp4 + t]/4 - (5*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/2, -Log[t]/8 + (5*Log[-pp4 + t])/8 + Log[s + t]/8 - 
   (5*Log[-pp4 + s + t])/8, (-3*Log[t])/8 - Log[-pp4 + t]/8 - Log[s + t]/8 + 
   (5*Log[-pp4 + s + t])/8, (21*Log[t])/8 - (35*Log[-pp4 + t])/8 - 
   (7*Log[s + t])/8 + (21*Log[-pp4 + s + t])/8, 
  (-21*Log[t])/8 + (35*Log[-pp4 + t])/8 + (7*Log[s + t])/8 - 
   (21*Log[-pp4 + s + t])/8, (3*Log[t])/2 - (13*Log[-pp4 + t])/4 + 
   Log[s + t]/4 + (3*Log[-pp4 + s + t])/2, 
  (-9*Log[t])/8 + (5*Log[-pp4 + t])/8 + (13*Log[s + t])/8 - 
   (9*Log[-pp4 + s + t])/8, 2*Log[t] - (9*Log[-pp4 + t])/2 + Log[s + t]/2 + 
   2*Log[-pp4 + s + t], (-7*Log[t])/8 + (15*Log[-pp4 + t])/8 - Log[s + t]/8 - 
   (7*Log[-pp4 + s + t])/8, -Log[t]/8 + Log[-pp4 + t]/8 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/8, (-9*Log[t])/8 + (21*Log[-pp4 + t])/8 - 
   (3*Log[s + t])/8 - (9*Log[-pp4 + s + t])/8, 
  (-7*Log[t])/8 + (15*Log[-pp4 + t])/8 - Log[s + t]/8 - 
   (7*Log[-pp4 + s + t])/8, (-5*Log[t])/8 - Log[-pp4 + t]/8 + 
   (11*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, 
  (7*Log[t])/8 - (19*Log[-pp4 + t])/8 + (5*Log[s + t])/8 + 
   (7*Log[-pp4 + s + t])/8, -Log[t]/2 + Log[-pp4 + t] - Log[-pp4 + s + t]/2, 
  -Log[t]/2 + (3*Log[-pp4 + t])/4 + Log[s + t]/4 - Log[-pp4 + s + t]/2, 
  (3*Log[t])/4 - 2*Log[-pp4 + t] + Log[s + t]/2 + (3*Log[-pp4 + s + t])/4, 
  (3*Log[t])/4 - (3*Log[-pp4 + t])/4 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, Log[t]/8 + (5*Log[-pp4 + t])/8 - (7*Log[s + t])/8 + 
   Log[-pp4 + s + t]/8, Log[t] - (3*Log[-pp4 + t])/4 - (5*Log[s + t])/4 + 
   Log[-pp4 + s + t], Log[t]/8 - (5*Log[-pp4 + t])/8 + (3*Log[s + t])/8 + 
   Log[-pp4 + s + t]/8, 0, (15*Log[t])/8 - (15*Log[-pp4 + t])/8 - 
   (3*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, 
  (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, 
  (-5*Log[t])/8 + (5*Log[-pp4 + t])/8 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (7*Log[t])/8 - (7*Log[-pp4 + t])/8 + 
   (5*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, 
  (-7*Log[t])/8 + (7*Log[-pp4 + t])/8 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, -Log[t]/4 + Log[-pp4 + t]/4 + (3*Log[s + t])/4 - 
   (3*Log[-pp4 + s + t])/4, (7*Log[t])/8 - (7*Log[-pp4 + t])/8 - 
   (7*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, 
  (-9*Log[t])/2 + (9*Log[-pp4 + t])/2 + (9*Log[s + t])/2 - 
   (9*Log[-pp4 + s + t])/2, (19*Log[t])/4 - (19*Log[-pp4 + t])/4 - 
   (19*Log[s + t])/4 + (19*Log[-pp4 + s + t])/4, 
  (-5*Log[t])/8 + (5*Log[-pp4 + t])/8 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (5*Log[t])/4 - (5*Log[-pp4 + t])/4 - 
   (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  (3*Log[t])/8 - (3*Log[-pp4 + t])/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, -Log[t] + Log[-pp4 + t] + Log[s + t] - 
   Log[-pp4 + s + t], (-5*Log[t])/4 + (5*Log[-pp4 + t])/4 + (5*Log[s + t])/4 - 
   (5*Log[-pp4 + s + t])/4, Log[t]/4 - Log[-pp4 + t]/4 - Log[s + t]/4 + 
   Log[-pp4 + s + t]/4, (-5*Log[t])/8 + (5*Log[-pp4 + t])/8 + 
   (5*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, 
  (-5*Log[t])/4 + (5*Log[-pp4 + t])/4 + (5*Log[s + t])/4 - 
   (5*Log[-pp4 + s + t])/4, (-3*Log[t])/4 + (3*Log[-pp4 + t])/4 + 
   (3*Log[s + t])/4 - (3*Log[-pp4 + s + t])/4, Log[t]/2 - Log[-pp4 + t]/2 - 
   Log[s + t]/2 + Log[-pp4 + s + t]/2, (19*Log[t])/8 - (19*Log[-pp4 + t])/8 - 
   (19*Log[s + t])/8 + (19*Log[-pp4 + s + t])/8, 
  (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, -Log[t]/8 + Log[-pp4 + t]/8 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/8, Log[t]/8 - Log[-pp4 + t]/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, (5*Log[t])/8 - (5*Log[-pp4 + t])/8 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, (3*Log[t])/8 - (3*Log[-pp4 + t])/8 - 
   (3*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, 
  (3*Log[t])/8 - (3*Log[-pp4 + t])/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, -Log[t]/8 + Log[-pp4 + t]/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, Log[t]/8 - Log[-pp4 + t]/8 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, 0, -Log[t]/8 + Log[-pp4 + t]/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  -5*Log[s] + 3*Log[s + t] + 2*Log[-pp4 + s + t], 
  (-7*Log[s])/2 + (5*Log[s + t])/2 + Log[-pp4 + s + t], 
  3*Log[s + t] - 3*Log[-pp4 + s + t], 2*Log[s] - (13*Log[s + t])/4 + 
   (5*Log[-pp4 + s + t])/4, (-3*Log[s + t])/2 + (3*Log[-pp4 + s + t])/2, 
  (3*Log[s + t])/4 - (3*Log[-pp4 + s + t])/4, 
  -Log[s + t]/2 + Log[-pp4 + s + t]/2, 0, -Log[s + t]/2 + Log[-pp4 + s + t]/2, 
  Log[s + t]/4 - Log[-pp4 + s + t]/4, -Log[s]/2 + (17*Log[s + t])/4 - 
   (15*Log[-pp4 + s + t])/4, -6*Log[t] + (5*Log[s + t])/4 + 
   (19*Log[-pp4 + s + t])/4, (3*Log[s])/2 - 3*Log[s + t] + 
   (3*Log[-pp4 + s + t])/2, Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  Log[s] + (3*Log[s + t])/4 - (7*Log[-pp4 + s + t])/4, 
  (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, 
  (-3*Log[s])/2 + (3*Log[s + t])/2, Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  (-7*Log[s + t])/4 + (7*Log[-pp4 + s + t])/4, 
  (-9*Log[s + t])/2 + (9*Log[-pp4 + s + t])/2, -3*Log[s] + (17*Log[s + t])/4 - 
   (5*Log[-pp4 + s + t])/4, (31*Log[s + t])/4 - (31*Log[-pp4 + s + t])/4, 
  (13*Log[s + t])/4 - (13*Log[-pp4 + s + t])/4, 
  (5*Log[s + t])/2 - (5*Log[-pp4 + s + t])/2, 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2 - 2*Log[s + t] + 2*Log[-pp4 + s + t], 
  (3*Log[s + t])/4 - (3*Log[-pp4 + s + t])/4, (-25*Log[s + t])/4 + 
   (25*Log[-pp4 + s + t])/4, (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, 
  (15*Log[s + t])/4 - (15*Log[-pp4 + s + t])/4, 
  (5*Log[s + t])/2 - (5*Log[-pp4 + s + t])/2, -Log[s + t] + Log[-pp4 + s + t], 
  (-5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  (-7*Log[s + t])/4 + (7*Log[-pp4 + s + t])/4, 0, 
  -Log[s + t] + Log[-pp4 + s + t], 0, -Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  -4*Log[s] + (13*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (7*Log[s + t])/4 - (7*Log[-pp4 + s + t])/4, (3*Log[s])/2 - 3*Log[s + t] + 
   (3*Log[-pp4 + s + t])/2, -Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  3*Log[s] - 10*Log[s + t] + 7*Log[-pp4 + s + t], 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2 + (7*Log[s + t])/4 - 
   (7*Log[-pp4 + s + t])/4, (3*Log[s])/2 - (3*Log[-pp4 + s])/2 + Log[s + t] - 
   Log[-pp4 + s + t], Log[s + t]/2 - Log[-pp4 + s + t]/2, 
  -Log[s + t]/4 + Log[-pp4 + s + t]/4, -Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  (-5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  -Log[s + t]/4 + Log[-pp4 + s + t]/4, (7*Log[s + t])/4 - 
   (7*Log[-pp4 + s + t])/4, (-3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (-5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  Log[s + t]/2 - Log[-pp4 + s + t]/2, (-3*Log[s])/2 + 6*Log[s + t] - 
   (9*Log[-pp4 + s + t])/2, 2*Log[s] + (3*Log[-pp4 + s])/2 - (5*Log[s + t])/2 - 
   Log[-pp4 + s + t], (-5*Log[s])/2 - (3*Log[-pp4 + s])/2 - 3*Log[t] + 
   Log[s + t]/4 + (15*Log[-pp4 + s + t])/4, 
  -Log[s + t]/4 + Log[-pp4 + s + t]/4, (-7*Log[s])/2 - (7*Log[s + t])/4 + 
   (21*Log[-pp4 + s + t])/4, (7*Log[s])/2 + (7*Log[s + t])/4 - 
   (21*Log[-pp4 + s + t])/4, (-7*Log[s])/2 + Log[s + t]/2 + 
   3*Log[-pp4 + s + t], -Log[s] + (13*Log[s + t])/4 - (9*Log[-pp4 + s + t])/4, 
  -5*Log[s] + Log[s + t] + 4*Log[-pp4 + s + t], 2*Log[s] - Log[s + t]/4 - 
   (7*Log[-pp4 + s + t])/4, Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  3*Log[s] - (3*Log[s + t])/4 - (9*Log[-pp4 + s + t])/4, 
  2*Log[s] - Log[s + t]/4 - (7*Log[-pp4 + s + t])/4, 
  (-3*Log[s])/2 + (11*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, 
  -3*Log[s] + (5*Log[s + t])/4 + (7*Log[-pp4 + s + t])/4, 
  Log[s] - Log[-pp4 + s + t], Log[s]/2 + Log[s + t]/2 - Log[-pp4 + s + t], 
  (-5*Log[s])/2 + Log[s + t] + (3*Log[-pp4 + s + t])/2, 
  (-3*Log[s + t])/2 + (3*Log[-pp4 + s + t])/2, 
  (3*Log[s])/2 - (7*Log[s + t])/4 + Log[-pp4 + s + t]/4, 
  Log[s]/2 - (5*Log[s + t])/2 + 2*Log[-pp4 + s + t], 
  -Log[s] + (3*Log[s + t])/4 + Log[-pp4 + s + t]/4, 0, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, (3*Log[s + t])/4 - (3*Log[-pp4 + s + t])/4, 
  (3*Log[s + t])/4 - (3*Log[-pp4 + s + t])/4, 
  (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2 + (5*Log[s + t])/4 - 
   (5*Log[-pp4 + s + t])/4, (3*Log[s])/2 - (3*Log[-pp4 + s])/2 - 
   (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, -Log[s]/2 + Log[-pp4 + s]/2 + 
   (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, 
  (-7*Log[s + t])/4 + (7*Log[-pp4 + s + t])/4, 
  9*Log[s + t] - 9*Log[-pp4 + s + t], (-19*Log[s + t])/2 + 
   (19*Log[-pp4 + s + t])/2, (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, 
  (-5*Log[s + t])/2 + (5*Log[-pp4 + s + t])/2, 
  (-3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  2*Log[s + t] - 2*Log[-pp4 + s + t], (5*Log[s + t])/2 - 
   (5*Log[-pp4 + s + t])/2, -Log[s + t]/2 + Log[-pp4 + s + t]/2, 
  (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, 
  (5*Log[s + t])/2 - (5*Log[-pp4 + s + t])/2, 
  (3*Log[s + t])/2 - (3*Log[-pp4 + s + t])/2, -Log[s + t] + Log[-pp4 + s + t], 
  (-19*Log[s + t])/4 + (19*Log[-pp4 + s + t])/4, 
  (3*Log[s + t])/4 - (3*Log[-pp4 + s + t])/4, 
  Log[s + t]/4 - Log[-pp4 + s + t]/4, -Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  (-5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  (-3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (-3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (3*Log[s + t])/4 - (3*Log[-pp4 + s + t])/4, 
  Log[s + t]/4 - Log[-pp4 + s + t]/4, -Log[s + t]/4 + Log[-pp4 + s + t]/4, 0, 
  Log[s + t]/4 - Log[-pp4 + s + t]/4, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[s] + 2*Log[-pp4 + s + t], 0, 0, 0, 0, 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2, (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (5*Log[s])/2 + (3*Log[-pp4 + s])/2 - 
   4*Log[-pp4 + s + t], -Log[s]/2 - (3*Log[-pp4 + s])/2 + 2*Log[-pp4 + s + t], 
  -2*Log[s] - 3*Log[t] + 2*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 0, 0, 0, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 
  -Log[s]/2 + Log[-pp4 + s]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-15*Log[s])/4 + (15*Log[-pp4 + t])/4, Log[s]/2 + Log[t]/2 - 
   Log[-pp4 + t]/2 - Log[-pp4 + s + t]/2, (3*Log[s])/4 + Log[t]/2 - 
   (3*Log[-pp4 + t])/4 - Log[-pp4 + s + t]/2, -Log[t]/2 + Log[-pp4 + s + t]/2, 
  0, 0, 0, 0, 0, 0, 0, (25*Log[s])/4 - (25*Log[-pp4 + t])/4, 
  Log[t]/2 - Log[-pp4 + s + t]/2, Log[s]/4 + Log[t]/2 - Log[-pp4 + t]/4 - 
   Log[-pp4 + s + t]/2, 0, 0, 0, Log[s]/4 - Log[-pp4 + t]/4, 0, 0, 0, 
  -4*Log[s] + 4*Log[-pp4 + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, Log[s]/4 - Log[-pp4 + t]/4, 0, 4*Log[s] - 4*Log[-pp4 + t], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 3*Log[s] - 3*Log[-pp4 + t], 
  -Log[s]/2 - Log[t]/2 + Log[-pp4 + t]/2 + Log[-pp4 + s + t]/2, 
  Log[t]/2 - Log[-pp4 + s + t]/2, 0, -Log[s] - Log[t] - 2*Log[-pp4 + t] + 
   Log[-pp4 + s + t], Log[s] + Log[t] - Log[-pp4 + t] - Log[-pp4 + s + t], 
  -Log[s] + Log[-pp4 + t], -Log[s]/2 + Log[-pp4 + t]/2, 0, 
  -Log[s]/2 - Log[t]/2 + Log[-pp4 + t]/2 + Log[-pp4 + s + t]/2, 
  Log[t]/2 - Log[-pp4 + s + t]/2, Log[s]/2 + Log[t]/2 - Log[-pp4 + t]/2 - 
   Log[-pp4 + s + t]/2, Log[s]/2 + Log[t]/2 - Log[-pp4 + t]/2 - 
   Log[-pp4 + s + t]/2, -Log[s]/4 - Log[t]/2 + Log[-pp4 + t]/4 + 
   Log[-pp4 + s + t]/2, -Log[s]/2 + Log[-pp4 + t]/2, 0, 0, 0, 0, 
  Log[s]/4 - Log[-pp4 + t]/4, Log[s]/4 - Log[-pp4 + t]/4, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, Log[-pp4 + s]/4 - Log[t]/4, 
  Log[s]/2 - Log[-pp4 + s + t]/2, Log[s]/2 + Log[-pp4 + s]/4 - Log[t]/4 - 
   Log[-pp4 + s + t]/2, -Log[s]/2 + Log[-pp4 + s]/2 - Log[t]/2 + 
   Log[-pp4 + s + t]/2, 0, 0, 0, 0, 0, 0, 0, Log[-pp4 + s]/4 - Log[t]/4, 
  Log[s]/2 - Log[-pp4 + s]/2 + Log[t]/2 - Log[-pp4 + s + t]/2, 
  Log[s]/2 - Log[-pp4 + s]/4 + Log[t]/4 - Log[-pp4 + s + t]/2, 0, 0, 0, 
  Log[-pp4 + s]/4 - Log[t]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 6*Log[-pp4 + s] - 6*Log[t], -6*Log[-pp4 + s] + 6*Log[t], 
  (-23*Log[-pp4 + s])/4 + (23*Log[t])/4, -3*Log[-pp4 + s] + 3*Log[t], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[s]/2 + Log[-pp4 + s + t]/2, 
  Log[s]/2 - Log[-pp4 + s]/2 + Log[t]/2 - Log[-pp4 + s + t]/2, 0, 
  Log[s] - Log[-pp4 + s + t], -Log[s] - 3*Log[-pp4 + s] + Log[-pp4 + s + t], 
  Log[-pp4 + s] - Log[t], 0, 0, -Log[s]/2 + Log[-pp4 + s + t]/2, 
  Log[s]/2 - Log[-pp4 + s]/2 + Log[t]/2 - Log[-pp4 + s + t]/2, 
  Log[s]/2 - Log[-pp4 + s + t]/2, Log[s]/2 - Log[-pp4 + s + t]/2, 
  -Log[s]/2 + Log[-pp4 + s]/4 - Log[t]/4 + Log[-pp4 + s + t]/2, 
  -Log[-pp4 + s]/2 + Log[t]/2, 0, 0, 0, 0, Log[-pp4 + s]/4 - Log[t]/4, 
  Log[-pp4 + s]/4 - Log[t]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -Log[s]/4 + Log[-pp4 + s]/4, 0, -Log[s]/4 + Log[-pp4 + s]/4, 
  -Log[s]/2 + Log[-pp4 + s]/2, 0, 0, 0, 0, 0, 0, 0, 
  -Log[s]/4 + Log[-pp4 + s]/4, Log[s]/2 - Log[-pp4 + s]/2, 
  Log[s]/4 - Log[-pp4 + s]/4, 0, 0, 0, -Log[s]/4 + Log[-pp4 + s]/4, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*Log[-pp4 + s] - 6*Log[t], 
  -6*Log[-pp4 + s] + 6*Log[t], -Log[s]/4 - (23*Log[-pp4 + s])/4 + 6*Log[t], 
  -3*Log[-pp4 + s] + 3*Log[t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[s]/2 - Log[-pp4 + s]/2, 0, 0, -3*Log[-pp4 + s] + 3*Log[-pp4 + s + t], 
  -Log[s] + Log[-pp4 + s] - 2*Log[t] - Log[-pp4 + s + t], 
  Log[s]/2 - Log[-pp4 + s + t]/2, 0, 0, Log[s]/2 - Log[-pp4 + s]/2, 0, 0, 
  -Log[s]/4 + Log[-pp4 + s]/4, Log[s]/2 - Log[-pp4 + s]/2, 0, 0, 0, 0, 
  -Log[s]/4 + Log[-pp4 + s]/4, -Log[s]/4 + Log[-pp4 + s]/4, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, Log[s]/2 - Log[t]/2, 
  Log[s] - Log[-pp4 + s + t], (3*Log[s])/2 - Log[t]/2 - Log[-pp4 + s + t], 
  -Log[t] + Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, Log[s]/2 - Log[t]/2, 
  Log[t] - Log[-pp4 + s + t], Log[s]/2 + Log[t]/2 - Log[-pp4 + s + t], 0, 0, 0, 
  Log[s]/2 - Log[t]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, Log[s]/2 - Log[t]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[s] + Log[-pp4 + s + t], Log[t] - Log[-pp4 + s + t], 0, 
  -2*Log[s] + 2*Log[-pp4 + s + t], 2*Log[s] - 2*Log[-pp4 + s + t], 
  -2*Log[s] - 2*Log[t] + 4*Log[-pp4 + s + t], -3*Log[s] - 2*Log[t] + 
   2*Log[-pp4 + s + t], 0, -Log[s] + Log[-pp4 + s + t], 
  Log[t] - Log[-pp4 + s + t], Log[s] - Log[-pp4 + s + t], 
  Log[s] - Log[-pp4 + s + t], -Log[s]/2 - Log[t]/2 + Log[-pp4 + s + t], 
  -Log[s] + Log[t], 0, 0, 0, 0, Log[s]/2 - Log[t]/2, Log[s]/2 - Log[t]/2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (13*Log[t])/8 - (13*Log[-pp4 + t])/8, Log[t]/3 - Log[-pp4 + t]/3, 
  (5*Log[t])/6 - (5*Log[-pp4 + t])/6, Log[t]/4 - Log[-pp4 + t]/4, 
  (-25*Log[t])/24 + (25*Log[-pp4 + t])/24, (-3*Log[t])/4 + (3*Log[-pp4 + t])/4, 
  (-11*Log[t])/24 + (11*Log[-pp4 + t])/24, Log[t]/4 - Log[-pp4 + t]/4, 0, 
  Log[t]/4 - Log[-pp4 + t]/4, -Log[t]/8 + Log[-pp4 + t]/8, 
  (41*Log[t])/24 - (41*Log[-pp4 + t])/24, (-3*Log[t])/8 + (3*Log[-pp4 + t])/8, 
  (-7*Log[t])/12 + (7*Log[-pp4 + t])/12, (-5*Log[t])/24 + (5*Log[-pp4 + t])/24, 
  (-11*Log[t])/24 + (11*Log[-pp4 + t])/24, Log[t]/8 - Log[-pp4 + t]/8, 
  -Log[t]/2 + Log[-pp4 + t]/2, -Log[t]/8 + Log[-pp4 + t]/8, 
  (-5*Log[t])/8 + (5*Log[-pp4 + t])/8, (-15*Log[t])/4 + (15*Log[-pp4 + t])/4, 
  -Log[t]/24 + Log[-pp4 + t]/24, (157*Log[t])/24 - (157*Log[-pp4 + t])/24, 
  (67*Log[t])/24 - (67*Log[-pp4 + t])/24, Log[t]/4 - Log[-pp4 + t]/4, 
  (-13*Log[t])/12 + (13*Log[-pp4 + t])/12, -Log[t]/8 + Log[-pp4 + t]/8, 
  (-43*Log[t])/24 + (43*Log[-pp4 + t])/24, 
  (5*Log[t])/12 - (5*Log[-pp4 + t])/12, (7*Log[t])/8 - (7*Log[-pp4 + t])/8, 
  (11*Log[t])/12 - (11*Log[-pp4 + t])/12, (5*Log[t])/6 - (5*Log[-pp4 + t])/6, 
  Log[t]/24 - Log[-pp4 + t]/24, (11*Log[t])/24 - (11*Log[-pp4 + t])/24, 
  (5*Log[t])/6 - (5*Log[-pp4 + t])/6, -Log[t]/4 + Log[-pp4 + t]/4, 0, 
  (5*Log[t])/24 - (5*Log[-pp4 + t])/24, (-7*Log[t])/8 + (7*Log[-pp4 + t])/8, 
  (5*Log[t])/8 - (5*Log[-pp4 + t])/8, -Log[t]/4 + Log[-pp4 + t]/4, 
  Log[t]/8 - Log[-pp4 + t]/8, (-8*Log[t])/3 + (8*Log[-pp4 + t])/3, 
  (7*Log[t])/24 - (7*Log[-pp4 + t])/24, Log[t]/4 - Log[-pp4 + t]/4, 
  -Log[t]/2 + Log[-pp4 + t]/2, (-7*Log[t])/24 + (7*Log[-pp4 + t])/24, 
  (-5*Log[t])/8 + (5*Log[-pp4 + t])/8, (-7*Log[t])/8 + (7*Log[-pp4 + t])/8, 
  (3*Log[t])/8 - (3*Log[-pp4 + t])/8, (-7*Log[t])/24 + (7*Log[-pp4 + t])/24, 
  (-3*Log[t])/8 + (3*Log[-pp4 + t])/8, -Log[t]/8 + Log[-pp4 + t]/8, 
  Log[t]/2 - Log[-pp4 + t]/2, (3*Log[t])/4 - (3*Log[-pp4 + t])/4, 
  (-13*Log[t])/12 + (13*Log[-pp4 + t])/12, (-9*Log[t])/8 + (9*Log[-pp4 + t])/8, 
  (13*Log[t])/24 - (13*Log[-pp4 + t])/24, (-17*Log[t])/8 + 
   (17*Log[-pp4 + t])/8, (17*Log[t])/8 - (17*Log[-pp4 + t])/8, 
  (-5*Log[t])/4 + (5*Log[-pp4 + t])/4, (19*Log[t])/24 - (19*Log[-pp4 + t])/24, 
  (-5*Log[t])/3 - (4*Log[-pp4 + t])/3, (7*Log[t])/8 - (7*Log[-pp4 + t])/8, 
  Log[t]/8 - Log[-pp4 + t]/8, (19*Log[t])/24 - (19*Log[-pp4 + t])/24, 
  (17*Log[t])/24 - (17*Log[-pp4 + t])/24, (19*Log[t])/24 - 
   (19*Log[-pp4 + t])/24, (-13*Log[t])/24 + (13*Log[-pp4 + t])/24, 
  Log[t]/6 - Log[-pp4 + t]/6, (2*Log[t])/3 - (2*Log[-pp4 + t])/3, 
  -Log[t]/4 + Log[-pp4 + t]/4, (-3*Log[t])/4 + (3*Log[-pp4 + t])/4, 
  (-7*Log[t])/24 + (7*Log[-pp4 + t])/24, (-5*Log[t])/6 + (5*Log[-pp4 + t])/6, 
  (5*Log[t])/24 - (5*Log[-pp4 + t])/24, 0, -Log[t]/8 + Log[-pp4 + t]/8, 
  -Log[t]/8 + Log[-pp4 + t]/8, -Log[t]/8 + Log[-pp4 + t]/8, 
  -Log[t]/24 + Log[-pp4 + t]/24, (3*Log[t])/8 - (3*Log[-pp4 + t])/8, 
  (-3*Log[t])/8 + (3*Log[-pp4 + t])/8, Log[t]/3 - Log[-pp4 + t]/3, 
  (-13*Log[t])/24 + (13*Log[-pp4 + t])/24, (3*Log[t])/2 - (3*Log[-pp4 + t])/2, 
  (-7*Log[t])/4 + (7*Log[-pp4 + t])/4, Log[t]/8 - Log[-pp4 + t]/8, 
  (-17*Log[t])/12 + (17*Log[-pp4 + t])/12, Log[t]/8 - Log[-pp4 + t]/8, 
  Log[t]/3 - Log[-pp4 + t]/3, (11*Log[t])/12 - (11*Log[-pp4 + t])/12, 
  (-7*Log[t])/12 + (7*Log[-pp4 + t])/12, Log[t]/8 - Log[-pp4 + t]/8, 
  Log[t] - Log[-pp4 + t], (3*Log[t])/4 - (3*Log[-pp4 + t])/4, 
  -Log[t]/2 + Log[-pp4 + t]/2, (-49*Log[t])/24 + (49*Log[-pp4 + t])/24, 
  (11*Log[t])/8 - (11*Log[-pp4 + t])/8, (-7*Log[t])/8 + (7*Log[-pp4 + t])/8, 
  -Log[t]/8 + Log[-pp4 + t]/8, (-35*Log[t])/24 + (35*Log[-pp4 + t])/24, 
  (-7*Log[t])/8 + (7*Log[-pp4 + t])/8, (-3*Log[t])/8 + (3*Log[-pp4 + t])/8, 
  (3*Log[t])/8 - (3*Log[-pp4 + t])/8, Log[t]/8 - Log[-pp4 + t]/8, 
  -Log[t]/8 + Log[-pp4 + t]/8, 0, (7*Log[t])/24 - (7*Log[-pp4 + t])/24, 0, 0, 
  0, 0, 0, 0, 0}, {0, (31*Log[t])/8 - (39*Log[-pp4 + t])/8 + Log[-pp4 + s + t], 
  Log[t] - Log[-pp4 + t], (5*Log[t])/2 - (5*Log[-pp4 + t])/2, 
  (3*Log[t])/4 - (3*Log[-pp4 + t])/4, (-25*Log[t])/8 + (25*Log[-pp4 + t])/8, 
  (-9*Log[t])/4 + (9*Log[-pp4 + t])/4, (-11*Log[t])/8 + (11*Log[-pp4 + t])/8, 
  (3*Log[t])/4 - (3*Log[-pp4 + t])/4, 0, (3*Log[t])/4 - (3*Log[-pp4 + t])/4, 
  (-3*Log[t])/8 + (3*Log[-pp4 + t])/8, (41*Log[t])/8 - (41*Log[-pp4 + t])/8, 
  (-9*Log[t])/8 + (9*Log[-pp4 + t])/8, (-7*Log[t])/4 + (7*Log[-pp4 + t])/4, 
  (-5*Log[t])/8 + (5*Log[-pp4 + t])/8, (-11*Log[t])/8 + (11*Log[-pp4 + t])/8, 
  (3*Log[t])/8 - (3*Log[-pp4 + t])/8, (-3*Log[t])/2 + (3*Log[-pp4 + t])/2, 
  (-3*Log[t])/8 + (3*Log[-pp4 + t])/8, (-15*Log[t])/8 + (15*Log[-pp4 + t])/8, 
  (-45*Log[t])/4 + (45*Log[-pp4 + t])/4, (15*Log[t])/8 + Log[-pp4 + t]/8 - 
   2*Log[-pp4 + s + t], (157*Log[t])/8 - (157*Log[-pp4 + t])/8, 
  (67*Log[t])/8 - (67*Log[-pp4 + t])/8, (3*Log[t])/4 - (3*Log[-pp4 + t])/4, 
  (-13*Log[t])/4 + (13*Log[-pp4 + t])/4, (-3*Log[t])/8 + (3*Log[-pp4 + t])/8, 
  (-43*Log[t])/8 + (43*Log[-pp4 + t])/8, (5*Log[t])/4 - (5*Log[-pp4 + t])/4, 
  (21*Log[t])/8 - (21*Log[-pp4 + t])/8, (11*Log[t])/4 - (11*Log[-pp4 + t])/4, 
  (5*Log[t])/2 - (5*Log[-pp4 + t])/2, Log[t]/8 - Log[-pp4 + t]/8, 
  (11*Log[t])/8 - (11*Log[-pp4 + t])/8, (5*Log[t])/2 - (5*Log[-pp4 + t])/2, 
  (-3*Log[t])/4 + (3*Log[-pp4 + t])/4, 0, (5*Log[t])/8 - (5*Log[-pp4 + t])/8, 
  (-21*Log[t])/8 + (21*Log[-pp4 + t])/8, (15*Log[t])/8 - (15*Log[-pp4 + t])/8, 
  (-3*Log[t])/4 + (3*Log[-pp4 + t])/4, (3*Log[t])/8 - (3*Log[-pp4 + t])/8, 
  -10*Log[t] + 8*Log[-pp4 + t] + 2*Log[-pp4 + s + t], 
  (7*Log[t])/8 - (7*Log[-pp4 + t])/8, (3*Log[t])/4 - (3*Log[-pp4 + t])/4, 
  (-3*Log[t])/2 + (3*Log[-pp4 + t])/2, (-7*Log[t])/8 + (7*Log[-pp4 + t])/8, 
  (-15*Log[t])/8 + (15*Log[-pp4 + t])/8, (-21*Log[t])/8 + (21*Log[-pp4 + t])/8, 
  (9*Log[t])/8 - (9*Log[-pp4 + t])/8, (-7*Log[t])/8 + (7*Log[-pp4 + t])/8, 
  (-9*Log[t])/8 + (9*Log[-pp4 + t])/8, (-3*Log[t])/8 + (3*Log[-pp4 + t])/8, 
  (3*Log[t])/2 - (3*Log[-pp4 + t])/2, (9*Log[t])/4 - (9*Log[-pp4 + t])/4, 
  (-13*Log[t])/4 + (13*Log[-pp4 + t])/4, (-27*Log[t])/8 + (27*Log[-pp4 + t])/8, 
  (13*Log[t])/8 - (13*Log[-pp4 + t])/8, (-51*Log[t])/8 + (51*Log[-pp4 + t])/8, 
  (51*Log[t])/8 - (51*Log[-pp4 + t])/8, (-15*Log[t])/4 + (15*Log[-pp4 + t])/4, 
  (19*Log[t])/8 - (19*Log[-pp4 + t])/8, 3*Log[s] - 2*Log[t] + 2*Log[-pp4 + t] - 
   3*Log[-pp4 + s + t], -3*Log[s] - (3*Log[t])/8 - (21*Log[-pp4 + t])/8 + 
   3*Log[-pp4 + s + t], (19*Log[t])/8 - (3*Log[-pp4 + t])/8 - 
   2*Log[-pp4 + s + t], (19*Log[t])/8 - (19*Log[-pp4 + t])/8, 
  (17*Log[t])/8 - (17*Log[-pp4 + t])/8, (19*Log[t])/8 - (19*Log[-pp4 + t])/8, 
  (-13*Log[t])/8 + (13*Log[-pp4 + t])/8, Log[t]/2 - Log[-pp4 + t]/2, 
  2*Log[t] - 2*Log[-pp4 + t], (-3*Log[t])/4 + (3*Log[-pp4 + t])/4, 
  (-9*Log[t])/4 + (9*Log[-pp4 + t])/4, (-7*Log[t])/8 + (7*Log[-pp4 + t])/8, 
  (-5*Log[t])/2 + (5*Log[-pp4 + t])/2, (5*Log[t])/8 - (5*Log[-pp4 + t])/8, 0, 
  (-3*Log[t])/8 + (3*Log[-pp4 + t])/8, (-3*Log[t])/8 + (3*Log[-pp4 + t])/8, 
  (-3*Log[t])/8 + (3*Log[-pp4 + t])/8, -Log[t]/8 + Log[-pp4 + t]/8, 
  (9*Log[t])/8 - (9*Log[-pp4 + t])/8, (-9*Log[t])/8 + (9*Log[-pp4 + t])/8, 
  Log[t] - Log[-pp4 + t], (-13*Log[t])/8 + (13*Log[-pp4 + t])/8, 
  (9*Log[t])/2 - (9*Log[-pp4 + t])/2, (-21*Log[t])/4 + (21*Log[-pp4 + t])/4, 
  (3*Log[t])/8 - (3*Log[-pp4 + t])/8, (-17*Log[t])/4 + (17*Log[-pp4 + t])/4, 
  (3*Log[t])/8 - (3*Log[-pp4 + t])/8, Log[t] - Log[-pp4 + t], 
  (11*Log[t])/4 - (11*Log[-pp4 + t])/4, (-7*Log[t])/4 + (7*Log[-pp4 + t])/4, 
  (3*Log[t])/8 - (3*Log[-pp4 + t])/8, 3*Log[t] - 3*Log[-pp4 + t], 
  (9*Log[t])/4 - (9*Log[-pp4 + t])/4, (-3*Log[t])/2 + (3*Log[-pp4 + t])/2, 
  (-49*Log[t])/8 + (49*Log[-pp4 + t])/8, (33*Log[t])/8 - (33*Log[-pp4 + t])/8, 
  (-21*Log[t])/8 + (21*Log[-pp4 + t])/8, (-3*Log[t])/8 + (3*Log[-pp4 + t])/8, 
  (-35*Log[t])/8 + (35*Log[-pp4 + t])/8, (-21*Log[t])/8 + (21*Log[-pp4 + t])/8, 
  (-9*Log[t])/8 + (9*Log[-pp4 + t])/8, (9*Log[t])/8 - (9*Log[-pp4 + t])/8, 
  (3*Log[t])/8 - (3*Log[-pp4 + t])/8, (-3*Log[t])/8 + (3*Log[-pp4 + t])/8, 0, 
  (7*Log[t])/8 - (7*Log[-pp4 + t])/8, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-39*Log[s])/8 + (23*Log[-pp4 + s])/8 + 2*Log[-pp4 + s + t], 
  -Log[s] + Log[-pp4 + s]/2 + Log[-pp4 + s + t]/2, 
  (-5*Log[s])/2 + 2*Log[-pp4 + s] + Log[-pp4 + s + t]/2, 
  (-3*Log[s])/4 + (5*Log[-pp4 + s])/4 - Log[-pp4 + s + t]/2, 
  (25*Log[s])/8 - (25*Log[-pp4 + s])/8, (9*Log[s])/4 - (9*Log[-pp4 + s])/4, 
  (11*Log[s])/8 - (11*Log[-pp4 + s])/8, (-3*Log[s])/4 + (3*Log[-pp4 + s])/4, 0, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s])/4, (3*Log[s])/8 - (3*Log[-pp4 + s])/8, 
  (-41*Log[s])/8 + (41*Log[-pp4 + s])/8, (9*Log[s])/8 - (13*Log[-pp4 + s])/8 + 
   Log[-pp4 + s + t]/2, (7*Log[s])/4 - Log[-pp4 + s]/4 - 
   (3*Log[-pp4 + s + t])/2, (5*Log[s])/8 - (5*Log[-pp4 + s])/8, 
  (11*Log[s])/8 - (11*Log[-pp4 + s])/8, (-3*Log[s])/8 + (3*Log[-pp4 + s])/8, 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2, (3*Log[s])/8 - (3*Log[-pp4 + s])/8, 
  (15*Log[s])/8 - (15*Log[-pp4 + s])/8, (45*Log[s])/4 - (45*Log[-pp4 + s])/4, 
  Log[s]/8 + (7*Log[-pp4 + s])/8 - Log[-pp4 + s + t], 
  (-157*Log[s])/8 + (157*Log[-pp4 + s])/8, (-67*Log[s])/8 + 
   (67*Log[-pp4 + s])/8, (-3*Log[s])/4 + (3*Log[-pp4 + s])/4, 
  (13*Log[s])/4 - (13*Log[-pp4 + s])/4, (3*Log[s])/8 - (3*Log[-pp4 + s])/8, 
  (43*Log[s])/8 - (19*Log[-pp4 + s])/8 - 3*Log[-pp4 + s + t], 
  (-5*Log[s])/4 + Log[-pp4 + s]/4 + Log[-pp4 + s + t], 
  (-21*Log[s])/8 + (21*Log[-pp4 + s])/8, (-11*Log[s])/4 + (11*Log[-pp4 + s])/4, 
  (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, -Log[s]/8 + Log[-pp4 + s]/8, 
  (-11*Log[s])/8 + (11*Log[-pp4 + s])/8, (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4, 0, (-5*Log[s])/8 + (5*Log[-pp4 + s])/8, 
  (21*Log[s])/8 - (21*Log[-pp4 + s])/8, (-15*Log[s])/8 + (15*Log[-pp4 + s])/8, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4, (-3*Log[s])/8 + (3*Log[-pp4 + s])/8, 
  8*Log[s] - 9*Log[-pp4 + s] + Log[-pp4 + s + t], 
  (-7*Log[s])/8 + (7*Log[-pp4 + s])/8, (-3*Log[s])/4 + (3*Log[-pp4 + s])/4, 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2, (7*Log[s])/8 - (7*Log[-pp4 + s])/8, 
  (15*Log[s])/8 - (15*Log[-pp4 + s])/8, (21*Log[s])/8 - (21*Log[-pp4 + s])/8, 
  (-9*Log[s])/8 + (9*Log[-pp4 + s])/8, (7*Log[s])/8 - (7*Log[-pp4 + s])/8, 
  (9*Log[s])/8 - (9*Log[-pp4 + s])/8, (3*Log[s])/8 - (3*Log[-pp4 + s])/8, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, (-9*Log[s])/4 + (9*Log[-pp4 + s])/4, 
  (13*Log[s])/4 - (11*Log[-pp4 + s])/4 - Log[-pp4 + s + t]/2, 
  (27*Log[s])/8 - (31*Log[-pp4 + s])/8 + Log[-pp4 + s + t]/2, 
  (-13*Log[s])/8 + (13*Log[-pp4 + s])/8, (51*Log[s])/8 - (75*Log[-pp4 + s])/8 + 
   3*Log[-pp4 + s + t], (-51*Log[s])/8 + (43*Log[-pp4 + s])/8 + 
   Log[-pp4 + s + t], (15*Log[s])/4 - (15*Log[-pp4 + s])/4, 
  (-19*Log[s])/8 + (19*Log[-pp4 + s])/8, 5*Log[s] + Log[-pp4 + s] - 
   6*Log[-pp4 + s + t], (-21*Log[s])/8 + (25*Log[-pp4 + s])/8 - 
   Log[-pp4 + s + t]/2, (-27*Log[s])/8 + (7*Log[-pp4 + s])/8 - 3*Log[t] + 
   (5*Log[-pp4 + s + t])/2, (-19*Log[s])/8 + (15*Log[-pp4 + s])/8 + 
   Log[-pp4 + s + t]/2, (-17*Log[s])/8 + (13*Log[-pp4 + s])/8 + 
   Log[-pp4 + s + t]/2, (-19*Log[s])/8 + (23*Log[-pp4 + s])/8 - 
   Log[-pp4 + s + t]/2, (13*Log[s])/8 - (13*Log[-pp4 + s])/8, 
  -Log[s]/2 + Log[-pp4 + s]/2, -2*Log[s] + 2*Log[-pp4 + s], 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4, (9*Log[s])/4 - (9*Log[-pp4 + s])/4, 
  (7*Log[s])/8 - (7*Log[-pp4 + s])/8, (5*Log[s])/2 - (5*Log[-pp4 + s])/2, 
  (-5*Log[s])/8 + (5*Log[-pp4 + s])/8, 0, (3*Log[s])/8 - (3*Log[-pp4 + s])/8, 
  (3*Log[s])/8 - (3*Log[-pp4 + s])/8, (3*Log[s])/8 - (3*Log[-pp4 + s])/8, 
  Log[s]/8 - Log[-pp4 + s]/8, (-9*Log[s])/8 + (9*Log[-pp4 + s])/8, 
  (9*Log[s])/8 - (9*Log[-pp4 + s])/8, -Log[s] + Log[-pp4 + s], 
  (13*Log[s])/8 - (13*Log[-pp4 + s])/8, (-9*Log[s])/2 + (3*Log[-pp4 + s])/2 + 
   3*Log[-pp4 + s + t], (21*Log[s])/4 - (17*Log[-pp4 + s])/4 - 
   Log[-pp4 + s + t], (-3*Log[s])/8 + (3*Log[-pp4 + s])/8, 
  (17*Log[s])/4 - (17*Log[-pp4 + s])/4, (-3*Log[s])/8 + (3*Log[-pp4 + s])/8, 
  -Log[s] + Log[-pp4 + s], (-11*Log[s])/4 + (11*Log[-pp4 + s])/4, 
  (7*Log[s])/4 - (7*Log[-pp4 + s])/4, (-3*Log[s])/8 + (3*Log[-pp4 + s])/8, 
  -3*Log[s] + 3*Log[-pp4 + s], (-9*Log[s])/4 + (9*Log[-pp4 + s])/4, 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2, (49*Log[s])/8 - (49*Log[-pp4 + s])/8, 
  (-33*Log[s])/8 + (33*Log[-pp4 + s])/8, (21*Log[s])/8 - (21*Log[-pp4 + s])/8, 
  (3*Log[s])/8 - (3*Log[-pp4 + s])/8, (35*Log[s])/8 - (35*Log[-pp4 + s])/8, 
  (21*Log[s])/8 - (21*Log[-pp4 + s])/8, (9*Log[s])/8 - (9*Log[-pp4 + s])/8, 
  (-9*Log[s])/8 + (9*Log[-pp4 + s])/8, (-3*Log[s])/8 + (3*Log[-pp4 + s])/8, 
  (3*Log[s])/8 - (3*Log[-pp4 + s])/8, 0, (-7*Log[s])/8 + (7*Log[-pp4 + s])/8, 
  0, 0, 0, 0, 0, 0, 0}, {0, (11*Log[s])/4 - (21*Log[-pp4 + s])/4 + 
   (21*Log[t])/4 - (11*Log[-pp4 + t])/4, -Log[s] + (5*Log[-pp4 + s])/2 - 
   (5*Log[t])/2 + Log[-pp4 + t], (-23*Log[s])/12 + (13*Log[-pp4 + s])/6 - 
   (13*Log[t])/6 + (23*Log[-pp4 + t])/12, (7*Log[s])/12 - 
   (7*Log[-pp4 + s])/12 + (7*Log[t])/12 - (7*Log[-pp4 + t])/12, 
  (-2*Log[s])/3 - Log[-pp4 + s]/3 + Log[t]/3 + (2*Log[-pp4 + t])/3, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2 - (3*Log[t])/2 + (3*Log[-pp4 + t])/2, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 - (3*Log[t])/4 + (3*Log[-pp4 + t])/4, 
  Log[s]/3 - Log[-pp4 + s]/3 + Log[t]/3 - Log[-pp4 + t]/3, 
  Log[s]/2 - Log[-pp4 + s]/2 + Log[t]/2 - Log[-pp4 + t]/2, 
  Log[s]/3 - Log[-pp4 + s]/3 + Log[t]/3 - Log[-pp4 + t]/3, 0, 
  2*Log[s] - Log[-pp4 + s]/4 + Log[t]/4 - 2*Log[-pp4 + t], 
  -Log[s]/12 + Log[-pp4 + s]/12 - Log[t]/12 + Log[-pp4 + t]/12, 
  (-49*Log[s])/12 + (17*Log[-pp4 + s])/6 - (17*Log[t])/6 + 
   (49*Log[-pp4 + t])/12, (19*Log[s])/12 - (19*Log[-pp4 + s])/12 + 
   (19*Log[t])/12 - (19*Log[-pp4 + t])/12, (-3*Log[s])/4 + Log[-pp4 + s]/4 - 
   Log[t]/4 + (3*Log[-pp4 + t])/4, -Log[s]/4 + Log[-pp4 + s]/4 - Log[t]/4 + 
   Log[-pp4 + t]/4, (3*Log[s])/2 - (5*Log[-pp4 + s])/4 + (5*Log[t])/4 - 
   (3*Log[-pp4 + t])/2, -Log[s]/2 + Log[-pp4 + s]/2 - Log[t]/2 + 
   Log[-pp4 + t]/2, 0, (-17*Log[s])/2 + (17*Log[-pp4 + s])/2 - (17*Log[t])/2 + 
   (17*Log[-pp4 + t])/2, (59*Log[s])/12 - (65*Log[-pp4 + s])/12 + 
   (65*Log[t])/12 - (59*Log[-pp4 + t])/12, 
  (49*Log[s])/3 - (49*Log[-pp4 + s])/3 + (49*Log[t])/3 - (49*Log[-pp4 + t])/3, 
  (85*Log[s])/12 - (85*Log[-pp4 + s])/12 + (85*Log[t])/12 - 
   (85*Log[-pp4 + t])/12, Log[s]/2 - Log[-pp4 + s]/2 + Log[t]/2 - 
   Log[-pp4 + t]/2, (-7*Log[s])/6 + (7*Log[-pp4 + s])/6 - (7*Log[t])/6 + 
   (7*Log[-pp4 + t])/6, -Log[s]/12 + Log[-pp4 + s]/12 - Log[t]/12 + 
   Log[-pp4 + t]/12, (-91*Log[s])/12 + (91*Log[-pp4 + s])/12 - (91*Log[t])/12 + 
   (91*Log[-pp4 + t])/12, (19*Log[s])/6 - (19*Log[-pp4 + s])/6 + 
   (19*Log[t])/6 - (19*Log[-pp4 + t])/6, (15*Log[s])/4 - (15*Log[-pp4 + s])/4 + 
   (15*Log[t])/4 - (15*Log[-pp4 + t])/4, (31*Log[s])/12 - 
   (31*Log[-pp4 + s])/12 + (31*Log[t])/12 - (31*Log[-pp4 + t])/12, 
  (-11*Log[s])/12 + (11*Log[-pp4 + s])/12 - (11*Log[t])/12 + 
   (11*Log[-pp4 + t])/12, (-5*Log[s])/12 + (5*Log[-pp4 + s])/12 - 
   (5*Log[t])/12 + (5*Log[-pp4 + t])/12, (-25*Log[s])/12 + 
   (25*Log[-pp4 + s])/12 - (25*Log[t])/12 + (25*Log[-pp4 + t])/12, 
  Log[s]/6 - Log[-pp4 + s]/6 + Log[t]/6 - Log[-pp4 + t]/6, 0, 
  Log[s]/4 - Log[-pp4 + s]/4 + Log[t]/4 - Log[-pp4 + t]/4, 
  (-5*Log[s])/6 + (5*Log[-pp4 + s])/6 - (5*Log[t])/6 + (5*Log[-pp4 + t])/6, 
  (-19*Log[s])/4 + (17*Log[-pp4 + s])/4 - (17*Log[t])/4 + (19*Log[-pp4 + t])/4, 
  -3*Log[-pp4 + s] + 3*Log[t], (-13*Log[s])/4 + 2*Log[-pp4 + s] - 2*Log[t] + 
   (13*Log[-pp4 + t])/4, Log[s]/2 - Log[-pp4 + s]/2 + Log[t]/2 - 
   Log[-pp4 + t]/2, (-35*Log[s])/6 + (19*Log[-pp4 + s])/3 - (19*Log[t])/3 + 
   (35*Log[-pp4 + t])/6, Log[s] - Log[-pp4 + s] + Log[t] - Log[-pp4 + t], 
  (5*Log[s])/4 - (5*Log[-pp4 + s])/4 + (5*Log[t])/4 - (5*Log[-pp4 + t])/4, 
  (-7*Log[s])/4 + (7*Log[-pp4 + s])/4 - (7*Log[t])/4 + (7*Log[-pp4 + t])/4, 
  (-5*Log[s])/4 + (5*Log[-pp4 + s])/4 - (5*Log[t])/4 + (5*Log[-pp4 + t])/4, 
  (-7*Log[s])/4 + (7*Log[-pp4 + s])/4 - (7*Log[t])/4 + (7*Log[-pp4 + t])/4, 
  -Log[s] + Log[-pp4 + s] - Log[t] + Log[-pp4 + t], 
  (11*Log[s])/12 - (11*Log[-pp4 + s])/12 + (11*Log[t])/12 - 
   (11*Log[-pp4 + t])/12, (-13*Log[s])/12 + (13*Log[-pp4 + s])/12 - 
   (13*Log[t])/12 + (13*Log[-pp4 + t])/12, 
  (-5*Log[s])/4 + (5*Log[-pp4 + s])/4 - (5*Log[t])/4 + (5*Log[-pp4 + t])/4, 
  Log[s]/4 - Log[-pp4 + s]/4 + Log[t]/4 - Log[-pp4 + t]/4, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4 + (3*Log[t])/4 - (3*Log[-pp4 + t])/4, 
  -Log[s]/4 + Log[-pp4 + s] - Log[t] + Log[-pp4 + t]/4, 
  -Log[s] + Log[-pp4 + s]/4 - Log[t]/4 + Log[-pp4 + t], 
  (-11*Log[s])/3 + (19*Log[-pp4 + s])/6 - (19*Log[t])/6 + (11*Log[-pp4 + t])/3, 
  (17*Log[s])/12 - (11*Log[-pp4 + s])/12 + (11*Log[t])/12 - 
   (17*Log[-pp4 + t])/12, (-20*Log[s])/3 + (77*Log[-pp4 + s])/12 - 
   (77*Log[t])/12 + (20*Log[-pp4 + t])/3, (20*Log[s])/3 - 
   (77*Log[-pp4 + s])/12 + (77*Log[t])/12 - (20*Log[-pp4 + t])/3, 
  (-16*Log[s])/3 + (61*Log[-pp4 + s])/12 - (61*Log[t])/12 + 
   (16*Log[-pp4 + t])/3, (43*Log[s])/12 - (37*Log[-pp4 + s])/12 + 
   (37*Log[t])/12 - (43*Log[-pp4 + t])/12, (-3*Log[s])/2 + 4*Log[-pp4 + s] - 
   4*Log[t] + (3*Log[-pp4 + t])/2, (31*Log[s])/12 - (31*Log[-pp4 + s])/12 + 
   (31*Log[t])/12 - (31*Log[-pp4 + t])/12, (17*Log[s])/12 - 
   (17*Log[-pp4 + s])/12 + (17*Log[t])/12 - (17*Log[-pp4 + t])/12, 
  (-13*Log[s])/12 - (53*Log[-pp4 + s])/12 + (17*Log[t])/12 - 
   (47*Log[-pp4 + t])/12 + 5*Log[-pp4 + s + t], 
  (23*Log[s])/12 - (23*Log[-pp4 + s])/12 + (23*Log[t])/12 - 
   (23*Log[-pp4 + t])/12, (5*Log[s])/2 - (5*Log[-pp4 + s])/4 + (5*Log[t])/4 - 
   (5*Log[-pp4 + t])/2, (5*Log[s])/12 + (25*Log[-pp4 + s])/12 - 
   (25*Log[t])/12 - (5*Log[-pp4 + t])/12, (-5*Log[s])/6 + Log[-pp4 + s]/3 - 
   Log[t]/3 + (5*Log[-pp4 + t])/6, (5*Log[s])/4 - (3*Log[-pp4 + s])/2 + 
   (3*Log[t])/2 - (5*Log[-pp4 + t])/4, (-25*Log[s])/12 + (10*Log[-pp4 + s])/3 - 
   (10*Log[t])/3 + (25*Log[-pp4 + t])/12, -Log[s] + Log[-pp4 + s] - Log[t] + 
   Log[-pp4 + t], (-11*Log[s])/6 + (7*Log[-pp4 + s])/12 - (7*Log[t])/12 + 
   (11*Log[-pp4 + t])/6, (-13*Log[s])/4 + (5*Log[-pp4 + s])/2 - (5*Log[t])/2 + 
   (13*Log[-pp4 + t])/4, (-5*Log[s])/12 + (11*Log[-pp4 + s])/12 - 
   (11*Log[t])/12 + (5*Log[-pp4 + t])/12, 0, -2*Log[s] + 2*Log[-pp4 + s] - 
   2*Log[t] + 2*Log[-pp4 + t], (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 - 
   (3*Log[t])/4 + (3*Log[-pp4 + t])/4, (-7*Log[s])/4 + (7*Log[-pp4 + s])/4 - 
   (7*Log[t])/4 + (7*Log[-pp4 + t])/4, (-7*Log[s])/12 + (7*Log[-pp4 + s])/12 - 
   (7*Log[t])/12 + (7*Log[-pp4 + t])/12, -Log[s]/6 + Log[-pp4 + s]/6 - 
   Log[t]/6 + Log[-pp4 + t]/6, -Log[s]/3 + Log[-pp4 + s]/3 - Log[t]/3 + 
   Log[-pp4 + t]/3, (19*Log[s])/12 - (19*Log[-pp4 + s])/12 + (19*Log[t])/12 - 
   (19*Log[-pp4 + t])/12, (-13*Log[s])/12 + (13*Log[-pp4 + s])/12 - 
   (13*Log[t])/12 + (13*Log[-pp4 + t])/12, 5*Log[s] - 5*Log[-pp4 + s] + 
   5*Log[t] - 5*Log[-pp4 + t], (-16*Log[s])/3 + (16*Log[-pp4 + s])/3 - 
   (16*Log[t])/3 + (16*Log[-pp4 + t])/3, (5*Log[s])/4 - (5*Log[-pp4 + s])/4 + 
   (5*Log[t])/4 - (5*Log[-pp4 + t])/4, (-7*Log[s])/3 + (7*Log[-pp4 + s])/3 - 
   (7*Log[t])/3 + (7*Log[-pp4 + t])/3, (-11*Log[s])/12 + 
   (11*Log[-pp4 + s])/12 - (11*Log[t])/12 + (11*Log[-pp4 + t])/12, 
  2*Log[s] - 2*Log[-pp4 + s] + 2*Log[t] - 2*Log[-pp4 + t], 
  (11*Log[s])/6 - (11*Log[-pp4 + s])/6 + (11*Log[t])/6 - (11*Log[-pp4 + t])/6, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s])/3 - (2*Log[t])/3 + (2*Log[-pp4 + t])/3, 
  (5*Log[s])/4 - (5*Log[-pp4 + s])/4 + (5*Log[t])/4 - (5*Log[-pp4 + t])/4, 
  (7*Log[s])/4 - (7*Log[-pp4 + s])/4 + (7*Log[t])/4 - (7*Log[-pp4 + t])/4, 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2 + (3*Log[t])/2 - (3*Log[-pp4 + t])/2, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s])/3 - (2*Log[t])/3 + (2*Log[-pp4 + t])/3, 
  (-67*Log[s])/12 + (67*Log[-pp4 + s])/12 - (67*Log[t])/12 + 
   (67*Log[-pp4 + t])/12, (11*Log[s])/4 - (11*Log[-pp4 + s])/4 + 
   (11*Log[t])/4 - (11*Log[-pp4 + t])/4, (-25*Log[s])/12 + 
   (25*Log[-pp4 + s])/12 - (25*Log[t])/12 + (25*Log[-pp4 + t])/12, 
  (-23*Log[s])/12 + (23*Log[-pp4 + s])/12 - (23*Log[t])/12 + 
   (23*Log[-pp4 + t])/12, (-29*Log[s])/12 + (29*Log[-pp4 + s])/12 - 
   (29*Log[t])/12 + (29*Log[-pp4 + t])/12, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 - (3*Log[t])/4 + (3*Log[-pp4 + t])/4, 
  (5*Log[s])/4 - (5*Log[-pp4 + s])/4 + (5*Log[t])/4 - (5*Log[-pp4 + t])/4, 
  -Log[s]/4 + Log[-pp4 + s]/4 - Log[t]/4 + Log[-pp4 + t]/4, 
  (11*Log[s])/12 - (11*Log[-pp4 + s])/12 + (11*Log[t])/12 - 
   (11*Log[-pp4 + t])/12, (-5*Log[s])/12 + (5*Log[-pp4 + s])/12 - 
   (5*Log[t])/12 + (5*Log[-pp4 + t])/12, -Log[s] + Log[-pp4 + s] - Log[t] + 
   Log[-pp4 + t], (7*Log[s])/12 - (7*Log[-pp4 + s])/12 + (7*Log[t])/12 - 
   (7*Log[-pp4 + t])/12, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -22*Log[t] + 21*Log[-pp4 + t] + Log[-pp4 + s + t], 
  (-17*Log[t])/4 + (13*Log[-pp4 + t])/4 + Log[-pp4 + s + t], 
  (-15*Log[t])/4 + (11*Log[-pp4 + t])/4 + Log[-pp4 + s + t], 
  -Log[t] + 2*Log[-pp4 + t] - Log[-pp4 + s + t], 
  (33*Log[t])/4 - (33*Log[-pp4 + t])/4, 9*Log[t] - 9*Log[-pp4 + t], 
  5*Log[t] - 5*Log[-pp4 + t], (-5*Log[t])/2 + (5*Log[-pp4 + t])/2, 
  (-3*Log[t])/4 + (3*Log[-pp4 + t])/4, (-5*Log[t])/2 + (5*Log[-pp4 + t])/2, 
  (3*Log[t])/4 - (3*Log[-pp4 + t])/4, -14*Log[t] + 14*Log[-pp4 + t], 
  Log[t] - Log[-pp4 + t], (27*Log[t])/4 - (31*Log[-pp4 + t])/4 + 
   Log[-pp4 + s + t], (11*Log[t])/2 - (5*Log[-pp4 + t])/2 - 3*Log[-pp4 + s + t], 
  8*Log[t] - 8*Log[-pp4 + t], (3*Log[t])/2 - (3*Log[-pp4 + t])/2, 
  (9*Log[t])/8 - (9*Log[-pp4 + t])/8, (-3*Log[t])/2 + (3*Log[-pp4 + t])/2, 
  (9*Log[t])/2 - (9*Log[-pp4 + t])/2, (87*Log[t])/2 - (87*Log[-pp4 + t])/2, 
  (-23*Log[t])/4 + (19*Log[-pp4 + t])/4 + Log[-pp4 + s + t], 
  (-649*Log[t])/8 + (649*Log[-pp4 + t])/8, (-137*Log[t])/4 + 
   (137*Log[-pp4 + t])/4, (3*Log[t])/2 - (3*Log[-pp4 + t])/2, 
  (47*Log[t])/8 - (47*Log[-pp4 + t])/8, (5*Log[t])/2 - (5*Log[-pp4 + t])/2, 
  14*Log[t] - 11*Log[-pp4 + t] - 3*Log[-pp4 + s + t], 
  (-15*Log[t])/2 + (13*Log[-pp4 + t])/2 + Log[-pp4 + s + t], 
  -3*Log[t] + 3*Log[-pp4 + t], (-31*Log[t])/8 + (31*Log[-pp4 + t])/8, 
  (-63*Log[t])/8 + (63*Log[-pp4 + t])/8, (-11*Log[t])/4 + (11*Log[-pp4 + t])/4, 
  (-11*Log[t])/2 + (11*Log[-pp4 + t])/2, -7*Log[t] + 7*Log[-pp4 + t], 
  (15*Log[t])/8 - (15*Log[-pp4 + t])/8, (-9*Log[t])/8 + (9*Log[-pp4 + t])/8, 
  (-11*Log[t])/8 + (11*Log[-pp4 + t])/8, (39*Log[t])/4 - (39*Log[-pp4 + t])/4, 
  (-15*Log[t])/2 + (9*Log[-pp4 + t])/2 + 3*Log[-pp4 + s + t], 
  12*Log[t] - 12*Log[-pp4 + t], (-9*Log[t])/2 + (9*Log[-pp4 + t])/2, 
  (93*Log[t])/2 - (91*Log[-pp4 + t])/2 - Log[-pp4 + s + t], 
  (11*Log[t])/4 - (11*Log[-pp4 + t])/4, (-3*Log[t])/4 + (3*Log[-pp4 + t])/4, 
  (-3*Log[t])/2 + (3*Log[-pp4 + t])/2, (5*Log[t])/2 - (5*Log[-pp4 + t])/2, 
  (9*Log[t])/2 - (9*Log[-pp4 + t])/2, 9*Log[t] - 9*Log[-pp4 + t], 
  Log[t] - Log[-pp4 + t], (-11*Log[t])/2 + (11*Log[-pp4 + t])/2, 
  (21*Log[t])/4 - (21*Log[-pp4 + t])/4, (9*Log[t])/2 - (9*Log[-pp4 + t])/2, 
  (-21*Log[t])/4 + (21*Log[-pp4 + t])/4, (-3*Log[t])/2 + (3*Log[-pp4 + t])/2, 
  2*Log[t] - 2*Log[-pp4 + t], (25*Log[t])/2 - (25*Log[-pp4 + t])/2, 
  -6*Log[t] + 6*Log[-pp4 + t], (59*Log[t])/4 - (67*Log[-pp4 + t])/4 + 
   2*Log[-pp4 + s + t], (-59*Log[t])/4 + (51*Log[-pp4 + t])/4 + 
   2*Log[-pp4 + s + t], 10*Log[t] - 10*Log[-pp4 + t], 
  (-19*Log[t])/2 + (19*Log[-pp4 + t])/2, 7*Log[t] - 4*Log[-pp4 + t] - 
   3*Log[-pp4 + s + t], (-25*Log[t])/4 + (29*Log[-pp4 + t])/4 - 
   Log[-pp4 + s + t], (-35*Log[t])/4 + (27*Log[-pp4 + t])/4 + 
   2*Log[-pp4 + s + t], (-3*Log[t])/4 + (11*Log[-pp4 + t])/4 - 
   2*Log[-pp4 + s + t], -3*Log[s] - (7*Log[t])/4 + (3*Log[-pp4 + t])/4 + 
   Log[-pp4 + s + t], (-49*Log[t])/4 + (49*Log[-pp4 + t])/4, 
  -Log[t] + Log[-pp4 + t], (3*Log[t])/2 - (3*Log[-pp4 + t])/2, 
  -4*Log[t] + 4*Log[-pp4 + t], Log[t] - Log[-pp4 + t], 
  (21*Log[t])/4 - (21*Log[-pp4 + t])/4, (23*Log[t])/4 - (23*Log[-pp4 + t])/4, 
  (19*Log[t])/2 - (19*Log[-pp4 + t])/2, (-3*Log[t])/2 + (3*Log[-pp4 + t])/2, 0, 
  (9*Log[t])/2 - (9*Log[-pp4 + t])/2, 3*Log[t] - 3*Log[-pp4 + t], 
  (9*Log[t])/2 - (9*Log[-pp4 + t])/2, (17*Log[t])/4 - (17*Log[-pp4 + t])/4, 
  (5*Log[t])/4 - (5*Log[-pp4 + t])/4, -Log[t]/2 + Log[-pp4 + t]/2, 
  (-3*Log[t])/4 + (3*Log[-pp4 + t])/4, Log[t]/2 - Log[-pp4 + t]/2, 
  (-39*Log[t])/2 + (33*Log[-pp4 + t])/2 + 3*Log[-pp4 + s + t], 
  (85*Log[t])/4 - (81*Log[-pp4 + t])/4 - Log[-pp4 + s + t], 
  (-9*Log[t])/4 + (9*Log[-pp4 + t])/4, (19*Log[t])/2 - (19*Log[-pp4 + t])/2, 
  Log[t]/2 - Log[-pp4 + t]/2, (-17*Log[t])/4 + (17*Log[-pp4 + t])/4, 
  (-13*Log[t])/2 + (13*Log[-pp4 + t])/2, (13*Log[t])/4 - (13*Log[-pp4 + t])/4, 
  (-9*Log[t])/4 + (9*Log[-pp4 + t])/4, (-33*Log[t])/4 + (33*Log[-pp4 + t])/4, 
  (-21*Log[t])/4 + (21*Log[-pp4 + t])/4, (11*Log[t])/4 - (11*Log[-pp4 + t])/4, 
  (65*Log[t])/4 - (65*Log[-pp4 + t])/4, (-21*Log[t])/2 + (21*Log[-pp4 + t])/2, 
  7*Log[t] - 7*Log[-pp4 + t], (7*Log[t])/2 - (7*Log[-pp4 + t])/2, 
  (37*Log[t])/4 - (37*Log[-pp4 + t])/4, (9*Log[t])/2 - (9*Log[-pp4 + t])/2, 0, 
  (-3*Log[t])/2 + (3*Log[-pp4 + t])/2, -2*Log[t] + 2*Log[-pp4 + t], 
  (5*Log[t])/4 - (5*Log[-pp4 + t])/4, (3*Log[t])/2 - (3*Log[-pp4 + t])/2, 
  -2*Log[t] + 2*Log[-pp4 + t], 0, 0, 0, 0, 0, 0, 0}, 
 {0, 22*Log[s] - 22*Log[-pp4 + s], (17*Log[s])/4 - (17*Log[-pp4 + s])/4, 
  (15*Log[s])/4 - (15*Log[-pp4 + s])/4, Log[s] - Log[-pp4 + s], 
  (-33*Log[s])/4 + (33*Log[-pp4 + s])/4, -9*Log[s] + 9*Log[-pp4 + s], 
  -5*Log[s] + 5*Log[-pp4 + s], (5*Log[s])/2 - (5*Log[-pp4 + s])/2, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4, (5*Log[s])/2 - (5*Log[-pp4 + s])/2, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s])/4, 14*Log[s] - 14*Log[-pp4 + s], 
  -Log[s] + Log[-pp4 + s], (-27*Log[s])/4 + (27*Log[-pp4 + s])/4, 
  (-5*Log[s])/2 + (5*Log[-pp4 + s])/2 + 3*Log[t] - 3*Log[-pp4 + s + t], 
  -8*Log[s] + 8*Log[-pp4 + s], (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 
  (-9*Log[s])/8 + (9*Log[-pp4 + s])/8, (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 
  (-9*Log[s])/2 + (9*Log[-pp4 + s])/2, (-87*Log[s])/2 + (87*Log[-pp4 + s])/2, 
  (23*Log[s])/4 - (23*Log[-pp4 + s])/4, (649*Log[s])/8 - (649*Log[-pp4 + s])/8, 
  (137*Log[s])/4 - (137*Log[-pp4 + s])/4, (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 
  (-47*Log[s])/8 + (47*Log[-pp4 + s])/8, (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, 
  -14*Log[s] + 14*Log[-pp4 + s], (15*Log[s])/2 - (15*Log[-pp4 + s])/2, 
  3*Log[s] - 3*Log[-pp4 + s], (31*Log[s])/8 - (31*Log[-pp4 + s])/8, 
  (63*Log[s])/8 - (63*Log[-pp4 + s])/8, (11*Log[s])/4 - (11*Log[-pp4 + s])/4, 
  (11*Log[s])/2 - (11*Log[-pp4 + s])/2, 7*Log[s] - 7*Log[-pp4 + s], 
  (-15*Log[s])/8 + (15*Log[-pp4 + s])/8, (9*Log[s])/8 - (9*Log[-pp4 + s])/8, 
  (11*Log[s])/8 - (11*Log[-pp4 + s])/8, (-39*Log[s])/4 + (39*Log[-pp4 + s])/4, 
  (9*Log[s])/2 - (15*Log[-pp4 + s])/2 + 3*Log[-pp4 + s + t], 
  -12*Log[s] + 12*Log[-pp4 + s], (9*Log[s])/2 - (9*Log[-pp4 + s])/2, 
  (-93*Log[s])/2 + (93*Log[-pp4 + s])/2, (-11*Log[s])/4 + (11*Log[-pp4 + s])/4, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4, (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 
  (-5*Log[s])/2 + (5*Log[-pp4 + s])/2, (-9*Log[s])/2 + (9*Log[-pp4 + s])/2, 
  -9*Log[s] + 9*Log[-pp4 + s], -Log[s] + Log[-pp4 + s], 
  (11*Log[s])/2 - (11*Log[-pp4 + s])/2, (-21*Log[s])/4 + (21*Log[-pp4 + s])/4, 
  (-9*Log[s])/2 + (9*Log[-pp4 + s])/2, (21*Log[s])/4 - (21*Log[-pp4 + s])/4, 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2, -2*Log[s] + 2*Log[-pp4 + s], 
  (-25*Log[s])/2 + (25*Log[-pp4 + s])/2, 6*Log[s] - 6*Log[-pp4 + s], 
  (-59*Log[s])/4 + (59*Log[-pp4 + s])/4, (59*Log[s])/4 - (59*Log[-pp4 + s])/4, 
  -10*Log[s] + 10*Log[-pp4 + s], (19*Log[s])/2 - (19*Log[-pp4 + s])/2, 
  -7*Log[s] + 7*Log[-pp4 + s], (25*Log[s])/4 - (25*Log[-pp4 + s])/4, 
  (35*Log[s])/4 - (35*Log[-pp4 + s])/4, (3*Log[s])/4 - (3*Log[-pp4 + s])/4, 
  (3*Log[s])/4 + (5*Log[-pp4 + s])/4 - 2*Log[-pp4 + s + t], 
  (37*Log[s])/4 - (49*Log[-pp4 + s])/4 - 3*Log[t] + 3*Log[-pp4 + s + t], 
  Log[s] - Log[-pp4 + s], (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 
  4*Log[s] - 4*Log[-pp4 + s], -Log[s] + Log[-pp4 + s], 
  (-21*Log[s])/4 + (21*Log[-pp4 + s])/4, (-23*Log[s])/4 + (23*Log[-pp4 + s])/4, 
  (-19*Log[s])/2 + (19*Log[-pp4 + s])/2, (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 0, 
  (-9*Log[s])/2 + (9*Log[-pp4 + s])/2, -3*Log[s] + 3*Log[-pp4 + s], 
  (-9*Log[s])/2 + (9*Log[-pp4 + s])/2, (-17*Log[s])/4 + (17*Log[-pp4 + s])/4, 
  (-5*Log[s])/4 + (5*Log[-pp4 + s])/4, Log[s]/2 - Log[-pp4 + s]/2, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4, -Log[s]/2 + Log[-pp4 + s]/2, 
  (39*Log[s])/2 - (39*Log[-pp4 + s])/2, (-85*Log[s])/4 + (85*Log[-pp4 + s])/4, 
  (9*Log[s])/4 - (9*Log[-pp4 + s])/4, (-19*Log[s])/2 + (19*Log[-pp4 + s])/2, 
  -Log[s]/2 + Log[-pp4 + s]/2, (17*Log[s])/4 - (17*Log[-pp4 + s])/4, 
  (13*Log[s])/2 - (13*Log[-pp4 + s])/2, (-13*Log[s])/4 + (13*Log[-pp4 + s])/4, 
  (9*Log[s])/4 - (9*Log[-pp4 + s])/4, (33*Log[s])/4 - (33*Log[-pp4 + s])/4, 
  (21*Log[s])/4 - (21*Log[-pp4 + s])/4, (-11*Log[s])/4 + (11*Log[-pp4 + s])/4, 
  (-65*Log[s])/4 + (65*Log[-pp4 + s])/4, (21*Log[s])/2 - (21*Log[-pp4 + s])/2, 
  -7*Log[s] + 7*Log[-pp4 + s], (-7*Log[s])/2 + (7*Log[-pp4 + s])/2, 
  (-37*Log[s])/4 + (37*Log[-pp4 + s])/4, (-9*Log[s])/2 + (9*Log[-pp4 + s])/2, 
  0, (3*Log[s])/2 - (3*Log[-pp4 + s])/2, 2*Log[s] - 2*Log[-pp4 + s], 
  (-5*Log[s])/4 + (5*Log[-pp4 + s])/4, (-3*Log[s])/2 + (3*Log[-pp4 + s])/2, 
  2*Log[s] - 2*Log[-pp4 + s], 0, 0, 0, 0, 0, 0, 0}, 
 {0, -Log[s]/4 - (21*Log[-pp4 + s])/4 + (151*Log[s + t])/24 - 
   (19*Log[-pp4 + s + t])/24, -3*Log[s] + (5*Log[-pp4 + s])/2 - 
   (2*Log[s + t])/3 + (7*Log[-pp4 + s + t])/6, 
  (-29*Log[s])/12 + (13*Log[-pp4 + s])/6 - (13*Log[s + t])/12 + 
   (4*Log[-pp4 + s + t])/3, (7*Log[s])/12 - (7*Log[-pp4 + s])/12 - 
   Log[s + t]/6 + Log[-pp4 + s + t]/6, Log[s]/3 - Log[-pp4 + s]/3 + 
   (25*Log[s + t])/24 - (25*Log[-pp4 + s + t])/24, 
  (-3*Log[s])/2 + (3*Log[-pp4 + s])/2 + Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 - (11*Log[s + t])/24 + 
   (11*Log[-pp4 + s + t])/24, Log[s]/3 - Log[-pp4 + s]/3 + Log[s + t]/12 - 
   Log[-pp4 + s + t]/12, Log[s]/2 - Log[-pp4 + s]/2 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/2, Log[s]/3 - Log[-pp4 + s]/3 + Log[s + t]/12 - 
   Log[-pp4 + s + t]/12, Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  Log[s]/2 - Log[-pp4 + s]/4 - (37*Log[s + t])/24 + (31*Log[-pp4 + s + t])/24, 
  -Log[s]/12 + Log[-pp4 + s]/12 + (19*Log[s + t])/24 - 
   (19*Log[-pp4 + s + t])/24, (-43*Log[s])/12 + (17*Log[-pp4 + s])/6 - 
   Log[s + t]/6 + (11*Log[-pp4 + s + t])/12, 
  (19*Log[s])/12 - (19*Log[-pp4 + s])/12 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (-3*Log[s])/4 + Log[-pp4 + s]/4 - 
   (35*Log[s + t])/24 + (47*Log[-pp4 + s + t])/24, 
  -Log[s]/4 + Log[-pp4 + s]/4 - (7*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, 
  2*Log[s] - (5*Log[-pp4 + s])/4 - (3*Log[-pp4 + s + t])/4, 
  -Log[s]/2 + Log[-pp4 + s]/2 - (3*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, 
  (13*Log[s + t])/8 - (13*Log[-pp4 + s + t])/8, 
  (-17*Log[s])/2 + (17*Log[-pp4 + s])/2 - (7*Log[s + t])/4 + 
   (7*Log[-pp4 + s + t])/4, (95*Log[s])/12 - (65*Log[-pp4 + s])/12 - 
   (29*Log[s + t])/24 - (31*Log[-pp4 + s + t])/24, 
  (49*Log[s])/3 - (49*Log[-pp4 + s])/3 + (21*Log[s + t])/8 - 
   (21*Log[-pp4 + s + t])/8, (85*Log[s])/12 - (85*Log[-pp4 + s])/12 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, Log[s]/2 - Log[-pp4 + s]/2 + 
   (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, 
  (-7*Log[s])/6 + (7*Log[-pp4 + s])/6 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, -Log[s]/12 + Log[-pp4 + s]/12 + 
   (13*Log[s + t])/24 - (13*Log[-pp4 + s + t])/24, 
  (-91*Log[s])/12 + (91*Log[-pp4 + s])/12 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, (19*Log[s])/6 - (19*Log[-pp4 + s])/6 + 
   Log[s + t]/12 - Log[-pp4 + s + t]/12, (15*Log[s])/4 - (15*Log[-pp4 + s])/4 - 
   (5*Log[s + t])/8 + (5*Log[-pp4 + s + t])/8, 
  (31*Log[s])/12 - (31*Log[-pp4 + s])/12 - Log[s + t] + Log[-pp4 + s + t], 
  (-11*Log[s])/12 + (11*Log[-pp4 + s])/12 - Log[s + t]/12 + 
   Log[-pp4 + s + t]/12, (-5*Log[s])/12 + (5*Log[-pp4 + s])/12 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, 
  (-25*Log[s])/12 + (25*Log[-pp4 + s])/12 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, Log[s]/6 - Log[-pp4 + s]/6, 
  (3*Log[s + t])/4 - (3*Log[-pp4 + s + t])/4, Log[s]/4 - Log[-pp4 + s]/4 + 
   Log[s + t]/4 - Log[-pp4 + s + t]/4, (-5*Log[s])/6 + (5*Log[-pp4 + s])/6 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (-19*Log[s])/4 + (17*Log[-pp4 + s])/4 + 
   (5*Log[s + t])/8 - Log[-pp4 + s + t]/8, -3*Log[-pp4 + s] + 
   (11*Log[s + t])/8 + (13*Log[-pp4 + s + t])/8, 
  (-15*Log[s])/4 + 2*Log[-pp4 + s] + 2*Log[s + t] - Log[-pp4 + s + t]/4, 
  Log[s]/2 - Log[-pp4 + s]/2 + (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, 
  (-53*Log[s])/6 + (19*Log[-pp4 + s])/3 - (19*Log[s + t])/6 + 
   (17*Log[-pp4 + s + t])/3, Log[s] - Log[-pp4 + s] - (59*Log[s + t])/24 + 
   (59*Log[-pp4 + s + t])/24, (5*Log[s])/4 - (5*Log[-pp4 + s])/4 - Log[s + t] + 
   Log[-pp4 + s + t], (-7*Log[s])/4 + (7*Log[-pp4 + s])/4 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/4, (-5*Log[s])/4 + (5*Log[-pp4 + s])/4 - 
   (19*Log[s + t])/24 + (19*Log[-pp4 + s + t])/24, 
  (-7*Log[s])/4 + (7*Log[-pp4 + s])/4 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, -Log[s] + Log[-pp4 + s] + (7*Log[s + t])/8 - 
   (7*Log[-pp4 + s + t])/8, (11*Log[s])/12 - (11*Log[-pp4 + s])/12 + 
   (25*Log[s + t])/24 - (25*Log[-pp4 + s + t])/24, 
  (-13*Log[s])/12 + (13*Log[-pp4 + s])/12 - (13*Log[s + t])/8 + 
   (13*Log[-pp4 + s + t])/8, (-5*Log[s])/4 + (5*Log[-pp4 + s])/4 - 
   (3*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, Log[s]/4 - Log[-pp4 + s]/4 + 
   (7*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4 - Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  (5*Log[s])/4 + Log[-pp4 + s] - Log[s + t] - (5*Log[-pp4 + s + t])/4, 
  (-3*Log[s])/2 + Log[-pp4 + s]/4 + (17*Log[s + t])/12 - Log[-pp4 + s + t]/6, 
  (-11*Log[s])/3 + (19*Log[-pp4 + s])/6 + (23*Log[s + t])/24 - 
   (11*Log[-pp4 + s + t])/24, (17*Log[s])/12 - (11*Log[-pp4 + s])/12 - 
   (7*Log[s + t])/24 - (5*Log[-pp4 + s + t])/24, 
  (-37*Log[s])/6 + (77*Log[-pp4 + s])/12 - (49*Log[s + t])/24 + 
   (43*Log[-pp4 + s + t])/24, (37*Log[s])/6 - (77*Log[-pp4 + s])/12 + 
   (49*Log[s + t])/24 - (43*Log[-pp4 + s + t])/24, 
  (-29*Log[s])/6 + (61*Log[-pp4 + s])/12 - (31*Log[s + t])/12 + 
   (7*Log[-pp4 + s + t])/3, (43*Log[s])/12 - (37*Log[-pp4 + s])/12 - 
   (3*Log[s + t])/8 - Log[-pp4 + s + t]/8, (-3*Log[s])/2 + 4*Log[-pp4 + s] - 
   (13*Log[s + t])/6 - Log[-pp4 + s + t]/3, 
  (19*Log[s])/12 - (31*Log[-pp4 + s])/12 + (29*Log[s + t])/24 - 
   (5*Log[-pp4 + s + t])/24, (17*Log[s])/12 - (17*Log[-pp4 + s])/12 - 
   (5*Log[s + t])/24 + (5*Log[-pp4 + s + t])/24, 
  -Log[s]/12 - (53*Log[-pp4 + s])/12 + (23*Log[s + t])/24 + 
   (85*Log[-pp4 + s + t])/24, (11*Log[s])/12 - (23*Log[-pp4 + s])/12 - 
   (5*Log[s + t])/8 + (13*Log[-pp4 + s + t])/8, 
  2*Log[s] - (5*Log[-pp4 + s])/4 - (11*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/24, (-7*Log[s])/12 + (25*Log[-pp4 + s])/12 - 
   3*Log[t] + Log[s + t]/8 - (13*Log[-pp4 + s + t])/8, 
  (-11*Log[s])/6 + Log[-pp4 + s]/3 + Log[s + t]/3 + (7*Log[-pp4 + s + t])/6, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/2 + (11*Log[s + t])/12 - 
   Log[-pp4 + s + t]/6, (-7*Log[s])/12 + (10*Log[-pp4 + s])/3 - 
   (11*Log[s + t])/6 - (11*Log[-pp4 + s + t])/12, 
  -Log[s] + Log[-pp4 + s] + (3*Log[s + t])/4 - (3*Log[-pp4 + s + t])/4, 
  (-4*Log[s])/3 + (7*Log[-pp4 + s])/12 + (5*Log[s + t])/8 + 
   Log[-pp4 + s + t]/8, (-11*Log[s])/4 + (5*Log[-pp4 + s])/2 + 
   (11*Log[s + t])/12 - (2*Log[-pp4 + s + t])/3, 
  (-5*Log[s])/12 + (11*Log[-pp4 + s])/12 - (11*Log[s + t])/24 - 
   Log[-pp4 + s + t]/24, 0, -2*Log[s] + 2*Log[-pp4 + s] - (11*Log[s + t])/8 + 
   (11*Log[-pp4 + s + t])/8, (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, (-7*Log[s])/4 + (7*Log[-pp4 + s])/4 - 
   (9*Log[s + t])/8 + (9*Log[-pp4 + s + t])/8, 
  (-7*Log[s])/12 + (7*Log[-pp4 + s])/12 - (11*Log[s + t])/8 + 
   (11*Log[-pp4 + s + t])/8, -Log[s]/6 + Log[-pp4 + s]/6 - (25*Log[s + t])/24 + 
   (25*Log[-pp4 + s + t])/24, -Log[s]/3 + Log[-pp4 + s]/3 + 
   (13*Log[s + t])/24 - (13*Log[-pp4 + s + t])/24, 
  (19*Log[s])/12 - (19*Log[-pp4 + s])/12 - Log[s + t]/12 + 
   Log[-pp4 + s + t]/12, (-13*Log[s])/12 + (13*Log[-pp4 + s])/12 + 
   (5*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, 5*Log[s] - 5*Log[-pp4 + s] + 
   (7*Log[s + t])/2 - (7*Log[-pp4 + s + t])/2, 
  (-16*Log[s])/3 + (16*Log[-pp4 + s])/3 - (43*Log[s + t])/12 + 
   (43*Log[-pp4 + s + t])/12, (5*Log[s])/4 - (5*Log[-pp4 + s])/4 + 
   (13*Log[s + t])/8 - (13*Log[-pp4 + s + t])/8, 
  (-7*Log[s])/3 + (7*Log[-pp4 + s])/3 + (3*Log[s + t])/4 - 
   (3*Log[-pp4 + s + t])/4, (-11*Log[s])/12 + (11*Log[-pp4 + s])/12 - 
   (37*Log[s + t])/24 + (37*Log[-pp4 + s + t])/24, 
  2*Log[s] - 2*Log[-pp4 + s] + (7*Log[s + t])/3 - (7*Log[-pp4 + s + t])/3, 
  (11*Log[s])/6 - (11*Log[-pp4 + s])/6 + (5*Log[s + t])/4 - 
   (5*Log[-pp4 + s + t])/4, (-2*Log[s])/3 + (2*Log[-pp4 + s])/3 + 
   Log[s + t]/4 - Log[-pp4 + s + t]/4, (5*Log[s])/4 - (5*Log[-pp4 + s])/4 + 
   (13*Log[s + t])/8 - (13*Log[-pp4 + s + t])/8, 
  (7*Log[s])/4 - (7*Log[-pp4 + s])/4 + Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  (3*Log[s])/2 - (3*Log[-pp4 + s])/2 + (3*Log[s + t])/4 - 
   (3*Log[-pp4 + s + t])/4, (-2*Log[s])/3 + (2*Log[-pp4 + s])/3 - 
   Log[s + t]/6 + Log[-pp4 + s + t]/6, (-67*Log[s])/12 + 
   (67*Log[-pp4 + s])/12 - (19*Log[s + t])/8 + (19*Log[-pp4 + s + t])/8, 
  (11*Log[s])/4 - (11*Log[-pp4 + s])/4 + (7*Log[s + t])/8 - 
   (7*Log[-pp4 + s + t])/8, (-25*Log[s])/12 + (25*Log[-pp4 + s])/12 - 
   (17*Log[s + t])/24 + (17*Log[-pp4 + s + t])/24, 
  (-23*Log[s])/12 + (23*Log[-pp4 + s])/12 - (7*Log[s + t])/24 + 
   (7*Log[-pp4 + s + t])/24, (-29*Log[s])/12 + (29*Log[-pp4 + s])/12 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, (-3*Log[s])/4 + (3*Log[-pp4 + s])/4 + 
   (5*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, 
  (5*Log[s])/4 - (5*Log[-pp4 + s])/4 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  -Log[s]/4 + Log[-pp4 + s]/4 + (7*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  (11*Log[s])/12 - (11*Log[-pp4 + s])/12 - (17*Log[s + t])/24 + 
   (17*Log[-pp4 + s + t])/24, (-5*Log[s])/12 + (5*Log[-pp4 + s])/12 + 
   (29*Log[s + t])/24 - (29*Log[-pp4 + s + t])/24, 
  -Log[s] + Log[-pp4 + s] - Log[s + t] + Log[-pp4 + s + t], 
  (7*Log[s])/12 - (7*Log[-pp4 + s])/12 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 0, 
  0, 0, 0, 0, 0, 0}, {0, (-9*Log[s])/2 + (33*Log[t])/4 - 
   (23*Log[-pp4 + t])/4 + 2*Log[-pp4 + s + t], 6*Log[s] - (79*Log[t])/18 + 
   (7*Log[-pp4 + t])/18 - 2*Log[-pp4 + s + t], (5*Log[s])/2 - (59*Log[t])/36 - 
   (13*Log[-pp4 + t])/36 - Log[-pp4 + s + t]/2, 
  -2*Log[t] + (3*Log[-pp4 + t])/2 + Log[-pp4 + s + t]/2, 
  -3*Log[s] + (40*Log[t])/9 - (13*Log[-pp4 + t])/9, 0, 
  (2*Log[t])/9 - (2*Log[-pp4 + t])/9, 0, 0, 0, 0, 
  (3*Log[s])/2 - (29*Log[t])/36 + (65*Log[-pp4 + t])/36 - 
   (5*Log[-pp4 + s + t])/2, 3*Log[t] - Log[-pp4 + t] - 2*Log[-pp4 + s + t], 
  (-5*Log[s])/2 + (131*Log[t])/36 - (23*Log[-pp4 + t])/36 - 
   Log[-pp4 + s + t]/2, (17*Log[t])/9 - (26*Log[-pp4 + t])/9 + 
   Log[-pp4 + s + t], -Log[s] + (29*Log[t])/9 - (20*Log[-pp4 + t])/9 - 
   8*Log[s + t] + 8*Log[-pp4 + s + t], -4*Log[t] + Log[-pp4 + t] + 
   3*Log[-pp4 + s + t], Log[s]/2 - (19*Log[t])/12 - (5*Log[-pp4 + t])/12 + 
   (3*Log[-pp4 + s + t])/2, 3*Log[t] - Log[-pp4 + t]/2 - 
   (5*Log[-pp4 + s + t])/2, -Log[t] - Log[-pp4 + t]/2 + (3*Log[-pp4 + s + t])/2, 
  2*Log[t] - 2*Log[-pp4 + t], 2*Log[s] - (29*Log[t])/9 - (34*Log[-pp4 + t])/9 + 
   5*Log[-pp4 + s + t], (-10*Log[t])/9 + (10*Log[-pp4 + t])/9, 
  (8*Log[t])/9 - (8*Log[-pp4 + t])/9, -2*Log[t] + 2*Log[-pp4 + t], 
  (2*Log[t])/9 - (2*Log[-pp4 + t])/9, 0, (22*Log[t])/9 + (32*Log[-pp4 + t])/9 - 
   6*Log[-pp4 + s + t], -Log[t]/9 - (17*Log[-pp4 + t])/9 + 2*Log[-pp4 + s + t], 
  -Log[t]/3 + Log[-pp4 + t]/3, -Log[t]/9 + Log[-pp4 + t]/9, 
  Log[t]/9 - Log[-pp4 + t]/9, (2*Log[t])/9 - (2*Log[-pp4 + t])/9, 
  (-14*Log[t])/9 + (14*Log[-pp4 + t])/9, Log[t]/9 - Log[-pp4 + t]/9, 0, 0, 
  Log[t]/9 - Log[-pp4 + t]/9, -Log[s] + 3*Log[t] - 2*Log[-pp4 + t], 
  -Log[t] + (7*Log[-pp4 + t])/2 - (5*Log[-pp4 + s + t])/2, 
  (-9*Log[s])/2 + (27*Log[t])/4 - (3*Log[-pp4 + t])/4 - 
   (3*Log[-pp4 + s + t])/2, Log[t] - Log[-pp4 + t]/2 - Log[-pp4 + s + t]/2, 
  -2*Log[s] + (97*Log[t])/9 - (34*Log[-pp4 + t])/9 - 5*Log[-pp4 + s + t], 
  (-7*Log[t])/9 + (7*Log[-pp4 + t])/9, -Log[t] + Log[-pp4 + t], 
  (2*Log[t])/3 - (2*Log[-pp4 + t])/3, (-2*Log[t])/9 + (2*Log[-pp4 + t])/9, 0, 
  0, -2*Log[t] + 2*Log[-pp4 + t], (16*Log[t])/9 - (16*Log[-pp4 + t])/9, 0, 0, 
  0, 3*Log[s] - (15*Log[t])/2 + 6*Log[-pp4 + t] - (3*Log[-pp4 + s + t])/2, 
  -Log[s] + (26*Log[t])/9 - (43*Log[-pp4 + t])/18 + Log[-pp4 + s + t]/2, 
  -Log[s] + 5*Log[t] - 2*Log[-pp4 + t] - 2*Log[-pp4 + s + t], 
  Log[s] - (31*Log[t])/9 + (13*Log[-pp4 + t])/9 + Log[-pp4 + s + t], 
  (19*Log[t])/6 - (14*Log[-pp4 + t])/3 + (3*Log[-pp4 + s + t])/2, 
  (-19*Log[t])/6 + (17*Log[-pp4 + t])/3 - (5*Log[-pp4 + s + t])/2, 
  (7*Log[t])/6 - (25*Log[-pp4 + t])/6 + 3*Log[-pp4 + s + t], 
  Log[s] - (55*Log[t])/9 + (47*Log[-pp4 + t])/18 + (5*Log[-pp4 + s + t])/2, 
  2*Log[s] - (23*Log[t])/9 + (32*Log[-pp4 + t])/9 - 3*Log[-pp4 + s + t], 
  Log[t]/2 + Log[-pp4 + t]/2 - Log[-pp4 + s + t], 
  -Log[t] - Log[-pp4 + t] + 2*Log[-pp4 + s + t], -2*Log[s] + (37*Log[t])/18 + 
   (35*Log[-pp4 + t])/18 - 2*Log[-pp4 + s + t], -2*Log[s] + (23*Log[t])/18 + 
   (31*Log[-pp4 + t])/18 - Log[-pp4 + s + t], (5*Log[s])/2 - (199*Log[t])/36 + 
   (55*Log[-pp4 + t])/36 + (3*Log[-pp4 + s + t])/2, 
  2*Log[s] - (55*Log[t])/18 - (17*Log[-pp4 + t])/18 + 2*Log[-pp4 + s + t], 
  -3*Log[s] + (2*Log[t])/9 - (20*Log[-pp4 + t])/9 + 2*Log[-pp4 + s + t], 
  (-5*Log[t])/18 + (7*Log[-pp4 + t])/9 - Log[-pp4 + s + t]/2, 
  Log[s] - (13*Log[t])/6 - Log[-pp4 + t]/3 + (3*Log[-pp4 + s + t])/2, 
  2*Log[t] - Log[-pp4 + t] - Log[-pp4 + s + t], 
  (-5*Log[s])/2 + (163*Log[t])/36 - (55*Log[-pp4 + t])/36 - 
   Log[-pp4 + s + t]/2, (-3*Log[s])/2 + (191*Log[t])/36 - 
   (83*Log[-pp4 + t])/36 - (3*Log[-pp4 + s + t])/2, 
  Log[s] - (11*Log[t])/9 + (2*Log[-pp4 + t])/9, 0, 
  (4*Log[t])/3 - (4*Log[-pp4 + t])/3, (-2*Log[t])/3 + (2*Log[-pp4 + t])/3, 
  (-2*Log[t])/3 + (2*Log[-pp4 + t])/3, (-2*Log[t])/9 + (2*Log[-pp4 + t])/9, 
  -Log[t]/3 + Log[-pp4 + t]/3, Log[t]/3 - Log[-pp4 + t]/3, 
  (-5*Log[t])/9 + (5*Log[-pp4 + t])/9, (10*Log[t])/9 - (10*Log[-pp4 + t])/9, 
  -8*Log[t] + 2*Log[-pp4 + t] + 6*Log[-pp4 + s + t], 
  9*Log[t] - 7*Log[-pp4 + t] - 2*Log[-pp4 + s + t], -Log[t] + Log[-pp4 + t], 
  (31*Log[t])/9 - (31*Log[-pp4 + t])/9, 0, (-17*Log[t])/9 + 
   (17*Log[-pp4 + t])/9, (-28*Log[t])/9 + (28*Log[-pp4 + t])/9, 
  (8*Log[t])/9 - (8*Log[-pp4 + t])/9, -Log[t] + Log[-pp4 + t], 
  -2*Log[t] + 2*Log[-pp4 + t], -2*Log[t] + 2*Log[-pp4 + t], 
  Log[t] - Log[-pp4 + t], (46*Log[t])/9 - (46*Log[-pp4 + t])/9, 
  -2*Log[t] + 2*Log[-pp4 + t], 0, 0, (20*Log[t])/9 - (20*Log[-pp4 + t])/9, 
  (4*Log[t])/3 - (4*Log[-pp4 + t])/3, 2*Log[t] - 2*Log[-pp4 + t], 
  -2*Log[t] + 2*Log[-pp4 + t], 0, 0, 0, (-4*Log[t])/9 + (4*Log[-pp4 + t])/9, 0, 
  0, 0, 0, 0, 0, 0}, {0, 3*Log[s] + (5*Log[t])/4 - (17*Log[-pp4 + t])/4, 
  -Log[s] + (47*Log[t])/18 + (25*Log[-pp4 + t])/18 - 3*Log[-pp4 + s + t], 
  (49*Log[t])/36 + (5*Log[-pp4 + t])/36 - (3*Log[-pp4 + s + t])/2, 
  (-3*Log[-pp4 + t])/2 + (3*Log[-pp4 + s + t])/2, 
  Log[s] - (14*Log[t])/9 + (5*Log[-pp4 + t])/9, 0, 
  (2*Log[t])/9 - (2*Log[-pp4 + t])/9, 0, 0, 0, 0, 
  2*Log[s] - (29*Log[t])/36 - (25*Log[-pp4 + t])/36 - Log[-pp4 + s + t]/2, 
  Log[-pp4 + t] - Log[-pp4 + s + t], 2*Log[s] - (49*Log[t])/36 - 
   (41*Log[-pp4 + t])/36 + Log[-pp4 + s + t]/2, 
  -Log[t]/9 + (28*Log[-pp4 + t])/9 - 3*Log[-pp4 + s + t], 
  Log[s] - (7*Log[t])/9 - (2*Log[-pp4 + t])/9 + 2*Log[s + t] - 
   2*Log[-pp4 + s + t], -Log[-pp4 + t] + Log[-pp4 + s + t], 
  -Log[s] + (5*Log[t])/12 + (13*Log[-pp4 + t])/12 - Log[-pp4 + s + t]/2, 
  Log[-pp4 + t]/2 - Log[-pp4 + s + t]/2, Log[-pp4 + t]/2 - Log[-pp4 + s + t]/2, 
  2*Log[t] - 2*Log[-pp4 + t], -4*Log[s] + (25*Log[t])/9 + 
   (38*Log[-pp4 + t])/9 - 3*Log[-pp4 + s + t], 
  (-10*Log[t])/9 + (10*Log[-pp4 + t])/9, (8*Log[t])/9 - (8*Log[-pp4 + t])/9, 
  -2*Log[t] + 2*Log[-pp4 + t], (2*Log[t])/9 - (2*Log[-pp4 + t])/9, 0, 
  (22*Log[t])/9 - (76*Log[-pp4 + t])/9 + 6*Log[-pp4 + s + t], 
  -Log[t]/9 + (19*Log[-pp4 + t])/9 - 2*Log[-pp4 + s + t], 
  -Log[t]/3 + Log[-pp4 + t]/3, -Log[t]/9 + Log[-pp4 + t]/9, 
  Log[t]/9 - Log[-pp4 + t]/9, (2*Log[t])/9 - (2*Log[-pp4 + t])/9, 
  (-14*Log[t])/9 + (14*Log[-pp4 + t])/9, Log[t]/9 - Log[-pp4 + t]/9, 0, 0, 
  Log[t]/9 - Log[-pp4 + t]/9, Log[s] + Log[t] - 2*Log[-pp4 + t], 
  (-7*Log[-pp4 + t])/2 + (7*Log[-pp4 + s + t])/2, 
  3*Log[s] - (13*Log[t])/4 - (5*Log[-pp4 + t])/4 + (3*Log[-pp4 + s + t])/2, 
  Log[-pp4 + t]/2 - Log[-pp4 + s + t]/2, 4*Log[s] + (43*Log[t])/9 - 
   (106*Log[-pp4 + t])/9 + 3*Log[-pp4 + s + t], 
  (-7*Log[t])/9 + (7*Log[-pp4 + t])/9, -Log[t] + Log[-pp4 + t], 
  (2*Log[t])/3 - (2*Log[-pp4 + t])/3, (-2*Log[t])/9 + (2*Log[-pp4 + t])/9, 0, 
  0, -2*Log[t] + 2*Log[-pp4 + t], (16*Log[t])/9 - (16*Log[-pp4 + t])/9, 0, 0, 
  0, (-9*Log[t])/2 + 6*Log[-pp4 + t] - (3*Log[-pp4 + s + t])/2, 
  Log[s] + (8*Log[t])/9 - (25*Log[-pp4 + t])/18 - Log[-pp4 + s + t]/2, 
  Log[s] - Log[-pp4 + s + t], -Log[s] + (5*Log[t])/9 - (5*Log[-pp4 + t])/9 + 
   Log[-pp4 + s + t], -Log[s] + (25*Log[t])/6 - (8*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/2, Log[s] - (25*Log[t])/6 + (5*Log[-pp4 + t])/3 + 
   (3*Log[-pp4 + s + t])/2, -Log[s] + (31*Log[t])/6 - (31*Log[-pp4 + t])/6 + 
   Log[-pp4 + s + t], -Log[s] - Log[t]/9 - (7*Log[-pp4 + t])/18 + 
   (3*Log[-pp4 + s + t])/2, -4*Log[s] + (31*Log[t])/9 - (40*Log[-pp4 + t])/9 + 
   5*Log[-pp4 + s + t], Log[s] - Log[t]/2 - Log[-pp4 + t]/2, 
  Log[-pp4 + t] - Log[-pp4 + s + t], 3*Log[s] - (53*Log[t])/18 - 
   (19*Log[-pp4 + t])/18 + Log[-pp4 + s + t], Log[s] - (31*Log[t])/18 - 
   (23*Log[-pp4 + t])/18 + 2*Log[-pp4 + s + t], -2*Log[s] + (53*Log[t])/36 + 
   Log[-pp4 + t]/36 + Log[-pp4 + s + t]/2, -3*Log[s] + (53*Log[t])/18 + 
   Log[-pp4 + t]/18, 2*Log[s] - (7*Log[t])/9 - (2*Log[-pp4 + t])/9 - 
   Log[-pp4 + s + t], -2*Log[s] - (41*Log[t])/18 - (11*Log[-pp4 + t])/9 + 
   (5*Log[-pp4 + s + t])/2, -2*Log[s] + (5*Log[t])/6 + (5*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/2, Log[-pp4 + t] - Log[-pp4 + s + t], 
  2*Log[s] - (53*Log[t])/36 - Log[-pp4 + t]/36 - Log[-pp4 + s + t]/2, 
  Log[s] - (25*Log[t])/36 + (43*Log[-pp4 + t])/36 - (3*Log[-pp4 + s + t])/2, 
  -Log[s] + (7*Log[t])/9 + (2*Log[-pp4 + t])/9, 0, 
  (4*Log[t])/3 - (4*Log[-pp4 + t])/3, (-2*Log[t])/3 + (2*Log[-pp4 + t])/3, 
  (-2*Log[t])/3 + (2*Log[-pp4 + t])/3, (-2*Log[t])/9 + (2*Log[-pp4 + t])/9, 
  -Log[t]/3 + Log[-pp4 + t]/3, Log[t]/3 - Log[-pp4 + t]/3, 
  (-5*Log[t])/9 + (5*Log[-pp4 + t])/9, (10*Log[t])/9 - (10*Log[-pp4 + t])/9, 
  -8*Log[t] + 14*Log[-pp4 + t] - 6*Log[-pp4 + s + t], 
  9*Log[t] - 11*Log[-pp4 + t] + 2*Log[-pp4 + s + t], -Log[t] + Log[-pp4 + t], 
  (31*Log[t])/9 - (31*Log[-pp4 + t])/9, 0, (-17*Log[t])/9 + 
   (17*Log[-pp4 + t])/9, (-28*Log[t])/9 + (28*Log[-pp4 + t])/9, 
  (8*Log[t])/9 - (8*Log[-pp4 + t])/9, -Log[t] + Log[-pp4 + t], 
  -2*Log[t] + 2*Log[-pp4 + t], -2*Log[t] + 2*Log[-pp4 + t], 
  Log[t] - Log[-pp4 + t], (46*Log[t])/9 - (46*Log[-pp4 + t])/9, 
  -2*Log[t] + 2*Log[-pp4 + t], 0, 0, (20*Log[t])/9 - (20*Log[-pp4 + t])/9, 
  (4*Log[t])/3 - (4*Log[-pp4 + t])/3, 2*Log[t] - 2*Log[-pp4 + t], 
  -2*Log[t] + 2*Log[-pp4 + t], 0, 0, 0, (-4*Log[t])/9 + (4*Log[-pp4 + t])/9, 0, 
  0, 0, 0, 0, 0, 0}, {0, 8*Log[s] + (43*Log[t])/24 - (103*Log[-pp4 + t])/24 - 
   (151*Log[s + t])/24 + (19*Log[-pp4 + s + t])/24, 
  -Log[s] + (3*Log[t])/2 + (2*Log[s + t])/3 - (7*Log[-pp4 + s + t])/6, 
  (4*Log[t])/3 - (13*Log[-pp4 + t])/12 + (13*Log[s + t])/12 - 
   (4*Log[-pp4 + s + t])/3, (11*Log[t])/6 - (11*Log[-pp4 + t])/6 + 
   Log[s + t]/6 - Log[-pp4 + s + t]/6, Log[s] - (79*Log[t])/24 + 
   (55*Log[-pp4 + t])/24 - (25*Log[s + t])/24 + (25*Log[-pp4 + s + t])/24, 
  (-7*Log[t])/4 + (7*Log[-pp4 + t])/4 - Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  -Log[t]/8 + Log[-pp4 + t]/8 + (11*Log[s + t])/24 - (11*Log[-pp4 + s + t])/24, 
  Log[t]/12 - Log[-pp4 + t]/12 - Log[s + t]/12 + Log[-pp4 + s + t]/12, 
  -Log[t]/2 + Log[-pp4 + t]/2 - Log[s + t]/2 + Log[-pp4 + s + t]/2, 
  Log[t]/12 - Log[-pp4 + t]/12 - Log[s + t]/12 + Log[-pp4 + s + t]/12, 
  Log[t]/8 - Log[-pp4 + t]/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  -2*Log[s] - (21*Log[t])/8 + (35*Log[-pp4 + t])/8 + (37*Log[s + t])/24 - 
   (31*Log[-pp4 + s + t])/24, (-5*Log[t])/24 + (5*Log[-pp4 + t])/24 - 
   (19*Log[s + t])/24 + (19*Log[-pp4 + s + t])/24, 
  2*Log[s] - (55*Log[t])/12 + (10*Log[-pp4 + t])/3 + Log[s + t]/6 - 
   (11*Log[-pp4 + s + t])/12, (95*Log[t])/24 - (95*Log[-pp4 + t])/24 - 
   (5*Log[s + t])/8 + (5*Log[-pp4 + s + t])/8, Log[s] - (5*Log[t])/8 + 
   Log[-pp4 + t]/8 + (35*Log[s + t])/24 - (47*Log[-pp4 + s + t])/24, 
  Log[t]/8 - Log[-pp4 + t]/8 + (7*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  -Log[s] + (9*Log[t])/4 - 2*Log[-pp4 + t] + (3*Log[-pp4 + s + t])/4, 
  (-11*Log[t])/8 + (11*Log[-pp4 + t])/8 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, (5*Log[t])/8 - (5*Log[-pp4 + t])/8 - 
   (13*Log[s + t])/8 + (13*Log[-pp4 + s + t])/8, 
  (-31*Log[t])/4 + (31*Log[-pp4 + t])/4 + (7*Log[s + t])/4 - 
   (7*Log[-pp4 + s + t])/4, -2*Log[s] + (95*Log[t])/24 - 
   (107*Log[-pp4 + t])/24 + (29*Log[s + t])/24 + (31*Log[-pp4 + s + t])/24, 
  (371*Log[t])/24 - (371*Log[-pp4 + t])/24 - (21*Log[s + t])/8 + 
   (21*Log[-pp4 + s + t])/8, (131*Log[t])/24 - (131*Log[-pp4 + t])/24 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, (-3*Log[t])/4 + (3*Log[-pp4 + t])/4 - 
   (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  (-29*Log[t])/12 + (29*Log[-pp4 + t])/12 + (3*Log[s + t])/4 - 
   (3*Log[-pp4 + s + t])/4, (-11*Log[t])/24 + (11*Log[-pp4 + t])/24 - 
   (13*Log[s + t])/24 + (13*Log[-pp4 + s + t])/24, 
  (-143*Log[t])/24 + (143*Log[-pp4 + t])/24 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, (29*Log[t])/12 - (29*Log[-pp4 + t])/12 - 
   Log[s + t]/12 + Log[-pp4 + s + t]/12, (27*Log[t])/8 - (27*Log[-pp4 + t])/8 + 
   (5*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, 
  (17*Log[t])/6 - (17*Log[-pp4 + t])/6 + Log[s + t] - Log[-pp4 + s + t], 
  (13*Log[t])/12 - (13*Log[-pp4 + t])/12 + Log[s + t]/12 - 
   Log[-pp4 + s + t]/12, (-7*Log[t])/24 + (7*Log[-pp4 + t])/24 - 
   (3*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, 
  (-41*Log[t])/24 + (41*Log[-pp4 + t])/24 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, (5*Log[t])/3 - (5*Log[-pp4 + t])/3, 
  (-3*Log[t])/4 + (3*Log[-pp4 + t])/4 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, (3*Log[t])/4 - (3*Log[-pp4 + t])/4 - Log[s + t]/4 + 
   Log[-pp4 + s + t]/4, (7*Log[t])/24 - (7*Log[-pp4 + t])/24 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, Log[s] - (39*Log[t])/8 + (35*Log[-pp4 + t])/8 - 
   (5*Log[s + t])/8 + Log[-pp4 + s + t]/8, (-13*Log[t])/8 + 
   (37*Log[-pp4 + t])/8 - (11*Log[s + t])/8 - (13*Log[-pp4 + s + t])/8, 
  3*Log[s] - (15*Log[t])/4 + (5*Log[-pp4 + t])/2 - 2*Log[s + t] + 
   Log[-pp4 + s + t]/4, (11*Log[t])/8 - (11*Log[-pp4 + t])/8 - 
   (3*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, 2*Log[s] - 11*Log[t] + 
   (23*Log[-pp4 + t])/2 + (19*Log[s + t])/6 - (17*Log[-pp4 + s + t])/3, 
  (19*Log[t])/8 - (19*Log[-pp4 + t])/8 + (59*Log[s + t])/24 - 
   (59*Log[-pp4 + s + t])/24, (3*Log[t])/2 - (3*Log[-pp4 + t])/2 + Log[s + t] - 
   Log[-pp4 + s + t], (-7*Log[t])/4 + (7*Log[-pp4 + t])/4 - Log[s + t]/4 + 
   Log[-pp4 + s + t]/4, (-9*Log[t])/8 + (9*Log[-pp4 + t])/8 + 
   (19*Log[s + t])/24 - (19*Log[-pp4 + s + t])/24, 
  (-13*Log[t])/8 + (13*Log[-pp4 + t])/8 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (-17*Log[t])/8 + (17*Log[-pp4 + t])/8 - 
   (7*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, Log[t]/24 - Log[-pp4 + t]/24 - 
   (25*Log[s + t])/24 + (25*Log[-pp4 + s + t])/24, 
  Log[t]/24 - Log[-pp4 + t]/24 + (13*Log[s + t])/8 - (13*Log[-pp4 + s + t])/8, 
  (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, -Log[t]/8 + Log[-pp4 + t]/8 - (7*Log[s + t])/8 + 
   (7*Log[-pp4 + s + t])/8, (3*Log[t])/4 - (3*Log[-pp4 + t])/4 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/4, -3*Log[s] + (17*Log[t])/4 - (7*Log[-pp4 + t])/2 + 
   Log[s + t] + (5*Log[-pp4 + s + t])/4, 2*Log[s] - 3*Log[t] + 
   (9*Log[-pp4 + t])/4 - (17*Log[s + t])/12 + Log[-pp4 + s + t]/6, 
  Log[s] - (97*Log[t])/24 + (85*Log[-pp4 + t])/24 - (23*Log[s + t])/24 + 
   (11*Log[-pp4 + s + t])/24, -Log[s] + (61*Log[t])/24 - 
   (49*Log[-pp4 + t])/24 + (7*Log[s + t])/24 + (5*Log[-pp4 + s + t])/24, 
  (-163*Log[t])/24 + (157*Log[-pp4 + t])/24 + (49*Log[s + t])/24 - 
   (43*Log[-pp4 + s + t])/24, (163*Log[t])/24 - (157*Log[-pp4 + t])/24 - 
   (49*Log[s + t])/24 + (43*Log[-pp4 + s + t])/24, 
  (-7*Log[t])/3 + (25*Log[-pp4 + t])/12 + (31*Log[s + t])/12 - 
   (7*Log[-pp4 + s + t])/3, -Log[s] + (131*Log[t])/24 - 
   (119*Log[-pp4 + t])/24 + (3*Log[s + t])/8 + Log[-pp4 + s + t]/8, 
  -4*Log[s] - 2*Log[t] + (9*Log[-pp4 + t])/2 + (13*Log[s + t])/6 - 
   (2*Log[-pp4 + s + t])/3, Log[s] + (29*Log[t])/24 - (29*Log[-pp4 + t])/24 - 
   (29*Log[s + t])/24 + (5*Log[-pp4 + s + t])/24, 
  (43*Log[t])/24 - (43*Log[-pp4 + t])/24 + (5*Log[s + t])/24 - 
   (5*Log[-pp4 + s + t])/24, 3*Log[s] + (19*Log[t])/24 - 
   (31*Log[-pp4 + t])/24 - (23*Log[s + t])/24 - (37*Log[-pp4 + s + t])/24, 
  Log[s] + (49*Log[t])/24 - (49*Log[-pp4 + t])/24 + (5*Log[s + t])/8 - 
   (13*Log[-pp4 + s + t])/8, -2*Log[s] + (5*Log[t])/8 + (5*Log[-pp4 + t])/8 + 
   (11*Log[s + t])/24 + (7*Log[-pp4 + s + t])/24, 
  -3*Log[s] + (31*Log[t])/24 - (19*Log[-pp4 + t])/24 - Log[s + t]/8 + 
   (21*Log[-pp4 + s + t])/8, 2*Log[s] + Log[t]/6 - (2*Log[-pp4 + t])/3 - 
   Log[s + t]/3 - (7*Log[-pp4 + s + t])/6, Log[s] + Log[t]/2 - 
   (3*Log[-pp4 + t])/4 - (11*Log[s + t])/12 + Log[-pp4 + s + t]/6, 
  -5*Log[s] - (25*Log[t])/12 + Log[-pp4 + t]/3 + (11*Log[s + t])/6 + 
   (23*Log[-pp4 + s + t])/12, (-9*Log[t])/4 + (9*Log[-pp4 + t])/4 - 
   (3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 2*Log[s] - (59*Log[t])/24 + 
   (29*Log[-pp4 + t])/24 - (5*Log[s + t])/8 - Log[-pp4 + s + t]/8, 
  Log[s] - 4*Log[t] + (13*Log[-pp4 + t])/4 - (11*Log[s + t])/12 + 
   (2*Log[-pp4 + s + t])/3, -Log[s] + (17*Log[t])/24 - (5*Log[-pp4 + t])/24 + 
   (11*Log[s + t])/24 + Log[-pp4 + s + t]/24, 0, 
  (-7*Log[t])/8 + (7*Log[-pp4 + t])/8 + (11*Log[s + t])/8 - 
   (11*Log[-pp4 + s + t])/8, (-9*Log[t])/8 + (9*Log[-pp4 + t])/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, -Log[t]/8 + Log[-pp4 + t]/8 + 
   (9*Log[s + t])/8 - (9*Log[-pp4 + s + t])/8, 
  (31*Log[t])/24 - (31*Log[-pp4 + t])/24 + (11*Log[s + t])/8 - 
   (11*Log[-pp4 + s + t])/8, (35*Log[t])/24 - (35*Log[-pp4 + t])/24 + 
   (25*Log[s + t])/24 - (25*Log[-pp4 + s + t])/24, 
  (-23*Log[t])/24 + (23*Log[-pp4 + t])/24 - (13*Log[s + t])/24 + 
   (13*Log[-pp4 + s + t])/24, (13*Log[t])/12 - (13*Log[-pp4 + t])/12 + 
   Log[s + t]/12 - Log[-pp4 + s + t]/12, (-41*Log[t])/24 + 
   (41*Log[-pp4 + t])/24 - (5*Log[s + t])/8 + (5*Log[-pp4 + s + t])/8, 
  (19*Log[t])/2 - (19*Log[-pp4 + t])/2 - (7*Log[s + t])/2 + 
   (7*Log[-pp4 + s + t])/2, (-115*Log[t])/12 + (115*Log[-pp4 + t])/12 + 
   (43*Log[s + t])/12 - (43*Log[-pp4 + s + t])/12, 
  (5*Log[t])/8 - (5*Log[-pp4 + t])/8 - (13*Log[s + t])/8 + 
   (13*Log[-pp4 + s + t])/8, (-67*Log[t])/12 + (67*Log[-pp4 + t])/12 - 
   (3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (-13*Log[t])/24 + (13*Log[-pp4 + t])/24 + (37*Log[s + t])/24 - 
   (37*Log[-pp4 + s + t])/24, Log[t] - Log[-pp4 + t] - (7*Log[s + t])/3 + 
   (7*Log[-pp4 + s + t])/3, (31*Log[t])/12 - (31*Log[-pp4 + t])/12 - 
   (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  (-17*Log[t])/12 + (17*Log[-pp4 + t])/12 - Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  (5*Log[t])/8 - (5*Log[-pp4 + t])/8 - (13*Log[s + t])/8 + 
   (13*Log[-pp4 + s + t])/8, (13*Log[t])/4 - (13*Log[-pp4 + t])/4 - 
   Log[s + t]/4 + Log[-pp4 + s + t]/4, (7*Log[t])/4 - (7*Log[-pp4 + t])/4 - 
   (3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (-13*Log[t])/6 + (13*Log[-pp4 + t])/6 + Log[s + t]/6 - Log[-pp4 + s + t]/6, 
  (-185*Log[t])/24 + (185*Log[-pp4 + t])/24 + (19*Log[s + t])/8 - 
   (19*Log[-pp4 + s + t])/8, (15*Log[t])/8 - (15*Log[-pp4 + t])/8 - 
   (7*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, 
  (-41*Log[t])/24 + (41*Log[-pp4 + t])/24 + (17*Log[s + t])/24 - 
   (17*Log[-pp4 + s + t])/24, (-31*Log[t])/24 + (31*Log[-pp4 + t])/24 + 
   (7*Log[s + t])/24 - (7*Log[-pp4 + s + t])/24, 
  (-67*Log[t])/24 + (67*Log[-pp4 + t])/24 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  (-19*Log[t])/8 + (19*Log[-pp4 + t])/8 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, (9*Log[t])/8 - (9*Log[-pp4 + t])/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, (-17*Log[t])/8 + (17*Log[-pp4 + t])/8 - 
   (7*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, 
  (55*Log[t])/24 - (55*Log[-pp4 + t])/24 + (17*Log[s + t])/24 - 
   (17*Log[-pp4 + s + t])/24, (-67*Log[t])/24 + (67*Log[-pp4 + t])/24 - 
   (29*Log[s + t])/24 + (29*Log[-pp4 + s + t])/24, 
  Log[t] - Log[-pp4 + t] + Log[s + t] - Log[-pp4 + s + t], 
  (11*Log[t])/24 - (11*Log[-pp4 + t])/24 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  0, 0, 0, 0, 0, 0, 0}, {0, (143*Log[s])/8 - (147*Log[-pp4 + s])/8 + 
   (151*Log[s + t])/24 - (139*Log[-pp4 + s + t])/24, 
  (32*Log[s])/3 - (38*Log[-pp4 + s])/3 - (2*Log[s + t])/3 + 
   (8*Log[-pp4 + s + t])/3, (121*Log[s])/12 - (53*Log[-pp4 + s])/6 - 
   (13*Log[s + t])/12 - Log[-pp4 + s + t]/6, 
  (19*Log[s])/6 - (8*Log[-pp4 + s])/3 - Log[s + t]/6 - Log[-pp4 + s + t]/3, 
  (-397*Log[s])/24 + (373*Log[-pp4 + s])/24 + (25*Log[s + t])/24 - 
   Log[-pp4 + s + t]/24, (-45*Log[s])/4 + (45*Log[-pp4 + s])/4 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/4, (-145*Log[s])/24 + (145*Log[-pp4 + s])/24 - 
   (11*Log[s + t])/24 + (11*Log[-pp4 + s + t])/24, 
  (35*Log[s])/12 - (35*Log[-pp4 + s])/12 + Log[s + t]/12 - 
   Log[-pp4 + s + t]/12, -Log[s]/2 + Log[-pp4 + s]/2 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/2, (35*Log[s])/12 - (35*Log[-pp4 + s])/12 + 
   Log[s + t]/12 - Log[-pp4 + s + t]/12, (-5*Log[s])/8 + (5*Log[-pp4 + s])/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (241*Log[s])/24 - 
   (187*Log[-pp4 + s])/24 - (37*Log[s + t])/24 - (17*Log[-pp4 + s + t])/24, 
  (-7*Log[s])/24 - (5*Log[-pp4 + s])/24 + (19*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/24, (-65*Log[s])/6 + (139*Log[-pp4 + s])/12 - 
   Log[s + t]/6 - (7*Log[-pp4 + s + t])/12, 
  (-25*Log[s])/8 + (25*Log[-pp4 + s])/8 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (-265*Log[s])/24 + (277*Log[-pp4 + s])/24 - 
   (35*Log[s + t])/24 + (23*Log[-pp4 + s + t])/24, 
  (-5*Log[s])/8 + (5*Log[-pp4 + s])/8 - (7*Log[s + t])/8 + 
   (7*Log[-pp4 + s + t])/8, 2*Log[s] - (9*Log[-pp4 + s])/4 + 
   Log[-pp4 + s + t]/4, -Log[s]/8 + Log[-pp4 + s]/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, (-17*Log[s])/8 + (17*Log[-pp4 + s])/8 + 
   (13*Log[s + t])/8 - (13*Log[-pp4 + s + t])/8, 
  (-221*Log[s])/4 + (221*Log[-pp4 + s])/4 - (7*Log[s + t])/4 + 
   (7*Log[-pp4 + s + t])/4, (3*Log[s])/8 - (39*Log[-pp4 + s])/8 - 
   (29*Log[s + t])/24 + (137*Log[-pp4 + s + t])/24, 
  (815*Log[s])/8 - (815*Log[-pp4 + s])/8 + (21*Log[s + t])/8 - 
   (21*Log[-pp4 + s + t])/8, (307*Log[s])/8 - (307*Log[-pp4 + s])/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (-17*Log[s])/4 + (17*Log[-pp4 + s])/4 + 
   (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, 
  (-29*Log[s])/4 + (29*Log[-pp4 + s])/4 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/4, (-121*Log[s])/24 + (121*Log[-pp4 + s])/24 + 
   (13*Log[s + t])/24 - (13*Log[-pp4 + s + t])/24, 
  (-71*Log[s])/8 + (95*Log[-pp4 + s])/8 + (3*Log[s + t])/8 - 
   (27*Log[-pp4 + s + t])/8, (47*Log[s])/12 - (59*Log[-pp4 + s])/12 + 
   Log[s + t]/12 + (11*Log[-pp4 + s + t])/12, 
  (-7*Log[s])/8 + (7*Log[-pp4 + s])/8 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/8, 2*Log[s] - 2*Log[-pp4 + s] - Log[s + t] + 
   Log[-pp4 + s + t], (169*Log[s])/12 - (169*Log[-pp4 + s])/12 - 
   Log[s + t]/12 + Log[-pp4 + s + t]/12, (41*Log[s])/8 - (41*Log[-pp4 + s])/8 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, 
  (95*Log[s])/8 - (95*Log[-pp4 + s])/8 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, 11*Log[s] - 11*Log[-pp4 + s], 
  (-11*Log[s])/4 + (11*Log[-pp4 + s])/4 + (3*Log[s + t])/4 - 
   (3*Log[-pp4 + s + t])/4, (11*Log[s])/4 - (11*Log[-pp4 + s])/4 + 
   Log[s + t]/4 - Log[-pp4 + s + t]/4, (27*Log[s])/8 - (27*Log[-pp4 + s])/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (-113*Log[s])/8 + 
   (101*Log[-pp4 + s])/8 + (5*Log[s + t])/8 + (7*Log[-pp4 + s + t])/8, 
  (-15*Log[s])/8 - (9*Log[-pp4 + s])/8 + (11*Log[s + t])/8 + 
   (13*Log[-pp4 + s + t])/8, -20*Log[s] + (77*Log[-pp4 + s])/4 + 2*Log[s + t] - 
   (5*Log[-pp4 + s + t])/4, (65*Log[s])/8 - (65*Log[-pp4 + s])/8 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, 
  (-155*Log[s])/2 + 82*Log[-pp4 + s] - (19*Log[s + t])/6 - 
   (4*Log[-pp4 + s + t])/3, (-97*Log[s])/24 + (97*Log[-pp4 + s])/24 - 
   (59*Log[s + t])/24 + (59*Log[-pp4 + s + t])/24, 
  Log[s] - Log[-pp4 + s] - Log[s + t] + Log[-pp4 + s + t], 
  (15*Log[s])/4 - (15*Log[-pp4 + s])/4 + Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  (-41*Log[s])/24 + (41*Log[-pp4 + s])/24 - (19*Log[s + t])/24 + 
   (19*Log[-pp4 + s + t])/24, (-31*Log[s])/8 + (31*Log[-pp4 + s])/8 - 
   (5*Log[s + t])/8 + (5*Log[-pp4 + s + t])/8, 
  (-99*Log[s])/8 + (99*Log[-pp4 + s])/8 + (7*Log[s + t])/8 - 
   (7*Log[-pp4 + s + t])/8, (-37*Log[s])/24 + (37*Log[-pp4 + s])/24 + 
   (25*Log[s + t])/24 - (25*Log[-pp4 + s + t])/24, 
  (73*Log[s])/8 - (73*Log[-pp4 + s])/8 - (13*Log[s + t])/8 + 
   (13*Log[-pp4 + s + t])/8, (-41*Log[s])/8 + (41*Log[-pp4 + s])/8 - 
   (3*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, 
  (-59*Log[s])/8 + (59*Log[-pp4 + s])/8 + (7*Log[s + t])/8 - 
   (7*Log[-pp4 + s + t])/8, (25*Log[s])/4 - (25*Log[-pp4 + s])/4 - 
   Log[s + t]/4 + Log[-pp4 + s + t]/4, 16*Log[s] - (67*Log[-pp4 + s])/4 - 
   Log[s + t] + (7*Log[-pp4 + s + t])/4, (-65*Log[s])/12 + 
   (17*Log[-pp4 + s])/3 + (17*Log[s + t])/12 - (5*Log[-pp4 + s + t])/3, 
  (-443*Log[s])/24 + (395*Log[-pp4 + s])/24 + (23*Log[s + t])/24 + 
   (25*Log[-pp4 + s + t])/24, (283*Log[s])/24 - (271*Log[-pp4 + s])/24 - 
   (7*Log[s + t])/24 - (5*Log[-pp4 + s + t])/24, 
  (-443*Log[s])/24 + (425*Log[-pp4 + s])/24 - (49*Log[s + t])/24 + 
   (67*Log[-pp4 + s + t])/24, (443*Log[s])/24 - (521*Log[-pp4 + s])/24 + 
   (49*Log[s + t])/24 + (29*Log[-pp4 + s + t])/24, 
  (-101*Log[s])/12 + (32*Log[-pp4 + s])/3 - (31*Log[s + t])/12 + 
   Log[-pp4 + s + t]/3, (151*Log[s])/8 - (139*Log[-pp4 + s])/8 - 
   (3*Log[s + t])/8 - (9*Log[-pp4 + s + t])/8, 
  (-11*Log[s])/6 + (7*Log[-pp4 + s])/3 - (13*Log[s + t])/6 + 
   (5*Log[-pp4 + s + t])/3, (103*Log[s])/24 - (91*Log[-pp4 + s])/24 + 
   (29*Log[s + t])/24 - (41*Log[-pp4 + s + t])/24, 
  (257*Log[s])/24 - (245*Log[-pp4 + s])/24 - (5*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/24, (-59*Log[s])/24 + (107*Log[-pp4 + s])/24 + 
   (23*Log[s + t])/24 - (71*Log[-pp4 + s + t])/24, 
  Log[s]/8 + (11*Log[-pp4 + s])/8 - (5*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  (335*Log[s])/24 - (305*Log[-pp4 + s])/24 - (11*Log[s + t])/24 - 
   (19*Log[-pp4 + s + t])/24, (51*Log[s])/8 - (71*Log[-pp4 + s])/8 + 
   Log[s + t]/8 + (19*Log[-pp4 + s + t])/8, 
  (-7*Log[s])/3 + (17*Log[-pp4 + s])/6 + Log[s + t]/3 - 
   (5*Log[-pp4 + s + t])/6, (37*Log[s])/12 - (17*Log[-pp4 + s])/6 + 
   (11*Log[s + t])/12 - (7*Log[-pp4 + s + t])/6, 
  (29*Log[s])/6 - (73*Log[-pp4 + s])/12 - (11*Log[s + t])/6 + 
   (37*Log[-pp4 + s + t])/12, (-43*Log[s])/4 + (31*Log[-pp4 + s])/4 - 
   3*Log[t] + (3*Log[s + t])/4 + (9*Log[-pp4 + s + t])/4, 
  (-97*Log[s])/8 + (91*Log[-pp4 + s])/8 + (5*Log[s + t])/8 + 
   Log[-pp4 + s + t]/8, (-191*Log[s])/12 + (44*Log[-pp4 + s])/3 + 
   (11*Log[s + t])/12 + Log[-pp4 + s + t]/3, 
  (95*Log[s])/24 - (107*Log[-pp4 + s])/24 - (11*Log[s + t])/24 + 
   (23*Log[-pp4 + s + t])/24, 0, (-49*Log[s])/8 + (49*Log[-pp4 + s])/8 - 
   (11*Log[s + t])/8 + (11*Log[-pp4 + s + t])/8, 
  (-35*Log[s])/8 + (35*Log[-pp4 + s])/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  (-27*Log[s])/8 + (27*Log[-pp4 + s])/8 - (9*Log[s + t])/8 + 
   (9*Log[-pp4 + s + t])/8, (-33*Log[s])/8 + (33*Log[-pp4 + s])/8 - 
   (11*Log[s + t])/8 + (11*Log[-pp4 + s + t])/8, 
  (-11*Log[s])/24 + (11*Log[-pp4 + s])/24 - (25*Log[s + t])/24 + 
   (25*Log[-pp4 + s + t])/24, (23*Log[s])/24 - (23*Log[-pp4 + s])/24 + 
   (13*Log[s + t])/24 - (13*Log[-pp4 + s + t])/24, 
  (-11*Log[s])/12 + (11*Log[-pp4 + s])/12 - Log[s + t]/12 + 
   Log[-pp4 + s + t]/12, -Log[s]/8 + Log[-pp4 + s]/8 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (77*Log[s])/2 - (83*Log[-pp4 + s])/2 + 
   (7*Log[s + t])/2 - Log[-pp4 + s + t]/2, (-497*Log[s])/12 + 
   (509*Log[-pp4 + s])/12 - (43*Log[s + t])/12 + (31*Log[-pp4 + s + t])/12, 
  (23*Log[s])/8 - (23*Log[-pp4 + s])/8 + (13*Log[s + t])/8 - 
   (13*Log[-pp4 + s + t])/8, (-79*Log[s])/4 + (79*Log[-pp4 + s])/4 + 
   (3*Log[s + t])/4 - (3*Log[-pp4 + s + t])/4, Log[s]/24 - Log[-pp4 + s]/24 - 
   (37*Log[s + t])/24 + (37*Log[-pp4 + s + t])/24, 
  (17*Log[s])/3 - (17*Log[-pp4 + s])/3 + (7*Log[s + t])/3 - 
   (7*Log[-pp4 + s + t])/3, (47*Log[s])/4 - (47*Log[-pp4 + s])/4 + 
   (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, 
  (-21*Log[s])/4 + (21*Log[-pp4 + s])/4 + Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  (23*Log[s])/8 - (23*Log[-pp4 + s])/8 + (13*Log[s + t])/8 - 
   (13*Log[-pp4 + s + t])/8, (55*Log[s])/4 - (55*Log[-pp4 + s])/4 + 
   Log[s + t]/4 - Log[-pp4 + s + t]/4, (33*Log[s])/4 - (33*Log[-pp4 + s])/4 + 
   (3*Log[s + t])/4 - (3*Log[-pp4 + s + t])/4, 
  (-35*Log[s])/6 + (35*Log[-pp4 + s])/6 - Log[s + t]/6 + Log[-pp4 + s + t]/6, 
  (-217*Log[s])/8 + (217*Log[-pp4 + s])/8 - (19*Log[s + t])/8 + 
   (19*Log[-pp4 + s + t])/8, (101*Log[s])/8 - (101*Log[-pp4 + s])/8 + 
   (7*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  (-163*Log[s])/24 + (163*Log[-pp4 + s])/24 - (17*Log[s + t])/24 + 
   (17*Log[-pp4 + s + t])/24, (-101*Log[s])/24 + (101*Log[-pp4 + s])/24 - 
   (7*Log[s + t])/24 + (7*Log[-pp4 + s + t])/24, 
  (-99*Log[s])/8 + (99*Log[-pp4 + s])/8 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  (-65*Log[s])/8 + (65*Log[-pp4 + s])/8 + (5*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/8, (-13*Log[s])/8 + (13*Log[-pp4 + s])/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (5*Log[s])/8 - (5*Log[-pp4 + s])/8 + 
   (7*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  (125*Log[s])/24 - (125*Log[-pp4 + s])/24 - (17*Log[s + t])/24 + 
   (17*Log[-pp4 + s + t])/24, (-137*Log[s])/24 + (137*Log[-pp4 + s])/24 + 
   (29*Log[s + t])/24 - (29*Log[-pp4 + s + t])/24, 
  Log[s] - Log[-pp4 + s] - Log[s + t] + Log[-pp4 + s + t], 
  (19*Log[s])/8 - (19*Log[-pp4 + s])/8 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 0, 
  0, 0, 0, 0, 0, 0}, {0, (259*Log[s])/8 - (233*Log[-pp4 + s])/8 + 
   (155*Log[t])/6 - (143*Log[-pp4 + t])/6 + (89*Log[s + t])/24 - 
   (215*Log[-pp4 + s + t])/24, (11*Log[s])/12 - (59*Log[-pp4 + s])/12 + 
   10*Log[t] - 10*Log[-pp4 + t] - (31*Log[s + t])/12 + 
   (79*Log[-pp4 + s + t])/12, (13*Log[s])/6 - (47*Log[-pp4 + s])/12 + 
   8*Log[t] - 6*Log[-pp4 + t] - (29*Log[s + t])/12 + (13*Log[-pp4 + s + t])/6, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/2 + 5*Log[t] - 7*Log[-pp4 + t] - 
   (7*Log[s + t])/3 + (61*Log[-pp4 + s + t])/12, 
  (-83*Log[s])/24 + (239*Log[-pp4 + s])/24 - (33*Log[t])/2 + 
   (29*Log[-pp4 + t])/2 + (71*Log[s + t])/24 - (179*Log[-pp4 + s + t])/24, 
  (-45*Log[s])/4 + (45*Log[-pp4 + s])/4 - 13*Log[t] + 13*Log[-pp4 + t] + 
   (5*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, 
  (-157*Log[s])/24 + (157*Log[-pp4 + s])/24 - (13*Log[t])/2 + 
   (13*Log[-pp4 + t])/2 - (19*Log[s + t])/24 + (19*Log[-pp4 + s + t])/24, 
  (13*Log[s])/4 - (13*Log[-pp4 + s])/4 + 3*Log[t] - 3*Log[-pp4 + t] + 
   (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/12, 
  (3*Log[s])/4 - (3*Log[-pp4 + s])/4 + Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  (13*Log[s])/4 - (13*Log[-pp4 + s])/4 + 3*Log[t] - 3*Log[-pp4 + t] + 
   (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/12, 
  (-7*Log[s])/8 + (7*Log[-pp4 + s])/8 - Log[t]/2 + Log[-pp4 + t]/2 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, (421*Log[s])/24 - 
   (355*Log[-pp4 + s])/24 + (27*Log[t])/2 - (27*Log[-pp4 + t])/2 - 
   (95*Log[s + t])/24 + (29*Log[-pp4 + s + t])/24, 
  (-5*Log[s])/8 + (9*Log[-pp4 + s])/8 - Log[t]/2 + (3*Log[-pp4 + t])/2 - 
   (13*Log[s + t])/24 - (23*Log[-pp4 + s + t])/24, 
  (-47*Log[s])/12 + (67*Log[-pp4 + s])/6 - 10*Log[t] + 10*Log[-pp4 + t] + 
   (13*Log[s + t])/6 - (113*Log[-pp4 + s + t])/12, 
  (-91*Log[s])/24 + (127*Log[-pp4 + s])/24 - (17*Log[t])/2 + 
   (13*Log[-pp4 + t])/2 + Log[s + t]/8 + (3*Log[-pp4 + s + t])/8, 
  (-193*Log[s])/24 + (241*Log[-pp4 + s])/24 - (25*Log[t])/2 + 
   (25*Log[-pp4 + t])/2 + (41*Log[s + t])/24 - (89*Log[-pp4 + s + t])/24, 
  (-17*Log[s])/8 + (13*Log[-pp4 + s])/8 + Log[t]/2 + (3*Log[-pp4 + t])/2 - 
   (11*Log[s + t])/8 - Log[-pp4 + s + t]/8, 
  (3*Log[s])/8 + (3*Log[-pp4 + s])/8 + Log[t] - Log[-pp4 + t] - 
   (9*Log[s + t])/8 + (3*Log[-pp4 + s + t])/8, 
  (17*Log[s])/8 - (15*Log[-pp4 + s])/8 + (3*Log[t])/2 - (3*Log[-pp4 + t])/2 - 
   (3*Log[s + t])/8 + Log[-pp4 + s + t]/8, (-35*Log[s])/8 + 
   (37*Log[-pp4 + s])/8 - (9*Log[t])/2 + (9*Log[-pp4 + t])/2 + 
   (17*Log[s + t])/8 - (19*Log[-pp4 + s + t])/8, 
  (-111*Log[s])/2 + (111*Log[-pp4 + s])/2 - 63*Log[t] + 63*Log[-pp4 + t] + 
   (5*Log[s + t])/2 - (5*Log[-pp4 + s + t])/2, 
  (67*Log[s])/24 - (115*Log[-pp4 + s])/24 - (13*Log[t])/6 + 
   (13*Log[-pp4 + t])/6 - (91*Log[s + t])/24 + (139*Log[-pp4 + s + t])/24, 
  (623*Log[s])/6 - (623*Log[-pp4 + s])/6 + (233*Log[t])/2 - 
   (233*Log[-pp4 + t])/2 - (9*Log[s + t])/2 + (9*Log[-pp4 + s + t])/2, 
  (1025*Log[s])/24 - (1025*Log[-pp4 + s])/24 + (89*Log[t])/2 - 
   (89*Log[-pp4 + t])/2 - (19*Log[s + t])/8 + (19*Log[-pp4 + s + t])/8, 
  (-11*Log[s])/4 + (11*Log[-pp4 + s])/4 - 3*Log[t] + 3*Log[-pp4 + t] - 
   (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  (-151*Log[s])/24 + (151*Log[-pp4 + s])/24 - 8*Log[t] + 8*Log[-pp4 + t] + 
   (9*Log[s + t])/8 - (9*Log[-pp4 + s + t])/8, 
  (-27*Log[s])/8 + (27*Log[-pp4 + s])/8 - (9*Log[t])/2 + (9*Log[-pp4 + t])/2 - 
   (7*Log[s + t])/24 + (7*Log[-pp4 + s + t])/24, 
  (-365*Log[s])/24 + (365*Log[-pp4 + s])/24 - (17*Log[t])/2 + 
   (17*Log[-pp4 + t])/2 + (39*Log[s + t])/8 - (39*Log[-pp4 + s + t])/8, 
  (127*Log[s])/12 - (127*Log[-pp4 + s])/12 + 4*Log[t] - 4*Log[-pp4 + t] - 
   (13*Log[s + t])/12 + (13*Log[-pp4 + s + t])/12, 
  (5*Log[s])/8 - (5*Log[-pp4 + s])/8 - (3*Log[t])/2 + (3*Log[-pp4 + t])/2 - 
   (25*Log[s + t])/8 + (25*Log[-pp4 + s + t])/8, 
  (53*Log[s])/24 - (53*Log[-pp4 + s])/24 + Log[t] - Log[-pp4 + t] - 
   (19*Log[s + t])/8 + (19*Log[-pp4 + s + t])/8, 
  (235*Log[s])/24 - (235*Log[-pp4 + s])/24 + 14*Log[t] - 14*Log[-pp4 + t] + 
   (17*Log[s + t])/24 - (17*Log[-pp4 + s + t])/24, 
  (101*Log[s])/24 - (101*Log[-pp4 + s])/24 + (11*Log[t])/2 - 
   (11*Log[-pp4 + t])/2 + (9*Log[s + t])/8 - (9*Log[-pp4 + s + t])/8, 
  (193*Log[s])/24 - (193*Log[-pp4 + s])/24 + (25*Log[t])/2 - 
   (25*Log[-pp4 + t])/2 + (13*Log[s + t])/8 - (13*Log[-pp4 + s + t])/8, 
  (49*Log[s])/6 - (49*Log[-pp4 + s])/6 + 11*Log[t] - 11*Log[-pp4 + t], 
  (-17*Log[s])/8 + (17*Log[-pp4 + s])/8 - 3*Log[t] + 3*Log[-pp4 + t] + 
   (9*Log[s + t])/8 - (9*Log[-pp4 + s + t])/8, 
  (15*Log[s])/8 - (15*Log[-pp4 + s])/8 + 3*Log[t] - 3*Log[-pp4 + t] + 
   Log[s + t]/8 - Log[-pp4 + s + t]/8, (23*Log[s])/12 - (23*Log[-pp4 + s])/12 + 
   (7*Log[t])/2 - (7*Log[-pp4 + t])/2 + Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  (-75*Log[s])/8 + (79*Log[-pp4 + s])/8 - (17*Log[t])/2 + 
   (27*Log[-pp4 + t])/2 - (17*Log[s + t])/8 - (27*Log[-pp4 + s + t])/8, 
  (47*Log[s])/8 - (49*Log[-pp4 + s])/8 + (7*Log[t])/2 - (9*Log[-pp4 + t])/2 - 
   (5*Log[s + t])/8 + (15*Log[-pp4 + s + t])/8, 
  (-21*Log[s])/2 + (71*Log[-pp4 + s])/4 - 25*Log[t] + 21*Log[-pp4 + t] + 
   (13*Log[s + t])/4 - (13*Log[-pp4 + s + t])/2, 
  (43*Log[s])/8 - (41*Log[-pp4 + s])/8 + (13*Log[t])/2 - (17*Log[-pp4 + t])/2 + 
   (3*Log[s + t])/8 + (11*Log[-pp4 + s + t])/8, 
  (-715*Log[s])/12 + (739*Log[-pp4 + s])/12 - (256*Log[t])/3 + 
   (256*Log[-pp4 + t])/3 + (71*Log[s + t])/12 - (95*Log[-pp4 + s + t])/12, 
  (-115*Log[s])/24 + (115*Log[-pp4 + s])/24 - (13*Log[t])/2 + 
   (13*Log[-pp4 + t])/2 - (61*Log[s + t])/24 + (61*Log[-pp4 + s + t])/24, 
  Log[s]/4 - Log[-pp4 + s]/4 - (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  (9*Log[s])/4 - (9*Log[-pp4 + s])/4 + 6*Log[t] - 6*Log[-pp4 + t] - 
   Log[s + t]/4 + Log[-pp4 + s + t]/4, (-83*Log[s])/24 + 
   (83*Log[-pp4 + s])/24 - (5*Log[t])/2 + (5*Log[-pp4 + t])/2 - 
   (5*Log[s + t])/24 + (5*Log[-pp4 + s + t])/24, 
  (-47*Log[s])/8 + (47*Log[-pp4 + s])/8 - (9*Log[t])/2 + (9*Log[-pp4 + t])/2 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, (-91*Log[s])/8 + (91*Log[-pp4 + s])/8 - 
   (27*Log[t])/2 + (27*Log[-pp4 + t])/2 + (11*Log[s + t])/8 - 
   (11*Log[-pp4 + s + t])/8, (-11*Log[s])/8 + (11*Log[-pp4 + s])/8 - 
   (5*Log[t])/2 + (5*Log[-pp4 + t])/2 + (17*Log[s + t])/24 - 
   (17*Log[-pp4 + s + t])/24, (163*Log[s])/24 - (163*Log[-pp4 + s])/24 + 
   (23*Log[t])/2 - (23*Log[-pp4 + t])/2 - (17*Log[s + t])/8 + 
   (17*Log[-pp4 + s + t])/8, (-51*Log[s])/8 + (51*Log[-pp4 + s])/8 - 
   (13*Log[t])/2 + (13*Log[-pp4 + t])/2 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, (-43*Log[s])/8 + (43*Log[-pp4 + s])/8 - 
   (17*Log[t])/2 + (17*Log[-pp4 + t])/2 + (11*Log[s + t])/8 - 
   (11*Log[-pp4 + s + t])/8, (13*Log[s])/2 - (13*Log[-pp4 + s])/2 + 7*Log[t] - 
   7*Log[-pp4 + t] - Log[s + t]/2 + Log[-pp4 + s + t]/2, 
  3*Log[s] - 3*Log[-pp4 + s] + 15*Log[t] - 15*Log[-pp4 + t] - 5*Log[s + t] + 
   5*Log[-pp4 + s + t], Log[s]/12 + (23*Log[-pp4 + s])/12 - 4*Log[t] + 
   4*Log[-pp4 + t] + (31*Log[s + t])/12 - (55*Log[-pp4 + s + t])/12, 
  (-105*Log[s])/8 + (125*Log[-pp4 + s])/8 - (39*Log[t])/2 + 
   (39*Log[-pp4 + t])/2 + (7*Log[s + t])/24 - (67*Log[-pp4 + s + t])/24, 
  (131*Log[s])/24 - (191*Log[-pp4 + s])/24 + (23*Log[t])/2 - 
   (23*Log[-pp4 + t])/2 + Log[s + t]/24 + (59*Log[-pp4 + s + t])/24, 
  (-133*Log[s])/8 + (149*Log[-pp4 + s])/8 - (41*Log[t])/2 + 
   (41*Log[-pp4 + t])/2 + (7*Log[s + t])/24 - (55*Log[-pp4 + s + t])/24, 
  (133*Log[s])/8 - (149*Log[-pp4 + s])/8 + (41*Log[t])/2 - 
   (41*Log[-pp4 + t])/2 - (7*Log[s + t])/24 + (55*Log[-pp4 + s + t])/24, 
  (-47*Log[s])/4 + (25*Log[-pp4 + s])/2 - 11*Log[t] + 13*Log[-pp4 + t] - 
   (5*Log[s + t])/3 - (13*Log[-pp4 + s + t])/12, 
  (227*Log[s])/24 - (311*Log[-pp4 + s])/24 + (41*Log[t])/2 - 
   (37*Log[-pp4 + t])/2 - (21*Log[s + t])/8 + (33*Log[-pp4 + s + t])/8, 
  (-53*Log[s])/6 + (53*Log[-pp4 + s])/6 - 4*Log[t] + 4*Log[-pp4 + t] - 
   (11*Log[s + t])/6 + (11*Log[-pp4 + s + t])/6, 
  (47*Log[s])/8 - (63*Log[-pp4 + s])/8 + (11*Log[t])/2 - (11*Log[-pp4 + t])/2 + 
   (19*Log[s + t])/24 + (29*Log[-pp4 + s + t])/24, 
  (89*Log[s])/8 - (85*Log[-pp4 + s])/8 + (21*Log[t])/2 - (21*Log[-pp4 + t])/2 - 
   (7*Log[s + t])/24 - (5*Log[-pp4 + s + t])/24, 
  (71*Log[s])/24 - (23*Log[-pp4 + s])/24 - (3*Log[t])/2 + (3*Log[-pp4 + t])/2 + 
   (25*Log[s + t])/24 - (73*Log[-pp4 + s + t])/24, 
  (67*Log[s])/24 + (29*Log[-pp4 + s])/24 - Log[t]/2 + Log[-pp4 + t]/2 - 
   Log[s + t]/8 - (31*Log[-pp4 + s + t])/8, (185*Log[s])/24 - 
   (347*Log[-pp4 + s])/24 + (37*Log[t])/2 - (33*Log[-pp4 + t])/2 - 
   (55*Log[s + t])/24 + (169*Log[-pp4 + s + t])/24, 
  (-23*Log[s])/24 - (37*Log[-pp4 + s])/24 + (9*Log[t])/2 - 
   (9*Log[-pp4 + t])/2 - (7*Log[s + t])/8 + (27*Log[-pp4 + s + t])/8, 
  (-13*Log[s])/6 + (13*Log[-pp4 + s])/6 - 2*Log[t] + 2*Log[-pp4 + t] + 
   Log[s + t]/6 - Log[-pp4 + s + t]/6, (55*Log[s])/12 - (55*Log[-pp4 + s])/12 + 
   4*Log[t] - 4*Log[-pp4 + t] + Log[s + t]/12 - Log[-pp4 + s + t]/12, 
  -Log[s] + Log[-pp4 + s] + 3*Log[t] - 3*Log[-pp4 + t] - (5*Log[s + t])/3 + 
   (5*Log[-pp4 + s + t])/3, -6*Log[s] + (13*Log[-pp4 + s])/2 - 10*Log[t] + 
   9*Log[-pp4 + t] + (3*Log[s + t])/2 - Log[-pp4 + s + t], 
  (-89*Log[s])/24 + (179*Log[-pp4 + s])/24 - (29*Log[t])/2 + 
   (21*Log[-pp4 + t])/2 + (13*Log[s + t])/8 - (35*Log[-pp4 + s + t])/8, 
  (-83*Log[s])/12 + (73*Log[-pp4 + s])/6 - 18*Log[t] + 16*Log[-pp4 + t] + 
   (7*Log[s + t])/3 - (67*Log[-pp4 + s + t])/12, 
  (-5*Log[s])/24 - (43*Log[-pp4 + s])/24 + (7*Log[t])/2 - (7*Log[-pp4 + t])/2 - 
   (19*Log[s + t])/24 + (67*Log[-pp4 + s + t])/24, 0, 
  (-47*Log[s])/8 + (47*Log[-pp4 + s])/8 - (15*Log[t])/2 + 
   (15*Log[-pp4 + t])/2 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  (-35*Log[s])/8 + (35*Log[-pp4 + s])/8 - (9*Log[t])/2 + (9*Log[-pp4 + t])/2 - 
   (5*Log[s + t])/8 + (5*Log[-pp4 + s + t])/8, 
  (-47*Log[s])/8 + (47*Log[-pp4 + s])/8 - (9*Log[t])/2 + (9*Log[-pp4 + t])/2 - 
   (9*Log[s + t])/8 + (9*Log[-pp4 + s + t])/8, 
  (-137*Log[s])/24 + (137*Log[-pp4 + s])/24 - (11*Log[t])/2 + 
   (11*Log[-pp4 + t])/2 - (13*Log[s + t])/8 + (13*Log[-pp4 + s + t])/8, 
  (-15*Log[s])/8 + (15*Log[-pp4 + s])/8 - (3*Log[t])/2 + (3*Log[-pp4 + t])/2 - 
   (35*Log[s + t])/24 + (35*Log[-pp4 + s + t])/24, 
  (9*Log[s])/8 - (9*Log[-pp4 + s])/8 + (3*Log[t])/2 - (3*Log[-pp4 + t])/2 + 
   (29*Log[s + t])/24 - (29*Log[-pp4 + s + t])/24, 
  Log[s]/6 - Log[-pp4 + s]/6 - Log[t] + Log[-pp4 + t] - (7*Log[s + t])/6 + 
   (7*Log[-pp4 + s + t])/6, Log[s]/24 - Log[-pp4 + s]/24 + Log[t]/2 - 
   Log[-pp4 + t]/2 + (13*Log[s + t])/8 - (13*Log[-pp4 + s + t])/8, 
  27*Log[s] - 27*Log[-pp4 + s] + 42*Log[t] - 42*Log[-pp4 + t] - 5*Log[s + t] + 
   5*Log[-pp4 + s + t], -29*Log[s] + 29*Log[-pp4 + s] - 45*Log[t] + 
   45*Log[-pp4 + t] + (16*Log[s + t])/3 - (16*Log[-pp4 + s + t])/3, 
  (25*Log[s])/8 - (25*Log[-pp4 + s])/8 + (9*Log[t])/2 - (9*Log[-pp4 + t])/2 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, (-151*Log[s])/12 + 
   (151*Log[-pp4 + s])/12 - 19*Log[t] + 19*Log[-pp4 + t] + (9*Log[s + t])/4 - 
   (9*Log[-pp4 + s + t])/4, (-9*Log[s])/8 + (9*Log[-pp4 + s])/8 - 
   (3*Log[t])/2 + (3*Log[-pp4 + t])/2 - (5*Log[s + t])/24 + 
   (5*Log[-pp4 + s + t])/24, (17*Log[s])/3 - (17*Log[-pp4 + s])/3 + 8*Log[t] - 
   8*Log[-pp4 + t] - Log[s + t]/3 + Log[-pp4 + s + t]/3, 
  (103*Log[s])/12 - (103*Log[-pp4 + s])/12 + 13*Log[t] - 13*Log[-pp4 + t] - 
   (5*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  (-25*Log[s])/6 + (25*Log[-pp4 + s])/6 - 5*Log[t] + 5*Log[-pp4 + t] + 
   Log[s + t]/2 - Log[-pp4 + s + t]/2, (25*Log[s])/8 - (25*Log[-pp4 + s])/8 + 
   (9*Log[t])/2 - (9*Log[-pp4 + t])/2 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  (43*Log[s])/4 - (43*Log[-pp4 + s])/4 + 15*Log[t] - 15*Log[-pp4 + t] - 
   (7*Log[s + t])/4 + (7*Log[-pp4 + s + t])/4, 
  (27*Log[s])/4 - (27*Log[-pp4 + s])/4 + 9*Log[t] - 9*Log[-pp4 + t] - 
   (3*Log[s + t])/4 + (3*Log[-pp4 + s + t])/4, -4*Log[s] + 4*Log[-pp4 + s] - 
   6*Log[t] + 6*Log[-pp4 + t] + (2*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, 
  (-521*Log[s])/24 + (521*Log[-pp4 + s])/24 - (59*Log[t])/2 + 
   (59*Log[-pp4 + t])/2 + (19*Log[s + t])/8 - (19*Log[-pp4 + s + t])/8, 
  (105*Log[s])/8 - (105*Log[-pp4 + s])/8 + (27*Log[t])/2 - 
   (27*Log[-pp4 + t])/2 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 
  (-73*Log[s])/8 + (73*Log[-pp4 + s])/8 - (15*Log[t])/2 + 
   (15*Log[-pp4 + t])/2 - (13*Log[s + t])/24 + (13*Log[-pp4 + s + t])/24, 
  (-35*Log[s])/8 + (35*Log[-pp4 + s])/8 - (9*Log[t])/2 + (9*Log[-pp4 + t])/2 + 
   Log[s + t]/24 - Log[-pp4 + s + t]/24, (-277*Log[s])/24 + 
   (277*Log[-pp4 + s])/24 - (25*Log[t])/2 + (25*Log[-pp4 + t])/2 + 
   (7*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  (-47*Log[s])/8 + (47*Log[-pp4 + s])/8 - (15*Log[t])/2 + 
   (15*Log[-pp4 + t])/2 + (7*Log[s + t])/8 - (7*Log[-pp4 + s + t])/8, 
  (3*Log[s])/8 - (3*Log[-pp4 + s])/8 - (3*Log[t])/2 + (3*Log[-pp4 + t])/2 + 
   (5*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, 
  (9*Log[s])/8 - (9*Log[-pp4 + s])/8 + (3*Log[t])/2 - (3*Log[-pp4 + t])/2 - 
   Log[s + t]/8 + Log[-pp4 + s + t]/8, (23*Log[s])/8 - (23*Log[-pp4 + s])/8 + 
   (9*Log[t])/2 - (9*Log[-pp4 + t])/2 - (13*Log[s + t])/24 + 
   (13*Log[-pp4 + s + t])/24, (-17*Log[s])/8 + (17*Log[-pp4 + s])/8 - 
   (9*Log[t])/2 + (9*Log[-pp4 + t])/2 + (19*Log[s + t])/24 - 
   (19*Log[-pp4 + s + t])/24, (-3*Log[s])/2 + (3*Log[-pp4 + s])/2 - 
   Log[s + t]/2 + Log[-pp4 + s + t]/2, (59*Log[s])/24 - (59*Log[-pp4 + s])/24 + 
   (5*Log[t])/2 - (5*Log[-pp4 + t])/2 - Log[s + t]/8 + Log[-pp4 + s + t]/8, 0, 
  0, 0, 0, 0, 0, 0}, {0, -7*Log[s] + 7*Log[-pp4 + s + t], 
  8*Log[s] - 8*Log[-pp4 + s + t], 4*Log[s] - 4*Log[-pp4 + s + t], 
  -3*Log[t] + 3*Log[-pp4 + s + t], -4*Log[s] + 2*Log[t] + 2*Log[-pp4 + s + t], 
  0, 0, 0, 0, 0, 0, -Log[t] + Log[-pp4 + s + t], 
  4*Log[t] - 4*Log[-pp4 + s + t], -4*Log[s] + 2*Log[t] + 2*Log[-pp4 + s + t], 
  2*Log[t] - 2*Log[-pp4 + s + t], -2*Log[s] - 4*Log[s + t] + 
   6*Log[-pp4 + s + t], -2*Log[t] + 2*Log[-pp4 + s + t], 2*Log[s] - 2*Log[t], 
  Log[t] - Log[-pp4 + s + t], -Log[t] + Log[-pp4 + s + t], 0, 
  6*Log[s] - 6*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2*Log[s] + 2*Log[-pp4 + s + t], -Log[t] + Log[-pp4 + s + t], 
  -7*Log[s] + 4*Log[t] + 3*Log[-pp4 + s + t], Log[t] - Log[-pp4 + s + t], 
  -6*Log[s] + 6*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*Log[s] - 3*Log[-pp4 + s + t], -3*Log[s] + 3*Log[-pp4 + s + t], 
  -2*Log[s] + 4*Log[t] - 2*Log[-pp4 + s + t], 2*Log[s] - 2*Log[t], 
  -Log[s] + Log[-pp4 + s + t], Log[s] - Log[-pp4 + s + t], 
  -Log[s] - 5*Log[t] + 6*Log[-pp4 + s + t], 2*Log[s] - 4*Log[t] + 
   2*Log[-pp4 + s + t], 6*Log[s] - 6*Log[-pp4 + s + t], 
  -2*Log[s] + 2*Log[-pp4 + s + t], 0, -4*Log[s] + 4*Log[-pp4 + s + t], 
  -2*Log[s] + 2*Log[-pp4 + s + t], 4*Log[s] - 4*Log[t], 
  4*Log[s] - 4*Log[-pp4 + s + t], -2*Log[s] + 2*Log[-pp4 + s + t], 
  -Log[s] + Log[-pp4 + s + t], 3*Log[s] - 3*Log[-pp4 + s + t], 
  2*Log[t] - 2*Log[-pp4 + s + t], -4*Log[s] + 2*Log[t] + 2*Log[-pp4 + s + t], 
  -5*Log[s] + Log[t] + Log[-pp4 + s + t], 2*Log[s] - 2*Log[-pp4 + s + t], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, Log[pp4] + Log[s] + (5*Log[t])/12 - (29*Log[-pp4 + t])/12, 
  Log[pp4]/2 - (3*Log[s])/2 + (14*Log[t])/3 - (31*Log[-pp4 + t])/6 + 
   (3*Log[-pp4 + s + t])/2, Log[pp4]/2 + (7*Log[t])/4 - (13*Log[-pp4 + t])/4 + 
   Log[-pp4 + s + t], -Log[pp4]/2 - Log[s] - (5*Log[t])/3 + Log[-pp4 + t]/6 + 
   3*Log[-pp4 + s + t], 2*Log[s] - Log[t] + 4*Log[-pp4 + t] - 
   5*Log[-pp4 + s + t], 0, (-2*Log[t])/3 + (2*Log[-pp4 + t])/3, 
  Log[t]/3 - Log[-pp4 + t]/3, 0, Log[t]/3 - Log[-pp4 + t]/3, 0, 
  -Log[pp4] - (3*Log[s])/2 - (31*Log[t])/12 + (91*Log[-pp4 + t])/12 - 
   (5*Log[-pp4 + s + t])/2, -Log[pp4]/2 + (3*Log[s])/2 + (19*Log[t])/6 + 
   (7*Log[-pp4 + t])/3 - (13*Log[-pp4 + s + t])/2, 
  -Log[pp4]/2 + Log[s] + (3*Log[t])/4 + (3*Log[-pp4 + t])/4 - 
   2*Log[-pp4 + s + t], 2*Log[pp4] + Log[s] - (5*Log[t])/6 + 
   (17*Log[-pp4 + t])/6 - 5*Log[-pp4 + s + t], 
  Log[pp4] - Log[s] - (14*Log[t])/3 + (11*Log[-pp4 + t])/3 + 6*Log[s + t] - 
   5*Log[-pp4 + s + t], Log[pp4] - 2*Log[s] + Log[-pp4 + t], 
  Log[pp4] + Log[s]/2 + Log[t]/4 - (9*Log[-pp4 + t])/4 + Log[-pp4 + s + t]/2, 
  -Log[pp4] + (3*Log[s])/2 + Log[t]/2 - Log[-pp4 + t]/2 - Log[-pp4 + s + t]/2, 
  Log[pp4] - Log[s]/2 + Log[t]/2 - Log[-pp4 + t]/2 - Log[-pp4 + s + t]/2, 
  -Log[t] + Log[-pp4 + t], 4*Log[pp4] + Log[s] - 2*Log[t] - 2*Log[-pp4 + t] - 
   Log[-pp4 + s + t], (19*Log[t])/6 - (19*Log[-pp4 + t])/6, 
  (2*Log[t])/3 - (2*Log[-pp4 + t])/3, -4*Log[t] + 4*Log[-pp4 + t], 
  (8*Log[t])/3 - (8*Log[-pp4 + t])/3, (-7*Log[t])/3 + (7*Log[-pp4 + t])/3, 
  -6*Log[pp4] + (25*Log[t])/3 - (7*Log[-pp4 + t])/3, 
  2*Log[pp4] - (11*Log[t])/2 + (7*Log[-pp4 + t])/2, 
  (-7*Log[t])/2 + (7*Log[-pp4 + t])/2, (-7*Log[t])/3 + (7*Log[-pp4 + t])/3, 
  Log[t] - Log[-pp4 + t], (5*Log[t])/3 - (5*Log[-pp4 + t])/3, 
  (7*Log[t])/3 - (7*Log[-pp4 + t])/3, -Log[t]/6 + Log[-pp4 + t]/6, 
  Log[t]/2 - Log[-pp4 + t]/2, Log[t]/2 - Log[-pp4 + t]/2, 
  (-2*Log[t])/3 + (2*Log[-pp4 + t])/3, Log[t] + 2*Log[-pp4 + t] - 
   3*Log[-pp4 + s + t], -3*Log[pp4] - Log[s]/2 - (3*Log[t])/2 - 
   Log[-pp4 + t]/2 + (11*Log[-pp4 + s + t])/2, -Log[pp4] + (5*Log[s])/2 - 
   (17*Log[t])/4 + (33*Log[-pp4 + t])/4 - (11*Log[-pp4 + s + t])/2, 
  Log[s]/2 + (3*Log[t])/2 - (5*Log[-pp4 + t])/2 + Log[-pp4 + s + t]/2, 
  -4*Log[pp4] - Log[s] - (13*Log[t])/3 + (25*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t], (-8*Log[t])/3 + (8*Log[-pp4 + t])/3, 
  -Log[t] + Log[-pp4 + t], 2*Log[t] - 2*Log[-pp4 + t], 
  (5*Log[t])/3 - (5*Log[-pp4 + t])/3, 2*Log[t] - 2*Log[-pp4 + t], 0, 
  (-4*Log[t])/3 + (4*Log[-pp4 + t])/3, (10*Log[t])/3 - (10*Log[-pp4 + t])/3, 0, 
  -2*Log[t] + 2*Log[-pp4 + t], 0, (-3*Log[s])/2 - Log[t] + 4*Log[-pp4 + t] - 
   (3*Log[-pp4 + s + t])/2, Log[pp4]/2 - Log[s] + (7*Log[t])/3 - 
   (17*Log[-pp4 + t])/6 + Log[-pp4 + s + t], -Log[pp4]/2 + (3*Log[s])/2 + 
   (5*Log[t])/6 + (23*Log[-pp4 + t])/3 - (19*Log[-pp4 + s + t])/2, 
  -Log[s] - 4*Log[-pp4 + t] + 5*Log[-pp4 + s + t], 
  Log[pp4] - (3*Log[s])/2 + (13*Log[t])/3 - (16*Log[-pp4 + t])/3 + 
   (3*Log[-pp4 + s + t])/2, -2*Log[pp4] + (3*Log[s])/2 - (13*Log[t])/3 + 
   (19*Log[-pp4 + t])/3 - (3*Log[-pp4 + s + t])/2, 
  Log[pp4] - 3*Log[s] + (13*Log[t])/6 - (25*Log[-pp4 + t])/6 + 
   4*Log[-pp4 + s + t], Log[pp4]/2 - 2*Log[s] - Log[t]/3 - 
   (31*Log[-pp4 + t])/6 + 7*Log[-pp4 + s + t], -4*Log[pp4] + Log[s] + 
   (20*Log[t])/3 - (8*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 
  -Log[pp4]/2 - (3*Log[s])/2 - (11*Log[t])/3 + (25*Log[-pp4 + t])/6 + 
   (3*Log[-pp4 + s + t])/2, (3*Log[pp4])/2 - Log[s]/2 - (5*Log[t])/6 - 
   (8*Log[-pp4 + t])/3 + (5*Log[-pp4 + s + t])/2, 
  (-3*Log[pp4])/2 + Log[s]/2 - 3*Log[t] + (9*Log[-pp4 + t])/2 - 
   Log[-pp4 + s + t]/2, (-3*Log[pp4])/2 + (3*Log[s])/2 - (5*Log[t])/3 + 
   (19*Log[-pp4 + t])/6 - (3*Log[-pp4 + s + t])/2, 
  Log[pp4]/2 - 2*Log[s] + Log[t]/12 - (67*Log[-pp4 + t])/12 + 
   7*Log[-pp4 + s + t], Log[pp4] - Log[s] + (23*Log[t])/6 - 
   (41*Log[-pp4 + t])/6 + 3*Log[-pp4 + s + t], Log[pp4] - 3*Log[t] + 
   2*Log[-pp4 + t], -Log[pp4] - (3*Log[s])/2 - (2*Log[t])/3 + 
   (5*Log[-pp4 + t])/3 + (3*Log[-pp4 + s + t])/2, 
  Log[pp4] + Log[s]/2 + (8*Log[t])/3 - (11*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/2, Log[s] + Log[t] - 2*Log[-pp4 + s + t], 
  (3*Log[s])/2 - (23*Log[t])/12 + (71*Log[-pp4 + t])/12 - 
   (11*Log[-pp4 + s + t])/2, (5*Log[s])/2 + Log[t]/12 + (59*Log[-pp4 + t])/12 - 
   (15*Log[-pp4 + s + t])/2, -3*Log[s] - 2*Log[t] - Log[-pp4 + t] + 
   3*Log[-pp4 + s + t], 0, 0, -Log[t] + Log[-pp4 + t], -Log[t] + Log[-pp4 + t], 
  (-5*Log[t])/3 + (5*Log[-pp4 + t])/3, (-2*Log[t])/3 + (2*Log[-pp4 + t])/3, 
  (2*Log[t])/3 - (2*Log[-pp4 + t])/3, -Log[t] + Log[-pp4 + t], 
  (7*Log[t])/3 - (7*Log[-pp4 + t])/3, 6*Log[pp4] - 4*Log[t] - 2*Log[-pp4 + t], 
  -2*Log[pp4] + (11*Log[t])/3 - (5*Log[-pp4 + t])/3, -Log[t] + Log[-pp4 + t], 
  (-2*Log[t])/3 + (2*Log[-pp4 + t])/3, (4*Log[t])/3 - (4*Log[-pp4 + t])/3, 
  (-4*Log[t])/3 + (4*Log[-pp4 + t])/3, (-4*Log[t])/3 + (4*Log[-pp4 + t])/3, 
  (2*Log[t])/3 - (2*Log[-pp4 + t])/3, -Log[t] + Log[-pp4 + t], 
  -Log[t] + Log[-pp4 + t], -Log[t] + Log[-pp4 + t], 
  (4*Log[t])/3 - (4*Log[-pp4 + t])/3, (7*Log[t])/3 - (7*Log[-pp4 + t])/3, 
  -Log[t] + Log[-pp4 + t], (5*Log[t])/3 - (5*Log[-pp4 + t])/3, 
  (-5*Log[t])/3 + (5*Log[-pp4 + t])/3, (5*Log[t])/3 - (5*Log[-pp4 + t])/3, 
  Log[t] - Log[-pp4 + t], Log[t] - Log[-pp4 + t], -Log[t] + Log[-pp4 + t], 
  (5*Log[t])/3 - (5*Log[-pp4 + t])/3, (-5*Log[t])/3 + (5*Log[-pp4 + t])/3, 0, 
  -Log[t]/3 + Log[-pp4 + t]/3, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -3*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-37*Log[pp4])/3 + (37*Log[s])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  12*Log[pp4] - 12*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-25*Log[pp4])/3 + (25*Log[s])/3, -Log[pp4] + Log[s], -Log[pp4] + Log[s], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (16*Log[pp4])/3 - (16*Log[s])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  9*Log[pp4] - 9*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -Log[pp4] - 2*Log[s], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-4*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (7*Log[s])/3 - (131*Log[t])/12 + (1799*Log[-pp4 + t])/72 + Log[s + t]/8 - 
   (595*Log[-pp4 + s + t])/36, (-11*Log[pp4])/18 + (11*Log[s])/18 + 
   (2*Log[t])/9 + (383*Log[-pp4 + t])/54 - (7*Log[s + t])/6 - 
   (166*Log[-pp4 + s + t])/27, -Log[pp4]/36 + Log[s]/36 + (5*Log[t])/9 + 
   (445*Log[-pp4 + t])/108 - (5*Log[s + t])/12 - (115*Log[-pp4 + s + t])/27, 
  (5*Log[t])/6 + (4*Log[-pp4 + t])/9 - Log[s + t]/2 - (7*Log[-pp4 + s + t])/9, 
  -Log[pp4]/9 + Log[s]/9 - (25*Log[t])/36 - (1417*Log[-pp4 + t])/216 + 
   (13*Log[s + t])/24 + (725*Log[-pp4 + s + t])/108, 
  -Log[t]/2 - (83*Log[-pp4 + t])/12 + Log[s + t]/4 + (43*Log[-pp4 + s + t])/6, 
  (4*Log[pp4])/9 - (4*Log[s])/9 + (37*Log[t])/36 - (1085*Log[-pp4 + t])/216 - 
   Log[s + t]/8 + (445*Log[-pp4 + s + t])/108, 
  -Log[t]/2 + (97*Log[-pp4 + t])/36 + (3*Log[s + t])/4 - 
   (53*Log[-pp4 + s + t])/18, 0, -Log[t]/2 + (73*Log[-pp4 + t])/36 + 
   Log[s + t]/12 - (29*Log[-pp4 + s + t])/18, 
  -Log[t]/12 - (11*Log[-pp4 + t])/24 - Log[s + t]/24 + 
   (7*Log[-pp4 + s + t])/12, (-55*Log[pp4])/36 - (161*Log[s])/36 + 
   (257*Log[t])/36 - (1279*Log[-pp4 + t])/216 - (17*Log[s + t])/24 + 
   (593*Log[-pp4 + s + t])/108, -Log[t]/4 - (17*Log[-pp4 + t])/72 - 
   (5*Log[s + t])/24 + (25*Log[-pp4 + s + t])/36, 
  (13*Log[pp4])/36 - (13*Log[s])/36 - (7*Log[t])/18 - (281*Log[-pp4 + t])/54 + 
   Log[s + t]/2 + (275*Log[-pp4 + s + t])/54, (-2*Log[pp4])/9 + (2*Log[s])/9 - 
   (5*Log[t])/36 - (311*Log[-pp4 + t])/216 - Log[s + t]/24 + 
   (175*Log[-pp4 + s + t])/108, -Log[pp4]/18 + Log[s]/18 - (11*Log[t])/36 - 
   (1733*Log[-pp4 + t])/216 + (13*Log[s + t])/24 + (841*Log[-pp4 + s + t])/108, 
  Log[t]/12 - (67*Log[-pp4 + t])/24 - (5*Log[s + t])/24 + 
   (35*Log[-pp4 + s + t])/12, (-7*Log[pp4])/12 + (7*Log[s])/12 - Log[t]/3 + 
   (65*Log[-pp4 + t])/36 - Log[s + t]/4 - (11*Log[-pp4 + s + t])/9, 
  -Log[t]/12 + (53*Log[-pp4 + t])/24 - Log[s + t]/24 - 
   (25*Log[-pp4 + s + t])/12, (-5*Log[t])/12 - (43*Log[-pp4 + t])/24 + 
   (7*Log[s + t])/24 + (23*Log[-pp4 + s + t])/12, 
  (3*Log[t])/2 - (401*Log[-pp4 + t])/12 + (3*Log[s + t])/4 + 
   (187*Log[-pp4 + s + t])/6, (-23*Log[pp4])/18 + (47*Log[s])/18 - 
   (217*Log[t])/36 + (2345*Log[-pp4 + t])/216 - (17*Log[s + t])/24 - 
   (589*Log[-pp4 + s + t])/108, (-11*Log[pp4])/9 - (7*Log[s])/9 - 
   (203*Log[t])/36 + (13711*Log[-pp4 + t])/216 - (31*Log[s + t])/24 - 
   (5891*Log[-pp4 + s + t])/108, (-11*Log[pp4])/9 - (7*Log[s])/9 - 
   (77*Log[t])/36 + (5413*Log[-pp4 + t])/216 - (13*Log[s + t])/24 - 
   (2201*Log[-pp4 + s + t])/108, (43*Log[t])/6 - (67*Log[-pp4 + t])/12 - 
   (15*Log[s + t])/4 + (13*Log[-pp4 + s + t])/6, 
  (-5*Log[pp4])/9 - (17*Log[s])/18 - (31*Log[t])/18 - (91*Log[-pp4 + t])/27 + 
   Log[s + t]/3 + (169*Log[-pp4 + s + t])/27, 
  (23*Log[t])/12 - (239*Log[-pp4 + t])/72 - Log[s + t]/8 + 
   (55*Log[-pp4 + s + t])/36, (8*Log[pp4])/9 - (8*Log[s])/9 - (43*Log[t])/36 - 
   (1825*Log[-pp4 + t])/216 + (25*Log[s + t])/24 + (929*Log[-pp4 + s + t])/108, 
  (-2*Log[pp4])/9 + (2*Log[s])/9 + (5*Log[t])/18 + (419*Log[-pp4 + t])/108 - 
   Log[s + t]/4 - (211*Log[-pp4 + s + t])/54, (-2*Log[pp4])/3 + (2*Log[s])/3 + 
   (7*Log[t])/12 - (227*Log[-pp4 + t])/72 - (5*Log[s + t])/8 + 
   (115*Log[-pp4 + s + t])/36, (-2*Log[pp4])/9 + (2*Log[s])/9 + 
   (11*Log[t])/18 - (151*Log[-pp4 + t])/108 - (5*Log[s + t])/12 + 
   (65*Log[-pp4 + s + t])/54, (2*Log[pp4])/9 - (2*Log[s])/9 + (5*Log[t])/9 + 
   (425*Log[-pp4 + t])/54 - Log[s + t]/2 - (214*Log[-pp4 + s + t])/27, 
  (4*Log[pp4])/9 - (4*Log[s])/9 + Log[t]/36 + (739*Log[-pp4 + t])/216 + 
   (5*Log[s + t])/24 - (395*Log[-pp4 + s + t])/108, 
  (8*Log[pp4])/9 - (8*Log[s])/9 + (11*Log[t])/36 + (1505*Log[-pp4 + t])/216 + 
   (7*Log[s + t])/24 - (817*Log[-pp4 + s + t])/108, 
  (2*Log[pp4])/9 - (2*Log[s])/9 + (5*Log[t])/9 + (157*Log[-pp4 + t])/27 - 
   (172*Log[-pp4 + s + t])/27, -Log[t]/6 - (4*Log[-pp4 + t])/3 + Log[s + t]/6 + 
   (4*Log[-pp4 + s + t])/3, (5*Log[-pp4 + t])/3 - (5*Log[-pp4 + s + t])/3, 
  (2*Log[pp4])/9 - (2*Log[s])/9 + (5*Log[t])/36 + (383*Log[-pp4 + t])/216 + 
   Log[s + t]/24 - (211*Log[-pp4 + s + t])/108, 
  (-3*Log[pp4])/2 - (3*Log[s])/2 - (7*Log[t])/12 - (139*Log[-pp4 + t])/24 - 
   (13*Log[s + t])/24 + (119*Log[-pp4 + s + t])/12, 
  (5*Log[t])/12 - (7*Log[-pp4 + t])/8 - (7*Log[s + t])/24 + 
   (3*Log[-pp4 + s + t])/4, (7*Log[pp4])/12 - (7*Log[s])/12 - Log[t]/6 - 
   (27*Log[-pp4 + t])/2 + Log[s + t]/2 + (79*Log[-pp4 + s + t])/6, 
  Log[t]/12 + (139*Log[-pp4 + t])/24 + Log[s + t]/24 - 
   (71*Log[-pp4 + s + t])/12, (-11*Log[pp4])/18 - (49*Log[s])/18 + 
   (20*Log[t])/9 - (1523*Log[-pp4 + t])/27 + (5*Log[s + t])/3 + 
   (1508*Log[-pp4 + s + t])/27, (13*Log[pp4])/9 + (19*Log[s])/18 + 
   (115*Log[t])/36 - (1121*Log[-pp4 + t])/216 + (25*Log[s + t])/24 - 
   (167*Log[-pp4 + s + t])/108, Log[pp4] + (3*Log[s])/2 + (7*Log[t])/6 - 
   (7*Log[-pp4 + t])/6 - Log[s + t]/6 - (7*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 - (4*Log[s])/3 - Log[t]/3 + (149*Log[-pp4 + t])/36 - 
   Log[s + t]/12 - (31*Log[-pp4 + s + t])/18, (5*Log[pp4])/9 - (5*Log[s])/9 - 
   (7*Log[t])/36 - (265*Log[-pp4 + t])/216 + (17*Log[s + t])/24 + 
   (77*Log[-pp4 + s + t])/108, (-5*Log[t])/12 - (41*Log[-pp4 + t])/24 + 
   Log[s + t]/24 + (25*Log[-pp4 + s + t])/12, 
  (-7*Log[t])/12 - (59*Log[-pp4 + t])/8 + (5*Log[s + t])/24 + 
   (31*Log[-pp4 + s + t])/4, Log[t]/4 - (251*Log[-pp4 + t])/72 - 
   (5*Log[s + t])/8 + (139*Log[-pp4 + s + t])/36, 
  (-4*Log[pp4])/9 + (4*Log[s])/9 - (7*Log[t])/36 + (1943*Log[-pp4 + t])/216 - 
   (7*Log[s + t])/24 - (919*Log[-pp4 + s + t])/108, 
  -Log[t]/4 - (83*Log[-pp4 + t])/24 + Log[s + t]/8 + (43*Log[-pp4 + s + t])/12, 
  -Log[t]/12 - (125*Log[-pp4 + t])/24 + (5*Log[s + t])/24 + 
   (61*Log[-pp4 + s + t])/12, Log[t]/3 + (47*Log[-pp4 + t])/12 - 
   Log[s + t]/12 - (25*Log[-pp4 + s + t])/6, (3*Log[pp4])/4 - (3*Log[s])/4 + 
   (9*Log[t])/2 - (7*Log[-pp4 + t])/3 - Log[s + t] - (7*Log[-pp4 + s + t])/6, 
  (13*Log[pp4])/36 + (5*Log[s])/36 - (67*Log[t])/18 + (143*Log[-pp4 + t])/108 + 
   (5*Log[s + t])/12 + (40*Log[-pp4 + s + t])/27, 
  Log[pp4]/2 + Log[t]/4 - (757*Log[-pp4 + t])/72 - Log[s + t]/24 + 
   (353*Log[-pp4 + s + t])/36, (-7*Log[pp4])/18 - (11*Log[s])/18 + 
   (13*Log[t])/36 + (1111*Log[-pp4 + t])/216 + Log[s + t]/24 - 
   (491*Log[-pp4 + s + t])/108, -Log[pp4]/4 + Log[s]/4 - (17*Log[t])/12 - 
   (53*Log[-pp4 + t])/8 + (7*Log[s + t])/24 + (31*Log[-pp4 + s + t])/4, 
  Log[pp4]/4 - Log[s]/4 + (17*Log[t])/12 + (31*Log[-pp4 + t])/24 - 
   (7*Log[s + t])/24 - (29*Log[-pp4 + s + t])/12, 
  -Log[pp4]/4 + Log[s]/4 - (5*Log[t])/6 - (83*Log[-pp4 + t])/36 - 
   Log[s + t]/12 + (29*Log[-pp4 + s + t])/9, (-7*Log[pp4])/18 + (7*Log[s])/18 + 
   (19*Log[t])/36 + (1741*Log[-pp4 + t])/216 - (13*Log[s + t])/24 - 
   (869*Log[-pp4 + s + t])/108, (-11*Log[pp4])/18 + (11*Log[s])/18 - 
   (10*Log[t])/9 - (403*Log[-pp4 + t])/54 - Log[s + t]/6 + 
   (236*Log[-pp4 + s + t])/27, Log[pp4]/3 - Log[s]/3 + (7*Log[t])/12 + 
   (77*Log[-pp4 + t])/72 + Log[s + t]/24 - (61*Log[-pp4 + s + t])/36, 
  Log[t]/12 + (547*Log[-pp4 + t])/72 - Log[s + t]/24 - 
   (275*Log[-pp4 + s + t])/36, (5*Log[pp4])/18 - (5*Log[s])/18 + 
   (19*Log[t])/36 - (1355*Log[-pp4 + t])/216 + Log[s + t]/8 + 
   (607*Log[-pp4 + s + t])/108, (2*Log[pp4])/9 - (2*Log[s])/9 + 
   (17*Log[t])/36 - (1081*Log[-pp4 + t])/216 + Log[s + t]/24 + 
   (485*Log[-pp4 + s + t])/108, (-5*Log[pp4])/36 + (5*Log[s])/36 + 
   (19*Log[t])/36 + (2011*Log[-pp4 + t])/216 - (11*Log[s + t])/24 - 
   (1013*Log[-pp4 + s + t])/108, (-5*Log[pp4])/18 + (5*Log[s])/18 - 
   (13*Log[t])/36 + (1181*Log[-pp4 + t])/216 - (5*Log[s + t])/24 - 
   (529*Log[-pp4 + s + t])/108, -Log[pp4]/18 + Log[s]/18 + Log[t]/9 - 
   (52*Log[-pp4 + t])/27 + (49*Log[-pp4 + s + t])/27, 
  (7*Log[pp4])/36 - (7*Log[s])/36 + (4*Log[t])/9 - (7*Log[-pp4 + t])/108 - 
   Log[s + t]/12 - (8*Log[-pp4 + s + t])/27, -Log[pp4]/12 + Log[s]/12 - 
   Log[t]/6 + (25*Log[-pp4 + t])/6 - Log[s + t]/6 - (23*Log[-pp4 + s + t])/6, 
  -Log[t]/2 - (35*Log[-pp4 + t])/12 + Log[s + t]/4 + (19*Log[-pp4 + s + t])/6, 
  (5*Log[pp4])/36 - (5*Log[s])/36 - (7*Log[t])/36 - (1207*Log[-pp4 + t])/216 + 
   (7*Log[s + t])/24 + (593*Log[-pp4 + s + t])/108, 
  (7*Log[pp4])/36 - (7*Log[s])/36 - (5*Log[t])/9 - (697*Log[-pp4 + t])/108 + 
   (5*Log[s + t])/12 + (178*Log[-pp4 + s + t])/27, 
  Log[pp4]/18 - Log[s]/18 + (5*Log[t])/36 + (443*Log[-pp4 + t])/216 - 
   Log[s + t]/8 - (223*Log[-pp4 + s + t])/108, 0, 
  -Log[pp4]/3 - Log[s]/6 + (11*Log[t])/12 - (193*Log[-pp4 + t])/72 + 
   Log[s + t]/8 + (77*Log[-pp4 + s + t])/36, (-17*Log[pp4])/6 - (19*Log[s])/6 + 
   (41*Log[t])/12 - (319*Log[-pp4 + t])/72 - Log[s + t]/8 + 
   (149*Log[-pp4 + s + t])/36, (-4*Log[pp4])/3 - (2*Log[s])/3 + 
   (23*Log[t])/12 - (175*Log[-pp4 + t])/72 - Log[s + t]/8 + 
   (95*Log[-pp4 + s + t])/36, (-17*Log[pp4])/18 - Log[s]/18 + (89*Log[t])/36 - 
   (739*Log[-pp4 + t])/216 - (5*Log[s + t])/24 + (233*Log[-pp4 + s + t])/108, 
  Log[pp4]/3 + (7*Log[s])/6 - (3*Log[t])/4 - (19*Log[-pp4 + t])/24 - 
   (5*Log[s + t])/24 + Log[-pp4 + s + t]/4, -Log[pp4]/3 - (7*Log[s])/6 + 
   (3*Log[t])/4 + (19*Log[-pp4 + t])/24 + (5*Log[s + t])/24 - 
   Log[-pp4 + s + t]/4, -Log[pp4]/9 + (11*Log[s])/18 + (11*Log[t])/9 - 
   (137*Log[-pp4 + t])/108 - Log[s + t]/4 - (11*Log[-pp4 + s + t])/54, 
  (2*Log[pp4])/9 - (2*Log[s])/9 - (85*Log[t])/36 + (401*Log[-pp4 + t])/216 + 
   (7*Log[s + t])/24 + (23*Log[-pp4 + s + t])/108, 
  3*Log[t] + (55*Log[-pp4 + t])/2 - (3*Log[s + t])/2 - 29*Log[-pp4 + s + t], 
  (-19*Log[t])/6 - (697*Log[-pp4 + t])/36 + (19*Log[s + t])/12 + 
   (377*Log[-pp4 + s + t])/18, Log[t]/12 + (29*Log[-pp4 + t])/24 - 
   (5*Log[s + t])/24 - (13*Log[-pp4 + s + t])/12, 
  -Log[pp4]/9 + Log[s]/9 - (17*Log[t])/18 - (809*Log[-pp4 + t])/108 + 
   (5*Log[s + t])/12 + (433*Log[-pp4 + s + t])/54, 
  Log[t]/12 - Log[-pp4 + t]/72 + Log[s + t]/8 - (7*Log[-pp4 + s + t])/36, 
  (2*Log[pp4])/9 - (2*Log[s])/9 + (2*Log[t])/9 + (70*Log[-pp4 + t])/27 + 
   Log[s + t]/3 - (85*Log[-pp4 + s + t])/27, (-2*Log[pp4])/9 + (2*Log[s])/9 + 
   (11*Log[t])/18 + (533*Log[-pp4 + t])/108 - (5*Log[s + t])/12 - 
   (277*Log[-pp4 + s + t])/54, (-2*Log[pp4])/9 + (2*Log[s])/9 - (7*Log[t])/18 - 
   (169*Log[-pp4 + t])/108 + Log[s + t]/12 + (101*Log[-pp4 + s + t])/54, 
  Log[t]/12 + (29*Log[-pp4 + t])/24 - (5*Log[s + t])/24 - 
   (13*Log[-pp4 + s + t])/12, (2*Log[t])/3 + (25*Log[-pp4 + t])/4 - 
   (5*Log[s + t])/12 - (13*Log[-pp4 + s + t])/2, 
  Log[t]/2 + (13*Log[-pp4 + t])/4 - Log[s + t]/4 - (7*Log[-pp4 + s + t])/2, 
  -Log[t]/3 - (37*Log[-pp4 + t])/18 + Log[s + t]/6 + (20*Log[-pp4 + s + t])/9, 
  (2*Log[pp4])/9 - (2*Log[s])/9 - (49*Log[t])/36 - (2443*Log[-pp4 + t])/216 + 
   (19*Log[s + t])/24 + (1283*Log[-pp4 + s + t])/108, 
  Log[t]/4 + (115*Log[-pp4 + t])/24 - Log[s + t]/8 - (59*Log[-pp4 + s + t])/12, 
  Log[t]/12 - (269*Log[-pp4 + t])/72 - Log[s + t]/24 + 
   (133*Log[-pp4 + s + t])/36, -Log[t]/12 - (163*Log[-pp4 + t])/72 + 
   Log[s + t]/24 + (83*Log[-pp4 + s + t])/36, (-5*Log[pp4])/9 + (5*Log[s])/9 - 
   (35*Log[t])/36 - (845*Log[-pp4 + t])/216 + (5*Log[s + t])/24 + 
   (505*Log[-pp4 + s + t])/108, -Log[pp4]/3 + Log[s]/3 - (7*Log[t])/12 - 
   (169*Log[-pp4 + t])/72 + Log[s + t]/8 + (101*Log[-pp4 + s + t])/36, 
  -Log[t]/4 - Log[-pp4 + t]/8 + Log[s + t]/8 + Log[-pp4 + s + t]/4, 
  Log[t]/4 + Log[-pp4 + t]/8 - Log[s + t]/8 - Log[-pp4 + s + t]/4, 
  Log[t]/12 + (163*Log[-pp4 + t])/72 - Log[s + t]/24 - 
   (83*Log[-pp4 + s + t])/36, -Log[t]/12 - (163*Log[-pp4 + t])/72 + 
   Log[s + t]/24 + (83*Log[-pp4 + s + t])/36, 0, 
  Log[pp4]/9 - Log[s]/9 + (7*Log[t])/36 + (169*Log[-pp4 + t])/216 - 
   Log[s + t]/24 - (101*Log[-pp4 + s + t])/108, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -5*Log[pp4] + Log[s] + 6*Log[t] - 2*Log[-pp4 + t], 
  Log[pp4]/3 + Log[s]/3 + (4*Log[t])/3 - (10*Log[-pp4 + t])/3 + 
   (4*Log[-pp4 + s + t])/3, (5*Log[pp4])/6 + (5*Log[s])/6 + (5*Log[t])/6 - 
   (10*Log[-pp4 + t])/3 + (5*Log[-pp4 + s + t])/6, 0, 
  (-2*Log[pp4])/3 - (2*Log[s])/3 - (2*Log[t])/3 + (8*Log[-pp4 + t])/3 - 
   (2*Log[-pp4 + s + t])/3, 0, (2*Log[pp4])/3 + (2*Log[s])/3 + (2*Log[t])/3 - 
   (8*Log[-pp4 + t])/3 + (2*Log[-pp4 + s + t])/3, 
  -Log[t] + 2*Log[-pp4 + t] - Log[-pp4 + s + t], 0, 0, 0, 
  (11*Log[pp4])/6 + (11*Log[s])/6 - (13*Log[t])/6 + (2*Log[-pp4 + t])/3 - 
   (13*Log[-pp4 + s + t])/6, 0, Log[pp4]/6 + Log[s]/6 + Log[t]/6 - 
   (2*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/6, -Log[pp4]/3 - Log[s]/3 - 
   Log[t]/3 + (4*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/3, 
  -Log[pp4]/3 - Log[s]/3 - (4*Log[t])/3 + (10*Log[-pp4 + t])/3 - 
   (4*Log[-pp4 + s + t])/3, 0, -Log[pp4]/2 - Log[s]/2 - Log[t]/2 + 
   2*Log[-pp4 + t] - Log[-pp4 + s + t]/2, 0, 0, 0, 
  (-19*Log[pp4])/6 - Log[s]/6 + (11*Log[t])/6 + (8*Log[-pp4 + t])/3 - 
   (7*Log[-pp4 + s + t])/6, (-11*Log[pp4])/6 + (7*Log[s])/6 + (7*Log[t])/6 + 
   (4*Log[-pp4 + t])/3 - (11*Log[-pp4 + s + t])/6, 
  (-11*Log[pp4])/6 + (7*Log[s])/6 + (7*Log[t])/6 + (4*Log[-pp4 + t])/3 - 
   (11*Log[-pp4 + s + t])/6, 2*Log[t] - 4*Log[-pp4 + t] + 2*Log[-pp4 + s + t], 
  (-5*Log[pp4])/6 + (2*Log[s])/3 + (2*Log[t])/3 + Log[-pp4 + t]/3 - 
   (5*Log[-pp4 + s + t])/6, 0, (4*Log[pp4])/3 + (4*Log[s])/3 + (4*Log[t])/3 - 
   (16*Log[-pp4 + t])/3 + (4*Log[-pp4 + s + t])/3, 
  -Log[pp4]/3 - Log[s]/3 - Log[t]/3 + (4*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/3, 
  -Log[pp4] - Log[s] - Log[t] + 4*Log[-pp4 + t] - Log[-pp4 + s + t], 
  -Log[pp4]/3 - Log[s]/3 - Log[t]/3 + (4*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/3, 
  Log[pp4]/3 + Log[s]/3 + (4*Log[t])/3 - (10*Log[-pp4 + t])/3 + 
   (4*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 + (2*Log[s])/3 + (2*Log[t])/3 - 
   (8*Log[-pp4 + t])/3 + (2*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 + (4*Log[s])/3 + (4*Log[t])/3 - (16*Log[-pp4 + t])/3 + 
   (4*Log[-pp4 + s + t])/3, Log[pp4]/3 + Log[s]/3 + Log[t]/3 - 
   (4*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/3, 0, 0, 
  Log[pp4]/3 + Log[s]/3 + Log[t]/3 - (4*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/3, 
  -Log[pp4] + 3*Log[s] + 3*Log[t] - 4*Log[-pp4 + t] - Log[-pp4 + s + t], 0, 
  Log[pp4]/2 + Log[s]/2 + Log[t]/2 - 2*Log[-pp4 + t] + Log[-pp4 + s + t]/2, 0, 
  Log[pp4]/3 + Log[s]/3 - (5*Log[t])/3 + (8*Log[-pp4 + t])/3 - 
   (5*Log[-pp4 + s + t])/3, (13*Log[pp4])/6 - (16*Log[s])/3 - (13*Log[t])/3 + 
   (13*Log[-pp4 + t])/3 + (19*Log[-pp4 + s + t])/6, 
  (3*Log[pp4])/2 - 3*Log[s] - 3*Log[t] + 3*Log[-pp4 + t] + 
   (3*Log[-pp4 + s + t])/2, -Log[pp4] + 2*Log[s] + 2*Log[t] - 2*Log[-pp4 + t] - 
   Log[-pp4 + s + t], (5*Log[pp4])/6 + (5*Log[s])/6 - Log[t]/6 - 
   (4*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/6, 0, 0, 
  Log[t] - 2*Log[-pp4 + t] + Log[-pp4 + s + t], (-2*Log[pp4])/3 - (2*Log[s])/3 - 
   (2*Log[t])/3 + (8*Log[-pp4 + t])/3 - (2*Log[-pp4 + s + t])/3, 0, 0, 0, 
  (9*Log[pp4])/2 - (3*Log[s])/2 - (9*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  -Log[pp4]/3 - (5*Log[s])/6 + Log[t]/6 + Log[-pp4 + t]/3 + 
   (2*Log[-pp4 + s + t])/3, Log[pp4]/2 - Log[-pp4 + t] + Log[-pp4 + s + t]/2, 
  -Log[pp4]/3 + (2*Log[s])/3 + (2*Log[t])/3 - (2*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/3, Log[pp4]/2 + Log[s]/2 + Log[t]/2 - 2*Log[-pp4 + t] + 
   Log[-pp4 + s + t]/2, -Log[pp4]/2 - Log[s]/2 - Log[t]/2 + 2*Log[-pp4 + t] - 
   Log[-pp4 + s + t]/2, Log[pp4]/2 + Log[s]/2 + Log[t]/2 - 2*Log[-pp4 + t] + 
   Log[-pp4 + s + t]/2, -Log[pp4]/3 - Log[s]/3 - Log[t]/3 + 
   (4*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/3, Log[pp4]/3 + Log[s]/3 + Log[t]/3 - 
   (4*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/3, 0, 0, 
  -Log[pp4]/3 - Log[s]/3 - Log[t]/3 + (4*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/3, 
  -Log[pp4]/6 - Log[s]/6 - Log[t]/6 + (2*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/6, 
  Log[pp4]/6 + Log[s]/6 + Log[t]/6 - (2*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/6, 
  Log[pp4]/3 + Log[s]/3 + Log[t]/3 - (4*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/3, 
  -Log[pp4]/3 - Log[s]/3 - Log[t]/3 + (4*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/3, 
  Log[pp4]/6 + Log[s]/6 + Log[t]/6 - (2*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/6, 
  Log[pp4]/2 + Log[s]/2 + Log[t]/2 - 2*Log[-pp4 + t] + Log[-pp4 + s + t]/2, 0, 
  -Log[pp4]/6 - Log[s]/6 - Log[t]/6 + (2*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/6, 
  Log[pp4]/6 + Log[s]/6 + Log[t]/6 - (2*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/6, 
  Log[pp4]/3 + Log[s]/3 + Log[t]/3 - (4*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/3, 
  0, -Log[pp4]/2 + Log[s] + Log[t] - Log[-pp4 + t] - Log[-pp4 + s + t]/2, 
  Log[pp4] + Log[s] + Log[t] - 4*Log[-pp4 + t] + Log[-pp4 + s + t], 
  2*Log[pp4] - 2*Log[s] - 2*Log[t] - 2*Log[-pp4 + t] + Log[-pp4 + s + t], 
  (7*Log[pp4])/3 - (2*Log[s])/3 - (11*Log[t])/3 + (8*Log[-pp4 + t])/3 - 
   (2*Log[-pp4 + s + t])/3, Log[pp4]/2 - Log[s] - Log[t] + Log[-pp4 + t] + 
   Log[-pp4 + s + t]/2, -Log[pp4]/2 + Log[s] + Log[t] - Log[-pp4 + t] - 
   Log[-pp4 + s + t]/2, -Log[pp4]/6 - (2*Log[s])/3 - (2*Log[t])/3 + 
   (5*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/6, Log[pp4]/3 + Log[s]/3 + Log[t]/3 - 
   (4*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/3, 0, 0, 0, 
  -Log[pp4]/6 - Log[s]/6 - Log[t]/6 + (2*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/6, 
  0, Log[pp4]/3 + Log[s]/3 - (2*Log[t])/3 + (2*Log[-pp4 + t])/3 - 
   (2*Log[-pp4 + s + t])/3, -Log[pp4]/3 - Log[s]/3 - Log[t]/3 + 
   (4*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/3, -Log[pp4]/3 - Log[s]/3 - 
   Log[t]/3 + (4*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/3, 0, 0, 0, 0, 
  Log[pp4]/3 + Log[s]/3 + Log[t]/3 - (4*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/3, 
  0, 0, 0, (-5*Log[pp4])/6 - (5*Log[s])/6 - (5*Log[t])/6 + 
   (10*Log[-pp4 + t])/3 - (5*Log[-pp4 + s + t])/6, 
  -Log[pp4]/2 - Log[s]/2 - Log[t]/2 + 2*Log[-pp4 + t] - Log[-pp4 + s + t]/2, 0, 
  0, 0, 0, 0, Log[pp4]/6 + Log[s]/6 + Log[t]/6 - (2*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t]/6, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (7*Log[s])/3 - (59*Log[-pp4 + t])/24 + Log[s + t]/8, 
  (11*Log[pp4])/18 + (11*Log[s])/18 - Log[-pp4 + t]/18 - (7*Log[s + t])/6, 
  Log[pp4]/36 + Log[s]/36 + (13*Log[-pp4 + t])/36 - (5*Log[s + t])/12, 
  Log[-pp4 + t]/2 - Log[s + t]/2, Log[pp4]/9 + Log[s]/9 - 
   (55*Log[-pp4 + t])/72 + (13*Log[s + t])/24, -Log[-pp4 + t]/4 + Log[s + t]/4, 
  (-4*Log[pp4])/9 - (4*Log[s])/9 + (73*Log[-pp4 + t])/72 - Log[s + t]/8, 
  (-3*Log[-pp4 + t])/4 + (3*Log[s + t])/4, 0, 
  -Log[-pp4 + t]/12 + Log[s + t]/12, Log[-pp4 + t]/24 - Log[s + t]/24, 
  (55*Log[pp4])/36 - (161*Log[s])/36 + (263*Log[-pp4 + t])/72 - 
   (17*Log[s + t])/24, (5*Log[-pp4 + t])/24 - (5*Log[s + t])/24, 
  (-13*Log[pp4])/36 - (13*Log[s])/36 + (2*Log[-pp4 + t])/9 + Log[s + t]/2, 
  (2*Log[pp4])/9 + (2*Log[s])/9 - (29*Log[-pp4 + t])/72 - Log[s + t]/24, 
  Log[pp4]/18 + Log[s]/18 - (47*Log[-pp4 + t])/72 + (13*Log[s + t])/24, 
  (5*Log[-pp4 + t])/24 - (5*Log[s + t])/24, (7*Log[pp4])/12 + (7*Log[s])/12 - 
   (11*Log[-pp4 + t])/12 - Log[s + t]/4, Log[-pp4 + t]/24 - Log[s + t]/24, 
  (-7*Log[-pp4 + t])/24 + (7*Log[s + t])/24, (-3*Log[-pp4 + t])/4 + 
   (3*Log[s + t])/4, (23*Log[pp4])/18 + (47*Log[s])/18 - 
   (229*Log[-pp4 + t])/72 - (17*Log[s + t])/24, 
  (11*Log[pp4])/9 - (7*Log[s])/9 + (61*Log[-pp4 + t])/72 - (31*Log[s + t])/24, 
  (11*Log[pp4])/9 - (7*Log[s])/9 + (7*Log[-pp4 + t])/72 - (13*Log[s + t])/24, 
  -3*Log[t] + (23*Log[-pp4 + t])/4 + Log[s + t]/4 - 3*Log[-pp4 + s + t], 
  (5*Log[pp4])/9 - (17*Log[s])/18 + Log[-pp4 + t]/18 + Log[s + t]/3, 
  Log[-pp4 + t]/8 - Log[s + t]/8, (-8*Log[pp4])/9 - (8*Log[s])/9 + 
   (53*Log[-pp4 + t])/72 + (25*Log[s + t])/24, (2*Log[pp4])/9 + (2*Log[s])/9 - 
   (7*Log[-pp4 + t])/36 - Log[s + t]/4, (2*Log[pp4])/3 + (2*Log[s])/3 - 
   (17*Log[-pp4 + t])/24 - (5*Log[s + t])/8, (2*Log[pp4])/9 + (2*Log[s])/9 - 
   Log[-pp4 + t]/36 - (5*Log[s + t])/12, (-2*Log[pp4])/9 - (2*Log[s])/9 + 
   (17*Log[-pp4 + t])/18 - Log[s + t]/2, (-4*Log[pp4])/9 - (4*Log[s])/9 + 
   (49*Log[-pp4 + t])/72 + (5*Log[s + t])/24, (-8*Log[pp4])/9 - (8*Log[s])/9 + 
   (107*Log[-pp4 + t])/72 + (7*Log[s + t])/24, (-2*Log[pp4])/9 - (2*Log[s])/9 + 
   (4*Log[-pp4 + t])/9, -Log[-pp4 + t]/6 + Log[s + t]/6, 0, 
  (-2*Log[pp4])/9 - (2*Log[s])/9 + (29*Log[-pp4 + t])/72 + Log[s + t]/24, 
  (3*Log[pp4])/2 - (3*Log[s])/2 + (13*Log[-pp4 + t])/24 - (13*Log[s + t])/24, 
  (7*Log[-pp4 + t])/24 - (7*Log[s + t])/24, (-7*Log[pp4])/12 - (7*Log[s])/12 + 
   (2*Log[-pp4 + t])/3 + Log[s + t]/2, -Log[-pp4 + t]/24 + Log[s + t]/24, 
  (11*Log[pp4])/18 - (49*Log[s])/18 + (4*Log[-pp4 + t])/9 + (5*Log[s + t])/3, 
  (-13*Log[pp4])/9 + (91*Log[s])/18 - (47*Log[-pp4 + t])/72 - 
   (71*Log[s + t])/24, -Log[pp4] + (3*Log[s])/2 - Log[-pp4 + t]/3 - 
   Log[s + t]/6, (2*Log[pp4])/3 - (4*Log[s])/3 + (3*Log[-pp4 + t])/4 - 
   Log[s + t]/12, (-5*Log[pp4])/9 - (5*Log[s])/9 + (29*Log[-pp4 + t])/72 + 
   (17*Log[s + t])/24, -Log[-pp4 + t]/24 + Log[s + t]/24, 
  (-5*Log[-pp4 + t])/24 + (5*Log[s + t])/24, (5*Log[-pp4 + t])/8 - 
   (5*Log[s + t])/8, (4*Log[pp4])/9 + (4*Log[s])/9 - (43*Log[-pp4 + t])/72 - 
   (7*Log[s + t])/24, -Log[-pp4 + t]/8 + Log[s + t]/8, 
  (-5*Log[-pp4 + t])/24 + (5*Log[s + t])/24, Log[-pp4 + t]/12 - Log[s + t]/12, 
  (-3*Log[pp4])/4 - (3*Log[s])/4 + (5*Log[-pp4 + t])/2 - Log[s + t], 
  (-13*Log[pp4])/36 + (5*Log[s])/36 - (7*Log[-pp4 + t])/36 + (5*Log[s + t])/12, 
  -Log[pp4]/2 + (13*Log[-pp4 + t])/24 - Log[s + t]/24, 
  (7*Log[pp4])/18 - (11*Log[s])/18 + (13*Log[-pp4 + t])/72 + Log[s + t]/24, 
  Log[pp4]/4 + Log[s]/4 - (19*Log[-pp4 + t])/24 + (7*Log[s + t])/24, 
  -Log[pp4]/4 - Log[s]/4 + (19*Log[-pp4 + t])/24 - (7*Log[s + t])/24, 
  Log[pp4]/4 + Log[s]/4 - (5*Log[-pp4 + t])/12 - Log[s + t]/12, 
  (7*Log[pp4])/18 + (7*Log[s])/18 - (17*Log[-pp4 + t])/72 - (13*Log[s + t])/24, 
  (11*Log[pp4])/18 + (11*Log[s])/18 - (19*Log[-pp4 + t])/18 - Log[s + t]/6, 
  -Log[pp4]/3 - Log[s]/3 + (5*Log[-pp4 + t])/8 + Log[s + t]/24, 
  Log[-pp4 + t]/24 - Log[s + t]/24, (-5*Log[pp4])/18 - (5*Log[s])/18 + 
   (31*Log[-pp4 + t])/72 + Log[s + t]/8, (-2*Log[pp4])/9 - (2*Log[s])/9 + 
   (29*Log[-pp4 + t])/72 + Log[s + t]/24, (5*Log[pp4])/36 + (5*Log[s])/36 + 
   (13*Log[-pp4 + t])/72 - (11*Log[s + t])/24, 
  (5*Log[pp4])/18 + (5*Log[s])/18 - (25*Log[-pp4 + t])/72 - (5*Log[s + t])/24, 
  Log[pp4]/18 + Log[s]/18 - Log[-pp4 + t]/9, (-7*Log[pp4])/36 - (7*Log[s])/36 + 
   (17*Log[-pp4 + t])/36 - Log[s + t]/12, Log[pp4]/12 + Log[s]/12 - 
   Log[s + t]/6, -Log[-pp4 + t]/4 + Log[s + t]/4, 
  (-5*Log[pp4])/36 - (5*Log[s])/36 - Log[-pp4 + t]/72 + (7*Log[s + t])/24, 
  (-7*Log[pp4])/36 - (7*Log[s])/36 - Log[-pp4 + t]/36 + (5*Log[s + t])/12, 
  -Log[pp4]/18 - Log[s]/18 + (17*Log[-pp4 + t])/72 - Log[s + t]/8, 0, 
  Log[pp4]/3 - Log[s]/6 - (7*Log[-pp4 + t])/24 + Log[s + t]/8, 
  (-7*Log[pp4])/6 - (7*Log[s])/6 - (3*Log[t])/2 + (131*Log[-pp4 + t])/24 - 
   Log[s + t]/8 - (3*Log[-pp4 + s + t])/2, (-8*Log[pp4])/3 - (2*Log[s])/3 + 
   (83*Log[-pp4 + t])/24 - Log[s + t]/8, (-55*Log[pp4])/18 - (37*Log[s])/18 + 
   (3*Log[t])/2 - (49*Log[-pp4 + t])/72 - (5*Log[s + t])/24 + 
   (3*Log[-pp4 + s + t])/2, -Log[pp4]/3 + (7*Log[s])/6 - (5*Log[-pp4 + t])/8 - 
   (5*Log[s + t])/24, Log[pp4]/3 - (7*Log[s])/6 + (5*Log[-pp4 + t])/8 + 
   (5*Log[s + t])/24, Log[pp4]/9 + (11*Log[s])/18 - (17*Log[-pp4 + t])/36 - 
   Log[s + t]/4, (-2*Log[pp4])/9 - (2*Log[s])/9 + (11*Log[-pp4 + t])/72 + 
   (7*Log[s + t])/24, (3*Log[-pp4 + t])/2 - (3*Log[s + t])/2, 
  (-19*Log[-pp4 + t])/12 + (19*Log[s + t])/12, (5*Log[-pp4 + t])/24 - 
   (5*Log[s + t])/24, Log[pp4]/9 + Log[s]/9 - (23*Log[-pp4 + t])/36 + 
   (5*Log[s + t])/12, -Log[-pp4 + t]/8 + Log[s + t]/8, 
  (-2*Log[pp4])/9 - (2*Log[s])/9 + Log[-pp4 + t]/9 + Log[s + t]/3, 
  (2*Log[pp4])/9 + (2*Log[s])/9 - Log[-pp4 + t]/36 - (5*Log[s + t])/12, 
  (2*Log[pp4])/9 + (2*Log[s])/9 - (19*Log[-pp4 + t])/36 + Log[s + t]/12, 
  (5*Log[-pp4 + t])/24 - (5*Log[s + t])/24, (5*Log[-pp4 + t])/12 - 
   (5*Log[s + t])/12, Log[-pp4 + t]/4 - Log[s + t]/4, 
  -Log[-pp4 + t]/6 + Log[s + t]/6, (-2*Log[pp4])/9 - (2*Log[s])/9 - 
   (25*Log[-pp4 + t])/72 + (19*Log[s + t])/24, Log[-pp4 + t]/8 - Log[s + t]/8, 
  Log[-pp4 + t]/24 - Log[s + t]/24, -Log[-pp4 + t]/24 + Log[s + t]/24, 
  (5*Log[pp4])/9 + (5*Log[s])/9 - (95*Log[-pp4 + t])/72 + (5*Log[s + t])/24, 
  Log[pp4]/3 + Log[s]/3 - (19*Log[-pp4 + t])/24 + Log[s + t]/8, 
  -Log[-pp4 + t]/8 + Log[s + t]/8, Log[-pp4 + t]/8 - Log[s + t]/8, 
  Log[-pp4 + t]/24 - Log[s + t]/24, -Log[-pp4 + t]/24 + Log[s + t]/24, 0, 
  -Log[pp4]/9 - Log[s]/9 + (19*Log[-pp4 + t])/72 - Log[s + t]/24, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*Log[t] - 2*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 
  Log[t] - Log[-pp4 + s + t], 0, 0, 0, 2*Log[s + t] - 2*Log[-pp4 + s + t], 
  Log[-pp4 + s] - Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -4*Log[s] - Log[-pp4 + s] + 4*Log[s + t] + Log[-pp4 + s + t], 
  -Log[-pp4 + s] + Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[-pp4 + s] + Log[-pp4 + s + t], Log[-pp4 + s] - Log[-pp4 + s + t], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[-pp4 + s] - Log[-pp4 + s + t], Log[s] - Log[-pp4 + s + t], 0, 
  -Log[s] + Log[-pp4 + s + t], -3*Log[s] - Log[-pp4 + s] + Log[t], 
  Log[-pp4 + s] - Log[-pp4 + s + t], -Log[-pp4 + s] + Log[-pp4 + s + t], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, (71*Log[pp4])/6 - (7*Log[s])/3 + (16*Log[-pp4 + s])/3 - 
   (35*Log[t])/6 - (75*Log[-pp4 + t])/8 - Log[s + t]/8 + Log[-pp4 + s + t]/2, 
  (53*Log[pp4])/18 - (11*Log[s])/18 - (8*Log[-pp4 + s])/9 + (4*Log[t])/9 - 
   (7*Log[-pp4 + t])/2 + (7*Log[s + t])/6 + (4*Log[-pp4 + s + t])/9, 
  (67*Log[pp4])/36 - Log[s]/36 - (11*Log[-pp4 + s])/9 + (10*Log[t])/9 - 
   (9*Log[-pp4 + t])/4 + (5*Log[s + t])/12 + Log[-pp4 + s + t]/9, 
  -2*Log[pp4] + Log[-pp4 + s]/3 + (5*Log[t])/3 + (3*Log[-pp4 + t])/2 + 
   Log[s + t]/2 - 2*Log[-pp4 + s + t], (5*Log[pp4])/18 - Log[s]/9 + 
   Log[-pp4 + s]/9 - (25*Log[t])/18 + (3*Log[-pp4 + t])/8 - 
   (13*Log[s + t])/24 + (23*Log[-pp4 + s + t])/18, 
  Log[pp4] - Log[t] - (3*Log[-pp4 + t])/4 - Log[s + t]/4 + Log[-pp4 + s + t], 
  (-17*Log[pp4])/18 + (4*Log[s])/9 - (10*Log[-pp4 + s])/9 + (37*Log[t])/18 + 
   (3*Log[-pp4 + t])/8 + Log[s + t]/8 - (17*Log[-pp4 + s + t])/18, 
  Log[pp4] - Log[t] - Log[-pp4 + t]/4 - (3*Log[s + t])/4 + Log[-pp4 + s + t], 0, 
  Log[pp4]/3 + (2*Log[-pp4 + s])/3 - Log[t] - Log[-pp4 + t]/4 - Log[s + t]/12 + 
   Log[-pp4 + s + t]/3, -Log[pp4]/6 + Log[-pp4 + s]/3 - Log[t]/6 + 
   Log[-pp4 + t]/8 + Log[s + t]/24 - Log[-pp4 + s + t]/6, 
  (-605*Log[pp4])/36 + (161*Log[s])/36 - (11*Log[-pp4 + s])/9 + 
   (41*Log[t])/18 + (93*Log[-pp4 + t])/8 + (17*Log[s + t])/24 - 
   (19*Log[-pp4 + s + t])/18, (-5*Log[pp4])/6 + (4*Log[-pp4 + s])/3 - Log[t]/2 + 
   (5*Log[-pp4 + t])/8 + (5*Log[s + t])/24 - (5*Log[-pp4 + s + t])/6, 
  (5*Log[pp4])/36 + (13*Log[s])/36 - Log[-pp4 + s]/9 - (7*Log[t])/9 - 
   Log[s + t]/2 + (8*Log[-pp4 + s + t])/9, Log[pp4]/18 - (2*Log[s])/9 + 
   (2*Log[-pp4 + s])/9 - (5*Log[t])/18 + Log[-pp4 + t]/8 + Log[s + t]/24 + 
   Log[-pp4 + s + t]/18, (-7*Log[pp4])/9 - Log[s]/18 + (8*Log[-pp4 + s])/9 - 
   (11*Log[t])/18 + (11*Log[-pp4 + t])/8 - (13*Log[s + t])/24 - 
   (5*Log[-pp4 + s + t])/18, (-5*Log[pp4])/6 + (2*Log[-pp4 + s])/3 + Log[t]/6 + 
   (5*Log[-pp4 + t])/8 + (5*Log[s + t])/24 - (5*Log[-pp4 + s + t])/6, 
  (13*Log[pp4])/12 - (7*Log[s])/12 + Log[-pp4 + s]/3 - (2*Log[t])/3 - 
   (3*Log[-pp4 + t])/4 + Log[s + t]/4 + Log[-pp4 + s + t]/3, 
  -Log[pp4]/6 + Log[-pp4 + s]/3 - Log[t]/6 + Log[-pp4 + t]/8 + Log[s + t]/24 - 
   Log[-pp4 + s + t]/6, (7*Log[pp4])/6 - Log[-pp4 + s]/3 - (5*Log[t])/6 - 
   (7*Log[-pp4 + t])/8 - (7*Log[s + t])/24 + (7*Log[-pp4 + s + t])/6, 
  3*Log[pp4] - 2*Log[-pp4 + s] + Log[t] - (9*Log[-pp4 + t])/4 - 
   (3*Log[s + t])/4 + Log[-pp4 + s + t], (79*Log[pp4])/9 - (47*Log[s])/18 + 
   (37*Log[-pp4 + s])/9 - (73*Log[t])/18 - (55*Log[-pp4 + t])/8 + 
   (17*Log[s + t])/24 - Log[-pp4 + s + t]/18, (-107*Log[pp4])/18 + 
   (7*Log[s])/9 + (65*Log[-pp4 + s])/9 - (59*Log[t])/18 + 
   (31*Log[-pp4 + t])/8 + (31*Log[s + t])/24 - (71*Log[-pp4 + s + t])/18, 
  (-53*Log[pp4])/18 + (7*Log[s])/9 + (29*Log[-pp4 + s])/9 - (41*Log[t])/18 + 
   (13*Log[-pp4 + t])/8 + (13*Log[s + t])/24 - (17*Log[-pp4 + s + t])/18, 
  Log[pp4] - (4*Log[-pp4 + s])/3 + (10*Log[t])/3 + (5*Log[-pp4 + t])/4 - 
   Log[s + t]/4 - 4*Log[-pp4 + s + t], (-10*Log[pp4])/9 + (17*Log[s])/18 + 
   (23*Log[-pp4 + s])/9 - (22*Log[t])/9 + Log[-pp4 + t]/2 - Log[s + t]/3 - 
   Log[-pp4 + s + t]/9, -Log[pp4]/2 + (2*Log[-pp4 + s])/3 - Log[t]/6 + 
   (3*Log[-pp4 + t])/8 + Log[s + t]/8 - Log[-pp4 + s + t]/2, 
  (59*Log[pp4])/18 + (8*Log[s])/9 - (8*Log[-pp4 + s])/9 - (43*Log[t])/18 - 
   (25*Log[-pp4 + t])/8 - (25*Log[s + t])/24 + (59*Log[-pp4 + s + t])/18, 
  (-7*Log[pp4])/9 - (2*Log[s])/9 + (2*Log[-pp4 + s])/9 + (5*Log[t])/9 + 
   (3*Log[-pp4 + t])/4 + Log[s + t]/4 - (7*Log[-pp4 + s + t])/9, 
  (-11*Log[pp4])/6 - (2*Log[s])/3 + (2*Log[-pp4 + s])/3 + (7*Log[t])/6 + 
   (15*Log[-pp4 + t])/8 + (5*Log[s + t])/8 - (11*Log[-pp4 + s + t])/6, 
  (-13*Log[pp4])/9 - (2*Log[s])/9 + (2*Log[-pp4 + s])/9 + (11*Log[t])/9 + 
   (5*Log[-pp4 + t])/4 + (5*Log[s + t])/12 - (13*Log[-pp4 + s + t])/9, 
  (-2*Log[pp4])/9 + (2*Log[s])/9 - (8*Log[-pp4 + s])/9 + (10*Log[t])/9 - 
   Log[-pp4 + t]/2 + Log[s + t]/2 - (2*Log[-pp4 + s + t])/9, 
  (7*Log[pp4])/18 + (4*Log[s])/9 - (4*Log[-pp4 + s])/9 + Log[t]/18 - 
   (5*Log[-pp4 + t])/8 - (5*Log[s + t])/24 + (7*Log[-pp4 + s + t])/18, 
  (5*Log[pp4])/18 + (8*Log[s])/9 - (8*Log[-pp4 + s])/9 + (11*Log[t])/18 - 
   (7*Log[-pp4 + t])/8 - (7*Log[s + t])/24 + (5*Log[-pp4 + s + t])/18, 
  (-2*Log[pp4])/9 + (2*Log[s])/9 - (8*Log[-pp4 + s])/9 + (10*Log[t])/9 - 
   (2*Log[-pp4 + s + t])/9, (2*Log[pp4])/3 - Log[-pp4 + s]/3 - Log[t]/3 - 
   Log[-pp4 + t]/2 - Log[s + t]/6 + (2*Log[-pp4 + s + t])/3, 0, 
  -Log[pp4]/18 + (2*Log[s])/9 - (2*Log[-pp4 + s])/9 + (5*Log[t])/18 - 
   Log[-pp4 + t]/8 - Log[s + t]/24 - Log[-pp4 + s + t]/18, 
  Log[pp4]/3 + (3*Log[s])/2 + (10*Log[-pp4 + s])/3 - (7*Log[t])/6 - 
   (19*Log[-pp4 + t])/8 + (13*Log[s + t])/24 - (13*Log[-pp4 + s + t])/6, 
  (-7*Log[pp4])/6 + Log[-pp4 + s]/3 + (5*Log[t])/6 + (7*Log[-pp4 + t])/8 + 
   (7*Log[s + t])/24 - (7*Log[-pp4 + s + t])/6, -Log[pp4]/12 + (7*Log[s])/12 - 
   Log[-pp4 + s]/3 - Log[t]/3 - Log[s + t]/2 + (2*Log[-pp4 + s + t])/3, 
  Log[pp4]/6 - Log[-pp4 + s]/3 + Log[t]/6 - Log[-pp4 + t]/8 - Log[s + t]/24 + 
   Log[-pp4 + s + t]/6, (-91*Log[pp4])/18 + (49*Log[s])/18 - 
   (20*Log[-pp4 + s])/9 - (14*Log[t])/9 + 4*Log[-pp4 + t] - (5*Log[s + t])/3 + 
   (34*Log[-pp4 + s + t])/9, (-5*Log[pp4])/18 - (91*Log[s])/18 - 
   (55*Log[-pp4 + s])/9 + (61*Log[t])/18 + (19*Log[-pp4 + t])/8 + 
   (71*Log[s + t])/24 + (49*Log[-pp4 + s + t])/18, 
  (-2*Log[pp4])/3 - (3*Log[s])/2 - (11*Log[-pp4 + s])/3 + (4*Log[t])/3 + 
   2*Log[-pp4 + t] + Log[s + t]/6 + (7*Log[-pp4 + s + t])/3, 
  (-5*Log[pp4])/3 + (4*Log[s])/3 + (7*Log[-pp4 + s])/3 - (2*Log[t])/3 + 
   Log[-pp4 + t]/4 + Log[s + t]/12 - (5*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/18 + (5*Log[s])/9 + Log[-pp4 + s]/9 - (7*Log[t])/18 - 
   Log[-pp4 + t]/8 - (17*Log[s + t])/24 + (5*Log[-pp4 + s + t])/18, 
  Log[pp4]/6 + (2*Log[-pp4 + s])/3 - (5*Log[t])/6 - Log[-pp4 + t]/8 - 
   Log[s + t]/24 + Log[-pp4 + s + t]/6, (5*Log[pp4])/6 + Log[-pp4 + s]/3 - 
   (7*Log[t])/6 - (5*Log[-pp4 + t])/8 - (5*Log[s + t])/24 + 
   (5*Log[-pp4 + s + t])/6, -Log[pp4]/2 + Log[t]/2 - Log[-pp4 + t]/8 + 
   (5*Log[s + t])/8 - Log[-pp4 + s + t]/2, (-13*Log[pp4])/18 - (4*Log[s])/9 + 
   (10*Log[-pp4 + s])/9 - (7*Log[t])/18 + (7*Log[-pp4 + t])/8 + 
   (7*Log[s + t])/24 - (13*Log[-pp4 + s + t])/18, 
  Log[pp4]/2 - Log[t]/2 - (3*Log[-pp4 + t])/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/2, (5*Log[pp4])/6 - (2*Log[-pp4 + s])/3 - Log[t]/6 - 
   (5*Log[-pp4 + t])/8 - (5*Log[s + t])/24 + (5*Log[-pp4 + s + t])/6, 
  -Log[pp4]/3 - Log[-pp4 + s]/3 + (2*Log[t])/3 + Log[-pp4 + t]/4 + 
   Log[s + t]/12 - Log[-pp4 + s + t]/3, (-37*Log[pp4])/4 + (3*Log[s])/4 - 
   Log[-pp4 + s] + 5*Log[t] + (15*Log[-pp4 + t])/2 + Log[s + t] - 
   4*Log[-pp4 + s + t], (29*Log[pp4])/36 - (5*Log[s])/36 + (8*Log[-pp4 + s])/9 - 
   (40*Log[t])/9 - Log[-pp4 + t]/4 - (5*Log[s + t])/12 + 
   (32*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 + (5*Log[-pp4 + s])/3 - Log[t]/2 + 
   (5*Log[-pp4 + t])/8 + Log[s + t]/24 - (7*Log[-pp4 + s + t])/6, 
  (-4*Log[pp4])/9 + (11*Log[s])/18 + (2*Log[-pp4 + s])/9 + (13*Log[t])/18 - 
   Log[-pp4 + t]/8 - Log[s + t]/24 - (17*Log[-pp4 + s + t])/18, 
  (59*Log[pp4])/12 - Log[s]/4 - Log[-pp4 + s]/3 - (17*Log[t])/6 - 
   (35*Log[-pp4 + t])/8 - (7*Log[s + t])/24 + (19*Log[-pp4 + s + t])/6, 
  (-59*Log[pp4])/12 + Log[s]/4 + Log[-pp4 + s]/3 + (17*Log[t])/6 + 
   (35*Log[-pp4 + t])/8 + (7*Log[s + t])/24 - (19*Log[-pp4 + s + t])/6, 
  (41*Log[pp4])/12 - Log[s]/4 - (5*Log[t])/3 - (13*Log[-pp4 + t])/4 + 
   Log[s + t]/12 + (5*Log[-pp4 + s + t])/3, (-7*Log[pp4])/9 - (7*Log[s])/18 + 
   (2*Log[-pp4 + s])/9 + (19*Log[t])/18 + (5*Log[-pp4 + t])/8 + 
   (13*Log[s + t])/24 - (23*Log[-pp4 + s + t])/18, 
  (89*Log[pp4])/18 - (11*Log[s])/18 - (2*Log[-pp4 + s])/9 - (20*Log[t])/9 - 
   (9*Log[-pp4 + t])/2 + Log[s + t]/6 + (22*Log[-pp4 + s + t])/9, 
  (-13*Log[pp4])/6 + Log[s]/3 + (7*Log[t])/6 + (15*Log[-pp4 + t])/8 - 
   Log[s + t]/24 - (7*Log[-pp4 + s + t])/6, -Log[pp4]/6 + Log[t]/6 + 
   Log[-pp4 + t]/8 + Log[s + t]/24 - Log[-pp4 + s + t]/6, 
  (-25*Log[pp4])/9 + (5*Log[s])/18 + (2*Log[-pp4 + s])/9 + (19*Log[t])/18 + 
   (21*Log[-pp4 + t])/8 - Log[s + t]/8 - (23*Log[-pp4 + s + t])/18, 
  (-37*Log[pp4])/18 + (2*Log[s])/9 + Log[-pp4 + s]/9 + (17*Log[t])/18 + 
   (15*Log[-pp4 + t])/8 - Log[s + t]/24 - (19*Log[-pp4 + s + t])/18, 
  (-7*Log[pp4])/36 - (5*Log[s])/36 - Log[-pp4 + s]/9 + (19*Log[t])/18 - 
   Log[-pp4 + t]/8 + (11*Log[s + t])/24 - (17*Log[-pp4 + s + t])/18, 
  (22*Log[pp4])/9 - (5*Log[s])/18 - (2*Log[-pp4 + s])/9 - (13*Log[t])/18 - 
   (19*Log[-pp4 + t])/8 + (5*Log[s + t])/24 + (17*Log[-pp4 + s + t])/18, 
  (-17*Log[pp4])/18 - Log[s]/18 + (2*Log[-pp4 + s])/9 + (2*Log[t])/9 + 
   Log[-pp4 + t] - (4*Log[-pp4 + s + t])/9, (-37*Log[pp4])/36 + (7*Log[s])/36 - 
   Log[-pp4 + s]/9 + (8*Log[t])/9 + (3*Log[-pp4 + t])/4 + Log[s + t]/12 - 
   (7*Log[-pp4 + s + t])/9, (23*Log[pp4])/12 - Log[s]/12 - Log[-pp4 + s]/3 - 
   Log[t]/3 - 2*Log[-pp4 + t] + Log[s + t]/6 + (2*Log[-pp4 + s + t])/3, 
  Log[pp4] - Log[t] - (3*Log[-pp4 + t])/4 - Log[s + t]/4 + Log[-pp4 + s + t], 
  (-17*Log[pp4])/36 + (5*Log[s])/36 + Log[-pp4 + s]/9 - (7*Log[t])/18 + 
   (5*Log[-pp4 + t])/8 - (7*Log[s + t])/24 + (5*Log[-pp4 + s + t])/18, 
  (35*Log[pp4])/36 + (7*Log[s])/36 - Log[-pp4 + s]/9 - (10*Log[t])/9 - 
   (3*Log[-pp4 + t])/4 - (5*Log[s + t])/12 + (11*Log[-pp4 + s + t])/9, 
  (4*Log[pp4])/9 + Log[s]/18 - (2*Log[-pp4 + s])/9 + (5*Log[t])/18 - 
   (5*Log[-pp4 + t])/8 + Log[s + t]/8 - Log[-pp4 + s + t]/18, 0, 
  (11*Log[pp4])/6 + Log[s]/6 + Log[-pp4 + s]/3 + (5*Log[t])/6 - 
   (15*Log[-pp4 + t])/8 - Log[s + t]/8 - (7*Log[-pp4 + s + t])/6, 
  (-2*Log[pp4])/3 + (7*Log[s])/6 - (2*Log[-pp4 + s])/3 + (4*Log[t])/3 + 
   (3*Log[-pp4 + t])/8 + Log[s + t]/8 - (5*Log[-pp4 + s + t])/3, 
  (-7*Log[pp4])/6 + (2*Log[s])/3 - (2*Log[-pp4 + s])/3 + (11*Log[t])/6 + 
   (3*Log[-pp4 + t])/8 + Log[s + t]/8 - (7*Log[-pp4 + s + t])/6, 
  (-8*Log[pp4])/9 - (17*Log[s])/18 - (14*Log[-pp4 + s])/9 + (22*Log[t])/9 + 
   (5*Log[-pp4 + t])/8 + (5*Log[s + t])/24 + Log[-pp4 + s + t]/9, 
  (11*Log[pp4])/6 - (7*Log[s])/6 - (7*Log[-pp4 + s])/3 + (7*Log[t])/2 - 
   (7*Log[-pp4 + t])/8 + (5*Log[s + t])/24 - (7*Log[-pp4 + s + t])/6, 
  (-11*Log[pp4])/6 - (11*Log[s])/6 + (7*Log[-pp4 + s])/3 - (3*Log[t])/2 + 
   (7*Log[-pp4 + t])/8 - (5*Log[s + t])/24 - (5*Log[-pp4 + s + t])/6, 
  Log[pp4]/9 - (11*Log[s])/18 - (23*Log[-pp4 + s])/9 + (13*Log[t])/9 + 
   Log[-pp4 + t]/4 + Log[s + t]/4 + (10*Log[-pp4 + s + t])/9, 
  (17*Log[pp4])/18 + (2*Log[s])/9 + (16*Log[-pp4 + s])/9 - (49*Log[t])/18 - 
   (7*Log[-pp4 + t])/8 - (7*Log[s + t])/24 + (17*Log[-pp4 + s + t])/18, 
  -6*Log[pp4] + 6*Log[t] + (9*Log[-pp4 + t])/2 + (3*Log[s + t])/2 - 
   6*Log[-pp4 + s + t], (19*Log[pp4])/3 - (19*Log[t])/3 - (19*Log[-pp4 + t])/4 - 
   (19*Log[s + t])/12 + (19*Log[-pp4 + s + t])/3, 
  (-5*Log[pp4])/6 + (2*Log[-pp4 + s])/3 + Log[t]/6 + (5*Log[-pp4 + t])/8 + 
   (5*Log[s + t])/24 - (5*Log[-pp4 + s + t])/6, (16*Log[pp4])/9 - Log[s]/9 + 
   Log[-pp4 + s]/9 - (17*Log[t])/9 - (5*Log[-pp4 + t])/4 - (5*Log[s + t])/12 + 
   (16*Log[-pp4 + s + t])/9, Log[pp4]/2 - (2*Log[-pp4 + s])/3 + Log[t]/6 - 
   (3*Log[-pp4 + t])/8 - Log[s + t]/8 + Log[-pp4 + s + t]/2, 
  (-8*Log[pp4])/9 + (2*Log[s])/9 + (4*Log[-pp4 + s])/9 + (4*Log[t])/9 + 
   Log[-pp4 + t] - Log[s + t]/3 - (8*Log[-pp4 + s + t])/9, 
  (-13*Log[pp4])/9 - (2*Log[s])/9 + (2*Log[-pp4 + s])/9 + (11*Log[t])/9 + 
   (5*Log[-pp4 + t])/4 + (5*Log[s + t])/12 - (13*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/9 - (2*Log[s])/9 + (2*Log[-pp4 + s])/9 - (7*Log[t])/9 - 
   Log[-pp4 + t]/4 - Log[s + t]/12 + (5*Log[-pp4 + s + t])/9, 
  (-5*Log[pp4])/6 + (2*Log[-pp4 + s])/3 + Log[t]/6 + (5*Log[-pp4 + t])/8 + 
   (5*Log[s + t])/24 - (5*Log[-pp4 + s + t])/6, 
  (-5*Log[pp4])/3 + Log[-pp4 + s]/3 + (4*Log[t])/3 + (5*Log[-pp4 + t])/4 + 
   (5*Log[s + t])/12 - (5*Log[-pp4 + s + t])/3, 
  -Log[pp4] + Log[t] + (3*Log[-pp4 + t])/4 + Log[s + t]/4 - Log[-pp4 + s + t], 
  (2*Log[pp4])/3 - (2*Log[t])/3 - Log[-pp4 + t]/2 - Log[s + t]/6 + 
   (2*Log[-pp4 + s + t])/3, (53*Log[pp4])/18 + (2*Log[s])/9 - 
   (2*Log[-pp4 + s])/9 - (49*Log[t])/18 - (19*Log[-pp4 + t])/8 - 
   (19*Log[s + t])/24 + (53*Log[-pp4 + s + t])/18, 
  -Log[pp4]/2 + Log[t]/2 + (3*Log[-pp4 + t])/8 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/2, -Log[pp4]/6 + Log[t]/6 + Log[-pp4 + t]/8 + 
   Log[s + t]/24 - Log[-pp4 + s + t]/6, Log[pp4]/6 - Log[t]/6 - 
   Log[-pp4 + t]/8 - Log[s + t]/24 + Log[-pp4 + s + t]/6, 
  (25*Log[pp4])/18 - (5*Log[s])/9 + (5*Log[-pp4 + s])/9 - (35*Log[t])/18 - 
   (5*Log[-pp4 + t])/8 - (5*Log[s + t])/24 + (25*Log[-pp4 + s + t])/18, 
  (5*Log[pp4])/6 - Log[s]/3 + Log[-pp4 + s]/3 - (7*Log[t])/6 - 
   (3*Log[-pp4 + t])/8 - Log[s + t]/8 + (5*Log[-pp4 + s + t])/6, 
  Log[pp4]/2 - Log[t]/2 - (3*Log[-pp4 + t])/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/2, -Log[pp4]/2 + Log[t]/2 + (3*Log[-pp4 + t])/8 + 
   Log[s + t]/8 - Log[-pp4 + s + t]/2, -Log[pp4]/6 + Log[t]/6 + 
   Log[-pp4 + t]/8 + Log[s + t]/24 - Log[-pp4 + s + t]/6, 
  Log[pp4]/6 - Log[t]/6 - Log[-pp4 + t]/8 - Log[s + t]/24 + Log[-pp4 + s + t]/6, 
  0, (-5*Log[pp4])/18 + Log[s]/9 - Log[-pp4 + s]/9 + (7*Log[t])/18 + 
   Log[-pp4 + t]/8 + Log[s + t]/24 - (5*Log[-pp4 + s + t])/18, 0, 0, 0, 0, 0, 
  0, 0}, {0, -Log[pp4] + Log[s], -Log[pp4]/3 + Log[s]/3 + (4*Log[t])/3 - 
   (4*Log[-pp4 + s + t])/3, (-5*Log[pp4])/6 + (5*Log[s])/6 + (5*Log[t])/6 - 
   (5*Log[-pp4 + s + t])/6, 0, (2*Log[pp4])/3 - (2*Log[s])/3 - (2*Log[t])/3 + 
   (2*Log[-pp4 + s + t])/3, 0, (-2*Log[pp4])/3 + (2*Log[s])/3 + (2*Log[t])/3 - 
   (2*Log[-pp4 + s + t])/3, -Log[t] + Log[-pp4 + s + t], 0, 0, 0, 
  (-11*Log[pp4])/6 + (11*Log[s])/6 - (13*Log[t])/6 + (13*Log[-pp4 + s + t])/6, 
  0, -Log[pp4]/6 + Log[s]/6 + Log[t]/6 - Log[-pp4 + s + t]/6, 
  Log[pp4]/3 - Log[s]/3 - Log[t]/3 + Log[-pp4 + s + t]/3, 
  Log[pp4]/3 - Log[s]/3 - (4*Log[t])/3 + (4*Log[-pp4 + s + t])/3, 0, 
  Log[pp4]/2 - Log[s]/2 - Log[t]/2 + Log[-pp4 + s + t]/2, 0, 0, 
  3*Log[t] - 3*Log[-pp4 + s + t], Log[pp4]/6 - Log[s]/6 - (7*Log[t])/6 + 
   (7*Log[-pp4 + s + t])/6, (-7*Log[pp4])/6 + (7*Log[s])/6 - (11*Log[t])/6 + 
   (11*Log[-pp4 + s + t])/6, (-7*Log[pp4])/6 + (7*Log[s])/6 - (11*Log[t])/6 + 
   (11*Log[-pp4 + s + t])/6, 2*Log[t] - 2*Log[-pp4 + s + t], 
  (-13*Log[pp4])/6 + (13*Log[s])/6 - (3*Log[-pp4 + s])/2 + (2*Log[t])/3 + 
   (5*Log[-pp4 + s + t])/6, 0, (-4*Log[pp4])/3 + (4*Log[s])/3 + (4*Log[t])/3 - 
   (4*Log[-pp4 + s + t])/3, Log[pp4]/3 - Log[s]/3 - Log[t]/3 + 
   Log[-pp4 + s + t]/3, Log[pp4] - Log[s] - Log[t] + Log[-pp4 + s + t], 
  Log[pp4]/3 - Log[s]/3 - Log[t]/3 + Log[-pp4 + s + t]/3, 
  -Log[pp4]/3 + Log[s]/3 + (4*Log[t])/3 - (4*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 + (2*Log[s])/3 + (2*Log[t])/3 - (2*Log[-pp4 + s + t])/3, 
  (-4*Log[pp4])/3 + (4*Log[s])/3 + (4*Log[t])/3 - (4*Log[-pp4 + s + t])/3, 
  -Log[pp4]/3 + Log[s]/3 + Log[t]/3 - Log[-pp4 + s + t]/3, 0, 0, 
  -Log[pp4]/3 + Log[s]/3 + Log[t]/3 - Log[-pp4 + s + t]/3, 
  -Log[pp4] + Log[s] + 3*Log[t] - 3*Log[-pp4 + s + t], 0, 
  -Log[pp4]/2 + Log[s]/2 + Log[t]/2 - Log[-pp4 + s + t]/2, 0, 
  -Log[pp4]/3 + Log[s]/3 + (4*Log[t])/3 - (4*Log[-pp4 + s + t])/3, 
  (23*Log[pp4])/6 - (23*Log[s])/6 - (3*Log[-pp4 + s])/2 - (13*Log[t])/3 + 
   (35*Log[-pp4 + s + t])/6, (3*Log[pp4])/2 - (3*Log[s])/2 - 
   (3*Log[-pp4 + s])/2 - 3*Log[t] + (9*Log[-pp4 + s + t])/2, 
  -2*Log[pp4] + 2*Log[s] + 2*Log[t] - 2*Log[-pp4 + s + t], 
  (-5*Log[pp4])/6 + (5*Log[s])/6 - Log[t]/6 + Log[-pp4 + s + t]/6, 0, 0, 
  Log[t] - Log[-pp4 + s + t], (2*Log[pp4])/3 - (2*Log[s])/3 - (2*Log[t])/3 + 
   (2*Log[-pp4 + s + t])/3, 0, 0, 0, (3*Log[pp4])/2 - (3*Log[s])/2 + 
   (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, (-5*Log[pp4])/3 + (5*Log[s])/3 + 
   (3*Log[-pp4 + s])/2 + Log[t]/6 - (5*Log[-pp4 + s + t])/3, 
  Log[pp4]/2 - Log[s]/2 - (3*Log[-pp4 + s])/2 + (3*Log[-pp4 + s + t])/2, 
  (-5*Log[pp4])/3 + (5*Log[s])/3 + (2*Log[t])/3 - (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/2 + Log[s]/2 + Log[t]/2 - Log[-pp4 + s + t]/2, 
  Log[pp4]/2 - Log[s]/2 - Log[t]/2 + Log[-pp4 + s + t]/2, 
  -Log[pp4]/2 + Log[s]/2 + Log[t]/2 - Log[-pp4 + s + t]/2, 
  Log[pp4]/3 - Log[s]/3 - Log[t]/3 + Log[-pp4 + s + t]/3, 
  -Log[pp4]/3 + Log[s]/3 + Log[t]/3 - Log[-pp4 + s + t]/3, 0, 0, 
  Log[pp4]/3 - Log[s]/3 - Log[t]/3 + Log[-pp4 + s + t]/3, 
  Log[pp4]/6 - Log[s]/6 - Log[t]/6 + Log[-pp4 + s + t]/6, 
  -Log[pp4]/6 + Log[s]/6 + Log[t]/6 - Log[-pp4 + s + t]/6, 
  -Log[pp4]/3 + Log[s]/3 + Log[t]/3 - Log[-pp4 + s + t]/3, 
  Log[pp4]/3 - Log[s]/3 - Log[t]/3 + Log[-pp4 + s + t]/3, 
  -Log[pp4]/6 + Log[s]/6 + Log[t]/6 - Log[-pp4 + s + t]/6, 
  -Log[pp4]/2 + Log[s]/2 + Log[t]/2 - Log[-pp4 + s + t]/2, 0, 
  Log[pp4]/6 - Log[s]/6 - Log[t]/6 + Log[-pp4 + s + t]/6, 
  -Log[pp4]/6 + Log[s]/6 + Log[t]/6 - Log[-pp4 + s + t]/6, 
  -Log[pp4]/3 + Log[s]/3 + Log[t]/3 - Log[-pp4 + s + t]/3, 0, 
  Log[pp4]/2 - Log[s]/2 + (3*Log[-pp4 + s])/2 + Log[t] - 
   (5*Log[-pp4 + s + t])/2, -Log[pp4] + Log[s] + Log[t] - Log[-pp4 + s + t], 
  -Log[pp4] + Log[s] + Log[t] - Log[-pp4 + s + t], 
  (2*Log[pp4])/3 - (2*Log[s])/3 - (2*Log[t])/3 + (2*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/2 - (5*Log[s])/2 + (3*Log[-pp4 + s])/2 - Log[t] - 
   Log[-pp4 + s + t]/2, (-5*Log[pp4])/2 + (5*Log[s])/2 - (3*Log[-pp4 + s])/2 + 
   4*Log[t] - (5*Log[-pp4 + s + t])/2, (7*Log[pp4])/6 - (25*Log[s])/6 + 
   Log[-pp4 + s]/2 - (11*Log[t])/3 + (19*Log[-pp4 + s + t])/6, 
  -Log[pp4]/3 + Log[s]/3 + Log[t]/3 - Log[-pp4 + s + t]/3, 0, 0, 0, 
  Log[pp4]/6 - Log[s]/6 - Log[t]/6 + Log[-pp4 + s + t]/6, 0, 
  -Log[pp4]/3 + Log[s]/3 - (2*Log[t])/3 + (2*Log[-pp4 + s + t])/3, 
  Log[pp4]/3 - Log[s]/3 - Log[t]/3 + Log[-pp4 + s + t]/3, 
  Log[pp4]/3 - Log[s]/3 - Log[t]/3 + Log[-pp4 + s + t]/3, 0, 0, 0, 0, 
  -Log[pp4]/3 + Log[s]/3 + Log[t]/3 - Log[-pp4 + s + t]/3, 0, 0, 0, 
  (5*Log[pp4])/6 - (5*Log[s])/6 - (5*Log[t])/6 + (5*Log[-pp4 + s + t])/6, 
  Log[pp4]/2 - Log[s]/2 - Log[t]/2 + Log[-pp4 + s + t]/2, 0, 0, 0, 0, 0, 
  -Log[pp4]/6 + Log[s]/6 + Log[t]/6 - Log[-pp4 + s + t]/6, 0, 0, 0, 0, 0, 0, 
  0}, {0, (-52*Log[pp4])/3 + (7*Log[t])/2 + (71*Log[-pp4 + t])/6 + 
   Log[s + t]/2 + (3*Log[-pp4 + s + t])/2, 
  (-4*Log[t])/9 + (32*Log[-pp4 + t])/9 - (8*Log[s + t])/3 - 
   (4*Log[-pp4 + s + t])/9, -Log[t]/9 + (17*Log[-pp4 + t])/9 - 
   (5*Log[s + t])/3 - Log[-pp4 + s + t]/9, 2*Log[t] - 2*Log[-pp4 + t] - 
   2*Log[s + t] + 2*Log[-pp4 + s + t], (-23*Log[t])/18 + (7*Log[-pp4 + t])/18 + 
   (13*Log[s + t])/6 - (23*Log[-pp4 + s + t])/18, 
  -Log[t] + Log[-pp4 + t] + Log[s + t] - Log[-pp4 + s + t], 
  (17*Log[t])/18 - (25*Log[-pp4 + t])/18 - Log[s + t]/2 + 
   (17*Log[-pp4 + s + t])/18, -Log[t] + Log[-pp4 + t] + Log[s + t] - 
   Log[-pp4 + s + t], 0, -Log[t]/3 + Log[-pp4 + t]/3 + Log[s + t]/3 - 
   Log[-pp4 + s + t]/3, Log[t]/6 - Log[-pp4 + t]/6 - Log[s + t]/6 + 
   Log[-pp4 + s + t]/6, 16*Log[pp4] + (19*Log[t])/18 - (275*Log[-pp4 + t])/18 - 
   (17*Log[s + t])/6 + (19*Log[-pp4 + s + t])/18, 
  (5*Log[t])/6 - (5*Log[-pp4 + t])/6 - (5*Log[s + t])/6 + 
   (5*Log[-pp4 + s + t])/6, (-8*Log[t])/9 - (2*Log[-pp4 + t])/9 + 
   2*Log[s + t] - (8*Log[-pp4 + s + t])/9, -Log[t]/18 + (5*Log[-pp4 + t])/18 - 
   Log[s + t]/6 - Log[-pp4 + s + t]/18, (5*Log[t])/18 - (13*Log[-pp4 + t])/18 + 
   Log[s + t]/6 + (5*Log[-pp4 + s + t])/18, 
  (5*Log[t])/6 - (5*Log[-pp4 + t])/6 - (5*Log[s + t])/6 + 
   (5*Log[-pp4 + s + t])/6, -Log[t]/3 + (5*Log[-pp4 + t])/3 - Log[s + t] - 
   Log[-pp4 + s + t]/3, Log[t]/6 - Log[-pp4 + t]/6 - Log[s + t]/6 + 
   Log[-pp4 + s + t]/6, (-7*Log[t])/6 + (7*Log[-pp4 + t])/6 + 
   (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/6, -Log[t] + 3*Log[-pp4 + t] + 
   3*Log[s + t] - 5*Log[-pp4 + s + t], (-31*Log[pp4])/3 + (37*Log[t])/18 + 
   (181*Log[-pp4 + t])/18 - (17*Log[s + t])/6 + (19*Log[-pp4 + s + t])/18, 
  -Log[pp4] + (107*Log[t])/18 - (85*Log[-pp4 + t])/18 - (31*Log[s + t])/6 + 
   (89*Log[-pp4 + s + t])/18, -Log[pp4] + (53*Log[t])/18 - 
   (31*Log[-pp4 + t])/18 - (13*Log[s + t])/6 + (35*Log[-pp4 + s + t])/18, 
  -Log[t] + Log[-pp4 + t] + Log[s + t] - Log[-pp4 + s + t], 
  (19*Log[t])/9 - (5*Log[-pp4 + t])/9 + (4*Log[s + t])/3 - 
   (26*Log[-pp4 + s + t])/9, Log[t]/2 - Log[-pp4 + t]/2 - Log[s + t]/2 + 
   Log[-pp4 + s + t]/2, (-59*Log[t])/18 + (43*Log[-pp4 + t])/18 + 
   (25*Log[s + t])/6 - (59*Log[-pp4 + s + t])/18, 
  (7*Log[t])/9 - (5*Log[-pp4 + t])/9 - Log[s + t] + (7*Log[-pp4 + s + t])/9, 
  (11*Log[t])/6 - (7*Log[-pp4 + t])/6 - (5*Log[s + t])/2 + 
   (11*Log[-pp4 + s + t])/6, (13*Log[t])/9 - (11*Log[-pp4 + t])/9 - 
   (5*Log[s + t])/3 + (13*Log[-pp4 + s + t])/9, 
  (2*Log[t])/9 - (4*Log[-pp4 + t])/9 + (2*Log[-pp4 + s + t])/9, 
  (-7*Log[t])/18 - Log[-pp4 + t]/18 + (5*Log[s + t])/6 - 
   (7*Log[-pp4 + s + t])/18, (-5*Log[t])/18 - (11*Log[-pp4 + t])/18 + 
   (7*Log[s + t])/6 - (5*Log[-pp4 + s + t])/18, 
  (2*Log[t])/9 - (4*Log[-pp4 + t])/9 + (2*Log[-pp4 + s + t])/9, 
  (-2*Log[t])/3 + (2*Log[-pp4 + t])/3 + (2*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, 0, Log[t]/18 - (5*Log[-pp4 + t])/18 + 
   Log[s + t]/6 + Log[-pp4 + s + t]/18, (13*Log[t])/6 + (11*Log[-pp4 + t])/6 - 
   (13*Log[s + t])/6 - (11*Log[-pp4 + s + t])/6, 
  (7*Log[t])/6 - (7*Log[-pp4 + t])/6 - (7*Log[s + t])/6 + 
   (7*Log[-pp4 + s + t])/6, (-2*Log[t])/3 - (2*Log[-pp4 + t])/3 + 
   2*Log[s + t] - (2*Log[-pp4 + s + t])/3, -Log[t]/6 + Log[-pp4 + t]/6 + 
   Log[s + t]/6 - Log[-pp4 + s + t]/6, (22*Log[pp4])/3 - (34*Log[t])/9 - 
   (40*Log[-pp4 + t])/9 + (20*Log[s + t])/3 - (52*Log[-pp4 + s + t])/9, 
  Log[pp4] - (49*Log[t])/18 - (31*Log[-pp4 + t])/18 + Log[s + t]/6 + 
   (59*Log[-pp4 + s + t])/18, -Log[t]/3 - (5*Log[-pp4 + t])/3 - 
   (2*Log[s + t])/3 + (8*Log[-pp4 + s + t])/3, (5*Log[t])/3 - Log[-pp4 + t] - 
   Log[s + t]/3 - Log[-pp4 + s + t]/3, (-5*Log[t])/18 - (5*Log[-pp4 + t])/18 + 
   (5*Log[s + t])/6 - (5*Log[-pp4 + s + t])/18, -Log[t]/6 + Log[-pp4 + t]/6 + 
   Log[s + t]/6 - Log[-pp4 + s + t]/6, (-5*Log[t])/6 + (5*Log[-pp4 + t])/6 + 
   (5*Log[s + t])/6 - (5*Log[-pp4 + s + t])/6, Log[t]/2 - Log[-pp4 + t]/2 - 
   Log[s + t]/2 + Log[-pp4 + s + t]/2, (13*Log[t])/18 - (5*Log[-pp4 + t])/18 - 
   (7*Log[s + t])/6 + (13*Log[-pp4 + s + t])/18, 
  -Log[t]/2 + Log[-pp4 + t]/2 + Log[s + t]/2 - Log[-pp4 + s + t]/2, 
  (-5*Log[t])/6 + (5*Log[-pp4 + t])/6 + (5*Log[s + t])/6 - 
   (5*Log[-pp4 + s + t])/6, Log[t]/3 - Log[-pp4 + t]/3 - Log[s + t]/3 + 
   Log[-pp4 + s + t]/3, 12*Log[pp4] - 10*Log[-pp4 + t] - 4*Log[s + t] + 
   2*Log[-pp4 + s + t], -Log[pp4] + (4*Log[t])/9 + (4*Log[-pp4 + t])/9 + 
   (5*Log[s + t])/3 - (14*Log[-pp4 + s + t])/9, 
  (-5*Log[t])/6 - (7*Log[-pp4 + t])/6 - Log[s + t]/6 + 
   (13*Log[-pp4 + s + t])/6, (17*Log[t])/18 - Log[-pp4 + t]/18 + Log[s + t]/6 - 
   (19*Log[-pp4 + s + t])/18, (-19*Log[t])/6 + (31*Log[-pp4 + t])/6 + 
   (7*Log[s + t])/6 - (19*Log[-pp4 + s + t])/6, 
  (19*Log[t])/6 - (31*Log[-pp4 + t])/6 - (7*Log[s + t])/6 + 
   (19*Log[-pp4 + s + t])/6, (-5*Log[t])/3 + (11*Log[-pp4 + t])/3 - 
   Log[s + t]/3 - (5*Log[-pp4 + s + t])/3, (23*Log[t])/18 - 
   (7*Log[-pp4 + t])/18 - (13*Log[s + t])/6 + (23*Log[-pp4 + s + t])/18, 
  (-22*Log[t])/9 + (50*Log[-pp4 + t])/9 - (2*Log[s + t])/3 - 
   (22*Log[-pp4 + s + t])/9, (7*Log[t])/6 - (5*Log[-pp4 + t])/2 + 
   Log[s + t]/6 + (7*Log[-pp4 + s + t])/6, Log[t]/6 - Log[-pp4 + t]/6 - 
   Log[s + t]/6 + Log[-pp4 + s + t]/6, (23*Log[t])/18 - (55*Log[-pp4 + t])/18 + 
   Log[s + t]/2 + (23*Log[-pp4 + s + t])/18, 
  (19*Log[t])/18 - (41*Log[-pp4 + t])/18 + Log[s + t]/6 + 
   (19*Log[-pp4 + s + t])/18, (17*Log[t])/18 - Log[-pp4 + t]/18 - 
   (11*Log[s + t])/6 + (17*Log[-pp4 + s + t])/18, 
  (-17*Log[t])/18 + (49*Log[-pp4 + t])/18 - (5*Log[s + t])/6 - 
   (17*Log[-pp4 + s + t])/18, (4*Log[t])/9 - (8*Log[-pp4 + t])/9 + 
   (4*Log[-pp4 + s + t])/9, (7*Log[t])/9 - (11*Log[-pp4 + t])/9 - 
   Log[s + t]/3 + (7*Log[-pp4 + s + t])/9, (-2*Log[t])/3 + 2*Log[-pp4 + t] - 
   (2*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, -Log[t] + Log[-pp4 + t] + 
   Log[s + t] - Log[-pp4 + s + t], (-5*Log[t])/18 - (11*Log[-pp4 + t])/18 + 
   (7*Log[s + t])/6 - (5*Log[-pp4 + s + t])/18, 
  (-11*Log[t])/9 + (7*Log[-pp4 + t])/9 + (5*Log[s + t])/3 - 
   (11*Log[-pp4 + s + t])/9, Log[t]/18 + (7*Log[-pp4 + t])/18 - Log[s + t]/2 + 
   Log[-pp4 + s + t]/18, 0, -Log[pp4] + 2*Log[-pp4 + s] - (5*Log[t])/6 + 
   (13*Log[-pp4 + t])/6 + Log[s + t]/2 - (17*Log[-pp4 + s + t])/6, 
  (-5*Log[t])/6 + (13*Log[-pp4 + t])/6 - Log[s + t]/2 - 
   (5*Log[-pp4 + s + t])/6, -Log[pp4] - (5*Log[t])/6 + (13*Log[-pp4 + t])/6 - 
   Log[s + t]/2 + Log[-pp4 + s + t]/6, -Log[pp4] + (7*Log[t])/18 + 
   Log[-pp4 + t]/18 - (5*Log[s + t])/6 + (25*Log[-pp4 + s + t])/18, 
  (-5*Log[t])/6 + (3*Log[-pp4 + t])/2 - (5*Log[s + t])/6 + Log[-pp4 + s + t]/6, 
  (17*Log[t])/6 - (3*Log[-pp4 + t])/2 + (5*Log[s + t])/6 - 
   (13*Log[-pp4 + s + t])/6, (-10*Log[t])/9 + (2*Log[-pp4 + t])/9 - 
   Log[s + t] + (17*Log[-pp4 + s + t])/9, -3*Log[s] - (35*Log[t])/18 + 
   (13*Log[-pp4 + t])/18 + (7*Log[s + t])/6 + Log[-pp4 + s + t]/18, 
  6*Log[t] - 6*Log[-pp4 + t] - 6*Log[s + t] + 6*Log[-pp4 + s + t], 
  (-19*Log[t])/3 + (19*Log[-pp4 + t])/3 + (19*Log[s + t])/3 - 
   (19*Log[-pp4 + s + t])/3, (5*Log[t])/6 - (5*Log[-pp4 + t])/6 - 
   (5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/6, 
  (-16*Log[t])/9 + (17*Log[-pp4 + t])/9 + (5*Log[s + t])/3 - 
   (16*Log[-pp4 + s + t])/9, -Log[t]/2 + Log[-pp4 + t]/2 + Log[s + t]/2 - 
   Log[-pp4 + s + t]/2, (8*Log[t])/9 - (10*Log[-pp4 + t])/9 - 
   (2*Log[s + t])/3 + (8*Log[-pp4 + s + t])/9, 
  (13*Log[t])/9 - (11*Log[-pp4 + t])/9 - (5*Log[s + t])/3 + 
   (13*Log[-pp4 + s + t])/9, (-5*Log[t])/9 + (7*Log[-pp4 + t])/9 + 
   Log[s + t]/3 - (5*Log[-pp4 + s + t])/9, (5*Log[t])/6 - (5*Log[-pp4 + t])/6 - 
   (5*Log[s + t])/6 + (5*Log[-pp4 + s + t])/6, 
  (5*Log[t])/3 - (5*Log[-pp4 + t])/3 - (5*Log[s + t])/3 + 
   (5*Log[-pp4 + s + t])/3, Log[t] - Log[-pp4 + t] - Log[s + t] + 
   Log[-pp4 + s + t], (-2*Log[t])/3 + (2*Log[-pp4 + t])/3 + (2*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, (-53*Log[t])/18 + (49*Log[-pp4 + t])/18 + 
   (19*Log[s + t])/6 - (53*Log[-pp4 + s + t])/18, 
  Log[t]/2 - Log[-pp4 + t]/2 - Log[s + t]/2 + Log[-pp4 + s + t]/2, 
  Log[t]/6 - Log[-pp4 + t]/6 - Log[s + t]/6 + Log[-pp4 + s + t]/6, 
  -Log[t]/6 + Log[-pp4 + t]/6 + Log[s + t]/6 - Log[-pp4 + s + t]/6, 
  (-25*Log[t])/18 + (35*Log[-pp4 + t])/18 + (5*Log[s + t])/6 - 
   (25*Log[-pp4 + s + t])/18, (-5*Log[t])/6 + (7*Log[-pp4 + t])/6 + 
   Log[s + t]/2 - (5*Log[-pp4 + s + t])/6, -Log[t]/2 + Log[-pp4 + t]/2 + 
   Log[s + t]/2 - Log[-pp4 + s + t]/2, Log[t]/2 - Log[-pp4 + t]/2 - 
   Log[s + t]/2 + Log[-pp4 + s + t]/2, Log[t]/6 - Log[-pp4 + t]/6 - 
   Log[s + t]/6 + Log[-pp4 + s + t]/6, -Log[t]/6 + Log[-pp4 + t]/6 + 
   Log[s + t]/6 - Log[-pp4 + s + t]/6, 0, (5*Log[t])/18 - 
   (7*Log[-pp4 + t])/18 - Log[s + t]/6 + (5*Log[-pp4 + s + t])/18, 0, 0, 0, 0, 
  0, 0, 0}, {0, (-5*Log[pp4])/4 + (5*Log[-pp4 + t])/4, 
  Log[pp4]/6 - Log[-pp4 + t]/6, Log[pp4]/4 - Log[-pp4 + t]/4, 0, 0, 0, 0, 0, 0, 
  0, 0, (25*Log[pp4])/12 - (25*Log[-pp4 + t])/12, 0, 
  Log[pp4]/12 - Log[-pp4 + t]/12, 0, 0, 0, Log[pp4]/12 - Log[-pp4 + t]/12, 0, 0, 
  0, (-4*Log[pp4])/3 + (4*Log[-pp4 + t])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, Log[pp4]/12 - Log[-pp4 + t]/12, 0, 
  (4*Log[pp4])/3 - (4*Log[-pp4 + t])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[pp4] - Log[-pp4 + t], -Log[pp4]/6 + Log[-pp4 + t]/6, 0, 0, 
  (2*Log[pp4])/3 - (2*Log[-pp4 + t])/3, Log[pp4]/3 - Log[-pp4 + t]/3, 
  -Log[pp4]/3 + Log[-pp4 + t]/3, -Log[pp4]/6 + Log[-pp4 + t]/6, 0, 
  -Log[pp4]/6 + Log[-pp4 + t]/6, 0, Log[pp4]/6 - Log[-pp4 + t]/6, 
  Log[pp4]/6 - Log[-pp4 + t]/6, -Log[pp4]/12 + Log[-pp4 + t]/12, 
  -Log[pp4]/6 + Log[-pp4 + t]/6, 0, 0, 0, 0, Log[pp4]/12 - Log[-pp4 + t]/12, 
  Log[pp4]/12 - Log[-pp4 + t]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[pp4] - 2*Log[-pp4 + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-15*Log[pp4])/4 + (15*Log[-pp4 + t])/4, Log[pp4]/2 - Log[-pp4 + t]/2, 
  (3*Log[pp4])/4 - (3*Log[-pp4 + t])/4, 0, 0, 0, 0, 0, 0, 0, 0, 
  (25*Log[pp4])/4 - (25*Log[-pp4 + t])/4, 0, Log[pp4]/4 - Log[-pp4 + t]/4, 0, 0, 
  0, Log[pp4]/4 - Log[-pp4 + t]/4, 0, 0, 0, -4*Log[pp4] + 4*Log[-pp4 + t], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[pp4]/4 - Log[-pp4 + t]/4, 
  0, 4*Log[pp4] - 3*Log[t] - 4*Log[-pp4 + t] + 3*Log[-pp4 + s + t], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 3*Log[pp4] - 3*Log[-pp4 + t], 
  -Log[pp4]/2 + Log[-pp4 + t]/2, 0, 0, 2*Log[pp4] - 2*Log[-pp4 + s] - 
   2*Log[-pp4 + t] + 2*Log[-pp4 + s + t], Log[pp4] - Log[-pp4 + t], 
  -Log[pp4] + Log[-pp4 + t], -Log[pp4]/2 + Log[-pp4 + t]/2, 0, 
  -Log[pp4]/2 + Log[-pp4 + t]/2, 0, Log[pp4]/2 - Log[-pp4 + t]/2, 
  Log[pp4]/2 - Log[-pp4 + t]/2, -Log[pp4]/4 + Log[-pp4 + t]/4, 
  -Log[pp4]/2 + Log[-pp4 + t]/2, 0, 0, 0, 0, Log[pp4]/4 - Log[-pp4 + t]/4, 
  Log[pp4]/4 - Log[-pp4 + t]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[pp4] + 3*Log[s] + 3*Log[t] - 3*Log[-pp4 + s + t], 
  -3*Log[s] + 2*Log[-pp4 + s] - 3*Log[t] + Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, Log[pp4]/2 - (4*Log[s])/3 - Log[t]/2 + (4*Log[-pp4 + s + t])/3, 
  (77*Log[s])/36 - (77*Log[-pp4 + s + t])/36, Log[pp4]/2 + (65*Log[s])/36 - 
   Log[t]/2 - (65*Log[-pp4 + s + t])/36, -Log[pp4]/2 + Log[s]/3 + Log[t]/2 - 
   Log[-pp4 + s + t]/3, Log[pp4]/2 - (67*Log[s])/36 - Log[t]/2 + 
   (67*Log[-pp4 + s + t])/36, 0, (11*Log[s])/18 - (11*Log[-pp4 + s + t])/18, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s + t])/3, -Log[s]/4 + Log[-pp4 + s + t]/4, 0, 
  -Log[s]/12 + Log[-pp4 + s + t]/12, (3*Log[pp4])/2 - (29*Log[s])/18 - 
   (3*Log[t])/2 + (29*Log[-pp4 + s + t])/18, -Log[pp4] + Log[s]/2 + Log[t] - 
   Log[-pp4 + s + t]/2, (3*Log[pp4])/2 - (11*Log[s])/36 - (3*Log[t])/2 + 
   (11*Log[-pp4 + s + t])/36, -Log[pp4] - Log[s]/18 + Log[t] + 
   Log[-pp4 + s + t]/18, (-5*Log[s])/9 + (5*Log[-pp4 + s + t])/9, 
  Log[s]/3 - Log[-pp4 + s + t]/3, (-3*Log[pp4])/2 + (7*Log[s])/24 + 
   (3*Log[t])/2 - (7*Log[-pp4 + s + t])/24, Log[pp4]/2 - Log[s]/3 - Log[t]/2 + 
   Log[-pp4 + s + t]/3, -Log[pp4] + Log[s]/3 + Log[t] - Log[-pp4 + s + t]/3, 
  -Log[pp4]/2 + (7*Log[s])/4 + Log[t]/2 - (7*Log[-pp4 + s + t])/4, 
  (-91*Log[s])/36 + (91*Log[-pp4 + s + t])/36, 
  (-229*Log[s])/72 + (229*Log[-pp4 + s + t])/72, 
  (-14*Log[s])/9 + (14*Log[-pp4 + s + t])/9, -Log[s]/2 + Log[-pp4 + s + t]/2, 
  (35*Log[s])/72 - (35*Log[-pp4 + s + t])/72, Log[pp4]/2 - (5*Log[s])/6 - 
   Log[t]/2 + (5*Log[-pp4 + s + t])/6, (29*Log[s])/9 - 
   (29*Log[-pp4 + s + t])/9, Log[pp4]/2 - (25*Log[s])/18 - Log[t]/2 + 
   (25*Log[-pp4 + s + t])/18, -Log[pp4]/2 - (5*Log[s])/3 + Log[t]/2 + 
   (5*Log[-pp4 + s + t])/3, (-31*Log[s])/72 + (31*Log[-pp4 + s + t])/72, 
  (109*Log[s])/72 - (109*Log[-pp4 + s + t])/72, 
  (13*Log[s])/36 - (13*Log[-pp4 + s + t])/36, 
  (31*Log[s])/18 - (31*Log[-pp4 + s + t])/18, 
  (13*Log[s])/18 - (13*Log[-pp4 + s + t])/18, 
  (-7*Log[s])/24 + (7*Log[-pp4 + s + t])/24, -Log[pp4]/2 + (3*Log[s])/8 + 
   Log[t]/2 - (3*Log[-pp4 + s + t])/8, (49*Log[s])/72 - 
   (49*Log[-pp4 + s + t])/72, Log[pp4] + (17*Log[s])/12 - Log[t] - 
   (17*Log[-pp4 + s + t])/12, Log[pp4]/2 - (4*Log[s])/3 - Log[t]/2 + 
   (4*Log[-pp4 + s + t])/3, (3*Log[pp4])/2 - (2*Log[s])/3 - (3*Log[t])/2 + 
   (2*Log[-pp4 + s + t])/3, -Log[pp4]/2 + Log[s]/3 + Log[t]/2 - 
   Log[-pp4 + s + t]/3, (-25*Log[s])/36 + (25*Log[-pp4 + s + t])/36, 
  (-101*Log[s])/36 + (101*Log[-pp4 + s + t])/36, 
  (-19*Log[s])/12 + (19*Log[-pp4 + s + t])/12, 
  (7*Log[s])/6 - (7*Log[-pp4 + s + t])/6, (11*Log[s])/36 - 
   (11*Log[-pp4 + s + t])/36, Log[s]/3 - Log[-pp4 + s + t]/3, 
  -Log[s]/3 + Log[-pp4 + s + t]/3, Log[s]/6 - Log[-pp4 + s + t]/6, 
  (2*Log[s])/9 - (2*Log[-pp4 + s + t])/9, Log[s]/4 - Log[-pp4 + s + t]/4, 
  -Log[s]/3 + Log[-pp4 + s + t]/3, Log[s]/12 - Log[-pp4 + s + t]/12, 0, 
  Log[s]/9 - Log[-pp4 + s + t]/9, Log[pp4] - Log[s]/2 - Log[t] + 
   Log[-pp4 + s + t]/2, -Log[pp4] + (23*Log[s])/18 + Log[t] - 
   (23*Log[-pp4 + s + t])/18, (11*Log[s])/3 - (11*Log[-pp4 + s + t])/3, 
  (-11*Log[s])/3 + (11*Log[-pp4 + s + t])/3, (-3*Log[pp4])/2 + (19*Log[s])/4 + 
   (3*Log[t])/2 - (19*Log[-pp4 + s + t])/4, -2*Log[pp4] + (37*Log[s])/36 + 
   2*Log[t] - (37*Log[-pp4 + s + t])/36, (17*Log[s])/9 - 
   (17*Log[-pp4 + s + t])/9, (-3*Log[s])/4 + (3*Log[-pp4 + s + t])/4, 
  Log[s]/12 - Log[-pp4 + s + t]/12, (-41*Log[s])/36 + 
   (41*Log[-pp4 + s + t])/36, Log[s]/18 - Log[-pp4 + s + t]/18, 
  -Log[pp4]/2 + (13*Log[s])/36 + Log[t]/2 - (13*Log[-pp4 + s + t])/36, 
  -Log[pp4] + (14*Log[s])/9 + Log[t] - (14*Log[-pp4 + s + t])/9, 
  (5*Log[s])/18 - (5*Log[-pp4 + s + t])/18, -Log[s]/18 + Log[-pp4 + s + t]/18, 
  (3*Log[s])/2 - (3*Log[-pp4 + s + t])/2, Log[pp4]/2 - (3*Log[s])/4 - 
   Log[t]/2 + (3*Log[-pp4 + s + t])/4, Log[pp4] - (37*Log[s])/36 - Log[t] + 
   (37*Log[-pp4 + s + t])/36, (3*Log[pp4])/2 - (19*Log[s])/18 - (3*Log[t])/2 + 
   (19*Log[-pp4 + s + t])/18, (13*Log[s])/18 - (13*Log[-pp4 + s + t])/18, 0, 
  (11*Log[s])/12 - (11*Log[-pp4 + s + t])/12, 
  (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, Log[s]/6 - Log[-pp4 + s + t]/6, 
  (-31*Log[s])/36 + (31*Log[-pp4 + s + t])/36, -Log[s]/4 + Log[-pp4 + s + t]/4, 
  Log[s]/2 - Log[-pp4 + s + t]/2, (-43*Log[s])/36 + (43*Log[-pp4 + s + t])/36, 
  (19*Log[s])/18 - (19*Log[-pp4 + s + t])/18, -Log[s]/2 + Log[-pp4 + s + t]/2, 
  -Log[pp4]/2 + (31*Log[s])/12 + Log[t]/2 - (31*Log[-pp4 + s + t])/12, 
  -2*Log[pp4] - (41*Log[s])/12 - Log[t] + 6*Log[-pp4 + t] - 
   (31*Log[-pp4 + s + t])/12, (-7*Log[s])/9 + (7*Log[-pp4 + s + t])/9, 
  -Log[pp4]/2 + (4*Log[s])/3 + Log[t]/2 - (4*Log[-pp4 + s + t])/3, 
  (-5*Log[s])/18 + (5*Log[-pp4 + s + t])/18, -Log[s]/18 + Log[-pp4 + s + t]/18, 
  (61*Log[s])/36 - (61*Log[-pp4 + s + t])/36, 
  (-5*Log[s])/12 + (5*Log[-pp4 + s + t])/12, -Log[s]/3 + Log[-pp4 + s + t]/3, 
  Log[pp4]/2 - Log[s] - Log[t]/2 + Log[-pp4 + s + t], 
  (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, (101*Log[s])/36 - 
   (101*Log[-pp4 + s + t])/36, -Log[s]/2 + Log[-pp4 + s + t]/2, 
  Log[s]/3 - Log[-pp4 + s + t]/3, Log[s]/6 - Log[-pp4 + s + t]/6, 
  (-7*Log[s])/18 + (7*Log[-pp4 + s + t])/18, 
  (-7*Log[s])/12 + (7*Log[-pp4 + s + t])/12, 0, 
  -Log[s]/2 + Log[-pp4 + s + t]/2, Log[s]/3 - Log[-pp4 + s + t]/3, 
  (-7*Log[s])/12 + (7*Log[-pp4 + s + t])/12, Log[s]/2 - Log[-pp4 + s + t]/2, 
  Log[s]/36 - Log[-pp4 + s + t]/36, 0, 0, 0, 0, 0, 0, 0}, 
 {0, Log[pp4] + (53*Log[-pp4 + s])/3 - (56*Log[t])/3, 
  (8*Log[pp4])/9 + (20*Log[-pp4 + s])/3 - (68*Log[t])/9, 
  (8*Log[pp4])/9 + (17*Log[-pp4 + s])/3 - (59*Log[t])/9, 
  (2*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - 2*Log[t], 
  (-16*Log[pp4])/9 - 9*Log[-pp4 + s] + (97*Log[t])/9, 
  -8*Log[-pp4 + s] + 8*Log[t], Log[pp4]/9 - 4*Log[-pp4 + s] + (35*Log[t])/9, 
  -Log[pp4]/3 + (7*Log[-pp4 + s])/3 - 2*Log[t], 0, 
  Log[pp4]/3 + (5*Log[-pp4 + s])/3 - 2*Log[t], 
  -Log[pp4]/3 - (2*Log[-pp4 + s])/3 + Log[t], 
  -Log[pp4]/9 + (31*Log[-pp4 + s])/3 - (92*Log[t])/9, 
  -Log[pp4]/3 - (2*Log[-pp4 + s])/3 + Log[t], 
  (-8*Log[pp4])/9 - (31*Log[-pp4 + s])/6 + (109*Log[t])/18, 
  (-11*Log[pp4])/9 - (23*Log[-pp4 + s])/6 + (91*Log[t])/18, 
  (-5*Log[pp4])/9 - (25*Log[-pp4 + s])/3 + (80*Log[t])/9, 
  Log[pp4]/3 - (4*Log[-pp4 + s])/3 + Log[t], Log[pp4]/6 - (5*Log[-pp4 + s])/6 + 
   (2*Log[t])/3, -Log[pp4]/3 + (4*Log[-pp4 + s])/3 - Log[t], 
  Log[pp4]/3 - (10*Log[-pp4 + s])/3 + 3*Log[t], 2*Log[pp4] - 39*Log[-pp4 + s] + 
   37*Log[t], (-25*Log[pp4])/9 - (2*Log[-pp4 + s])/3 + (31*Log[t])/9, 
  (-49*Log[pp4])/18 + (433*Log[-pp4 + s])/6 - (625*Log[t])/9, 
  (-2*Log[pp4])/9 + (86*Log[-pp4 + s])/3 - (256*Log[t])/9, 
  -2*Log[-pp4 + s] + 2*Log[t], -Log[pp4]/18 - (16*Log[-pp4 + s])/3 + 
   (97*Log[t])/18, (-2*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + 3*Log[t], 
  (26*Log[pp4])/9 - (17*Log[-pp4 + s])/3 + (25*Log[t])/9, 
  (-11*Log[pp4])/9 + (19*Log[-pp4 + s])/6 - (35*Log[t])/18, 
  (-5*Log[pp4])/3 - (3*Log[-pp4 + s])/2 + (19*Log[t])/6, 
  (-13*Log[pp4])/18 + (2*Log[-pp4 + s])/3 + Log[t]/18, 
  (31*Log[pp4])/18 + (28*Log[-pp4 + s])/3 - (199*Log[t])/18, 
  (4*Log[pp4])/9 + (11*Log[-pp4 + s])/3 - (37*Log[t])/9, 
  (17*Log[pp4])/9 + (25*Log[-pp4 + s])/3 - (92*Log[t])/9, 
  (8*Log[pp4])/9 + (43*Log[-pp4 + s])/6 - (145*Log[t])/18, 
  -Log[pp4]/6 - (11*Log[-pp4 + s])/6 + 2*Log[t], 
  Log[pp4]/2 + (3*Log[-pp4 + s])/2 - 2*Log[t], 
  (13*Log[pp4])/18 + (7*Log[-pp4 + s])/3 - (55*Log[t])/18, 
  (2*Log[pp4])/3 - (20*Log[-pp4 + s])/3 + 6*Log[t], 
  -Log[pp4]/3 + (10*Log[-pp4 + s])/3 - 3*Log[t], 
  (-2*Log[pp4])/3 - (34*Log[-pp4 + s])/3 + 12*Log[t], 
  Log[pp4]/3 + (14*Log[-pp4 + s])/3 - 5*Log[t], 
  (44*Log[pp4])/9 - (143*Log[-pp4 + s])/3 + (385*Log[t])/9, 
  (-23*Log[pp4])/9 - (13*Log[-pp4 + s])/3 + (62*Log[t])/9, 
  (-4*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + 2*Log[t], 
  (2*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - (10*Log[t])/3, 
  (5*Log[pp4])/9 - (5*Log[-pp4 + s])/3 + (10*Log[t])/9, 
  Log[pp4]/3 - (10*Log[-pp4 + s])/3 + 3*Log[t], 
  -Log[pp4]/3 - (26*Log[-pp4 + s])/3 + 9*Log[t], 
  Log[pp4]/3 - (4*Log[-pp4 + s])/3 + Log[t], -Log[pp4]/9 + 6*Log[-pp4 + s] - 
   (53*Log[t])/9, -4*Log[-pp4 + s] + 4*Log[t], 
  -Log[pp4]/3 - (14*Log[-pp4 + s])/3 + 5*Log[t], 
  Log[pp4]/3 + (14*Log[-pp4 + s])/3 - 5*Log[t], -4*Log[pp4] + 6*Log[-pp4 + s] - 
   2*Log[t], (10*Log[pp4])/9 - (8*Log[-pp4 + s])/3 + (14*Log[t])/9, 
  (-5*Log[pp4])/3 - (31*Log[-pp4 + s])/3 + 12*Log[t], 
  (13*Log[pp4])/9 + (19*Log[-pp4 + s])/3 - (70*Log[t])/9, 
  3*Log[pp4] - (32*Log[-pp4 + s])/3 + (23*Log[t])/3, 
  -7*Log[pp4] + (44*Log[-pp4 + s])/3 - (23*Log[t])/3, 
  (20*Log[pp4])/3 - (22*Log[-pp4 + s])/3 + (2*Log[t])/3, 
  (10*Log[pp4])/9 + (28*Log[-pp4 + s])/3 - (94*Log[t])/9, 
  (8*Log[pp4])/9 - (8*Log[-pp4 + s])/3 + (16*Log[t])/9, 
  Log[pp4]/3 + (11*Log[-pp4 + s])/3 - 4*Log[t], 7*Log[-pp4 + s] - 7*Log[t], 
  (-11*Log[pp4])/9 - Log[-pp4 + s] + (20*Log[t])/9, 
  (-7*Log[pp4])/9 - Log[-pp4 + s]/3 + (10*Log[t])/9, 
  (19*Log[pp4])/9 + 9*Log[-pp4 + s] - (100*Log[t])/9, 
  (11*Log[pp4])/9 + 3*Log[-pp4 + s] - (38*Log[t])/9, 
  (4*Log[pp4])/9 - (4*Log[-pp4 + s])/3 + (8*Log[t])/9, 
  (4*Log[pp4])/9 + (8*Log[-pp4 + s])/3 - (28*Log[t])/9, 
  (2*Log[pp4])/3 + 2*Log[-pp4 + s] - (8*Log[t])/3, 
  -Log[pp4] - 5*Log[-pp4 + s] + 6*Log[t], (-10*Log[pp4])/9 - 6*Log[-pp4 + s] + 
   (64*Log[t])/9, (-14*Log[pp4])/9 - (26*Log[-pp4 + s])/3 + (92*Log[t])/9, 
  (5*Log[pp4])/9 + (7*Log[-pp4 + s])/3 - (26*Log[t])/9, 0, 
  (5*Log[pp4])/3 - 4*Log[-pp4 + s] + (7*Log[t])/3, 
  (2*Log[pp4])/3 - 3*Log[-pp4 + s] + (7*Log[t])/3, 
  -Log[pp4]/3 - 3*Log[-pp4 + s] + (10*Log[t])/3, 
  (-13*Log[pp4])/9 - (11*Log[-pp4 + s])/3 + (46*Log[t])/9, 
  (-2*Log[pp4])/3 - Log[-pp4 + s] + (5*Log[t])/3, 
  (2*Log[pp4])/3 + Log[-pp4 + s] - (5*Log[t])/3, 
  (-10*Log[pp4])/9 - (2*Log[-pp4 + s])/3 + (16*Log[t])/9, 
  (11*Log[pp4])/9 + Log[-pp4 + s]/3 - (14*Log[t])/9, 
  -6*Log[pp4] + 20*Log[-pp4 + s] - 14*Log[t], 8*Log[pp4] - 24*Log[-pp4 + s] + 
   16*Log[t], Log[pp4]/3 + (8*Log[-pp4 + s])/3 - 3*Log[t], 
  (17*Log[pp4])/9 - 3*Log[s] - (29*Log[-pp4 + s])/3 + (61*Log[t])/9 + 
   Log[-pp4 + s + t], (5*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + Log[t], 
  (-16*Log[pp4])/9 + (13*Log[-pp4 + s])/3 - (23*Log[t])/9, 
  (-11*Log[pp4])/9 + (20*Log[-pp4 + s])/3 - (49*Log[t])/9, 
  (16*Log[pp4])/9 - (10*Log[-pp4 + s])/3 + (14*Log[t])/9, 
  (-5*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - Log[t], 
  (-4*Log[pp4])/3 + (25*Log[-pp4 + s])/3 - 7*Log[t], 
  -2*Log[pp4] + 5*Log[-pp4 + s] - 3*Log[t], Log[pp4] - 3*Log[-pp4 + s] + 
   2*Log[t], (47*Log[pp4])/9 - (47*Log[-pp4 + s])/3 + (94*Log[t])/9, 
  9*Log[-pp4 + s] - 9*Log[t], -5*Log[-pp4 + s] + 5*Log[t], 
  -3*Log[-pp4 + s] + 3*Log[t], (-5*Log[pp4])/9 - (25*Log[-pp4 + s])/3 + 
   (80*Log[t])/9, -Log[pp4]/3 - 5*Log[-pp4 + s] + (16*Log[t])/3, 
  -Log[-pp4 + s] + Log[t], Log[-pp4 + s] - Log[t], 3*Log[-pp4 + s] - 3*Log[t], 
  -3*Log[-pp4 + s] + 3*Log[t], 0, Log[pp4]/9 + (5*Log[-pp4 + s])/3 - 
   (16*Log[t])/9, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -Log[pp4]/2 - (4*Log[s])/3 + (17*Log[-pp4 + s])/3 - Log[t]/2 - 
   (10*Log[-pp4 + s + t])/3, (77*Log[s])/36 - (3*Log[-pp4 + s])/2 - 
   (23*Log[-pp4 + s + t])/36, -Log[pp4]/2 + (65*Log[s])/36 + Log[-pp4 + s]/6 - 
   Log[t]/2 - (35*Log[-pp4 + s + t])/36, Log[pp4]/2 + Log[s]/3 - 
   (4*Log[-pp4 + s])/3 + Log[t]/2, -Log[pp4]/2 - (67*Log[s])/36 + 
   (7*Log[-pp4 + s])/6 - Log[t]/2 + (61*Log[-pp4 + s + t])/36, 0, 
  (11*Log[s])/18 - Log[-pp4 + s] + (7*Log[-pp4 + s + t])/18, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s])/3, -Log[s]/4 + Log[-pp4 + s]/2 - 
   Log[-pp4 + s + t]/4, (2*Log[-pp4 + s])/3 - (2*Log[-pp4 + s + t])/3, 
  -Log[s]/12 - Log[-pp4 + s]/2 + (7*Log[-pp4 + s + t])/12, 
  (-3*Log[pp4])/2 - (29*Log[s])/18 + 6*Log[-pp4 + s] - (3*Log[t])/2 - 
   (25*Log[-pp4 + s + t])/18, Log[pp4] + Log[s]/2 - (8*Log[-pp4 + s])/3 + 
   Log[t] + Log[-pp4 + s + t]/6, (-3*Log[pp4])/2 - (11*Log[s])/36 + 
   (17*Log[-pp4 + s])/6 - (3*Log[t])/2 + (17*Log[-pp4 + s + t])/36, 
  Log[pp4] - Log[s]/18 - (13*Log[-pp4 + s])/3 + Log[t] + 
   (43*Log[-pp4 + s + t])/18, (-5*Log[s])/9 + (5*Log[-pp4 + s + t])/9, 
  Log[s]/3 - Log[-pp4 + s + t]/3, (3*Log[pp4])/2 + (7*Log[s])/24 - 
   (13*Log[-pp4 + s])/4 + (3*Log[t])/2 - Log[-pp4 + s + t]/24, 
  -Log[pp4]/2 - Log[s]/3 + Log[-pp4 + s] - Log[t]/2 + Log[-pp4 + s + t]/3, 
  Log[pp4] + Log[s]/3 - 2*Log[-pp4 + s] + Log[t] - Log[-pp4 + s + t]/3, 
  Log[pp4]/2 + (7*Log[s])/4 - Log[-pp4 + s]/2 + (3*Log[t])/2 - 
   (13*Log[-pp4 + s + t])/4, (-91*Log[s])/36 - Log[-pp4 + s]/2 + 
   (109*Log[-pp4 + s + t])/36, (-229*Log[s])/72 + (11*Log[-pp4 + s])/12 + 
   (163*Log[-pp4 + s + t])/72, (-14*Log[s])/9 + (8*Log[-pp4 + s])/3 - 
   (10*Log[-pp4 + s + t])/9, -Log[s]/2 + Log[-pp4 + s] - Log[-pp4 + s + t]/2, 
  (35*Log[s])/72 - (13*Log[-pp4 + s])/12 + (43*Log[-pp4 + s + t])/72, 
  -Log[pp4]/2 - (5*Log[s])/6 + (4*Log[-pp4 + s])/3 - Log[t]/2 + 
   Log[-pp4 + s + t]/2, (29*Log[s])/9 - (2*Log[-pp4 + s])/3 - 
   (23*Log[-pp4 + s + t])/9, -Log[pp4]/2 - (25*Log[s])/18 + 
   (4*Log[-pp4 + s])/3 - Log[t]/2 + (19*Log[-pp4 + s + t])/18, 
  Log[pp4]/2 - (5*Log[s])/3 - Log[-pp4 + s] + Log[t]/2 + 
   (5*Log[-pp4 + s + t])/3, (-31*Log[s])/72 - (7*Log[-pp4 + s])/12 + 
   (73*Log[-pp4 + s + t])/72, (109*Log[s])/72 + (5*Log[-pp4 + s])/12 - 
   (139*Log[-pp4 + s + t])/72, (13*Log[s])/36 + Log[-pp4 + s]/6 - 
   (19*Log[-pp4 + s + t])/36, (31*Log[s])/18 + Log[-pp4 + s]/3 - 
   (37*Log[-pp4 + s + t])/18, (13*Log[s])/18 + Log[-pp4 + s]/3 - 
   (19*Log[-pp4 + s + t])/18, (-7*Log[s])/24 + Log[-pp4 + s]/4 + 
   Log[-pp4 + s + t]/24, Log[pp4]/2 + (3*Log[s])/8 - (3*Log[-pp4 + s])/4 + 
   Log[t]/2 - (5*Log[-pp4 + s + t])/8, (49*Log[s])/72 + Log[-pp4 + s]/12 - 
   (55*Log[-pp4 + s + t])/72, -Log[pp4] + (17*Log[s])/12 + Log[-pp4 + s]/2 - 
   Log[t] + Log[-pp4 + s + t]/12, -Log[pp4]/2 - (4*Log[s])/3 + 3*Log[-pp4 + s] - 
   Log[t]/2 - (2*Log[-pp4 + s + t])/3, (-3*Log[pp4])/2 - (2*Log[s])/3 + 
   3*Log[-pp4 + s] - (3*Log[t])/2 + (2*Log[-pp4 + s + t])/3, 
  Log[pp4]/2 + Log[s]/3 - Log[-pp4 + s] + Log[t]/2 - Log[-pp4 + s + t]/3, 
  (-25*Log[s])/36 + (67*Log[-pp4 + s])/6 - (377*Log[-pp4 + s + t])/36, 
  (-101*Log[s])/36 + Log[-pp4 + s]/2 + (83*Log[-pp4 + s + t])/36, 
  (-19*Log[s])/12 + Log[-pp4 + s]/2 + (13*Log[-pp4 + s + t])/12, 
  (7*Log[s])/6 - Log[-pp4 + s] - Log[-pp4 + s + t]/6, 
  (11*Log[s])/36 + Log[-pp4 + s]/2 - (29*Log[-pp4 + s + t])/36, 
  Log[s]/3 - Log[-pp4 + s + t]/3, -Log[s]/3 + Log[-pp4 + s + t]/3, 
  Log[s]/6 + Log[-pp4 + s]/3 - Log[-pp4 + s + t]/2, 
  (2*Log[s])/9 - (2*Log[-pp4 + s])/3 + (4*Log[-pp4 + s + t])/9, 
  Log[s]/4 - Log[-pp4 + s]/2 + Log[-pp4 + s + t]/4, 
  -Log[s]/3 + Log[-pp4 + s + t]/3, Log[s]/12 + Log[-pp4 + s]/2 - 
   (7*Log[-pp4 + s + t])/12, -8*Log[-pp4 + s] + 8*Log[-pp4 + s + t], 
  Log[s]/9 + Log[-pp4 + s] - (10*Log[-pp4 + s + t])/9, 
  -Log[pp4] - Log[s]/2 + (2*Log[-pp4 + s])/3 - Log[t] + 
   (11*Log[-pp4 + s + t])/6, Log[pp4] + (23*Log[s])/18 - (5*Log[-pp4 + s])/3 + 
   Log[t] - (29*Log[-pp4 + s + t])/18, (11*Log[s])/3 + (2*Log[-pp4 + s])/3 - 
   (13*Log[-pp4 + s + t])/3, (-11*Log[s])/3 - (2*Log[-pp4 + s])/3 + 
   (13*Log[-pp4 + s + t])/3, (3*Log[pp4])/2 + (19*Log[s])/4 + 
   (5*Log[-pp4 + s])/6 + (3*Log[t])/2 - (103*Log[-pp4 + s + t])/12, 
  2*Log[pp4] + (37*Log[s])/36 - (23*Log[-pp4 + s])/6 + 2*Log[t] - 
   (43*Log[-pp4 + s + t])/36, (17*Log[s])/9 - 2*Log[-pp4 + s] + 
   Log[-pp4 + s + t]/9, (-3*Log[s])/4 + (7*Log[-pp4 + s])/6 - 
   (5*Log[-pp4 + s + t])/12, Log[s]/12 + (5*Log[-pp4 + s])/6 - 
   (11*Log[-pp4 + s + t])/12, (-41*Log[s])/36 + (5*Log[-pp4 + s])/6 + 
   (11*Log[-pp4 + s + t])/36, Log[s]/18 - (2*Log[-pp4 + s])/3 + 
   (11*Log[-pp4 + s + t])/18, Log[pp4]/2 + (13*Log[s])/36 + 
   (3*Log[-pp4 + s])/2 + Log[t]/2 - (103*Log[-pp4 + s + t])/36, 
  Log[pp4] + (14*Log[s])/9 - (8*Log[-pp4 + s])/3 + Log[t] - 
   (8*Log[-pp4 + s + t])/9, (5*Log[s])/18 + Log[-pp4 + s]/3 - 
   (11*Log[-pp4 + s + t])/18, -Log[s]/18 + Log[-pp4 + s] - 
   (17*Log[-pp4 + s + t])/18, (3*Log[s])/2 - (5*Log[-pp4 + s])/3 + 
   Log[-pp4 + s + t]/6, -Log[pp4]/2 - (3*Log[s])/4 + Log[-pp4 + s]/2 - 
   Log[t]/2 + (5*Log[-pp4 + s + t])/4, -Log[pp4] - (37*Log[s])/36 + 
   (11*Log[-pp4 + s])/6 - Log[t] + (43*Log[-pp4 + s + t])/36, 
  (-3*Log[pp4])/2 - (19*Log[s])/18 + 2*Log[-pp4 + s] - (3*Log[t])/2 + 
   (37*Log[-pp4 + s + t])/18, (13*Log[s])/18 - Log[-pp4 + s]/3 - 
   (7*Log[-pp4 + s + t])/18, 0, (11*Log[s])/12 + (3*Log[-pp4 + s])/2 - 
   (29*Log[-pp4 + s + t])/12, (2*Log[s])/3 - (2*Log[-pp4 + s + t])/3, 
  Log[s]/6 - Log[-pp4 + s] + (5*Log[-pp4 + s + t])/6, 
  (-31*Log[s])/36 - (7*Log[-pp4 + s])/6 + (73*Log[-pp4 + s + t])/36, 
  -Log[s]/4 - (5*Log[-pp4 + s])/6 + (13*Log[-pp4 + s + t])/12, 
  Log[s]/2 + Log[-pp4 + s]/3 - (5*Log[-pp4 + s + t])/6, 
  (-43*Log[s])/36 + Log[-pp4 + s]/6 + (37*Log[-pp4 + s + t])/36, 
  (19*Log[s])/18 + Log[-pp4 + s]/3 - (25*Log[-pp4 + s + t])/18, 
  -Log[s]/2 - 11*Log[-pp4 + s] + (23*Log[-pp4 + s + t])/2, 
  Log[pp4]/2 + (31*Log[s])/12 + (59*Log[-pp4 + s])/6 + Log[t]/2 - 
   (161*Log[-pp4 + s + t])/12, 2*Log[pp4] - (5*Log[s])/12 - 
   (5*Log[-pp4 + s])/2 - 2*Log[t] + (35*Log[-pp4 + s + t])/12, 
  (-7*Log[s])/9 + (22*Log[-pp4 + s])/3 - (59*Log[-pp4 + s + t])/9, 
  Log[pp4]/2 - (5*Log[s])/3 - (7*Log[-pp4 + s])/3 + (3*Log[t])/2 - 
   Log[-pp4 + s + t], (-5*Log[s])/18 - 3*Log[-pp4 + s] + 
   (59*Log[-pp4 + s + t])/18, -Log[s]/18 - (7*Log[-pp4 + s])/3 + 
   (43*Log[-pp4 + s + t])/18, (61*Log[s])/36 + Log[-pp4 + s]/6 - 
   (67*Log[-pp4 + s + t])/36, (-5*Log[s])/12 - (5*Log[-pp4 + s])/2 + 
   (35*Log[-pp4 + s + t])/12, -Log[s]/3 - 2*Log[-pp4 + s] + 
   (7*Log[-pp4 + s + t])/3, -Log[pp4]/2 - Log[s] - Log[-pp4 + s] - Log[t]/2 + 
   3*Log[-pp4 + s + t], (2*Log[s])/3 + (2*Log[-pp4 + s])/3 - 
   (4*Log[-pp4 + s + t])/3, (101*Log[s])/36 + (29*Log[-pp4 + s])/6 - 
   (275*Log[-pp4 + s + t])/36, -Log[s]/2 + Log[-pp4 + s] - Log[-pp4 + s + t]/2, 
  Log[s]/3 - (2*Log[-pp4 + s])/3 + Log[-pp4 + s + t]/3, 
  Log[s]/6 - Log[-pp4 + s]/3 + Log[-pp4 + s + t]/6, 
  (-7*Log[s])/18 - Log[-pp4 + s]/3 + (13*Log[-pp4 + s + t])/18, 
  (-7*Log[s])/12 + Log[-pp4 + s]/2 + Log[-pp4 + s + t]/12, 0, 
  -Log[s]/2 + Log[-pp4 + s] - Log[-pp4 + s + t]/2, 
  Log[s]/3 - (2*Log[-pp4 + s])/3 + Log[-pp4 + s + t]/3, 
  (-7*Log[s])/12 + (7*Log[-pp4 + s])/6 - (7*Log[-pp4 + s + t])/12, 
  Log[s]/2 - Log[-pp4 + s] + Log[-pp4 + s + t]/2, 
  Log[s]/36 + Log[-pp4 + s]/6 - (7*Log[-pp4 + s + t])/36, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-19*Log[pp4])/4 - (67*Log[s])/6 + (97*Log[t])/12 + (37*Log[s + t])/6 + 
   (5*Log[-pp4 + s + t])/3, (-25*Log[pp4])/18 - (23*Log[s])/36 + 
   (25*Log[t])/18 - (3*Log[s + t])/2 + (77*Log[-pp4 + s + t])/36, 
  (-53*Log[pp4])/36 - (77*Log[s])/36 + (89*Log[t])/36 - (2*Log[s + t])/3 + 
   (65*Log[-pp4 + s + t])/36, -Log[pp4]/2 + Log[s]/3 - Log[t]/2 + 
   Log[s + t]/3 + Log[-pp4 + s + t]/3, (29*Log[pp4])/18 + (13*Log[s])/36 - 
   (11*Log[t])/18 + Log[s + t]/2 - (67*Log[-pp4 + s + t])/36, 0, 
  (-4*Log[pp4])/9 - (5*Log[s])/18 + (4*Log[t])/9 - Log[s + t]/3 + 
   (11*Log[-pp4 + s + t])/18, (-2*Log[s])/3 + (4*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, -Log[s]/4 + Log[s + t]/2 - Log[-pp4 + s + t]/4, 0, 
  -Log[s]/12 + Log[s + t]/6 - Log[-pp4 + s + t]/12, 
  (109*Log[pp4])/36 + (22*Log[s])/9 - (73*Log[t])/36 - (5*Log[s + t])/6 - 
   (47*Log[-pp4 + s + t])/18, -Log[pp4] + Log[s]/2 - Log[t] + Log[s + t] + 
   Log[-pp4 + s + t]/2, (23*Log[pp4])/36 - (73*Log[s])/36 + (85*Log[t])/36 - 
   (2*Log[s + t])/3 - (11*Log[-pp4 + s + t])/36, 
  (-5*Log[pp4])/18 + (25*Log[s])/18 - (31*Log[t])/18 + (2*Log[s + t])/3 - 
   Log[-pp4 + s + t]/18, (5*Log[pp4])/9 + (5*Log[s])/9 - (5*Log[t])/9 - 
   (5*Log[-pp4 + s + t])/9, Log[s]/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  (-5*Log[pp4])/12 + (59*Log[s])/24 - (31*Log[t])/12 + Log[s + t]/4 + 
   (7*Log[-pp4 + s + t])/24, Log[pp4]/2 - Log[s]/3 + Log[t]/2 - Log[s + t]/3 - 
   Log[-pp4 + s + t]/3, -Log[pp4] + Log[s]/3 - Log[t] + (4*Log[s + t])/3 + 
   Log[-pp4 + s + t]/3, Log[s]/4 + Log[t] - (5*Log[s + t])/2 + 
   (5*Log[-pp4 + s + t])/4, (23*Log[pp4])/18 + (7*Log[s])/36 + Log[t]/18 - 
   Log[s + t]/2 - (37*Log[-pp4 + s + t])/36, 
  (-5*Log[pp4])/18 - (17*Log[s])/72 - (31*Log[t])/18 + (47*Log[s + t])/12 - 
   (121*Log[-pp4 + s + t])/72, (2*Log[pp4])/9 - Log[s]/9 - (2*Log[t])/9 + 
   (2*Log[s + t])/3 - (5*Log[-pp4 + s + t])/9, -Log[s]/2 + Log[s + t] - 
   Log[-pp4 + s + t]/2, Log[pp4]/18 + (43*Log[s])/72 - Log[t]/18 - 
   (13*Log[s + t])/12 + (35*Log[-pp4 + s + t])/72, 
  Log[pp4]/2 - (5*Log[s])/6 + Log[t]/2 + (2*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/6, (-26*Log[pp4])/9 - (23*Log[s])/9 + (26*Log[t])/9 - 
   (2*Log[s + t])/3 + (29*Log[-pp4 + s + t])/9, (11*Log[pp4])/9 + Log[s]/18 - 
   (2*Log[t])/9 + Log[s + t]/3 - (25*Log[-pp4 + s + t])/18, 
  (5*Log[pp4])/3 + (8*Log[s])/3 - (8*Log[t])/3 - (5*Log[-pp4 + s + t])/3, 
  (13*Log[pp4])/18 + (73*Log[s])/72 - (13*Log[t])/18 - (7*Log[s + t])/12 - 
   (31*Log[-pp4 + s + t])/72, (-31*Log[pp4])/18 - (139*Log[s])/72 + 
   (31*Log[t])/18 + (5*Log[s + t])/12 + (109*Log[-pp4 + s + t])/72, 
  (-4*Log[pp4])/9 - (19*Log[s])/36 + (4*Log[t])/9 + Log[s + t]/6 + 
   (13*Log[-pp4 + s + t])/36, (-17*Log[pp4])/9 - (37*Log[s])/18 + 
   (17*Log[t])/9 + Log[s + t]/3 + (31*Log[-pp4 + s + t])/18, 
  (-13*Log[pp4])/18 - (13*Log[s])/18 + (13*Log[t])/18 + 
   (13*Log[-pp4 + s + t])/18, (-7*Log[s])/24 + (7*Log[s + t])/12 - 
   (7*Log[-pp4 + s + t])/24, -Log[pp4]/2 + (3*Log[s])/8 - Log[t]/2 + 
   Log[s + t]/4 + (3*Log[-pp4 + s + t])/8, (-13*Log[pp4])/18 - (55*Log[s])/72 + 
   (13*Log[t])/18 + Log[s + t]/12 + (49*Log[-pp4 + s + t])/72, 
  -2*Log[pp4] - (55*Log[s])/12 + 4*Log[t] + (7*Log[s + t])/6 + 
   (17*Log[-pp4 + s + t])/12, Log[pp4]/2 - (4*Log[s])/3 + Log[t]/2 + 
   (5*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, -Log[pp4]/12 - (23*Log[s])/6 + 
   (37*Log[t])/12 + (3*Log[s + t])/2 - (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/2 + Log[s]/3 - Log[t]/2 + Log[s + t]/3 + Log[-pp4 + s + t]/3, 
  (65*Log[pp4])/18 - (23*Log[s])/36 + (55*Log[t])/18 - (29*Log[s + t])/6 - 
   (43*Log[-pp4 + s + t])/36, (23*Log[pp4])/9 + (83*Log[s])/36 - 
   (23*Log[t])/9 + Log[s + t]/2 - (101*Log[-pp4 + s + t])/36, 
  2*Log[pp4] + (29*Log[s])/12 - 2*Log[t] - (5*Log[s + t])/6 - 
   (19*Log[-pp4 + s + t])/12, (-4*Log[pp4])/3 - (3*Log[s])/2 + (4*Log[t])/3 + 
   Log[s + t]/3 + (7*Log[-pp4 + s + t])/6, (-5*Log[pp4])/9 - (29*Log[s])/36 + 
   (5*Log[t])/9 + Log[s + t]/2 + (11*Log[-pp4 + s + t])/36, 
  Log[s]/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  -Log[s]/3 + (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  Log[s]/6 - Log[s + t]/3 + Log[-pp4 + s + t]/6, 
  (4*Log[pp4])/9 + (10*Log[s])/9 - (4*Log[t])/9 - (4*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/9, Log[s]/4 - Log[s + t]/2 + Log[-pp4 + s + t]/4, 
  -Log[s]/3 + (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  Log[s]/12 - Log[s + t]/6 + Log[-pp4 + s + t]/12, 
  2*Log[pp4] + 6*Log[s] - 6*Log[t] - 2*Log[-pp4 + s + t], 
  (-11*Log[pp4])/18 - (10*Log[s])/9 + (11*Log[t])/18 + Log[s + t] + 
   Log[-pp4 + s + t]/9, (-5*Log[s])/2 + 2*Log[t] + Log[s + t] - 
   Log[-pp4 + s + t]/2, (-10*Log[pp4])/9 + (19*Log[s])/18 - (8*Log[t])/9 - 
   Log[s + t]/3 + (23*Log[-pp4 + s + t])/18, -2*Log[pp4] - (23*Log[s])/6 + 
   5*Log[t] - (7*Log[s + t])/3 + (19*Log[-pp4 + s + t])/6, 
  Log[pp4] + (23*Log[s])/6 - 5*Log[t] + (7*Log[s + t])/3 - 
   (13*Log[-pp4 + s + t])/6, -3*Log[pp4] - (7*Log[s])/4 + 3*Log[t] - 
   (5*Log[s + t])/2 + (17*Log[-pp4 + s + t])/4, 
  (-10*Log[pp4])/9 + (119*Log[s])/36 - (61*Log[t])/18 + Log[s + t]/6 + 
   (37*Log[-pp4 + s + t])/36, (-8*Log[pp4])/9 + Log[s]/9 + (8*Log[t])/9 - 
   2*Log[s + t] + (17*Log[-pp4 + s + t])/9, Log[pp4]/6 - (5*Log[s])/12 - 
   Log[t]/6 + (7*Log[s + t])/6 - (3*Log[-pp4 + s + t])/4, 
  Log[s]/12 - Log[s + t]/6 + Log[-pp4 + s + t]/12, 
  (13*Log[pp4])/18 + (11*Log[s])/36 - (13*Log[t])/18 + (5*Log[s + t])/6 - 
   (41*Log[-pp4 + s + t])/36, (5*Log[pp4])/18 + (11*Log[s])/18 - 
   (5*Log[t])/18 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/18, 
  (-13*Log[pp4])/36 + (23*Log[s])/36 - (23*Log[t])/36 + 
   (13*Log[-pp4 + s + t])/36, (-31*Log[pp4])/18 + Log[s]/9 - (5*Log[t])/18 + 
   Log[s + t]/3 + (14*Log[-pp4 + s + t])/9, (-4*Log[pp4])/9 - (11*Log[s])/18 + 
   (4*Log[t])/9 + Log[s + t]/3 + (5*Log[-pp4 + s + t])/18, 
  (-4*Log[pp4])/9 - (17*Log[s])/18 + (4*Log[t])/9 + Log[s + t] - 
   Log[-pp4 + s + t]/18, (-2*Log[pp4])/3 + Log[s]/6 + (2*Log[t])/3 - 
   (5*Log[s + t])/3 + (3*Log[-pp4 + s + t])/2, Log[pp4]/2 - (3*Log[s])/4 + 
   Log[t]/2 + Log[s + t]/2 - (3*Log[-pp4 + s + t])/4, 
  (31*Log[pp4])/36 - (47*Log[s])/36 + (41*Log[t])/36 + Log[s + t]/3 - 
   (37*Log[-pp4 + s + t])/36, (29*Log[pp4])/36 - (22*Log[s])/9 + 
   (79*Log[t])/36 + Log[s + t]/2 - (19*Log[-pp4 + s + t])/18, 
  (-5*Log[pp4])/9 - (7*Log[s])/18 + (5*Log[t])/9 - Log[s + t]/3 + 
   (13*Log[-pp4 + s + t])/18, 0, Log[pp4]/3 - (23*Log[s])/12 + (8*Log[t])/3 - 
   (3*Log[s + t])/2 + (5*Log[-pp4 + s + t])/12, 
  (-2*Log[pp4])/3 - (2*Log[s])/3 + (2*Log[t])/3 + (2*Log[-pp4 + s + t])/3, 
  Log[pp4]/3 + (5*Log[s])/6 - Log[t]/3 - Log[s + t] + Log[-pp4 + s + t]/6, 
  (13*Log[pp4])/9 + (73*Log[s])/36 - (13*Log[t])/9 - (7*Log[s + t])/6 - 
   (31*Log[-pp4 + s + t])/36, (2*Log[pp4])/3 + (13*Log[s])/12 - (2*Log[t])/3 - 
   (5*Log[s + t])/6 - Log[-pp4 + s + t]/4, (-2*Log[pp4])/3 - (5*Log[s])/6 + 
   (2*Log[t])/3 + Log[s + t]/3 + Log[-pp4 + s + t]/2, 
  (10*Log[pp4])/9 + (37*Log[s])/36 - (10*Log[t])/9 + Log[s + t]/6 - 
   (43*Log[-pp4 + s + t])/36, (-11*Log[pp4])/9 - (25*Log[s])/18 + 
   (11*Log[t])/9 + Log[s + t]/3 + (19*Log[-pp4 + s + t])/18, 
  -3*Log[pp4] + (5*Log[s])/2 - 5*Log[t] + 5*Log[s + t] + Log[-pp4 + s + t]/2, 
  Log[pp4] - (29*Log[s])/12 + 5*Log[t] - (31*Log[s + t])/6 + 
   (19*Log[-pp4 + s + t])/12, Log[pp4]/2 - (17*Log[s])/12 + Log[t]/2 + 
   (11*Log[s + t])/6 - (17*Log[-pp4 + s + t])/12, 
  Log[pp4]/9 - (19*Log[s])/18 + (8*Log[t])/9 + Log[s + t]/3 - 
   (5*Log[-pp4 + s + t])/18, -Log[pp4]/2 + (4*Log[s])/3 - Log[t]/2 - 
   (5*Log[s + t])/3 + (4*Log[-pp4 + s + t])/3, 
  (-11*Log[pp4])/9 - (38*Log[s])/9 - (25*Log[t])/9 + 8*Log[s + t] - 
   (25*Log[-pp4 + s + t])/9, (2*Log[pp4])/9 + (25*Log[s])/18 - (20*Log[t])/9 + 
   (5*Log[s + t])/3 - (19*Log[-pp4 + s + t])/18, 
  (2*Log[pp4])/9 + (5*Log[s])/36 - (2*Log[t])/9 + Log[s + t]/6 - 
   (11*Log[-pp4 + s + t])/36, Log[pp4]/2 - (17*Log[s])/12 + Log[t]/2 + 
   (11*Log[s + t])/6 - (17*Log[-pp4 + s + t])/12, 
  -Log[pp4]/2 + (7*Log[s])/6 - (3*Log[t])/2 + (2*Log[s + t])/3 + 
   Log[-pp4 + s + t]/6, Log[s]/2 - Log[t] + Log[s + t] - Log[-pp4 + s + t]/2, 
  (-5*Log[s])/6 + Log[t] - Log[s + t]/3 + Log[-pp4 + s + t]/6, 
  (-2*Log[pp4])/9 - (95*Log[s])/36 + (38*Log[t])/9 - (19*Log[s + t])/6 + 
   (65*Log[-pp4 + s + t])/36, -Log[s]/2 + Log[s + t] - Log[-pp4 + s + t]/2, 
  Log[s]/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  Log[s]/6 - Log[s + t]/3 + Log[-pp4 + s + t]/6, 
  (5*Log[pp4])/9 + (13*Log[s])/18 - (5*Log[t])/9 - Log[s + t]/3 - 
   (7*Log[-pp4 + s + t])/18, Log[pp4]/3 + Log[s]/12 - Log[t]/3 + Log[s + t]/2 - 
   (7*Log[-pp4 + s + t])/12, 0, -Log[s]/2 + Log[s + t] - Log[-pp4 + s + t]/2, 
  Log[s]/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  (-7*Log[s])/12 + (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/12, 
  Log[s]/2 - Log[s + t] + Log[-pp4 + s + t]/2, -Log[pp4]/9 - (7*Log[s])/36 + 
   Log[t]/9 + Log[s + t]/6 + Log[-pp4 + s + t]/36, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (11*Log[pp4])/2 + 3*Log[s] - (11*Log[t])/2 - 3*Log[-pp4 + s + t], 
  (11*Log[pp4])/9 - (11*Log[t])/9, (31*Log[pp4])/18 - (31*Log[t])/18, 0, 
  (-10*Log[pp4])/9 + (10*Log[t])/9, 0, (4*Log[pp4])/9 - (4*Log[t])/9, 0, 0, 0, 
  0, (-29*Log[pp4])/18 - 3*Log[s] + (29*Log[t])/18 + 3*Log[-pp4 + s + t], 0, 
  (7*Log[pp4])/9 - (7*Log[t])/9, (-13*Log[pp4])/18 + (13*Log[t])/18, 
  (-5*Log[pp4])/9 + (5*Log[t])/9, 0, (-7*Log[pp4])/6 + (7*Log[t])/6, 0, 0, 
  (5*Log[pp4])/2 - (3*Log[s])/2 - (5*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  (-17*Log[pp4])/18 + (3*Log[s])/2 + (17*Log[t])/18 - (3*Log[-pp4 + s + t])/2, 
  (-49*Log[pp4])/18 + (3*Log[s])/2 + (49*Log[t])/18 - (3*Log[-pp4 + s + t])/2, 
  (-2*Log[pp4])/9 + (2*Log[t])/9, 0, -Log[pp4]/18 + Log[t]/18, 0, 
  (26*Log[pp4])/9 - (26*Log[t])/9, (-13*Log[pp4])/18 + (13*Log[t])/18, 
  (-13*Log[pp4])/6 + (13*Log[t])/6, (-13*Log[pp4])/18 + (13*Log[t])/18, 
  (31*Log[pp4])/18 - (31*Log[t])/18, (4*Log[pp4])/9 - (4*Log[t])/9, 
  (17*Log[pp4])/9 - (17*Log[t])/9, (13*Log[pp4])/18 - (13*Log[t])/18, 0, 0, 
  (13*Log[pp4])/18 - (13*Log[t])/18, 3*Log[pp4] - 3*Log[t], 0, 
  (3*Log[pp4])/2 - (3*Log[t])/2, 0, (145*Log[pp4])/18 - (15*Log[s])/2 - 
   (145*Log[t])/18 + (15*Log[-pp4 + s + t])/2, 
  (-23*Log[pp4])/9 + (23*Log[t])/9, -2*Log[pp4] + 2*Log[t], 
  (4*Log[pp4])/3 - (4*Log[t])/3, (5*Log[pp4])/9 - (5*Log[t])/9, 0, 0, 0, 
  (-4*Log[pp4])/9 + (4*Log[t])/9, 0, 0, 0, -6*Log[pp4] + 6*Log[t], 
  (7*Log[pp4])/9 - (7*Log[t])/9, Log[pp4] - Log[t], Log[pp4]/9 - Log[t]/9, 
  (16*Log[pp4])/3 - (3*Log[s])/2 - (16*Log[t])/3 + (3*Log[-pp4 + s + t])/2, 
  (-16*Log[pp4])/3 + (3*Log[s])/2 + (16*Log[t])/3 - (3*Log[-pp4 + s + t])/2, 
  (35*Log[pp4])/6 - (3*Log[s])/2 - (35*Log[t])/6 + (3*Log[-pp4 + s + t])/2, 
  (-31*Log[pp4])/18 + Log[s]/2 + (31*Log[t])/18 - Log[-pp4 + s + t]/2, 
  (8*Log[pp4])/9 - (8*Log[t])/9, 0, 0, (-8*Log[pp4])/9 + (8*Log[t])/9, 
  (-4*Log[pp4])/9 + (4*Log[t])/9, -Log[pp4]/18 + Log[t]/18, 
  (8*Log[pp4])/9 - (8*Log[t])/9, (4*Log[pp4])/9 - (4*Log[t])/9, 
  (4*Log[pp4])/9 - (4*Log[t])/9, (2*Log[pp4])/3 - (2*Log[t])/3, 0, 
  Log[pp4]/18 - Log[t]/18, (11*Log[pp4])/18 - (11*Log[t])/18, 
  (5*Log[pp4])/9 - (5*Log[t])/9, 0, (8*Log[pp4])/3 - (3*Log[s])/2 - 
   (8*Log[t])/3 + (3*Log[-pp4 + s + t])/2, (2*Log[pp4])/3 - (2*Log[t])/3, 
  -Log[pp4]/3 + Log[t]/3, (-13*Log[pp4])/9 + (13*Log[t])/9, 
  (-2*Log[pp4])/3 + (2*Log[t])/3, (2*Log[pp4])/3 - (2*Log[t])/3, 
  (-10*Log[pp4])/9 + (10*Log[t])/9, (11*Log[pp4])/9 - (11*Log[t])/9, 
  -12*Log[pp4] + 6*Log[s] + 12*Log[t] - 6*Log[-pp4 + s + t], 
  (21*Log[pp4])/2 - 6*Log[s] - (21*Log[t])/2 + 6*Log[-pp4 + s + t], 
  (3*Log[pp4])/2 - (3*Log[t])/2, (26*Log[pp4])/9 - (3*Log[s])/2 - 
   (26*Log[t])/9 + (3*Log[-pp4 + s + t])/2, 0, 
  (-25*Log[pp4])/9 - (3*Log[s])/2 + (25*Log[t])/9 + (3*Log[-pp4 + s + t])/2, 
  (-11*Log[pp4])/9 + (20*Log[t])/9 - 4*Log[-pp4 + t], 
  (25*Log[pp4])/9 - (25*Log[t])/9, -Log[pp4]/2 + Log[t]/2, 
  (-5*Log[pp4])/2 + (3*Log[s])/2 + (5*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  (-5*Log[pp4])/2 + (3*Log[s])/2 + (5*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  Log[pp4] - Log[s]/2 - Log[t] + Log[-pp4 + s + t]/2, 
  (56*Log[pp4])/9 - 3*Log[s] - (56*Log[t])/9 + 3*Log[-pp4 + s + t], 0, 0, 0, 
  (-5*Log[pp4])/9 + (5*Log[t])/9, -Log[pp4]/3 + Log[t]/3, 0, 0, 0, 0, 0, 
  Log[pp4]/9 - Log[t]/9, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-21*Log[pp4])/4 - (35*Log[s])/6 + Log[t]/2 + (23*Log[-pp4 + t])/4 + 
   (37*Log[s + t])/6 - (4*Log[-pp4 + s + t])/3, 
  (-47*Log[pp4])/18 - (23*Log[s])/36 + (47*Log[-pp4 + t])/18 - 
   (3*Log[s + t])/2 + (77*Log[-pp4 + s + t])/36, 
  (-115*Log[pp4])/36 - (77*Log[s])/36 + Log[t]/2 + (133*Log[-pp4 + t])/36 - 
   (2*Log[s + t])/3 + (65*Log[-pp4 + s + t])/36, 
  -Log[pp4]/2 + Log[s]/3 - Log[t]/2 + Log[s + t]/3 + Log[-pp4 + s + t]/3, 
  (49*Log[pp4])/18 + (13*Log[s])/36 + Log[t]/2 - (20*Log[-pp4 + t])/9 + 
   Log[s + t]/2 - (67*Log[-pp4 + s + t])/36, 0, 
  (-8*Log[pp4])/9 - (5*Log[s])/18 + (8*Log[-pp4 + t])/9 - Log[s + t]/3 + 
   (11*Log[-pp4 + s + t])/18, (-2*Log[s])/3 + (4*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, -Log[s]/4 + Log[s + t]/2 - Log[-pp4 + s + t]/4, 0, 
  -Log[s]/12 + Log[s + t]/6 - Log[-pp4 + s + t]/12, 
  (23*Log[pp4])/36 - (5*Log[s])/9 + (3*Log[t])/2 + (31*Log[-pp4 + t])/36 - 
   (5*Log[s + t])/6 - (29*Log[-pp4 + s + t])/18, 
  -Log[pp4] + Log[s]/2 - Log[t] + Log[s + t] + Log[-pp4 + s + t]/2, 
  (-5*Log[pp4])/36 - (73*Log[s])/36 + (3*Log[t])/2 + (59*Log[-pp4 + t])/36 - 
   (2*Log[s + t])/3 - (11*Log[-pp4 + s + t])/36, 
  (4*Log[pp4])/9 + (25*Log[s])/18 - Log[t] - (13*Log[-pp4 + t])/9 + 
   (2*Log[s + t])/3 - Log[-pp4 + s + t]/18, (10*Log[pp4])/9 + (5*Log[s])/9 - 
   (10*Log[-pp4 + t])/9 - (5*Log[-pp4 + s + t])/9, 
  Log[s]/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  (3*Log[pp4])/4 + (59*Log[s])/24 - (3*Log[t])/2 - (9*Log[-pp4 + t])/4 + 
   Log[s + t]/4 + (7*Log[-pp4 + s + t])/24, Log[pp4]/2 - Log[s]/3 + Log[t]/2 - 
   Log[s + t]/3 - Log[-pp4 + s + t]/3, -Log[pp4] + Log[s]/3 - Log[t] + 
   (4*Log[s + t])/3 + Log[-pp4 + s + t]/3, (-5*Log[pp4])/2 + (7*Log[s])/4 - 
   Log[t]/2 + 2*Log[-pp4 + t] - (5*Log[s + t])/2 + (7*Log[-pp4 + s + t])/4, 
  (38*Log[pp4])/9 + (109*Log[s])/36 - (38*Log[-pp4 + t])/9 - Log[s + t]/2 - 
   (91*Log[-pp4 + s + t])/36, (22*Log[pp4])/9 - (53*Log[s])/72 - 
   (22*Log[-pp4 + t])/9 + (47*Log[s + t])/12 - (229*Log[-pp4 + s + t])/72, 
  (4*Log[pp4])/9 + (8*Log[s])/9 - (4*Log[-pp4 + t])/9 + (2*Log[s + t])/3 - 
   (14*Log[-pp4 + s + t])/9, -Log[s]/2 + Log[s + t] - Log[-pp4 + s + t]/2, 
  Log[pp4]/9 + (43*Log[s])/72 - Log[-pp4 + t]/9 - (13*Log[s + t])/12 + 
   (35*Log[-pp4 + s + t])/72, Log[pp4]/2 - (5*Log[s])/6 + Log[t]/2 + 
   (2*Log[s + t])/3 - (5*Log[-pp4 + s + t])/6, 
  (-52*Log[pp4])/9 - (23*Log[s])/9 + (52*Log[-pp4 + t])/9 - (2*Log[s + t])/3 + 
   (29*Log[-pp4 + s + t])/9, (35*Log[pp4])/18 + Log[s]/18 + Log[t]/2 - 
   (13*Log[-pp4 + t])/9 + Log[s + t]/3 - (25*Log[-pp4 + s + t])/18, 
  (23*Log[pp4])/6 + (8*Log[s])/3 - Log[t]/2 - (13*Log[-pp4 + t])/3 - 
   (5*Log[-pp4 + s + t])/3, (13*Log[pp4])/9 + (73*Log[s])/72 - 
   (13*Log[-pp4 + t])/9 - (7*Log[s + t])/12 - (31*Log[-pp4 + s + t])/72, 
  (-31*Log[pp4])/9 - (139*Log[s])/72 + (31*Log[-pp4 + t])/9 + 
   (5*Log[s + t])/12 + (109*Log[-pp4 + s + t])/72, 
  (-8*Log[pp4])/9 - (19*Log[s])/36 + (8*Log[-pp4 + t])/9 + Log[s + t]/6 + 
   (13*Log[-pp4 + s + t])/36, (-34*Log[pp4])/9 - (37*Log[s])/18 + 
   (34*Log[-pp4 + t])/9 + Log[s + t]/3 + (31*Log[-pp4 + s + t])/18, 
  (-13*Log[pp4])/9 - (13*Log[s])/18 + (13*Log[-pp4 + t])/9 + 
   (13*Log[-pp4 + s + t])/18, (-7*Log[s])/24 + (7*Log[s + t])/12 - 
   (7*Log[-pp4 + s + t])/24, -Log[pp4]/2 + (3*Log[s])/8 - Log[t]/2 + 
   Log[s + t]/4 + (3*Log[-pp4 + s + t])/8, (-13*Log[pp4])/9 - (55*Log[s])/72 + 
   (13*Log[-pp4 + t])/9 + Log[s + t]/12 + (49*Log[-pp4 + s + t])/72, 
  -5*Log[pp4] - (55*Log[s])/12 + Log[t] + 6*Log[-pp4 + t] + (7*Log[s + t])/6 + 
   (17*Log[-pp4 + s + t])/12, Log[pp4]/2 - (4*Log[s])/3 + Log[t]/2 + 
   (5*Log[s + t])/3 - (4*Log[-pp4 + s + t])/3, 
  (-19*Log[pp4])/12 - (23*Log[s])/6 + (3*Log[t])/2 + (37*Log[-pp4 + t])/12 + 
   (3*Log[s + t])/2 - (2*Log[-pp4 + s + t])/3, -Log[pp4]/2 + Log[s]/3 - 
   Log[t]/2 + Log[s + t]/3 + Log[-pp4 + s + t]/3, 
  (-58*Log[pp4])/9 + (199*Log[s])/36 + (58*Log[-pp4 + t])/9 - 
   (29*Log[s + t])/6 - (25*Log[-pp4 + s + t])/36, 
  (46*Log[pp4])/9 + (83*Log[s])/36 - (46*Log[-pp4 + t])/9 + Log[s + t]/2 - 
   (101*Log[-pp4 + s + t])/36, 4*Log[pp4] + (29*Log[s])/12 - 4*Log[-pp4 + t] - 
   (5*Log[s + t])/6 - (19*Log[-pp4 + s + t])/12, 
  (-8*Log[pp4])/3 - (3*Log[s])/2 + (8*Log[-pp4 + t])/3 + Log[s + t]/3 + 
   (7*Log[-pp4 + s + t])/6, (-10*Log[pp4])/9 - (29*Log[s])/36 + 
   (10*Log[-pp4 + t])/9 + Log[s + t]/2 + (11*Log[-pp4 + s + t])/36, 
  Log[s]/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  -Log[s]/3 + (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  Log[s]/6 - Log[s + t]/3 + Log[-pp4 + s + t]/6, 
  (8*Log[pp4])/9 + (10*Log[s])/9 - (8*Log[-pp4 + t])/9 - (4*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/9, Log[s]/4 - Log[s + t]/2 + Log[-pp4 + s + t]/4, 
  -Log[s]/3 + (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  Log[s]/12 - Log[s + t]/6 + Log[-pp4 + s + t]/12, 5*Log[pp4] - 5*Log[-pp4 + t], 
  (-25*Log[pp4])/18 - (10*Log[s])/9 + (25*Log[-pp4 + t])/18 + Log[s + t] + 
   Log[-pp4 + s + t]/9, -Log[pp4] - (5*Log[s])/2 + Log[t] + 2*Log[-pp4 + t] + 
   Log[s + t] - Log[-pp4 + s + t]/2, (-11*Log[pp4])/9 + (19*Log[s])/18 - 
   Log[t] + (2*Log[-pp4 + t])/9 - Log[s + t]/3 + (23*Log[-pp4 + s + t])/18, 
  (-19*Log[pp4])/3 - (4*Log[s])/3 + (19*Log[-pp4 + t])/3 - (7*Log[s + t])/3 + 
   (11*Log[-pp4 + s + t])/3, (16*Log[pp4])/3 + (4*Log[s])/3 - 
   (16*Log[-pp4 + t])/3 + (7*Log[s + t])/3 - (11*Log[-pp4 + s + t])/3, 
  (-47*Log[pp4])/6 + (3*Log[s])/4 - (3*Log[t])/2 + (19*Log[-pp4 + t])/3 - 
   (5*Log[s + t])/2 + (19*Log[-pp4 + s + t])/4, 
  (11*Log[pp4])/18 + (101*Log[s])/36 - 2*Log[t] - (47*Log[-pp4 + t])/18 + 
   Log[s + t]/6 + (37*Log[-pp4 + s + t])/36, (-16*Log[pp4])/9 + Log[s]/9 + 
   (16*Log[-pp4 + t])/9 - 2*Log[s + t] + (17*Log[-pp4 + s + t])/9, 
  Log[pp4]/6 - (5*Log[s])/12 - Log[-pp4 + t]/6 + (7*Log[s + t])/6 - 
   (3*Log[-pp4 + s + t])/4, Log[s]/12 - Log[s + t]/6 + Log[-pp4 + s + t]/12, 
  (29*Log[pp4])/18 + (11*Log[s])/36 - (29*Log[-pp4 + t])/18 + 
   (5*Log[s + t])/6 - (41*Log[-pp4 + s + t])/36, 
  (13*Log[pp4])/18 + (11*Log[s])/18 - (13*Log[-pp4 + t])/18 - 
   (2*Log[s + t])/3 + Log[-pp4 + s + t]/18, (-11*Log[pp4])/36 + 
   (23*Log[s])/36 - Log[t]/2 - (7*Log[-pp4 + t])/36 + 
   (13*Log[-pp4 + s + t])/36, (-47*Log[pp4])/18 + Log[s]/9 - Log[t] + 
   (29*Log[-pp4 + t])/18 + Log[s + t]/3 + (14*Log[-pp4 + s + t])/9, 
  (-8*Log[pp4])/9 - (11*Log[s])/18 + (8*Log[-pp4 + t])/9 + Log[s + t]/3 + 
   (5*Log[-pp4 + s + t])/18, (-8*Log[pp4])/9 - (17*Log[s])/18 + 
   (8*Log[-pp4 + t])/9 + Log[s + t] - Log[-pp4 + s + t]/18, 
  (-4*Log[pp4])/3 + Log[s]/6 + (4*Log[-pp4 + t])/3 - (5*Log[s + t])/3 + 
   (3*Log[-pp4 + s + t])/2, Log[pp4]/2 - (3*Log[s])/4 + Log[t]/2 + 
   Log[s + t]/2 - (3*Log[-pp4 + s + t])/4, (29*Log[pp4])/36 - (47*Log[s])/36 + 
   Log[t] + (7*Log[-pp4 + t])/36 + Log[s + t]/3 - (37*Log[-pp4 + s + t])/36, 
  (7*Log[pp4])/36 - (22*Log[s])/9 + (3*Log[t])/2 + (47*Log[-pp4 + t])/36 + 
   Log[s + t]/2 - (19*Log[-pp4 + s + t])/18, (-10*Log[pp4])/9 - (7*Log[s])/18 + 
   (10*Log[-pp4 + t])/9 - Log[s + t]/3 + (13*Log[-pp4 + s + t])/18, 0, 
  (-7*Log[pp4])/3 + (7*Log[s])/12 + (7*Log[-pp4 + t])/3 - (3*Log[s + t])/2 + 
   (11*Log[-pp4 + s + t])/12, (-4*Log[pp4])/3 - (2*Log[s])/3 + 
   (4*Log[-pp4 + t])/3 + (2*Log[-pp4 + s + t])/3, 
  (2*Log[pp4])/3 + (5*Log[s])/6 - (2*Log[-pp4 + t])/3 - Log[s + t] + 
   Log[-pp4 + s + t]/6, (26*Log[pp4])/9 + (73*Log[s])/36 - 
   (26*Log[-pp4 + t])/9 - (7*Log[s + t])/6 - (31*Log[-pp4 + s + t])/36, 
  (4*Log[pp4])/3 + (13*Log[s])/12 - (4*Log[-pp4 + t])/3 - (5*Log[s + t])/6 - 
   Log[-pp4 + s + t]/4, (-4*Log[pp4])/3 - (5*Log[s])/6 + (4*Log[-pp4 + t])/3 + 
   Log[s + t]/3 + Log[-pp4 + s + t]/2, (20*Log[pp4])/9 + (37*Log[s])/36 - 
   (20*Log[-pp4 + t])/9 + Log[s + t]/6 - (43*Log[-pp4 + s + t])/36, 
  (-22*Log[pp4])/9 - (25*Log[s])/18 + (22*Log[-pp4 + t])/9 + Log[s + t]/3 + 
   (19*Log[-pp4 + s + t])/18, 9*Log[pp4] - (7*Log[s])/2 - Log[t] - 
   8*Log[-pp4 + t] + 5*Log[s + t] - (3*Log[-pp4 + s + t])/2, 
  (-19*Log[pp4])/2 + (43*Log[s])/12 - Log[t]/2 + 9*Log[-pp4 + t] - 
   (31*Log[s + t])/6 + (31*Log[-pp4 + s + t])/12, 
  -Log[pp4] - (17*Log[s])/12 + 2*Log[t] - 5*Log[-pp4 + t] + (11*Log[s + t])/6 + 
   (43*Log[-pp4 + s + t])/12, (-25*Log[pp4])/9 + (4*Log[s])/9 + 
   (25*Log[-pp4 + t])/9 + Log[s + t]/3 - (7*Log[-pp4 + s + t])/9, 
  -Log[pp4]/2 + (4*Log[s])/3 - Log[t]/2 - (5*Log[s + t])/3 + 
   (4*Log[-pp4 + s + t])/3, (23*Log[pp4])/9 + (5*Log[s])/18 - 
   (23*Log[-pp4 + t])/9 - (5*Log[-pp4 + s + t])/18, 
  (4*Log[pp4])/9 - (29*Log[s])/18 - (4*Log[-pp4 + t])/9 + (5*Log[s + t])/3 - 
   Log[-pp4 + s + t]/18, (-32*Log[pp4])/9 - (103*Log[s])/36 + Log[t] - 
   (4*Log[-pp4 + t])/9 + Log[s + t]/6 + (97*Log[-pp4 + s + t])/36, 
  Log[pp4] - (17*Log[s])/12 - Log[-pp4 + t] + (11*Log[s + t])/6 - 
   (5*Log[-pp4 + s + t])/12, 2*Log[pp4] - Log[s]/3 - 2*Log[-pp4 + t] + 
   (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, (5*Log[pp4])/2 - Log[s] + Log[t]/2 - 
   2*Log[-pp4 + t] + Log[s + t] - Log[-pp4 + s + t], 
  -Log[pp4] - Log[s]/3 + Log[-pp4 + t] - Log[s + t]/3 + (2*Log[-pp4 + s + t])/3, 
  (-58*Log[pp4])/9 + (13*Log[s])/36 + (58*Log[-pp4 + t])/9 - 
   (19*Log[s + t])/6 + (101*Log[-pp4 + s + t])/36, 
  -Log[s]/2 + Log[s + t] - Log[-pp4 + s + t]/2, Log[s]/3 - (2*Log[s + t])/3 + 
   Log[-pp4 + s + t]/3, Log[s]/6 - Log[s + t]/3 + Log[-pp4 + s + t]/6, 
  (10*Log[pp4])/9 + (13*Log[s])/18 - (10*Log[-pp4 + t])/9 - Log[s + t]/3 - 
   (7*Log[-pp4 + s + t])/18, (2*Log[pp4])/3 + Log[s]/12 - (2*Log[-pp4 + t])/3 + 
   Log[s + t]/2 - (7*Log[-pp4 + s + t])/12, 0, -Log[s]/2 + Log[s + t] - 
   Log[-pp4 + s + t]/2, Log[s]/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  (-7*Log[s])/12 + (7*Log[s + t])/6 - (7*Log[-pp4 + s + t])/12, 
  Log[s]/2 - Log[s + t] + Log[-pp4 + s + t]/2, 
  (-2*Log[pp4])/9 - (7*Log[s])/36 + (2*Log[-pp4 + t])/9 + Log[s + t]/6 + 
   Log[-pp4 + s + t]/36, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-13*Log[pp4])/3 + (265*Log[s])/12 + (215*Log[-pp4 + s])/12 - 
   (43*Log[t])/2 - (37*Log[s + t])/6 - 8*Log[-pp4 + s + t], 
  (23*Log[s])/18 + (20*Log[-pp4 + s])/3 - (20*Log[t])/3 + (3*Log[s + t])/2 - 
   (25*Log[-pp4 + s + t])/9, (-4*Log[pp4])/3 + (145*Log[s])/36 + 
   (71*Log[-pp4 + s])/12 - (13*Log[t])/2 + (2*Log[s + t])/3 - 
   (25*Log[-pp4 + s + t])/9, (5*Log[pp4])/3 - (7*Log[s])/6 + 
   (11*Log[-pp4 + s])/6 - (5*Log[t])/3 - Log[s + t]/3 - Log[-pp4 + s + t]/3, 
  (-5*Log[pp4])/3 - (13*Log[s])/18 - 9*Log[-pp4 + s] + (25*Log[t])/3 - 
   Log[s + t]/2 + (32*Log[-pp4 + s + t])/9, -8*Log[-pp4 + s] + 8*Log[t], 
  -Log[pp4]/3 + (5*Log[s])/9 - 4*Log[-pp4 + s] + (11*Log[t])/3 + Log[s + t]/3 - 
   (2*Log[-pp4 + s + t])/9, -Log[pp4]/3 + (4*Log[s])/3 + (7*Log[-pp4 + s])/3 - 
   (8*Log[t])/3 - (4*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  Log[s]/2 - Log[s + t]/2, Log[pp4]/3 + (5*Log[-pp4 + s])/3 - (4*Log[t])/3 - 
   (2*Log[-pp4 + s + t])/3, -Log[pp4]/3 + Log[s]/6 - (2*Log[-pp4 + s])/3 + 
   Log[t]/3 - Log[s + t]/6 + (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/3 - (185*Log[s])/36 + (127*Log[-pp4 + s])/12 - (25*Log[t])/6 + 
   (5*Log[s + t])/6 - (16*Log[-pp4 + s + t])/9, (5*Log[pp4])/3 - Log[s]/2 - 
   (7*Log[-pp4 + s])/6 + (4*Log[t])/3 - Log[s + t] - Log[-pp4 + s + t]/3, 
  (-9*Log[pp4])/2 + (155*Log[s])/36 - (65*Log[-pp4 + s])/12 + (25*Log[t])/6 + 
   (2*Log[s + t])/3 + (7*Log[-pp4 + s + t])/9, (3*Log[pp4])/2 - (25*Log[s])/9 - 
   (23*Log[-pp4 + s])/6 + (10*Log[t])/3 - (2*Log[s + t])/3 + 
   (22*Log[-pp4 + s + t])/9, (-10*Log[s])/9 - (25*Log[-pp4 + s])/3 + 
   (25*Log[t])/3 + (10*Log[-pp4 + s + t])/9, Log[pp4]/3 - (2*Log[s])/3 - 
   (4*Log[-pp4 + s])/3 + (5*Log[t])/3 + (2*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, (9*Log[pp4])/2 - (31*Log[s])/6 - 
   (7*Log[-pp4 + s])/12 + (11*Log[t])/6 - Log[s + t]/4 - Log[-pp4 + s + t]/3, 
  (-4*Log[pp4])/3 + (2*Log[s])/3 + (4*Log[-pp4 + s])/3 - (5*Log[t])/3 + 
   Log[s + t]/3 + (2*Log[-pp4 + s + t])/3, (7*Log[pp4])/3 - (2*Log[s])/3 - 
   (10*Log[-pp4 + s])/3 + (11*Log[t])/3 - (4*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, Log[pp4] - Log[s]/2 - 39*Log[-pp4 + s] + 40*Log[t] + 
   (5*Log[s + t])/2 - 4*Log[-pp4 + s + t], (-4*Log[pp4])/3 - (7*Log[s])/18 - 
   (2*Log[-pp4 + s])/3 - (2*Log[t])/3 + Log[s + t]/2 + 
   (23*Log[-pp4 + s + t])/9, Log[pp4]/2 + (17*Log[s])/36 + 
   (433*Log[-pp4 + s])/6 - (215*Log[t])/3 - (47*Log[s + t])/12 + 
   (22*Log[-pp4 + s + t])/9, Log[pp4] + (2*Log[s])/9 + (86*Log[-pp4 + s])/3 - 
   (77*Log[t])/3 - (2*Log[s + t])/3 - (32*Log[-pp4 + s + t])/9, 
  Log[s] - 2*Log[-pp4 + s] + 2*Log[t] - Log[s + t], 
  (-43*Log[s])/36 - (16*Log[-pp4 + s])/3 + (16*Log[t])/3 + 
   (13*Log[s + t])/12 + Log[-pp4 + s + t]/9, (-5*Log[pp4])/3 + (5*Log[s])/3 - 
   (7*Log[-pp4 + s])/3 + (5*Log[t])/3 - (2*Log[s + t])/3 + 
   (4*Log[-pp4 + s + t])/3, (46*Log[s])/9 - (17*Log[-pp4 + s])/3 + 
   (17*Log[t])/3 + (2*Log[s + t])/3 - (52*Log[-pp4 + s + t])/9, 
  (-3*Log[pp4])/2 - Log[s]/9 + (19*Log[-pp4 + s])/6 - (11*Log[t])/3 - 
   Log[s + t]/3 + (22*Log[-pp4 + s + t])/9, (3*Log[pp4])/2 - (16*Log[s])/3 - 
   (3*Log[-pp4 + s])/2 + 2*Log[t] + (10*Log[-pp4 + s + t])/3, 
  (-73*Log[s])/36 + (2*Log[-pp4 + s])/3 - (2*Log[t])/3 + (7*Log[s + t])/12 + 
   (13*Log[-pp4 + s + t])/9, (139*Log[s])/36 + (28*Log[-pp4 + s])/3 - 
   (28*Log[t])/3 - (5*Log[s + t])/12 - (31*Log[-pp4 + s + t])/9, 
  (19*Log[s])/18 + (11*Log[-pp4 + s])/3 - (11*Log[t])/3 - Log[s + t]/6 - 
   (8*Log[-pp4 + s + t])/9, (37*Log[s])/9 + (25*Log[-pp4 + s])/3 - 
   (25*Log[t])/3 - Log[s + t]/3 - (34*Log[-pp4 + s + t])/9, 
  Log[pp4]/6 + (13*Log[s])/9 + (43*Log[-pp4 + s])/6 - 7*Log[t] - 
   (16*Log[-pp4 + s + t])/9, -Log[pp4]/6 + (7*Log[s])/12 - 
   (11*Log[-pp4 + s])/6 + (5*Log[t])/3 - (7*Log[s + t])/12 + 
   Log[-pp4 + s + t]/3, (3*Log[pp4])/2 - (3*Log[s])/4 + (3*Log[-pp4 + s])/2 - 
   Log[t] - Log[s + t]/4 - Log[-pp4 + s + t], 
  (55*Log[s])/36 + (7*Log[-pp4 + s])/3 - (7*Log[t])/3 - Log[s + t]/12 - 
   (13*Log[-pp4 + s + t])/9, (-13*Log[pp4])/3 + (55*Log[s])/6 - 
   (2*Log[-pp4 + s])/3 - (5*Log[t])/3 - (7*Log[s + t])/6 - 
   (4*Log[-pp4 + s + t])/3, (-4*Log[pp4])/3 + (8*Log[s])/3 - 
   (8*Log[-pp4 + s])/3 + (7*Log[t])/3 - (5*Log[s + t])/3 + 
   (2*Log[-pp4 + s + t])/3, -5*Log[pp4] + (89*Log[s])/12 - 
   (205*Log[-pp4 + s])/12 + (89*Log[t])/6 - (3*Log[s + t])/2 + 
   (4*Log[-pp4 + s + t])/3, (4*Log[pp4])/3 - (2*Log[s])/3 + 
   (5*Log[-pp4 + s])/3 - (4*Log[t])/3 - Log[s + t]/3 - (2*Log[-pp4 + s + t])/3, 
  (4*Log[pp4])/3 + (23*Log[s])/18 - (143*Log[-pp4 + s])/3 + 57*Log[t] + 
   (29*Log[s + t])/6 - (151*Log[-pp4 + s + t])/9, 
  (-83*Log[s])/18 - (13*Log[-pp4 + s])/3 + (13*Log[t])/3 - Log[s + t]/2 + 
   (46*Log[-pp4 + s + t])/9, (2*Log[pp4])/3 - (29*Log[s])/6 - 
   (2*Log[-pp4 + s])/3 + (4*Log[t])/3 + (5*Log[s + t])/6 + 
   (8*Log[-pp4 + s + t])/3, (-2*Log[pp4])/3 + 3*Log[s] + (8*Log[-pp4 + s])/3 - 
   (10*Log[t])/3 - Log[s + t]/3 - (4*Log[-pp4 + s + t])/3, 
  (29*Log[s])/18 - (5*Log[-pp4 + s])/3 + (5*Log[t])/3 - Log[s + t]/2 - 
   (10*Log[-pp4 + s + t])/9, Log[pp4]/3 - (2*Log[s])/3 - (10*Log[-pp4 + s])/3 + 
   (11*Log[t])/3 + (2*Log[s + t])/3 - (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/3 + (2*Log[s])/3 - (26*Log[-pp4 + s])/3 + (25*Log[t])/3 - 
   (2*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, Log[pp4]/3 - Log[s]/3 - 
   (4*Log[-pp4 + s])/3 + (5*Log[t])/3 + Log[s + t]/3 - (2*Log[-pp4 + s + t])/3, 
  Log[pp4]/3 - (20*Log[s])/9 + 6*Log[-pp4 + s] - (17*Log[t])/3 + 
   (4*Log[s + t])/3 + (2*Log[-pp4 + s + t])/9, -Log[s]/2 - 4*Log[-pp4 + s] + 
   4*Log[t] + Log[s + t]/2, -Log[pp4]/3 + (2*Log[s])/3 - (14*Log[-pp4 + s])/3 + 
   (13*Log[t])/3 - (2*Log[s + t])/3 + (2*Log[-pp4 + s + t])/3, 
  Log[pp4]/3 - Log[s]/6 + (14*Log[-pp4 + s])/3 - (13*Log[t])/3 + Log[s + t]/6 - 
   (2*Log[-pp4 + s + t])/3, -12*Log[s] + 6*Log[-pp4 + s] - 10*Log[t] + 
   16*Log[-pp4 + s + t], (20*Log[s])/9 - (8*Log[-pp4 + s])/3 + (8*Log[t])/3 - 
   Log[s + t] - (11*Log[-pp4 + s + t])/9, (-14*Log[pp4])/3 + (11*Log[s])/2 - 
   (65*Log[-pp4 + s])/6 + (26*Log[t])/3 - Log[s + t] + (7*Log[-pp4 + s + t])/3, 
  (10*Log[pp4])/3 - (19*Log[s])/9 + (19*Log[-pp4 + s])/3 - 5*Log[t] + 
   Log[s + t]/3 - (26*Log[-pp4 + s + t])/9, 
  (23*Log[s])/3 - (47*Log[-pp4 + s])/3 + (41*Log[t])/3 + (7*Log[s + t])/3 - 
   8*Log[-pp4 + s + t], (-23*Log[s])/3 + (44*Log[-pp4 + s])/3 - (41*Log[t])/3 - 
   (7*Log[s + t])/3 + 9*Log[-pp4 + s + t], (8*Log[pp4])/3 + (11*Log[s])/2 - 
   (19*Log[-pp4 + s])/3 + 11*Log[t] + (5*Log[s + t])/2 - 
   (46*Log[-pp4 + s + t])/3, 6*Log[pp4] - (55*Log[s])/9 + (28*Log[-pp4 + s])/3 - 
   (22*Log[t])/3 - Log[s + t]/6 - (31*Log[-pp4 + s + t])/18, 
  (-2*Log[s])/9 - (8*Log[-pp4 + s])/3 + (8*Log[t])/3 + 2*Log[s + t] - 
   (16*Log[-pp4 + s + t])/9, (5*Log[s])/6 + (11*Log[-pp4 + s])/3 - 
   (11*Log[t])/3 - (7*Log[s + t])/6 + Log[-pp4 + s + t]/3, 
  Log[s]/3 + (13*Log[-pp4 + s])/2 - 6*Log[t] + Log[s + t]/6 - 
   Log[-pp4 + s + t], (-11*Log[s])/18 - Log[-pp4 + s] + Log[t] - 
   (5*Log[s + t])/6 + (13*Log[-pp4 + s + t])/9, 
  (-11*Log[s])/9 - Log[-pp4 + s]/3 + Log[t]/3 + (2*Log[s + t])/3 + 
   (5*Log[-pp4 + s + t])/9, 3*Log[pp4] - (55*Log[s])/36 + (37*Log[-pp4 + s])/4 - 
   (15*Log[t])/2 - (29*Log[-pp4 + s + t])/9, 2*Log[pp4] + (5*Log[s])/18 + 
   (5*Log[-pp4 + s])/2 - 2*Log[t] - Log[s + t]/3 - (22*Log[-pp4 + s + t])/9, 
  (11*Log[s])/9 - (4*Log[-pp4 + s])/3 + (4*Log[t])/3 - Log[s + t]/3 - 
   (8*Log[-pp4 + s + t])/9, (17*Log[s])/9 + (8*Log[-pp4 + s])/3 - 
   (8*Log[t])/3 - Log[s + t] - (8*Log[-pp4 + s + t])/9, 
  -Log[s]/3 + 2*Log[-pp4 + s] - 2*Log[t] + (5*Log[s + t])/3 - 
   (4*Log[-pp4 + s + t])/3, -2*Log[pp4] + (3*Log[s])/2 - 5*Log[-pp4 + s] + 
   4*Log[t] - Log[s + t]/2 + 2*Log[-pp4 + s + t], 
  -3*Log[pp4] + (85*Log[s])/36 - (23*Log[-pp4 + s])/4 + (9*Log[t])/2 - 
   Log[s + t]/3 + (20*Log[-pp4 + s + t])/9, -5*Log[pp4] + (167*Log[s])/36 - 
   (101*Log[-pp4 + s])/12 + (37*Log[t])/6 - Log[s + t]/2 + 
   (28*Log[-pp4 + s + t])/9, (7*Log[s])/9 + (7*Log[-pp4 + s])/3 - 
   (7*Log[t])/3 + Log[s + t]/3 - (10*Log[-pp4 + s + t])/9, 0, 
  (23*Log[s])/6 - 7*Log[-pp4 + s] + 5*Log[t] + (3*Log[s + t])/2 - 
   (10*Log[-pp4 + s + t])/3, (4*Log[s])/3 - 3*Log[-pp4 + s] + 3*Log[t] - 
   (4*Log[-pp4 + s + t])/3, (-5*Log[s])/3 - 3*Log[-pp4 + s] + 3*Log[t] + 
   Log[s + t] + (2*Log[-pp4 + s + t])/3, (-73*Log[s])/18 - 
   (11*Log[-pp4 + s])/3 + (11*Log[t])/3 + (7*Log[s + t])/6 + 
   (26*Log[-pp4 + s + t])/9, (-13*Log[s])/6 - Log[-pp4 + s] + Log[t] + 
   (5*Log[s + t])/6 + (4*Log[-pp4 + s + t])/3, (5*Log[s])/3 + Log[-pp4 + s] - 
   Log[t] - Log[s + t]/3 - (4*Log[-pp4 + s + t])/3, 
  (-37*Log[s])/18 - (2*Log[-pp4 + s])/3 + (2*Log[t])/3 - Log[s + t]/6 + 
   (20*Log[-pp4 + s + t])/9, (25*Log[s])/9 + Log[-pp4 + s]/3 - Log[t]/3 - 
   Log[s + t]/3 - (22*Log[-pp4 + s + t])/9, -5*Log[s] + 20*Log[-pp4 + s] - 
   28*Log[t] - 5*Log[s + t] + 18*Log[-pp4 + s + t], 
  Log[pp4] + (29*Log[s])/6 - 19*Log[-pp4 + s] + 30*Log[t] + (31*Log[s + t])/6 - 
   22*Log[-pp4 + s + t], (7*Log[pp4])/3 + (17*Log[s])/6 - Log[-pp4 + s]/3 - 
   (19*Log[t])/3 - 6*Log[-pp4 + t] - (11*Log[s + t])/6 + 
   (28*Log[-pp4 + s + t])/3, (19*Log[s])/9 - (20*Log[-pp4 + s])/3 + 
   (38*Log[t])/3 - Log[s + t]/3 - (70*Log[-pp4 + s + t])/9, 
  (8*Log[pp4])/3 - (8*Log[s])/3 - (8*Log[-pp4 + s])/3 + (13*Log[t])/3 + 
   (5*Log[s + t])/3 - (10*Log[-pp4 + s + t])/3, 
  (22*Log[s])/9 + (4*Log[-pp4 + s])/3 - (16*Log[t])/3 - 8*Log[s + t] + 
   (86*Log[-pp4 + s + t])/9, (-25*Log[s])/9 + (20*Log[-pp4 + s])/3 - 
   (26*Log[t])/3 - (5*Log[s + t])/3 + (58*Log[-pp4 + s + t])/9, 
  (-5*Log[s])/18 - (10*Log[-pp4 + s])/3 + (10*Log[t])/3 - Log[s + t]/6 + 
   (4*Log[-pp4 + s + t])/9, (-5*Log[pp4])/3 - Log[s]/6 - Log[-pp4 + s]/3 - 
   (16*Log[t])/3 - (11*Log[s + t])/6 + (19*Log[-pp4 + s + t])/3, 
  (2*Log[pp4])/3 - (7*Log[s])/3 + (25*Log[-pp4 + s])/3 - (29*Log[t])/3 - 
   (2*Log[s + t])/3 + (11*Log[-pp4 + s + t])/3, 
  -Log[pp4] - Log[s] + 5*Log[-pp4 + s] - 6*Log[t] - Log[s + t] + 
   4*Log[-pp4 + s + t], (5*Log[s])/3 - 4*Log[-pp4 + s] + 4*Log[t] + 
   Log[s + t]/3 - 2*Log[-pp4 + s + t], (95*Log[s])/18 - (47*Log[-pp4 + s])/3 + 
   (59*Log[t])/3 + (19*Log[s + t])/6 - (112*Log[-pp4 + s + t])/9, 
  Log[s] + 9*Log[-pp4 + s] - 9*Log[t] - Log[s + t], 
  (-2*Log[s])/3 - 5*Log[-pp4 + s] + 5*Log[t] + (2*Log[s + t])/3, 
  -Log[s]/3 - 3*Log[-pp4 + s] + 3*Log[t] + Log[s + t]/3, 
  (-13*Log[s])/9 - (25*Log[-pp4 + s])/3 + (25*Log[t])/3 + Log[s + t]/3 + 
   (10*Log[-pp4 + s + t])/9, -Log[s]/6 - 5*Log[-pp4 + s] + 5*Log[t] - 
   Log[s + t]/2 + (2*Log[-pp4 + s + t])/3, -Log[-pp4 + s] + Log[t], 
  Log[s] + Log[-pp4 + s] - Log[t] - Log[s + t], 
  (-2*Log[s])/3 + 3*Log[-pp4 + s] - 3*Log[t] + (2*Log[s + t])/3, 
  (7*Log[s])/6 - 3*Log[-pp4 + s] + 3*Log[t] - (7*Log[s + t])/6, 
  -Log[s] + Log[s + t], (7*Log[s])/18 + (5*Log[-pp4 + s])/3 - (5*Log[t])/3 - 
   Log[s + t]/6 - (2*Log[-pp4 + s + t])/9, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-10*Log[pp4])/3 + (53*Log[-pp4 + s])/3 - (49*Log[t])/3 + 
   2*Log[-pp4 + s + t], (20*Log[-pp4 + s])/3 - (20*Log[t])/3, 
  -Log[pp4]/3 + (17*Log[-pp4 + s])/3 - (16*Log[t])/3, 
  (2*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - 2*Log[t], 
  (-2*Log[pp4])/3 - 9*Log[-pp4 + s] + (29*Log[t])/3, 
  -8*Log[-pp4 + s] + 8*Log[t], -Log[pp4]/3 - 4*Log[-pp4 + s] + (13*Log[t])/3, 
  -Log[pp4]/3 + (7*Log[-pp4 + s])/3 - 2*Log[t], 0, 
  Log[pp4]/3 + (5*Log[-pp4 + s])/3 - 2*Log[t], 
  -Log[pp4]/3 - (2*Log[-pp4 + s])/3 + Log[t], 
  (8*Log[pp4])/3 + (31*Log[-pp4 + s])/3 - 7*Log[t] - 6*Log[-pp4 + s + t], 
  -Log[pp4]/3 - (2*Log[-pp4 + s])/3 + Log[t], 
  (-3*Log[pp4])/2 - (31*Log[-pp4 + s])/6 + (20*Log[t])/3, 
  -Log[pp4]/2 - (23*Log[-pp4 + s])/6 + (13*Log[t])/3, 
  (-25*Log[-pp4 + s])/3 + (25*Log[t])/3, Log[pp4]/3 - (4*Log[-pp4 + s])/3 + 
   Log[t], (3*Log[pp4])/2 - (5*Log[-pp4 + s])/6 - (2*Log[t])/3, 
  -Log[pp4]/3 + (4*Log[-pp4 + s])/3 - Log[t], Log[pp4]/3 - (10*Log[-pp4 + s])/3 + 
   3*Log[t], -39*Log[-pp4 + s] + 40*Log[t] - Log[-pp4 + s + t], 
  (-4*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + Log[t] + Log[-pp4 + s + t], 
  Log[pp4]/2 + (433*Log[-pp4 + s])/6 - (221*Log[t])/3 + Log[-pp4 + s + t], 
  Log[pp4] + (86*Log[-pp4 + s])/3 - (83*Log[t])/3 - 2*Log[-pp4 + s + t], 
  -2*Log[-pp4 + s] + 2*Log[t], (-16*Log[-pp4 + s])/3 + (16*Log[t])/3, 
  (-2*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + 3*Log[t], 
  (-17*Log[-pp4 + s])/3 + (17*Log[t])/3, -Log[pp4]/2 + (19*Log[-pp4 + s])/6 - 
   (8*Log[t])/3, Log[pp4]/2 - (3*Log[-pp4 + s])/2 + Log[t], 
  (2*Log[-pp4 + s])/3 - (2*Log[t])/3, (28*Log[-pp4 + s])/3 - (28*Log[t])/3, 
  (11*Log[-pp4 + s])/3 - (11*Log[t])/3, (25*Log[-pp4 + s])/3 - (25*Log[t])/3, 
  Log[pp4]/6 + (43*Log[-pp4 + s])/6 - (22*Log[t])/3, 
  -Log[pp4]/6 - (11*Log[-pp4 + s])/6 + 2*Log[t], 
  Log[pp4]/2 + (3*Log[-pp4 + s])/2 - 2*Log[t], (7*Log[-pp4 + s])/3 - 
   (7*Log[t])/3, (-7*Log[pp4])/3 - (20*Log[-pp4 + s])/3 + 9*Log[t], 
  -Log[pp4]/3 + (10*Log[-pp4 + s])/3 - 3*Log[t], 
  -2*Log[pp4] - (34*Log[-pp4 + s])/3 + (40*Log[t])/3, 
  Log[pp4]/3 + (14*Log[-pp4 + s])/3 - 5*Log[t], 
  (4*Log[pp4])/3 - (143*Log[-pp4 + s])/3 + (166*Log[t])/3 - 9*Log[-pp4 + s + t], 
  (-13*Log[-pp4 + s])/3 + (13*Log[t])/3, (2*Log[pp4])/3 - (2*Log[-pp4 + s])/3, 
  (-2*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - 2*Log[t], 
  (-5*Log[-pp4 + s])/3 + (5*Log[t])/3, Log[pp4]/3 - (10*Log[-pp4 + s])/3 + 
   3*Log[t], -Log[pp4]/3 - (26*Log[-pp4 + s])/3 + 9*Log[t], 
  Log[pp4]/3 - (4*Log[-pp4 + s])/3 + Log[t], Log[pp4]/3 + 6*Log[-pp4 + s] - 
   (19*Log[t])/3, -4*Log[-pp4 + s] + 4*Log[t], 
  -Log[pp4]/3 - (14*Log[-pp4 + s])/3 + 5*Log[t], 
  Log[pp4]/3 + (14*Log[-pp4 + s])/3 - 5*Log[t], 6*Log[-pp4 + s] - 10*Log[t] + 
   4*Log[-pp4 + s + t], (-8*Log[-pp4 + s])/3 + (8*Log[t])/3, 
  (-8*Log[pp4])/3 - (31*Log[-pp4 + s])/3 + 13*Log[t], 
  (4*Log[pp4])/3 + (19*Log[-pp4 + s])/3 - (23*Log[t])/3, 
  (-38*Log[-pp4 + s])/3 + (41*Log[t])/3 - Log[-pp4 + s + t], 
  (38*Log[-pp4 + s])/3 - (41*Log[t])/3 + Log[-pp4 + s + t], 
  -Log[pp4]/3 - (22*Log[-pp4 + s])/3 + (26*Log[t])/3 - Log[-pp4 + s + t], 
  2*Log[pp4] + (28*Log[-pp4 + s])/3 - (37*Log[t])/3 + Log[-pp4 + s + t], 
  (-8*Log[-pp4 + s])/3 + (8*Log[t])/3, (11*Log[-pp4 + s])/3 - (11*Log[t])/3, 
  7*Log[-pp4 + s] - 7*Log[t], -Log[-pp4 + s] + Log[t], 
  -Log[-pp4 + s]/3 + Log[t]/3, 2*Log[pp4] + 9*Log[-pp4 + s] - 11*Log[t], 
  3*Log[-pp4 + s] - 3*Log[t], (-4*Log[-pp4 + s])/3 + (4*Log[t])/3, 
  (8*Log[-pp4 + s])/3 - (8*Log[t])/3, 2*Log[-pp4 + s] - 2*Log[t], 
  -Log[pp4] - 5*Log[-pp4 + s] + 6*Log[t], -Log[pp4] - 6*Log[-pp4 + s] + 7*Log[t], 
  -2*Log[pp4] - (26*Log[-pp4 + s])/3 + (32*Log[t])/3, 
  (7*Log[-pp4 + s])/3 - (7*Log[t])/3, 0, -4*Log[-pp4 + s] + 5*Log[t] - 
   Log[-pp4 + s + t], -3*Log[-pp4 + s] + 3*Log[t], -3*Log[-pp4 + s] + 3*Log[t], 
  (-11*Log[-pp4 + s])/3 + (11*Log[t])/3, -Log[-pp4 + s] + Log[t], 
  Log[-pp4 + s] - Log[t], (-2*Log[-pp4 + s])/3 + (2*Log[t])/3, 
  Log[-pp4 + s]/3 - Log[t]/3, 20*Log[-pp4 + s] - 28*Log[t] + 
   8*Log[-pp4 + s + t], -22*Log[-pp4 + s] + 30*Log[t] - 8*Log[-pp4 + s + t], 
  (-5*Log[pp4])/3 + (14*Log[-pp4 + s])/3 - 3*Log[t], 
  (-35*Log[-pp4 + s])/3 + (38*Log[t])/3 - Log[-pp4 + s + t], 
  (5*Log[pp4])/3 - (8*Log[-pp4 + s])/3 + Log[t], 
  (19*Log[-pp4 + s])/3 - (16*Log[t])/3 - Log[-pp4 + s + t], 
  (20*Log[-pp4 + s])/3 - (26*Log[t])/3 + 2*Log[-pp4 + s + t], 
  (-10*Log[-pp4 + s])/3 + (10*Log[t])/3, (-5*Log[pp4])/3 + 
   (14*Log[-pp4 + s])/3 - 3*Log[t], (2*Log[pp4])/3 - 3*Log[s] + 
   (25*Log[-pp4 + s])/3 - 12*Log[t] + 3*Log[-pp4 + s + t], 
  5*Log[-pp4 + s] - 6*Log[t] + Log[-pp4 + s + t], 
  -3*Log[-pp4 + s] + 4*Log[t] - Log[-pp4 + s + t], 
  (-47*Log[-pp4 + s])/3 + (59*Log[t])/3 - 4*Log[-pp4 + s + t], 
  9*Log[-pp4 + s] - 9*Log[t], -5*Log[-pp4 + s] + 5*Log[t], 
  -3*Log[-pp4 + s] + 3*Log[t], (-25*Log[-pp4 + s])/3 + (25*Log[t])/3, 
  -5*Log[-pp4 + s] + 5*Log[t], -Log[-pp4 + s] + Log[t], Log[-pp4 + s] - Log[t], 
  3*Log[-pp4 + s] - 3*Log[t], -3*Log[-pp4 + s] + 3*Log[t], 0, 
  (5*Log[-pp4 + s])/3 - (5*Log[t])/3, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-13*Log[pp4])/4 - (35*Log[s])/6 + Log[t]/2 + (15*Log[-pp4 + t])/4 + 
   (37*Log[s + t])/6 - (4*Log[-pp4 + s + t])/3, Log[pp4]/2 - (23*Log[s])/36 - 
   Log[-pp4 + t]/2 - (3*Log[s + t])/2 + (77*Log[-pp4 + s + t])/36, 
  (5*Log[pp4])/4 - (77*Log[s])/36 + Log[t]/2 - (3*Log[-pp4 + t])/4 - 
   (2*Log[s + t])/3 + (65*Log[-pp4 + s + t])/36, 
  -Log[pp4]/2 + Log[s]/3 - Log[t]/2 + Log[s + t]/3 + Log[-pp4 + s + t]/3, 
  Log[pp4]/2 + (13*Log[s])/36 + Log[t]/2 + Log[s + t]/2 - 
   (67*Log[-pp4 + s + t])/36, 0, (-5*Log[s])/18 - Log[s + t]/3 + 
   (11*Log[-pp4 + s + t])/18, (-2*Log[s])/3 + (4*Log[s + t])/3 - 
   (2*Log[-pp4 + s + t])/3, -Log[s]/4 + Log[s + t]/2 - Log[-pp4 + s + t]/4, 0, 
  -Log[s]/12 + Log[s + t]/6 - Log[-pp4 + s + t]/12, 
  (31*Log[pp4])/4 - (5*Log[s])/9 + (3*Log[t])/2 - (25*Log[-pp4 + t])/4 - 
   (5*Log[s + t])/6 - (29*Log[-pp4 + s + t])/18, 
  -Log[pp4] + Log[s]/2 - Log[t] + Log[s + t] + Log[-pp4 + s + t]/2, 
  (7*Log[pp4])/4 - (73*Log[s])/36 + (3*Log[t])/2 - Log[-pp4 + t]/4 - 
   (2*Log[s + t])/3 - (11*Log[-pp4 + s + t])/36, 
  -Log[pp4] + (25*Log[s])/18 - Log[t] + (2*Log[s + t])/3 - 
   Log[-pp4 + s + t]/18, (5*Log[s])/9 - (5*Log[-pp4 + s + t])/9, 
  Log[s]/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  (-5*Log[pp4])/4 + (59*Log[s])/24 - (3*Log[t])/2 - Log[-pp4 + t]/4 + 
   Log[s + t]/4 + (7*Log[-pp4 + s + t])/24, Log[pp4]/2 - Log[s]/3 + Log[t]/2 - 
   Log[s + t]/3 - Log[-pp4 + s + t]/3, -Log[pp4] + Log[s]/3 - Log[t] + 
   (4*Log[s + t])/3 + Log[-pp4 + s + t]/3, -Log[pp4]/2 + (7*Log[s])/4 - 
   (3*Log[t])/2 - (5*Log[s + t])/2 + (11*Log[-pp4 + s + t])/4, 
  -4*Log[pp4] + (109*Log[s])/36 + 4*Log[-pp4 + t] - Log[s + t]/2 - 
   (91*Log[-pp4 + s + t])/36, (-53*Log[s])/72 + (47*Log[s + t])/12 - 
   (229*Log[-pp4 + s + t])/72, (8*Log[s])/9 + (2*Log[s + t])/3 - 
   (14*Log[-pp4 + s + t])/9, -Log[s]/2 + Log[s + t] - Log[-pp4 + s + t]/2, 
  (43*Log[s])/72 - (13*Log[s + t])/12 + (35*Log[-pp4 + s + t])/72, 
  Log[pp4]/2 - (5*Log[s])/6 + Log[t]/2 + (2*Log[s + t])/3 - 
   (5*Log[-pp4 + s + t])/6, (-23*Log[s])/9 - (2*Log[s + t])/3 + 
   (29*Log[-pp4 + s + t])/9, Log[pp4]/2 + Log[s]/18 + Log[t]/2 + Log[s + t]/3 - 
   (25*Log[-pp4 + s + t])/18, -Log[pp4]/2 + (8*Log[s])/3 - Log[t]/2 - 
   (5*Log[-pp4 + s + t])/3, (73*Log[s])/72 - (7*Log[s + t])/12 - 
   (31*Log[-pp4 + s + t])/72, (-139*Log[s])/72 + (5*Log[s + t])/12 + 
   (109*Log[-pp4 + s + t])/72, (-19*Log[s])/36 + Log[s + t]/6 + 
   (13*Log[-pp4 + s + t])/36, (-37*Log[s])/18 + Log[s + t]/3 + 
   (31*Log[-pp4 + s + t])/18, (-13*Log[s])/18 + (13*Log[-pp4 + s + t])/18, 
  (-7*Log[s])/24 + (7*Log[s + t])/12 - (7*Log[-pp4 + s + t])/24, 
  -Log[pp4]/2 + (3*Log[s])/8 - Log[t]/2 + Log[s + t]/4 + 
   (3*Log[-pp4 + s + t])/8, (-55*Log[s])/72 + Log[s + t]/12 + 
   (49*Log[-pp4 + s + t])/72, Log[pp4] - (55*Log[s])/12 + Log[t] + 
   (7*Log[s + t])/6 + (17*Log[-pp4 + s + t])/12, 
  Log[pp4]/2 - (4*Log[s])/3 + Log[t]/2 + (5*Log[s + t])/3 - 
   (4*Log[-pp4 + s + t])/3, (7*Log[pp4])/4 - (23*Log[s])/6 + (3*Log[t])/2 - 
   Log[-pp4 + t]/4 + (3*Log[s + t])/2 - (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/2 + Log[s]/3 - Log[t]/2 + Log[s + t]/3 + Log[-pp4 + s + t]/3, 
  4*Log[pp4] + (199*Log[s])/36 - 3*Log[t] - 4*Log[-pp4 + t] - 
   (29*Log[s + t])/6 + (83*Log[-pp4 + s + t])/36, 
  (83*Log[s])/36 + Log[s + t]/2 - (101*Log[-pp4 + s + t])/36, 
  (29*Log[s])/12 - (5*Log[s + t])/6 - (19*Log[-pp4 + s + t])/12, 
  (-3*Log[s])/2 + Log[s + t]/3 + (7*Log[-pp4 + s + t])/6, 
  (-29*Log[s])/36 + Log[s + t]/2 + (11*Log[-pp4 + s + t])/36, 
  Log[s]/3 - (2*Log[s + t])/3 + Log[-pp4 + s + t]/3, 
  -Log[s]/3 + (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  Log[s]/6 - Log[s + t]/3 + Log[-pp4 + s + t]/6, 
  (10*Log[s])/9 - (4*Log[s + t])/3 + (2*Log[-pp4 + s + t])/9, 
  Log[s]/4 - Log[s + t]/2 + Log[-pp4 + s + t]/4, 
  -Log[s]/3 + (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  Log[s]/12 - Log[s + t]/6 + Log[-pp4 + s + t]/12, 3*Log[pp4] - 3*Log[-pp4 + t], 
  -Log[pp4]/2 - (10*Log[s])/9 + Log[-pp4 + t]/2 + Log[s + t] + 
   Log[-pp4 + s + t]/9, Log[pp4] - (5*Log[s])/2 + Log[t] + Log[s + t] - 
   Log[-pp4 + s + t]/2, -Log[pp4] + (19*Log[s])/18 - Log[t] - Log[s + t]/3 + 
   (23*Log[-pp4 + s + t])/18, 2*Log[pp4] - (4*Log[s])/3 - 3*Log[-pp4 + s] - 
   2*Log[-pp4 + t] - (7*Log[s + t])/3 + (20*Log[-pp4 + s + t])/3, 
  Log[pp4] + (4*Log[s])/3 - Log[-pp4 + s] - Log[-pp4 + t] + (7*Log[s + t])/3 - 
   (8*Log[-pp4 + s + t])/3, (-5*Log[pp4])/2 + (3*Log[s])/4 - (3*Log[t])/2 + 
   Log[-pp4 + t] - (5*Log[s + t])/2 + (19*Log[-pp4 + s + t])/4, 
  (-5*Log[pp4])/2 + (101*Log[s])/36 - 2*Log[t] + Log[-pp4 + t]/2 + 
   Log[s + t]/6 + (37*Log[-pp4 + s + t])/36, Log[s]/9 - 2*Log[s + t] + 
   (17*Log[-pp4 + s + t])/9, -Log[pp4]/2 - (5*Log[s])/12 + Log[-pp4 + t]/2 + 
   (7*Log[s + t])/6 - (3*Log[-pp4 + s + t])/4, Log[s]/12 - Log[s + t]/6 + 
   Log[-pp4 + s + t]/12, Log[pp4]/2 + (11*Log[s])/36 - Log[-pp4 + t]/2 + 
   (5*Log[s + t])/6 - (41*Log[-pp4 + s + t])/36, 
  Log[pp4]/2 + (11*Log[s])/18 - Log[-pp4 + t]/2 - (2*Log[s + t])/3 + 
   Log[-pp4 + s + t]/18, (-3*Log[pp4])/4 + (23*Log[s])/36 - Log[t]/2 + 
   Log[-pp4 + t]/4 + (13*Log[-pp4 + s + t])/36, (-3*Log[pp4])/2 + Log[s]/9 - 
   Log[t] + Log[-pp4 + t]/2 + Log[s + t]/3 + (14*Log[-pp4 + s + t])/9, 
  (-11*Log[s])/18 + Log[s + t]/3 + (5*Log[-pp4 + s + t])/18, 
  (-17*Log[s])/18 + Log[s + t] - Log[-pp4 + s + t]/18, 
  Log[s]/6 - (5*Log[s + t])/3 + (3*Log[-pp4 + s + t])/2, 
  Log[pp4]/2 - (3*Log[s])/4 + Log[t]/2 + Log[s + t]/2 - 
   (3*Log[-pp4 + s + t])/4, (5*Log[pp4])/4 - (47*Log[s])/36 + Log[t] - 
   Log[-pp4 + t]/4 + Log[s + t]/3 - (37*Log[-pp4 + s + t])/36, 
  (7*Log[pp4])/4 - (22*Log[s])/9 + (3*Log[t])/2 - Log[-pp4 + t]/4 + 
   Log[s + t]/2 - (19*Log[-pp4 + s + t])/18, (-7*Log[s])/18 - Log[s + t]/3 + 
   (13*Log[-pp4 + s + t])/18, 0, (7*Log[s])/12 - Log[-pp4 + s] - 
   (3*Log[s + t])/2 + (23*Log[-pp4 + s + t])/12, 
  (-2*Log[s])/3 + (2*Log[-pp4 + s + t])/3, (5*Log[s])/6 - Log[s + t] + 
   Log[-pp4 + s + t]/6, (73*Log[s])/36 - (7*Log[s + t])/6 - 
   (31*Log[-pp4 + s + t])/36, (13*Log[s])/12 - (5*Log[s + t])/6 - 
   Log[-pp4 + s + t]/4, (-5*Log[s])/6 + Log[s + t]/3 + Log[-pp4 + s + t]/2, 
  (37*Log[s])/36 + Log[s + t]/6 - (43*Log[-pp4 + s + t])/36, 
  (-25*Log[s])/18 + Log[s + t]/3 + (19*Log[-pp4 + s + t])/18, 
  -3*Log[pp4] - (7*Log[s])/2 + 3*Log[t] + 5*Log[s + t] - 
   (3*Log[-pp4 + s + t])/2, -Log[pp4]/2 + (43*Log[s])/12 + 3*Log[-pp4 + s] - 
   (9*Log[t])/2 - (31*Log[s + t])/6 + (43*Log[-pp4 + s + t])/12, 
  -2*Log[pp4] - (17*Log[s])/12 + Log[-pp4 + s] + 2*Log[t] + (11*Log[s + t])/6 - 
   (17*Log[-pp4 + s + t])/12, (4*Log[s])/9 - Log[-pp4 + s] + Log[s + t]/3 + 
   (2*Log[-pp4 + s + t])/9, -Log[pp4]/2 + (4*Log[s])/3 - Log[t]/2 - 
   (5*Log[s + t])/3 + (4*Log[-pp4 + s + t])/3, (5*Log[s])/18 + Log[-pp4 + s] - 
   (23*Log[-pp4 + s + t])/18, (-29*Log[s])/18 + (5*Log[s + t])/3 - 
   Log[-pp4 + s + t]/18, (5*Log[s])/36 + Log[s + t]/6 - 
   (11*Log[-pp4 + s + t])/36, (-17*Log[s])/12 + Log[-pp4 + s] + 
   (11*Log[s + t])/6 - (17*Log[-pp4 + s + t])/12, 
  -Log[s]/3 + (2*Log[s + t])/3 - Log[-pp4 + s + t]/3, 
  Log[pp4]/2 - 4*Log[s] + (3*Log[t])/2 + Log[s + t] - 2*Log[-pp4 + s + t], 
  -Log[s]/3 + Log[-pp4 + s] - Log[s + t]/3 - Log[-pp4 + s + t]/3, 
  (13*Log[s])/36 - (19*Log[s + t])/6 + (101*Log[-pp4 + s + t])/36, 
  -Log[s]/2 + Log[s + t] - Log[-pp4 + s + t]/2, Log[s]/3 - (2*Log[s + t])/3 + 
   Log[-pp4 + s + t]/3, Log[s]/6 - Log[s + t]/3 + Log[-pp4 + s + t]/6, 
  (13*Log[s])/18 - Log[s + t]/3 - (7*Log[-pp4 + s + t])/18, 
  Log[s]/12 + Log[s + t]/2 - (7*Log[-pp4 + s + t])/12, 0, 
  -Log[s]/2 + Log[s + t] - Log[-pp4 + s + t]/2, Log[s]/3 - (2*Log[s + t])/3 + 
   Log[-pp4 + s + t]/3, (-7*Log[s])/12 + (7*Log[s + t])/6 - 
   (7*Log[-pp4 + s + t])/12, Log[s]/2 - Log[s + t] + Log[-pp4 + s + t]/2, 
  (-7*Log[s])/36 + Log[s + t]/6 + Log[-pp4 + s + t]/36, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-7*Log[pp4])/2 + (7*Log[s])/2 - 3*Log[t] + 3*Log[-pp4 + s + t], 
  -Log[pp4] + Log[s] + Log[t] - Log[-pp4 + s + t], 
  (-3*Log[pp4])/2 + (3*Log[s])/2 + Log[t] - Log[-pp4 + s + t], 
  -Log[t] + Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 
  (5*Log[pp4])/2 - (5*Log[s])/2 - 3*Log[t] + 3*Log[-pp4 + s + t], 
  Log[t] - Log[-pp4 + s + t], -Log[pp4]/2 + Log[s]/2 + Log[t] - 
   Log[-pp4 + s + t], 0, 0, 0, -Log[pp4]/2 + Log[s]/2, 0, 0, 
  (3*Log[pp4])/2 - (3*Log[s])/2 + (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  (-3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  (-3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  -3*Log[t] + 3*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -Log[pp4]/2 + Log[s]/2, 0, (15*Log[pp4])/2 - (15*Log[s])/2 - 
   (9*Log[t])/2 + (9*Log[-pp4 + s + t])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  6*Log[t] - 6*Log[-pp4 + s + t], Log[pp4] - Log[s] - Log[t] + 
   Log[-pp4 + s + t], Log[t] - Log[-pp4 + s + t], 0, 
  2*Log[pp4] - (7*Log[s])/2 + 3*Log[-pp4 + s] - 2*Log[t] + Log[-pp4 + s + t]/2, 
  -2*Log[pp4] + (7*Log[s])/2 - 3*Log[-pp4 + s] + 2*Log[t] - Log[-pp4 + s + t]/2, 
  (7*Log[pp4])/2 - (7*Log[s])/2 - (5*Log[t])/2 + (5*Log[-pp4 + s + t])/2, 
  -Log[pp4]/2 + Log[s]/2 + Log[t]/2 - Log[-pp4 + s + t]/2, 0, 
  Log[pp4] - Log[s] - Log[t] + Log[-pp4 + s + t], Log[t] - Log[-pp4 + s + t], 
  -Log[pp4] + Log[s] + Log[t] - Log[-pp4 + s + t], 
  -Log[pp4] + Log[s] + Log[t] - Log[-pp4 + s + t], 
  Log[pp4]/2 - Log[s]/2 - Log[t] + Log[-pp4 + s + t], Log[pp4] - Log[s], 0, 0, 
  0, 0, -Log[pp4]/2 + Log[s]/2, -Log[pp4]/2 + Log[s]/2, 0, 0, 
  (-3*Log[s])/2 + 3*Log[-pp4 + s] - (3*Log[-pp4 + s + t])/2, 0, 0, 0, 0, 0, 0, 
  0, -6*Log[pp4] + 6*Log[s] + 6*Log[t] - 6*Log[-pp4 + s + t], 
  (15*Log[pp4])/2 - 6*Log[s] - 3*Log[-pp4 + s] - (9*Log[t])/2 + 
   6*Log[-pp4 + s + t], (-3*Log[pp4])/2 + 3*Log[-pp4 + s] - (3*Log[t])/2, 
  3*Log[pp4] - (3*Log[s])/2 - 3*Log[-pp4 + s] - 3*Log[t] + 
   (9*Log[-pp4 + s + t])/2, 0, (-3*Log[s])/2 + 3*Log[-pp4 + s] - 
   (3*Log[-pp4 + s + t])/2, -3*Log[pp4] + 3*Log[s] + 3*Log[t] - 
   3*Log[-pp4 + s + t], 0, (-3*Log[pp4])/2 + 3*Log[-pp4 + s] - (3*Log[t])/2, 
  (-3*Log[pp4])/2 + (3*Log[s])/2 + (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  (-3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[t])/2 + (3*Log[-pp4 + s + t])/2, 
  (-7*Log[s])/2 + Log[-pp4 + s] - 3*Log[t] + (5*Log[-pp4 + s + t])/2, 
  3*Log[pp4] - 3*Log[s] - 3*Log[t] + 3*Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (22*Log[pp4])/3 - Log[t]/3 - 5*Log[-pp4 + t] - 2*Log[-pp4 + s + t], 
  (-2*Log[t])/3 + (2*Log[-pp4 + t])/3, -Log[t] + Log[-pp4 + t], 0, 0, 0, 0, 0, 
  0, 0, 0, -8*Log[pp4] + (5*Log[t])/3 + (25*Log[-pp4 + t])/3 - 
   2*Log[-pp4 + s + t], 0, -Log[t]/3 + Log[-pp4 + t]/3, 0, 0, 0, 
  -Log[t]/3 + Log[-pp4 + t]/3, 0, 0, -Log[t] + Log[-pp4 + s + t], 
  (19*Log[pp4])/3 - (16*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 
  Log[pp4] - Log[-pp4 + s + t], Log[pp4] + Log[t] - 2*Log[-pp4 + s + t], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Log[t]/3 + Log[-pp4 + t]/3, 0, 
  (-10*Log[pp4])/3 + 5*Log[t] + (16*Log[-pp4 + t])/3 - 7*Log[-pp4 + s + t], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*Log[pp4] - 2*Log[t] + 4*Log[-pp4 + t] + 
   4*Log[-pp4 + s + t], (2*Log[t])/3 - (2*Log[-pp4 + t])/3, 0, 0, 
  -Log[pp4] + (4*Log[t])/3 + (8*Log[-pp4 + t])/3 - 3*Log[-pp4 + s + t], 
  Log[pp4] - (4*Log[t])/3 + (4*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 
  -Log[pp4] + (4*Log[t])/3 - (4*Log[-pp4 + t])/3 + Log[-pp4 + s + t], 
  -Log[t]/3 - (2*Log[-pp4 + t])/3 + Log[-pp4 + s + t], 0, 
  (2*Log[t])/3 - (2*Log[-pp4 + t])/3, 0, (-2*Log[t])/3 + (2*Log[-pp4 + t])/3, 
  (-2*Log[t])/3 + (2*Log[-pp4 + t])/3, Log[t]/3 - Log[-pp4 + t]/3, 
  (2*Log[t])/3 - (2*Log[-pp4 + t])/3, 0, 0, 0, 0, -Log[t]/3 + Log[-pp4 + t]/3, 
  -Log[t]/3 + Log[-pp4 + t]/3, 0, 0, Log[pp4] - 2*Log[-pp4 + s] + 
   Log[-pp4 + s + t], 0, 0, 0, 0, 0, 0, 0, -4*Log[t] - 4*Log[-pp4 + t] + 
   8*Log[-pp4 + s + t], 4*Log[t] - 4*Log[-pp4 + s + t], 0, 
  Log[t] - Log[-pp4 + s + t], 0, -Log[pp4] + Log[-pp4 + s + t], 
  Log[pp4] - Log[t] - 2*Log[-pp4 + t] + 2*Log[-pp4 + s + t], Log[pp4] - Log[t], 
  0, -Log[t] + Log[-pp4 + s + t], Log[t] - Log[-pp4 + s + t], 
  Log[t] - Log[-pp4 + s + t], -3*Log[s] + Log[t] - Log[-pp4 + s + t], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (13*Log[pp4])/8 - (13*Log[-pp4 + t])/8, Log[pp4]/3 - Log[-pp4 + t]/3, 
  (5*Log[pp4])/6 - (5*Log[-pp4 + t])/6, Log[pp4]/4 - Log[-pp4 + t]/4, 
  (-25*Log[pp4])/24 + (25*Log[-pp4 + t])/24, 
  (-3*Log[pp4])/4 + (3*Log[-pp4 + t])/4, (-11*Log[pp4])/24 + 
   (11*Log[-pp4 + t])/24, Log[pp4]/4 - Log[-pp4 + t]/4, 0, 
  Log[pp4]/4 - Log[-pp4 + t]/4, -Log[pp4]/8 + Log[-pp4 + t]/8, 
  (41*Log[pp4])/24 - (41*Log[-pp4 + t])/24, (-3*Log[pp4])/8 + 
   (3*Log[-pp4 + t])/8, (-7*Log[pp4])/12 + (7*Log[-pp4 + t])/12, 
  (-5*Log[pp4])/24 + (5*Log[-pp4 + t])/24, (-11*Log[pp4])/24 + 
   (11*Log[-pp4 + t])/24, Log[pp4]/8 - Log[-pp4 + t]/8, 
  -Log[pp4]/2 + Log[-pp4 + t]/2, -Log[pp4]/8 + Log[-pp4 + t]/8, 
  (-5*Log[pp4])/8 + (5*Log[-pp4 + t])/8, (-15*Log[pp4])/4 + (15*Log[-pp4 + t])/4, 
  -Log[pp4]/24 + Log[-pp4 + t]/24, (157*Log[pp4])/24 - (157*Log[-pp4 + t])/24, 
  (67*Log[pp4])/24 - (67*Log[-pp4 + t])/24, Log[pp4]/4 - Log[-pp4 + t]/4, 
  (-13*Log[pp4])/12 + (13*Log[-pp4 + t])/12, -Log[pp4]/8 + Log[-pp4 + t]/8, 
  (-43*Log[pp4])/24 + (43*Log[-pp4 + t])/24, 
  (5*Log[pp4])/12 - (5*Log[-pp4 + t])/12, (7*Log[pp4])/8 - (7*Log[-pp4 + t])/8, 
  (11*Log[pp4])/12 - (11*Log[-pp4 + t])/12, (5*Log[pp4])/6 - (5*Log[-pp4 + t])/6, 
  Log[pp4]/24 - Log[-pp4 + t]/24, (11*Log[pp4])/24 - (11*Log[-pp4 + t])/24, 
  (5*Log[pp4])/6 - (5*Log[-pp4 + t])/6, -Log[pp4]/4 + Log[-pp4 + t]/4, 0, 
  (5*Log[pp4])/24 - (5*Log[-pp4 + t])/24, (-7*Log[pp4])/8 + (7*Log[-pp4 + t])/8, 
  (5*Log[pp4])/8 - (5*Log[-pp4 + t])/8, -Log[pp4]/4 + Log[-pp4 + t]/4, 
  Log[pp4]/8 - Log[-pp4 + t]/8, (-8*Log[pp4])/3 + (8*Log[-pp4 + t])/3, 
  (7*Log[pp4])/24 - (7*Log[-pp4 + t])/24, Log[pp4]/4 - Log[-pp4 + t]/4, 
  -Log[pp4]/2 + Log[-pp4 + t]/2, (-7*Log[pp4])/24 + (7*Log[-pp4 + t])/24, 
  (-5*Log[pp4])/8 + (5*Log[-pp4 + t])/8, (-7*Log[pp4])/8 + (7*Log[-pp4 + t])/8, 
  (3*Log[pp4])/8 - (3*Log[-pp4 + t])/8, (-7*Log[pp4])/24 + (7*Log[-pp4 + t])/24, 
  (-3*Log[pp4])/8 + (3*Log[-pp4 + t])/8, -Log[pp4]/8 + Log[-pp4 + t]/8, 
  Log[pp4]/2 - Log[-pp4 + t]/2, (3*Log[pp4])/4 - (3*Log[-pp4 + t])/4, 
  (-13*Log[pp4])/12 + (13*Log[-pp4 + t])/12, 
  (-9*Log[pp4])/8 + (9*Log[-pp4 + t])/8, (13*Log[pp4])/24 - 
   (13*Log[-pp4 + t])/24, (-17*Log[pp4])/8 + (17*Log[-pp4 + t])/8, 
  (17*Log[pp4])/8 - (17*Log[-pp4 + t])/8, (-5*Log[pp4])/4 + (5*Log[-pp4 + t])/4, 
  (19*Log[pp4])/24 - (19*Log[-pp4 + t])/24, (-2*Log[pp4])/3 + 
   (2*Log[-pp4 + t])/3, (7*Log[pp4])/8 - (7*Log[-pp4 + t])/8, 
  Log[pp4]/8 - Log[-pp4 + t]/8, (19*Log[pp4])/24 - (19*Log[-pp4 + t])/24, 
  (17*Log[pp4])/24 - (17*Log[-pp4 + t])/24, (19*Log[pp4])/24 - 
   (19*Log[-pp4 + t])/24, (-13*Log[pp4])/24 + (13*Log[-pp4 + t])/24, 
  Log[pp4]/6 - Log[-pp4 + t]/6, (2*Log[pp4])/3 - (2*Log[-pp4 + t])/3, 
  -Log[pp4]/4 + Log[-pp4 + t]/4, (-3*Log[pp4])/4 + (3*Log[-pp4 + t])/4, 
  (-7*Log[pp4])/24 + (7*Log[-pp4 + t])/24, (-5*Log[pp4])/6 + (5*Log[-pp4 + t])/6, 
  (5*Log[pp4])/24 - (5*Log[-pp4 + t])/24, 0, -Log[pp4]/8 + Log[-pp4 + t]/8, 
  -Log[pp4]/8 + Log[-pp4 + t]/8, -Log[pp4]/8 + Log[-pp4 + t]/8, 
  -Log[pp4]/24 + Log[-pp4 + t]/24, (3*Log[pp4])/8 - (3*Log[-pp4 + t])/8, 
  (-3*Log[pp4])/8 + (3*Log[-pp4 + t])/8, Log[pp4]/3 - Log[-pp4 + t]/3, 
  (-13*Log[pp4])/24 + (13*Log[-pp4 + t])/24, 
  (3*Log[pp4])/2 - (3*Log[-pp4 + t])/2, (-7*Log[pp4])/4 + (7*Log[-pp4 + t])/4, 
  Log[pp4]/8 - Log[-pp4 + t]/8, (-17*Log[pp4])/12 + (17*Log[-pp4 + t])/12, 
  Log[pp4]/8 - Log[-pp4 + t]/8, Log[pp4]/3 - Log[-pp4 + t]/3, 
  (11*Log[pp4])/12 - (11*Log[-pp4 + t])/12, (-7*Log[pp4])/12 + 
   (7*Log[-pp4 + t])/12, Log[pp4]/8 - Log[-pp4 + t]/8, Log[pp4] - Log[-pp4 + t], 
  (3*Log[pp4])/4 - (3*Log[-pp4 + t])/4, -Log[pp4]/2 + Log[-pp4 + t]/2, 
  (-49*Log[pp4])/24 + (49*Log[-pp4 + t])/24, 
  (3*Log[pp4])/8 - (27*Log[-pp4 + t])/8, (-7*Log[pp4])/8 + (7*Log[-pp4 + t])/8, 
  -Log[pp4]/8 + Log[-pp4 + t]/8, (-35*Log[pp4])/24 + (35*Log[-pp4 + t])/24, 
  (-7*Log[pp4])/8 + (7*Log[-pp4 + t])/8, (-3*Log[pp4])/8 + (3*Log[-pp4 + t])/8, 
  (3*Log[pp4])/8 - (3*Log[-pp4 + t])/8, Log[pp4]/8 - Log[-pp4 + t]/8, 
  -Log[pp4]/8 + Log[-pp4 + t]/8, 0, (7*Log[pp4])/24 - (7*Log[-pp4 + t])/24, 0, 0, 
  0, 0, 0, 0, 0}, {0, (39*Log[pp4])/8 - (39*Log[s])/8 + (23*Log[-pp4 + s])/8 + 
   3*Log[t] - (39*Log[-pp4 + t])/8 - Log[-pp4 + s + t], 
  Log[pp4] - Log[s] + Log[-pp4 + s]/2 - Log[-pp4 + t] + Log[-pp4 + s + t]/2, 
  (5*Log[pp4])/2 - (5*Log[s])/2 + 2*Log[-pp4 + s] - (5*Log[-pp4 + t])/2 + 
   Log[-pp4 + s + t]/2, (3*Log[pp4])/4 - (3*Log[s])/4 + (5*Log[-pp4 + s])/4 - 
   (3*Log[-pp4 + t])/4 - Log[-pp4 + s + t]/2, (-25*Log[pp4])/8 + (25*Log[s])/8 - 
   (25*Log[-pp4 + s])/8 + (25*Log[-pp4 + t])/8, (-9*Log[pp4])/4 + (9*Log[s])/4 - 
   (9*Log[-pp4 + s])/4 - 3*Log[t] + (9*Log[-pp4 + t])/4 + 3*Log[-pp4 + s + t], 
  (-11*Log[pp4])/8 + (11*Log[s])/8 - (11*Log[-pp4 + s])/8 + 
   (11*Log[-pp4 + t])/8, (3*Log[pp4])/4 - (3*Log[s])/4 + (3*Log[-pp4 + s])/4 - 
   (3*Log[-pp4 + t])/4, 0, (3*Log[pp4])/4 - (3*Log[s])/4 + (3*Log[-pp4 + s])/4 - 
   (3*Log[-pp4 + t])/4, (-3*Log[pp4])/8 + (3*Log[s])/8 - (3*Log[-pp4 + s])/8 + 
   (3*Log[-pp4 + t])/8, (41*Log[pp4])/8 - (41*Log[s])/8 + (41*Log[-pp4 + s])/8 + 
   9*Log[t] - (41*Log[-pp4 + t])/8 - 9*Log[-pp4 + s + t], 
  (-9*Log[pp4])/8 + (9*Log[s])/8 - (13*Log[-pp4 + s])/8 + (9*Log[-pp4 + t])/8 + 
   Log[-pp4 + s + t]/2, (-7*Log[pp4])/4 + (7*Log[s])/4 - Log[-pp4 + s]/4 + 
   (7*Log[-pp4 + t])/4 - (3*Log[-pp4 + s + t])/2, 
  (-5*Log[pp4])/8 + (5*Log[s])/8 - (5*Log[-pp4 + s])/8 + (5*Log[-pp4 + t])/8, 
  (-11*Log[pp4])/8 + (11*Log[s])/8 - (11*Log[-pp4 + s])/8 + 
   (11*Log[-pp4 + t])/8, (3*Log[pp4])/8 - (3*Log[s])/8 + (3*Log[-pp4 + s])/8 - 
   (3*Log[-pp4 + t])/8, (-3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[-pp4 + s])/2 + 
   (3*Log[-pp4 + t])/2, (-3*Log[pp4])/8 + (3*Log[s])/8 - (3*Log[-pp4 + s])/8 + 
   (3*Log[-pp4 + t])/8, (-15*Log[pp4])/8 + (15*Log[s])/8 - 
   (15*Log[-pp4 + s])/8 + (15*Log[-pp4 + t])/8, 
  (-45*Log[pp4])/4 + (45*Log[s])/4 - (45*Log[-pp4 + s])/4 - 9*Log[t] + 
   (45*Log[-pp4 + t])/4 + 9*Log[-pp4 + s + t], -Log[pp4]/8 + Log[s]/8 + 
   (7*Log[-pp4 + s])/8 + Log[-pp4 + t]/8 - Log[-pp4 + s + t], 
  (157*Log[pp4])/8 - (157*Log[s])/8 + (157*Log[-pp4 + s])/8 + 18*Log[t] - 
   (157*Log[-pp4 + t])/8 - 18*Log[-pp4 + s + t], 
  (67*Log[pp4])/8 - (67*Log[s])/8 + (67*Log[-pp4 + s])/8 + 9*Log[t] - 
   (67*Log[-pp4 + t])/8 - 9*Log[-pp4 + s + t], (3*Log[pp4])/4 - (3*Log[s])/4 + 
   (3*Log[-pp4 + s])/4 - (3*Log[-pp4 + t])/4, (-13*Log[pp4])/4 + (13*Log[s])/4 - 
   (13*Log[-pp4 + s])/4 + (13*Log[-pp4 + t])/4, (-3*Log[pp4])/8 + (3*Log[s])/8 - 
   (3*Log[-pp4 + s])/8 + (3*Log[-pp4 + t])/8, (-43*Log[pp4])/8 + (43*Log[s])/8 - 
   (19*Log[-pp4 + s])/8 + (43*Log[-pp4 + t])/8 - 3*Log[-pp4 + s + t], 
  (5*Log[pp4])/4 - (5*Log[s])/4 + Log[-pp4 + s]/4 - (5*Log[-pp4 + t])/4 + 
   Log[-pp4 + s + t], (21*Log[pp4])/8 - (21*Log[s])/8 + (21*Log[-pp4 + s])/8 - 
   (21*Log[-pp4 + t])/8, (11*Log[pp4])/4 - (11*Log[s])/4 + 
   (11*Log[-pp4 + s])/4 - (11*Log[-pp4 + t])/4, (5*Log[pp4])/2 - (5*Log[s])/2 + 
   (5*Log[-pp4 + s])/2 - (5*Log[-pp4 + t])/2, Log[pp4]/8 - Log[s]/8 + 
   Log[-pp4 + s]/8 - Log[-pp4 + t]/8, (11*Log[pp4])/8 - (11*Log[s])/8 + 
   (11*Log[-pp4 + s])/8 - (11*Log[-pp4 + t])/8, (5*Log[pp4])/2 - (5*Log[s])/2 + 
   (5*Log[-pp4 + s])/2 - (5*Log[-pp4 + t])/2, (-3*Log[pp4])/4 + (3*Log[s])/4 - 
   (3*Log[-pp4 + s])/4 + (3*Log[-pp4 + t])/4, 0, (5*Log[pp4])/8 - (5*Log[s])/8 + 
   (5*Log[-pp4 + s])/8 - (5*Log[-pp4 + t])/8, (-21*Log[pp4])/8 + (21*Log[s])/8 - 
   (21*Log[-pp4 + s])/8 + (21*Log[-pp4 + t])/8, 
  (15*Log[pp4])/8 - (15*Log[s])/8 + (15*Log[-pp4 + s])/8 - (15*Log[-pp4 + t])/8, 
  (-3*Log[pp4])/4 + (3*Log[s])/4 - (3*Log[-pp4 + s])/4 + (3*Log[-pp4 + t])/4, 
  (3*Log[pp4])/8 - (3*Log[s])/8 + (3*Log[-pp4 + s])/8 - (3*Log[-pp4 + t])/8, 
  -8*Log[pp4] + 8*Log[s] - 9*Log[-pp4 + s] - 9*Log[t] + 8*Log[-pp4 + t] + 
   10*Log[-pp4 + s + t], (7*Log[pp4])/8 - (7*Log[s])/8 + (7*Log[-pp4 + s])/8 - 
   (7*Log[-pp4 + t])/8, (3*Log[pp4])/4 - (3*Log[s])/4 + (3*Log[-pp4 + s])/4 - 
   (3*Log[-pp4 + t])/4, (-3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[-pp4 + s])/2 + 
   (3*Log[-pp4 + t])/2, (-7*Log[pp4])/8 + (7*Log[s])/8 - (7*Log[-pp4 + s])/8 + 
   (7*Log[-pp4 + t])/8, (-15*Log[pp4])/8 + (15*Log[s])/8 - 
   (15*Log[-pp4 + s])/8 + (15*Log[-pp4 + t])/8, 
  (-21*Log[pp4])/8 + (21*Log[s])/8 - (21*Log[-pp4 + s])/8 + 
   (21*Log[-pp4 + t])/8, (9*Log[pp4])/8 - (9*Log[s])/8 + (9*Log[-pp4 + s])/8 - 
   (9*Log[-pp4 + t])/8, (-7*Log[pp4])/8 + (7*Log[s])/8 - (7*Log[-pp4 + s])/8 + 
   (7*Log[-pp4 + t])/8, (-9*Log[pp4])/8 + (9*Log[s])/8 - (9*Log[-pp4 + s])/8 + 
   (9*Log[-pp4 + t])/8, (-3*Log[pp4])/8 + (3*Log[s])/8 - (3*Log[-pp4 + s])/8 + 
   (3*Log[-pp4 + t])/8, (3*Log[pp4])/2 - (3*Log[s])/2 + (3*Log[-pp4 + s])/2 - 
   (3*Log[-pp4 + t])/2, (9*Log[pp4])/4 - (9*Log[s])/4 + (9*Log[-pp4 + s])/4 - 
   (9*Log[-pp4 + t])/4, (-13*Log[pp4])/4 + (13*Log[s])/4 - 
   (11*Log[-pp4 + s])/4 + (13*Log[-pp4 + t])/4 - Log[-pp4 + s + t]/2, 
  (-27*Log[pp4])/8 + (27*Log[s])/8 - (31*Log[-pp4 + s])/8 + 
   (27*Log[-pp4 + t])/8 + Log[-pp4 + s + t]/2, (13*Log[pp4])/8 - (13*Log[s])/8 + 
   (13*Log[-pp4 + s])/8 - (13*Log[-pp4 + t])/8, 
  (-51*Log[pp4])/8 + (51*Log[s])/8 - (75*Log[-pp4 + s])/8 + 
   (51*Log[-pp4 + t])/8 + 3*Log[-pp4 + s + t], (51*Log[pp4])/8 - (51*Log[s])/8 + 
   (43*Log[-pp4 + s])/8 - (51*Log[-pp4 + t])/8 + Log[-pp4 + s + t], 
  (-15*Log[pp4])/4 + (15*Log[s])/4 - (15*Log[-pp4 + s])/4 + 
   (15*Log[-pp4 + t])/4, (19*Log[pp4])/8 - (19*Log[s])/8 + 
   (19*Log[-pp4 + s])/8 - (19*Log[-pp4 + t])/8, -2*Log[pp4] + 5*Log[s] + 
   Log[-pp4 + s] + 2*Log[-pp4 + t] - 6*Log[-pp4 + s + t], 
  (21*Log[pp4])/8 - (21*Log[s])/8 + (9*Log[-pp4 + s])/8 - (21*Log[-pp4 + t])/8 + 
   (3*Log[-pp4 + s + t])/2, (3*Log[pp4])/8 - (3*Log[s])/8 + 
   (7*Log[-pp4 + s])/8 - (3*Log[-pp4 + t])/8 - Log[-pp4 + s + t]/2, 
  (19*Log[pp4])/8 - (19*Log[s])/8 + (15*Log[-pp4 + s])/8 - 
   (19*Log[-pp4 + t])/8 + Log[-pp4 + s + t]/2, (17*Log[pp4])/8 - (17*Log[s])/8 + 
   (13*Log[-pp4 + s])/8 - (17*Log[-pp4 + t])/8 + Log[-pp4 + s + t]/2, 
  (19*Log[pp4])/8 - (19*Log[s])/8 + (23*Log[-pp4 + s])/8 - 
   (19*Log[-pp4 + t])/8 - Log[-pp4 + s + t]/2, 
  (-13*Log[pp4])/8 + (13*Log[s])/8 - (13*Log[-pp4 + s])/8 + 
   (13*Log[-pp4 + t])/8, Log[pp4]/2 - Log[s]/2 + Log[-pp4 + s]/2 - 
   Log[-pp4 + t]/2, 2*Log[pp4] - 2*Log[s] + 2*Log[-pp4 + s] - 2*Log[-pp4 + t], 
  (-3*Log[pp4])/4 + (3*Log[s])/4 - (3*Log[-pp4 + s])/4 + (3*Log[-pp4 + t])/4, 
  (-9*Log[pp4])/4 + (9*Log[s])/4 - (9*Log[-pp4 + s])/4 + (9*Log[-pp4 + t])/4, 
  (-7*Log[pp4])/8 + (7*Log[s])/8 - (7*Log[-pp4 + s])/8 + (7*Log[-pp4 + t])/8, 
  (-5*Log[pp4])/2 + (5*Log[s])/2 - (5*Log[-pp4 + s])/2 + (5*Log[-pp4 + t])/2, 
  (5*Log[pp4])/8 - (5*Log[s])/8 + (5*Log[-pp4 + s])/8 - (5*Log[-pp4 + t])/8, 0, 
  (-3*Log[pp4])/8 + (3*Log[s])/8 - (3*Log[-pp4 + s])/8 + (3*Log[-pp4 + t])/8, 
  (-3*Log[pp4])/8 + (3*Log[s])/8 - (3*Log[-pp4 + s])/8 + (3*Log[-pp4 + t])/8, 
  (-3*Log[pp4])/8 + (3*Log[s])/8 - (3*Log[-pp4 + s])/8 + (3*Log[-pp4 + t])/8, 
  -Log[pp4]/8 + Log[s]/8 - Log[-pp4 + s]/8 + Log[-pp4 + t]/8, 
  (9*Log[pp4])/8 - (9*Log[s])/8 + (9*Log[-pp4 + s])/8 - (9*Log[-pp4 + t])/8, 
  (-9*Log[pp4])/8 + (9*Log[s])/8 - (9*Log[-pp4 + s])/8 + (9*Log[-pp4 + t])/8, 
  Log[pp4] - Log[s] + Log[-pp4 + s] - Log[-pp4 + t], 
  (-13*Log[pp4])/8 + (13*Log[s])/8 - (13*Log[-pp4 + s])/8 + 
   (13*Log[-pp4 + t])/8, (9*Log[pp4])/2 - (9*Log[s])/2 + (3*Log[-pp4 + s])/2 - 
   (9*Log[-pp4 + t])/2 + 3*Log[-pp4 + s + t], (-21*Log[pp4])/4 + (21*Log[s])/4 - 
   (17*Log[-pp4 + s])/4 + (21*Log[-pp4 + t])/4 - Log[-pp4 + s + t], 
  (3*Log[pp4])/8 - (3*Log[s])/8 + (3*Log[-pp4 + s])/8 - (3*Log[-pp4 + t])/8, 
  (-17*Log[pp4])/4 + (17*Log[s])/4 - (17*Log[-pp4 + s])/4 + 
   (17*Log[-pp4 + t])/4, (3*Log[pp4])/8 - (3*Log[s])/8 + (3*Log[-pp4 + s])/8 - 
   (3*Log[-pp4 + t])/8, Log[pp4] - Log[s] + Log[-pp4 + s] - Log[-pp4 + t], 
  (11*Log[pp4])/4 - (11*Log[s])/4 + (11*Log[-pp4 + s])/4 - (11*Log[-pp4 + t])/4, 
  (-7*Log[pp4])/4 + (7*Log[s])/4 - (7*Log[-pp4 + s])/4 + (7*Log[-pp4 + t])/4, 
  (3*Log[pp4])/8 - (3*Log[s])/8 + (3*Log[-pp4 + s])/8 - (3*Log[-pp4 + t])/8, 
  3*Log[pp4] - 3*Log[s] + 3*Log[-pp4 + s] - 3*Log[-pp4 + t], 
  (9*Log[pp4])/4 - (9*Log[s])/4 + (9*Log[-pp4 + s])/4 - (9*Log[-pp4 + t])/4, 
  (-3*Log[pp4])/2 + (3*Log[s])/2 - (3*Log[-pp4 + s])/2 + (3*Log[-pp4 + t])/2, 
  (-49*Log[pp4])/8 + (49*Log[s])/8 - (49*Log[-pp4 + s])/8 + 
   (49*Log[-pp4 + t])/8, (9*Log[pp4])/8 - (9*Log[s])/8 + (33*Log[-pp4 + s])/8 + 
   3*Log[t] - (33*Log[-pp4 + t])/8 - 3*Log[-pp4 + s + t], 
  (-21*Log[pp4])/8 - (3*Log[s])/8 - (5*Log[-pp4 + s])/8 - 3*Log[t] + 
   (21*Log[-pp4 + t])/8 + Log[-pp4 + s + t], (-3*Log[pp4])/8 + (3*Log[s])/8 - 
   (3*Log[-pp4 + s])/8 + (3*Log[-pp4 + t])/8, (-35*Log[pp4])/8 + (35*Log[s])/8 - 
   (35*Log[-pp4 + s])/8 + (35*Log[-pp4 + t])/8, 
  (-21*Log[pp4])/8 + (21*Log[s])/8 - (21*Log[-pp4 + s])/8 + 
   (21*Log[-pp4 + t])/8, (-9*Log[pp4])/8 + (9*Log[s])/8 - (9*Log[-pp4 + s])/8 + 
   (9*Log[-pp4 + t])/8, (9*Log[pp4])/8 - (9*Log[s])/8 + (9*Log[-pp4 + s])/8 - 
   (9*Log[-pp4 + t])/8, (3*Log[pp4])/8 - (3*Log[s])/8 + (3*Log[-pp4 + s])/8 - 
   (3*Log[-pp4 + t])/8, (-3*Log[pp4])/8 + (3*Log[s])/8 - (3*Log[-pp4 + s])/8 + 
   (3*Log[-pp4 + t])/8, 0, (7*Log[pp4])/8 - (7*Log[s])/8 + (7*Log[-pp4 + s])/8 - 
   (7*Log[-pp4 + t])/8, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-13*Log[pp4])/4 + (45*Log[s])/4 - (21*Log[-pp4 + s])/2 + (65*Log[t])/24 - 
   (11*Log[-pp4 + t])/4 + (61*Log[-pp4 + s + t])/24, 
  Log[pp4]/3 - (23*Log[s])/6 + 5*Log[-pp4 + s] - (2*Log[t])/3 + Log[-pp4 + t] - 
   (11*Log[-pp4 + s + t])/6, (-19*Log[pp4])/12 - (5*Log[s])/2 + 
   (13*Log[-pp4 + s])/3 - (5*Log[t])/6 + (23*Log[-pp4 + t])/12 - 
   (4*Log[-pp4 + s + t])/3, (19*Log[pp4])/12 - (5*Log[s])/12 - 
   (7*Log[-pp4 + s])/6 + (13*Log[t])/12 - (7*Log[-pp4 + t])/12 - 
   Log[-pp4 + s + t]/2, (-7*Log[pp4])/3 + 2*Log[s] - (2*Log[-pp4 + s])/3 - 
   (23*Log[t])/24 + (2*Log[-pp4 + t])/3 + (31*Log[-pp4 + s + t])/24, 
  (-3*Log[pp4])/2 - (3*Log[s])/2 + 3*Log[-pp4 + s] - (5*Log[t])/4 + 
   (3*Log[-pp4 + t])/2 - Log[-pp4 + s + t]/4, (-13*Log[pp4])/12 - 
   (5*Log[s])/12 + (3*Log[-pp4 + s])/2 - (5*Log[t])/24 + (3*Log[-pp4 + t])/4 - 
   (13*Log[-pp4 + s + t])/24, Log[pp4]/3 + Log[s]/3 - (2*Log[-pp4 + s])/3 + 
   Log[t]/12 - Log[-pp4 + t]/3 + Log[-pp4 + s + t]/4, 
  Log[pp4]/2 + Log[s]/2 - Log[-pp4 + s] - Log[-pp4 + t]/2 + Log[-pp4 + s + t]/2, 
  Log[pp4]/3 + Log[s]/3 - (2*Log[-pp4 + s])/3 + Log[t]/12 - Log[-pp4 + t]/3 + 
   Log[-pp4 + s + t]/4, Log[t]/8 - Log[-pp4 + s + t]/8, 
  (-5*Log[pp4])/3 + (47*Log[s])/12 - Log[-pp4 + s]/2 - (49*Log[t])/24 - 
   2*Log[-pp4 + t] + (55*Log[-pp4 + s + t])/24, -Log[pp4]/12 - Log[s]/12 + 
   Log[-pp4 + s]/6 + Log[t]/24 + Log[-pp4 + t]/12 - Log[-pp4 + s + t]/8, 
  (-89*Log[pp4])/12 + Log[s]/2 + (17*Log[-pp4 + s])/3 - (41*Log[t])/12 + 
   (49*Log[-pp4 + t])/12 + (7*Log[-pp4 + s + t])/12, 
  (17*Log[pp4])/4 - (13*Log[s])/12 - (19*Log[-pp4 + s])/6 + (23*Log[t])/8 - 
   (19*Log[-pp4 + t])/12 - (31*Log[-pp4 + s + t])/24, 
  (-13*Log[pp4])/12 + Log[s]/12 + Log[-pp4 + s]/2 - (5*Log[t])/24 + 
   (3*Log[-pp4 + t])/4 - Log[-pp4 + s + t]/24, -Log[pp4]/4 - Log[s]/4 + 
   Log[-pp4 + s]/2 - Log[t]/8 + Log[-pp4 + t]/4 - Log[-pp4 + s + t]/8, 
  4*Log[pp4] - (5*Log[s])/4 - (5*Log[-pp4 + s])/2 + 2*Log[t] - 
   (3*Log[-pp4 + t])/2 - (3*Log[-pp4 + s + t])/4, 
  (-3*Log[pp4])/2 + Log[s]/2 + Log[-pp4 + s] - (7*Log[t])/8 + Log[-pp4 + t]/2 + 
   (3*Log[-pp4 + s + t])/8, Log[pp4] - Log[s] + (5*Log[t])/8 - 
   (5*Log[-pp4 + s + t])/8, (-17*Log[pp4])/2 - (17*Log[s])/2 + 
   17*Log[-pp4 + s] - (25*Log[t])/4 + (17*Log[-pp4 + t])/2 - 
   (9*Log[-pp4 + s + t])/4, (25*Log[pp4])/4 + (49*Log[s])/12 - 
   (65*Log[-pp4 + s])/6 + (113*Log[t])/24 - (59*Log[-pp4 + t])/12 + 
   (17*Log[-pp4 + s + t])/24, (33*Log[pp4])/2 + (97*Log[s])/6 - 
   (98*Log[-pp4 + s])/3 + (101*Log[t])/8 - (49*Log[-pp4 + t])/3 + 
   (89*Log[-pp4 + s + t])/24, (23*Log[pp4])/4 + (101*Log[s])/12 - 
   (85*Log[-pp4 + s])/6 + (39*Log[t])/8 - (85*Log[-pp4 + t])/12 + 
   (53*Log[-pp4 + s + t])/24, Log[pp4]/2 + Log[s]/2 - Log[-pp4 + s] + 
   (3*Log[t])/4 - Log[-pp4 + t]/2 - Log[-pp4 + s + t]/4, 
  (-3*Log[pp4])/2 - (5*Log[s])/6 + (7*Log[-pp4 + s])/3 - (5*Log[t])/4 + 
   (7*Log[-pp4 + t])/6 + Log[-pp4 + s + t]/12, -Log[pp4]/12 - Log[s]/12 + 
   Log[-pp4 + s]/6 - (5*Log[t])/24 + Log[-pp4 + t]/12 + Log[-pp4 + s + t]/8, 
  (-33*Log[pp4])/4 - (83*Log[s])/12 + (91*Log[-pp4 + s])/6 - (55*Log[t])/8 + 
   (91*Log[-pp4 + t])/12 - (17*Log[-pp4 + s + t])/24, 
  (17*Log[pp4])/6 + (7*Log[s])/2 - (19*Log[-pp4 + s])/3 + (31*Log[t])/12 - 
   (19*Log[-pp4 + t])/6 + (7*Log[-pp4 + s + t])/12, 
  (23*Log[pp4])/4 + (7*Log[s])/4 - (15*Log[-pp4 + s])/2 + (25*Log[t])/8 - 
   (15*Log[-pp4 + t])/4 + (5*Log[-pp4 + s + t])/8, 
  (11*Log[pp4])/4 + (29*Log[s])/12 - (31*Log[-pp4 + s])/6 + (9*Log[t])/4 - 
   (31*Log[-pp4 + t])/12 + Log[-pp4 + s + t]/3, 
  (-13*Log[pp4])/12 - (3*Log[s])/4 + (11*Log[-pp4 + s])/6 - Log[t]/3 + 
   (11*Log[-pp4 + t])/12 - (7*Log[-pp4 + s + t])/12, 
  (-3*Log[pp4])/4 - Log[s]/12 + (5*Log[-pp4 + s])/6 - (3*Log[t])/8 + 
   (5*Log[-pp4 + t])/12 - Log[-pp4 + s + t]/24, 
  (-11*Log[pp4])/4 - (17*Log[s])/12 + (25*Log[-pp4 + s])/6 - (9*Log[t])/8 + 
   (25*Log[-pp4 + t])/12 - (23*Log[-pp4 + s + t])/24, 
  Log[pp4]/2 - Log[s]/6 - Log[-pp4 + s]/3 + Log[t]/2 - Log[-pp4 + t]/6 - 
   Log[-pp4 + s + t]/3, -Log[pp4]/2 + Log[s]/2 - Log[t]/4 + Log[-pp4 + s + t]/4, 
  (3*Log[pp4])/4 - Log[s]/4 - Log[-pp4 + s]/2 + Log[t]/2 - Log[-pp4 + t]/4 - 
   Log[-pp4 + s + t]/4, -Log[pp4] - (2*Log[s])/3 + (5*Log[-pp4 + s])/3 - 
   (3*Log[t])/8 + (5*Log[-pp4 + t])/6 - (11*Log[-pp4 + s + t])/24, 
  (-27*Log[pp4])/4 - (9*Log[s])/4 + (17*Log[-pp4 + s])/2 - (33*Log[t])/8 + 
   (19*Log[-pp4 + t])/4 - Log[-pp4 + s + t]/8, -2*Log[pp4] + 5*Log[s] - 
   6*Log[-pp4 + s] + (3*Log[t])/8 + (21*Log[-pp4 + s + t])/8, 
  (-25*Log[pp4])/4 + Log[s] + 4*Log[-pp4 + s] - (11*Log[t])/4 + 
   (13*Log[-pp4 + t])/4 + (3*Log[-pp4 + s + t])/4, 
  (3*Log[pp4])/2 - Log[s]/2 - Log[-pp4 + s] + (7*Log[t])/8 - Log[-pp4 + t]/2 - 
   (3*Log[-pp4 + s + t])/8, (-25*Log[pp4])/2 + Log[s]/3 + (38*Log[-pp4 + s])/3 - 
   (22*Log[t])/3 + (35*Log[-pp4 + t])/6 + Log[-pp4 + s + t], 
  (13*Log[pp4])/6 - Log[s]/6 - 2*Log[-pp4 + s] + (37*Log[t])/24 - 
   Log[-pp4 + t] - (13*Log[-pp4 + s + t])/24, (7*Log[pp4])/4 + (3*Log[s])/4 - 
   (5*Log[-pp4 + s])/2 + (5*Log[t])/4 - (5*Log[-pp4 + t])/4, 
  (-7*Log[pp4])/4 - (7*Log[s])/4 + (7*Log[-pp4 + s])/2 - (3*Log[t])/2 + 
   (7*Log[-pp4 + t])/4 - Log[-pp4 + s + t]/4, (-11*Log[pp4])/12 - 
   (19*Log[s])/12 + (5*Log[-pp4 + s])/2 - (25*Log[t])/24 + 
   (5*Log[-pp4 + t])/4 - (5*Log[-pp4 + s + t])/24, 
  (-3*Log[pp4])/4 - (11*Log[s])/4 + (7*Log[-pp4 + s])/2 - (11*Log[t])/8 + 
   (7*Log[-pp4 + t])/4 - (3*Log[-pp4 + s + t])/8, 
  -2*Log[pp4] + 2*Log[-pp4 + s] - (9*Log[t])/8 + Log[-pp4 + t] + 
   Log[-pp4 + s + t]/8, (11*Log[pp4])/12 + (11*Log[s])/12 - 
   (11*Log[-pp4 + s])/6 + (7*Log[t])/24 - (11*Log[-pp4 + t])/12 + 
   (5*Log[-pp4 + s + t])/8, (-3*Log[pp4])/4 - (17*Log[s])/12 + 
   (13*Log[-pp4 + s])/6 - (3*Log[t])/8 + (13*Log[-pp4 + t])/12 - 
   (17*Log[-pp4 + s + t])/24, (-5*Log[pp4])/4 - (5*Log[s])/4 + 
   (5*Log[-pp4 + s])/2 - (5*Log[t])/8 + (5*Log[-pp4 + t])/4 - 
   (5*Log[-pp4 + s + t])/8, Log[pp4]/4 + Log[s]/4 - Log[-pp4 + s]/2 + Log[t]/8 - 
   Log[-pp4 + t]/4 + Log[-pp4 + s + t]/8, (3*Log[pp4])/4 + (3*Log[s])/4 - 
   (3*Log[-pp4 + s])/2 + Log[t]/2 - (3*Log[-pp4 + t])/4 + Log[-pp4 + s + t]/4, 
  (23*Log[pp4])/4 - 7*Log[s] + 2*Log[-pp4 + s] + (5*Log[t])/4 + 
   Log[-pp4 + t]/4 - (9*Log[-pp4 + s + t])/4, 
  (-23*Log[pp4])/6 + (31*Log[s])/12 + Log[-pp4 + s]/2 - (13*Log[t])/12 + 
   Log[-pp4 + t] + (5*Log[-pp4 + s + t])/6, (-31*Log[pp4])/6 - (5*Log[s])/3 + 
   (19*Log[-pp4 + s])/3 - (73*Log[t])/24 + (11*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/8, (37*Log[pp4])/12 - (3*Log[s])/4 - (11*Log[-pp4 + s])/6 + 
   (35*Log[t])/24 - (17*Log[-pp4 + t])/12 - (13*Log[-pp4 + s + t])/24, 
  (-29*Log[pp4])/3 - (41*Log[s])/12 + (77*Log[-pp4 + s])/6 - (133*Log[t])/24 + 
   (20*Log[-pp4 + t])/3 - (7*Log[-pp4 + s + t])/8, 
  (29*Log[pp4])/3 + (41*Log[s])/12 - (77*Log[-pp4 + s])/6 + (133*Log[t])/24 - 
   (20*Log[-pp4 + t])/3 + (7*Log[-pp4 + s + t])/8, 
  (-19*Log[pp4])/3 - (49*Log[s])/12 + (61*Log[-pp4 + s])/6 - (37*Log[t])/12 + 
   (16*Log[-pp4 + t])/3 - 2*Log[-pp4 + s + t], (29*Log[pp4])/4 - (7*Log[s])/12 - 
   (37*Log[-pp4 + s])/6 + (31*Log[t])/8 - (43*Log[-pp4 + t])/12 - 
   (19*Log[-pp4 + s + t])/24, (5*Log[pp4])/6 - (19*Log[s])/3 + 8*Log[-pp4 + s] - 
   (11*Log[t])/3 + (3*Log[-pp4 + t])/2 - Log[-pp4 + s + t]/3, 
  (31*Log[pp4])/12 + (31*Log[s])/12 - (31*Log[-pp4 + s])/6 + (35*Log[t])/24 - 
   (31*Log[-pp4 + t])/12 + (9*Log[-pp4 + s + t])/8, 
  (5*Log[pp4])/12 + (29*Log[s])/12 - (17*Log[-pp4 + s])/6 + (37*Log[t])/24 - 
   (17*Log[-pp4 + t])/12 - Log[-pp4 + s + t]/8, 
  (55*Log[pp4])/12 + (15*Log[s])/4 - (65*Log[-pp4 + s])/6 + (53*Log[t])/24 - 
   (47*Log[-pp4 + t])/12 + (101*Log[-pp4 + s + t])/24, 
  (9*Log[pp4])/4 + (19*Log[s])/12 - (23*Log[-pp4 + s])/6 + (13*Log[t])/8 - 
   (23*Log[-pp4 + t])/12 + (7*Log[-pp4 + s + t])/24, 
  (19*Log[pp4])/6 + (7*Log[s])/12 - (5*Log[-pp4 + s])/2 + (13*Log[t])/24 - 
   (5*Log[-pp4 + t])/2 + (17*Log[-pp4 + s + t])/24, 
  (7*Log[pp4])/4 - (41*Log[s])/12 + (25*Log[-pp4 + s])/6 - Log[t]/8 - 
   (5*Log[-pp4 + t])/12 - (47*Log[-pp4 + s + t])/24, 
  (-7*Log[pp4])/6 + (2*Log[-pp4 + s])/3 - Log[t]/6 + (5*Log[-pp4 + t])/6 - 
   Log[-pp4 + s + t]/6, (11*Log[pp4])/12 + (11*Log[s])/6 - 3*Log[-pp4 + s] + 
   (2*Log[t])/3 - (5*Log[-pp4 + t])/4 + (5*Log[-pp4 + s + t])/6, 
  (-13*Log[pp4])/12 - (13*Log[s])/3 + (20*Log[-pp4 + s])/3 - (13*Log[t])/12 + 
   (25*Log[-pp4 + t])/12 - (9*Log[-pp4 + s + t])/4, 
  -2*Log[pp4] + 2*Log[-pp4 + s] - (5*Log[t])/4 + Log[-pp4 + t] + 
   Log[-pp4 + s + t]/4, (-7*Log[pp4])/2 + (13*Log[s])/12 + (7*Log[-pp4 + s])/6 - 
   (11*Log[t])/8 + (11*Log[-pp4 + t])/6 + (19*Log[-pp4 + s + t])/24, 
  (-67*Log[pp4])/12 - Log[s]/6 + 5*Log[-pp4 + s] - (17*Log[t])/6 + 
   (13*Log[-pp4 + t])/4 + Log[-pp4 + s + t]/3, -Log[pp4]/12 - (5*Log[s])/4 + 
   (11*Log[-pp4 + s])/6 - (5*Log[t])/24 + (5*Log[-pp4 + t])/12 - 
   (17*Log[-pp4 + s + t])/24, 0, (-5*Log[pp4])/2 - (3*Log[s])/2 + 
   4*Log[-pp4 + s] - (11*Log[t])/8 + 2*Log[-pp4 + t] - (5*Log[-pp4 + s + t])/8, 
  (-5*Log[pp4])/4 - Log[s]/4 + (3*Log[-pp4 + s])/2 - (3*Log[t])/8 + 
   (3*Log[-pp4 + t])/4 - (3*Log[-pp4 + s + t])/8, 
  (-3*Log[pp4])/4 - (11*Log[s])/4 + (7*Log[-pp4 + s])/2 - (7*Log[t])/8 + 
   (7*Log[-pp4 + t])/4 - (7*Log[-pp4 + s + t])/8, 
  (5*Log[pp4])/4 - (29*Log[s])/12 + (7*Log[-pp4 + s])/6 - Log[t]/8 + 
   (7*Log[-pp4 + t])/12 - (11*Log[-pp4 + s + t])/24, 
  (4*Log[pp4])/3 - (5*Log[s])/3 + Log[-pp4 + s]/3 + (11*Log[t])/24 + 
   Log[-pp4 + t]/6 - (5*Log[-pp4 + s + t])/8, (-5*Log[pp4])/6 + Log[s]/6 + 
   (2*Log[-pp4 + s])/3 - (11*Log[t])/24 + Log[-pp4 + t]/3 + Log[-pp4 + s + t]/8, 
  (29*Log[pp4])/12 + (3*Log[s])/4 - (19*Log[-pp4 + s])/6 + (7*Log[t])/6 - 
   (19*Log[-pp4 + t])/12 + (5*Log[-pp4 + s + t])/12, 
  (-11*Log[pp4])/4 + (7*Log[s])/12 + (13*Log[-pp4 + s])/6 - (9*Log[t])/8 + 
   (13*Log[-pp4 + t])/12 + Log[-pp4 + s + t]/24, 
  11*Log[pp4] - Log[s] - 10*Log[-pp4 + s] + (15*Log[t])/2 - 5*Log[-pp4 + t] - 
   (5*Log[-pp4 + s + t])/2, (-37*Log[pp4])/3 + (5*Log[s])/3 + 
   (32*Log[-pp4 + s])/3 - (79*Log[t])/12 + (16*Log[-pp4 + t])/3 + 
   (5*Log[-pp4 + s + t])/4, (9*Log[pp4])/4 + Log[s]/4 - (5*Log[-pp4 + s])/2 - 
   Log[t]/8 - (5*Log[-pp4 + t])/4 + (11*Log[-pp4 + s + t])/8, 
  -6*Log[pp4] + (4*Log[s])/3 + (14*Log[-pp4 + s])/3 - (13*Log[t])/4 + 
   (7*Log[-pp4 + t])/3 + (11*Log[-pp4 + s + t])/12, 
  (-11*Log[pp4])/12 - (11*Log[s])/12 + (11*Log[-pp4 + s])/6 - (19*Log[t])/24 + 
   (11*Log[-pp4 + t])/12 - Log[-pp4 + s + t]/8, (10*Log[pp4])/3 + (2*Log[s])/3 - 
   4*Log[-pp4 + s] + (4*Log[t])/3 - 2*Log[-pp4 + t] + (2*Log[-pp4 + s + t])/3, 
  (7*Log[pp4])/2 + Log[s]/6 - (11*Log[-pp4 + s])/3 + (7*Log[t])/4 - 
   (11*Log[-pp4 + t])/6 + Log[-pp4 + s + t]/12, -2*Log[pp4] + (2*Log[s])/3 + 
   (4*Log[-pp4 + s])/3 - (7*Log[t])/4 + (2*Log[-pp4 + t])/3 + 
   (13*Log[-pp4 + s + t])/12, (9*Log[pp4])/4 + Log[s]/4 - (5*Log[-pp4 + s])/2 + 
   (7*Log[t])/8 - (5*Log[-pp4 + t])/4 + (3*Log[-pp4 + s + t])/8, 
  (15*Log[pp4])/4 - Log[s]/4 - (7*Log[-pp4 + s])/2 + 2*Log[t] - 
   (7*Log[-pp4 + t])/4 - Log[-pp4 + s + t]/4, (5*Log[pp4])/2 + Log[s]/2 - 
   3*Log[-pp4 + s] + (5*Log[t])/4 - (3*Log[-pp4 + t])/2 + Log[-pp4 + s + t]/4, 
  (-5*Log[pp4])/3 + Log[s]/3 + (4*Log[-pp4 + s])/3 - (7*Log[t])/6 + 
   (2*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/2, 
  (-41*Log[pp4])/4 - (11*Log[s])/12 + (67*Log[-pp4 + s])/6 - (45*Log[t])/8 + 
   (67*Log[-pp4 + t])/12 + Log[-pp4 + s + t]/24, 
  (11*Log[pp4])/4 + (11*Log[s])/4 - (11*Log[-pp4 + s])/2 + (13*Log[t])/8 - 
   (11*Log[-pp4 + t])/4 + (9*Log[-pp4 + s + t])/8, 
  (-25*Log[pp4])/12 - (25*Log[s])/12 + (25*Log[-pp4 + s])/6 - (35*Log[t])/24 + 
   (25*Log[-pp4 + t])/12 - (5*Log[-pp4 + s + t])/8, 
  (-59*Log[pp4])/12 - (47*Log[s])/12 + (35*Log[-pp4 + s])/6 - (37*Log[t])/24 + 
   (23*Log[-pp4 + t])/12 - (3*Log[-pp4 + s + t])/8, 
  (-11*Log[pp4])/4 - (25*Log[s])/12 + (29*Log[-pp4 + s])/6 - (23*Log[t])/8 + 
   (29*Log[-pp4 + t])/12 + (11*Log[-pp4 + s + t])/24, 
  (-11*Log[pp4])/4 + (5*Log[s])/4 + (3*Log[-pp4 + s])/2 - (9*Log[t])/8 + 
   (3*Log[-pp4 + t])/4 + (3*Log[-pp4 + s + t])/8, 
  (-3*Log[pp4])/4 + (13*Log[s])/4 - (5*Log[-pp4 + s])/2 + (11*Log[t])/8 - 
   (5*Log[-pp4 + t])/4 - Log[-pp4 + s + t]/8, -Log[pp4]/4 - Log[s]/4 + 
   Log[-pp4 + s]/2 - (3*Log[t])/8 + Log[-pp4 + t]/4 + Log[-pp4 + s + t]/8, 
  -Log[pp4]/12 + (23*Log[s])/12 - (11*Log[-pp4 + s])/6 + (37*Log[t])/24 - 
   (11*Log[-pp4 + t])/12 - (5*Log[-pp4 + s + t])/8, 
  (-5*Log[pp4])/12 - (5*Log[s])/12 + (5*Log[-pp4 + s])/6 - (37*Log[t])/24 + 
   (5*Log[-pp4 + t])/12 + (9*Log[-pp4 + s + t])/8, 
  -Log[pp4] - Log[s] + 2*Log[-pp4 + s] + Log[-pp4 + t] - Log[-pp4 + s + t], 
  (5*Log[pp4])/4 - Log[s]/12 - (7*Log[-pp4 + s])/6 + (3*Log[t])/8 - 
   (7*Log[-pp4 + t])/12 + (5*Log[-pp4 + s + t])/24, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[pp4]/3 - Log[-pp4 + s + t]/3, (-257*Log[pp4])/72 - (11*Log[s])/12 - 
   (21*Log[t])/4 - Log[-pp4 + t]/2 + (737*Log[-pp4 + s + t])/72, 
  (-46*Log[pp4])/27 + (37*Log[s])/36 - (17*Log[t])/9 + (9*Log[-pp4 + t])/4 + 
   (17*Log[-pp4 + s + t])/54, (-4*Log[pp4])/27 + (19*Log[s])/36 - 
   (26*Log[t])/9 + (25*Log[-pp4 + t])/12 + (23*Log[-pp4 + s + t])/54, 
  (7*Log[pp4])/18 + Log[s]/2 - (3*Log[t])/2 + (11*Log[-pp4 + s + t])/18, 
  (169*Log[pp4])/216 - (25*Log[s])/18 + (139*Log[t])/36 - 
   (17*Log[-pp4 + t])/12 - (397*Log[-pp4 + s + t])/216, 
  (11*Log[pp4])/12 - Log[s]/2 + (5*Log[t])/2 - (35*Log[-pp4 + s + t])/12, 
  (137*Log[pp4])/216 - (7*Log[s])/36 + (5*Log[t])/36 + (7*Log[-pp4 + t])/6 - 
   (377*Log[-pp4 + s + t])/216, (-19*Log[pp4])/36 - Log[t]/6 - 
   (5*Log[-pp4 + t])/6 + (55*Log[-pp4 + s + t])/36, 
  -Log[pp4]/2 + Log[s]/4 + Log[t]/2 - Log[-pp4 + t]/4, 
  (-7*Log[pp4])/36 - Log[t]/6 - Log[-pp4 + t]/6 + (19*Log[-pp4 + s + t])/36, 
  -Log[pp4]/24 + Log[t]/12 + Log[-pp4 + t]/12 - Log[-pp4 + s + t]/8, 
  (1165*Log[pp4])/216 + (85*Log[s])/36 - (191*Log[t])/36 - 
   (25*Log[-pp4 + t])/6 + (371*Log[-pp4 + s + t])/216, 
  (-43*Log[pp4])/72 - Log[s]/4 + (17*Log[t])/12 + Log[-pp4 + t]/6 - 
   (53*Log[-pp4 + s + t])/72, (241*Log[pp4])/108 - (55*Log[s])/36 + 
   (31*Log[t])/18 - (11*Log[-pp4 + t])/12 - (163*Log[-pp4 + s + t])/108, 
  (-709*Log[pp4])/216 + (35*Log[s])/36 + (59*Log[t])/36 + (7*Log[-pp4 + t])/2 - 
   (611*Log[-pp4 + s + t])/216, (389*Log[pp4])/216 - (7*Log[s])/36 + 
   (53*Log[t])/36 - (5*Log[-pp4 + t])/6 - (485*Log[-pp4 + s + t])/216, 
  (31*Log[pp4])/24 + Log[s]/4 - (7*Log[t])/12 - Log[-pp4 + t]/3 - 
   (5*Log[-pp4 + s + t])/8, (-65*Log[pp4])/36 + (13*Log[s])/24 + (5*Log[t])/6 + 
   (13*Log[-pp4 + t])/24 - Log[-pp4 + s + t]/9, (-5*Log[pp4])/24 - Log[s]/4 + 
   (7*Log[t])/12 - (2*Log[-pp4 + t])/3 + (13*Log[-pp4 + s + t])/24, 
  (-17*Log[pp4])/24 - Log[s]/4 + (11*Log[t])/12 + (2*Log[-pp4 + t])/3 - 
   (5*Log[-pp4 + s + t])/8, (31*Log[pp4])/6 - Log[s] + (17*Log[t])/2 - 
   Log[-pp4 + t]/2 - (73*Log[-pp4 + s + t])/6, (-1145*Log[pp4])/216 - 
   (13*Log[s])/18 - (5*Log[t])/36 + (43*Log[-pp4 + t])/12 + 
   (557*Log[-pp4 + s + t])/216, (-2257*Log[pp4])/216 + (259*Log[s])/72 - 
   (589*Log[t])/36 - (3*Log[-pp4 + t])/8 + (5095*Log[-pp4 + s + t])/216, 
  (-871*Log[pp4])/216 + (20*Log[s])/9 - (265*Log[t])/36 - (5*Log[-pp4 + t])/4 + 
   (2251*Log[-pp4 + s + t])/216, (11*Log[pp4])/12 - (7*Log[t])/6 + 
   Log[-pp4 + t]/6 + Log[-pp4 + s + t]/12, (61*Log[pp4])/108 + (49*Log[s])/72 + 
   (20*Log[t])/9 - (11*Log[-pp4 + t])/8 - (113*Log[-pp4 + s + t])/54, 
  (35*Log[pp4])/72 - Log[s]/4 + Log[t]/4 - (35*Log[-pp4 + s + t])/72, 
  (1153*Log[pp4])/216 - (95*Log[s])/36 + (133*Log[t])/36 - Log[-pp4 + t]/2 - 
   (1273*Log[-pp4 + s + t])/216, (-191*Log[pp4])/108 + (13*Log[s])/18 - 
   (35*Log[t])/18 + (2*Log[-pp4 + t])/3 + (251*Log[-pp4 + s + t])/108, 
  (-109*Log[pp4])/72 + (17*Log[s])/12 - Log[t]/12 + Log[-pp4 + t] - 
   (59*Log[-pp4 + s + t])/72, (-31*Log[pp4])/54 + (79*Log[s])/72 - 
   (10*Log[t])/9 + (11*Log[-pp4 + t])/8 - (85*Log[-pp4 + s + t])/108, 
  (-61*Log[pp4])/108 + (11*Log[s])/72 - (61*Log[t])/18 + 
   (25*Log[-pp4 + t])/24 + (149*Log[-pp4 + s + t])/54, 
  (-103*Log[pp4])/216 - (4*Log[s])/9 - (19*Log[t])/36 + Log[-pp4 + t]/4 + 
   (259*Log[-pp4 + s + t])/216, (-17*Log[pp4])/216 - (23*Log[s])/36 - 
   (101*Log[t])/36 + Log[-pp4 + t] + (545*Log[-pp4 + s + t])/216, 
  (-16*Log[pp4])/27 + (5*Log[s])/18 - (23*Log[t])/9 + (5*Log[-pp4 + t])/6 + 
   (55*Log[-pp4 + s + t])/27, Log[pp4]/12 - (3*Log[s])/8 + (2*Log[t])/3 - 
   (5*Log[-pp4 + t])/24 - Log[-pp4 + s + t]/6, (-5*Log[pp4])/12 + Log[s]/8 - 
   Log[t]/2 + Log[-pp4 + t]/8 + (2*Log[-pp4 + s + t])/3, 
  (43*Log[pp4])/216 - (7*Log[s])/72 - (41*Log[t])/36 + (3*Log[-pp4 + t])/8 + 
   (143*Log[-pp4 + s + t])/216, (67*Log[pp4])/24 + (13*Log[t])/12 - 
   (11*Log[-pp4 + t])/12 - (71*Log[-pp4 + s + t])/24, 
  (19*Log[pp4])/8 + (5*Log[s])/4 - (11*Log[t])/12 - (14*Log[-pp4 + t])/3 + 
   (47*Log[-pp4 + s + t])/24, (47*Log[pp4])/12 - (3*Log[s])/2 + (7*Log[t])/6 - 
   Log[-pp4 + t]/3 - (13*Log[-pp4 + s + t])/4, (-43*Log[pp4])/24 + Log[s]/4 - 
   (7*Log[t])/12 + (2*Log[-pp4 + t])/3 + (35*Log[-pp4 + s + t])/24, 
  (1535*Log[pp4])/108 - (25*Log[s])/18 + (58*Log[t])/9 - (41*Log[-pp4 + t])/6 - 
   (1343*Log[-pp4 + s + t])/108, (-7*Log[pp4])/216 - (13*Log[s])/9 + 
   (71*Log[t])/36 + (5*Log[-pp4 + t])/12 - (197*Log[-pp4 + s + t])/216, 
  -Log[pp4]/3 - (3*Log[s])/4 + (5*Log[t])/6 + Log[-pp4 + t]/12 + 
   Log[-pp4 + s + t]/6, (-29*Log[pp4])/36 + (7*Log[s])/6 + Log[t]/3 - 
   (5*Log[-pp4 + t])/6 + (5*Log[-pp4 + s + t])/36, 
  (259*Log[pp4])/216 - (137*Log[s])/36 + Log[t]/36 + Log[-pp4 + t]/3 + 
   2*Log[s + t] + (53*Log[-pp4 + s + t])/216, (53*Log[pp4])/24 - (9*Log[s])/4 + 
   (11*Log[t])/12 - Log[-pp4 + t]/3 - (13*Log[-pp4 + s + t])/24, 
  (3*Log[pp4])/8 - Log[s]/4 + (25*Log[t])/12 - Log[-pp4 + t]/6 - 
   (49*Log[-pp4 + s + t])/24, (95*Log[pp4])/72 + Log[s]/4 - (13*Log[t])/12 - 
   Log[-pp4 + t]/6 - (23*Log[-pp4 + s + t])/72, 
  (-419*Log[pp4])/216 + (7*Log[s])/36 + (25*Log[t])/36 - Log[-pp4 + t]/3 + 
   (299*Log[-pp4 + s + t])/216, (23*Log[pp4])/24 - Log[s]/2 + (3*Log[t])/4 + 
   Log[-pp4 + t]/4 - (35*Log[-pp4 + s + t])/24, (17*Log[pp4])/24 - Log[s]/4 + 
   (7*Log[t])/12 + Log[-pp4 + t]/3 - (11*Log[-pp4 + s + t])/8, 
  (-5*Log[pp4])/12 + Log[s]/4 - (4*Log[t])/3 - Log[-pp4 + t]/12 + 
   (19*Log[-pp4 + s + t])/12, -Log[pp4]/6 + Log[t]/2 + (7*Log[-pp4 + t])/2 - 
   (23*Log[-pp4 + s + t])/6, (-23*Log[pp4])/108 - (5*Log[s])/18 + 
   (25*Log[t])/18 - 2*Log[-pp4 + t] + (119*Log[-pp4 + s + t])/108, 
  (169*Log[pp4])/72 - (5*Log[s])/4 + (43*Log[t])/12 - (2*Log[-pp4 + t])/3 - 
   (289*Log[-pp4 + s + t])/72, (-187*Log[pp4])/216 + (41*Log[s])/36 - 
   (91*Log[t])/36 + Log[-pp4 + t]/2 + (379*Log[-pp4 + s + t])/216, 
  (53*Log[pp4])/24 + Log[s]/6 + (9*Log[t])/4 - (19*Log[-pp4 + t])/12 - 
   (73*Log[-pp4 + s + t])/24, (-7*Log[pp4])/8 - Log[s]/6 - (9*Log[t])/4 + 
   (19*Log[-pp4 + t])/12 + (41*Log[-pp4 + s + t])/24, 
  (20*Log[pp4])/9 + (7*Log[s])/6 - (3*Log[t])/2 - (4*Log[-pp4 + t])/3 - 
   (5*Log[-pp4 + s + t])/9, (-475*Log[pp4])/216 + (53*Log[s])/36 - 
   (109*Log[t])/36 + Log[-pp4 + t] + (595*Log[-pp4 + s + t])/216, 
  (217*Log[pp4])/54 + Log[s]/9 + (22*Log[t])/9 - (2*Log[-pp4 + t])/3 - 
   (319*Log[-pp4 + s + t])/54, (7*Log[pp4])/72 + Log[s]/2 - (7*Log[t])/4 - 
   (7*Log[-pp4 + t])/12 + (125*Log[-pp4 + s + t])/72, 
  (-139*Log[pp4])/72 + Log[s]/2 - (35*Log[t])/12 + (7*Log[-pp4 + t])/12 + 
   (271*Log[-pp4 + s + t])/72, (551*Log[pp4])/216 - (11*Log[s])/18 - 
   (25*Log[t])/36 - (3*Log[-pp4 + t])/4 - (107*Log[-pp4 + s + t])/216, 
  (499*Log[pp4])/216 + (4*Log[s])/9 - (35*Log[t])/36 - Log[-pp4 + t]/12 - 
   (367*Log[-pp4 + s + t])/216, (-349*Log[pp4])/216 + (5*Log[s])/9 - 
   (121*Log[t])/36 - (7*Log[-pp4 + t])/12 + (1081*Log[-pp4 + s + t])/216, 
  (-521*Log[pp4])/216 + (31*Log[s])/36 - (5*Log[t])/36 + (7*Log[-pp4 + t])/6 + 
   (113*Log[-pp4 + s + t])/216, (28*Log[pp4])/27 + Log[s]/18 - (7*Log[t])/9 - 
   Log[-pp4 + t]/6 - (4*Log[-pp4 + s + t])/27, 
  (37*Log[pp4])/108 + (5*Log[s])/9 - (16*Log[t])/9 - Log[-pp4 + t]/3 + 
   (131*Log[-pp4 + s + t])/108, (-2*Log[pp4])/3 - Log[s]/6 - Log[t]/6 + 
   (5*Log[-pp4 + t])/3 - (2*Log[-pp4 + s + t])/3, 
  -Log[pp4]/12 - (3*Log[s])/4 + (5*Log[t])/2 - Log[-pp4 + t]/4 - 
   (17*Log[-pp4 + s + t])/12, (337*Log[pp4])/216 - (19*Log[s])/18 + 
   (61*Log[t])/36 - (7*Log[-pp4 + t])/12 - (349*Log[-pp4 + s + t])/216, 
  (71*Log[pp4])/54 - (29*Log[s])/18 + (29*Log[t])/9 - Log[-pp4 + t]/6 - 
   (149*Log[-pp4 + s + t])/54, (-35*Log[pp4])/216 + (7*Log[s])/36 - 
   (35*Log[t])/36 + (2*Log[-pp4 + t])/3 + (59*Log[-pp4 + s + t])/216, 0, 
  (79*Log[pp4])/72 + Log[s]/12 - (5*Log[t])/12 - (55*Log[-pp4 + s + t])/72, 
  (79*Log[pp4])/72 + (7*Log[s])/12 - (5*Log[t])/12 - Log[-pp4 + t]/2 - 
   (55*Log[-pp4 + s + t])/72, (79*Log[pp4])/72 + Log[s]/12 + (7*Log[t])/12 - 
   (127*Log[-pp4 + s + t])/72, (103*Log[pp4])/216 - Log[s]/18 + 
   (55*Log[t])/36 + Log[-pp4 + t]/4 - (475*Log[-pp4 + s + t])/216, 
  -Log[pp4]/24 - Log[s]/3 + (7*Log[t])/12 + (11*Log[-pp4 + t])/12 - 
   (9*Log[-pp4 + s + t])/8, Log[pp4]/24 + (7*Log[s])/12 - (7*Log[t])/12 - 
   (2*Log[-pp4 + t])/3 + (5*Log[-pp4 + s + t])/8, 
  (-55*Log[pp4])/108 - (5*Log[s])/36 + (4*Log[t])/9 + (5*Log[-pp4 + t])/12 - 
   (23*Log[-pp4 + s + t])/108, (79*Log[pp4])/216 + Log[s]/36 - (5*Log[t])/36 - 
   Log[-pp4 + t] + (161*Log[-pp4 + s + t])/216, (-25*Log[pp4])/2 - Log[s]/2 - 
   Log[t] + (21*Log[-pp4 + t])/2 + (7*Log[-pp4 + s + t])/2, 
  (271*Log[pp4])/36 + Log[s]/4 + (11*Log[t])/6 - (83*Log[-pp4 + t])/12 - 
   (97*Log[-pp4 + s + t])/36, (-17*Log[pp4])/24 - (7*Log[t])/12 + 
   (29*Log[-pp4 + t])/12 - (9*Log[-pp4 + s + t])/8, 
  (203*Log[pp4])/108 - (8*Log[s])/9 + (35*Log[t])/18 - (7*Log[-pp4 + t])/2 + 
   (61*Log[-pp4 + s + t])/108, (25*Log[pp4])/72 + Log[s]/4 - Log[t]/4 - 
   (25*Log[-pp4 + s + t])/72, (-103*Log[pp4])/108 + Log[s]/36 + Log[t]/9 + 
   (7*Log[-pp4 + t])/12 + (25*Log[-pp4 + s + t])/108, 
  (-125*Log[pp4])/108 + (2*Log[s])/9 - (29*Log[t])/18 + (3*Log[-pp4 + t])/2 + 
   (113*Log[-pp4 + s + t])/108, (91*Log[pp4])/108 + (17*Log[s])/36 + 
   (7*Log[t])/18 - (5*Log[-pp4 + t])/4 - (49*Log[-pp4 + s + t])/108, 
  (-17*Log[pp4])/24 + (5*Log[t])/12 + (5*Log[-pp4 + t])/12 - 
   Log[-pp4 + s + t]/8, (-3*Log[pp4])/2 + Log[s]/4 - (5*Log[t])/3 + 
   (19*Log[-pp4 + t])/12 + (4*Log[-pp4 + s + t])/3, 
  -Log[pp4] - Log[s]/4 - Log[t]/2 + (5*Log[-pp4 + t])/4 + Log[-pp4 + s + t]/2, 
  (23*Log[pp4])/36 + Log[s]/4 + (2*Log[t])/3 - (13*Log[-pp4 + t])/12 - 
   (17*Log[-pp4 + s + t])/36, (871*Log[pp4])/216 + (5*Log[s])/18 + 
   (67*Log[t])/36 - (15*Log[-pp4 + t])/4 - (523*Log[-pp4 + s + t])/216, 
  (5*Log[pp4])/24 + (3*Log[s])/4 - (15*Log[t])/4 - Log[-pp4 + t] + 
   (91*Log[-pp4 + s + t])/24, (29*Log[pp4])/72 - Log[s]/4 + (25*Log[t])/12 - 
   Log[-pp4 + t]/6 - (149*Log[-pp4 + s + t])/72, (43*Log[pp4])/72 - Log[s]/4 - 
   Log[t]/12 - Log[-pp4 + t]/3 + (5*Log[-pp4 + s + t])/72, 
  (-85*Log[pp4])/216 - (13*Log[s])/9 + (125*Log[t])/36 - (11*Log[-pp4 + t])/4 - 
   (407*Log[-pp4 + s + t])/216, (127*Log[pp4])/72 + (7*Log[s])/12 + 
   (25*Log[t])/12 - 4*Log[-pp4 + t] - (31*Log[-pp4 + s + t])/72, 
  Log[pp4]/8 - Log[s]/4 + (7*Log[t])/4 - (5*Log[-pp4 + t])/2 + 
   (7*Log[-pp4 + s + t])/8, -Log[pp4]/8 - Log[s]/4 - (3*Log[t])/4 + 
   (9*Log[-pp4 + s + t])/8, (-43*Log[pp4])/72 + (3*Log[s])/4 - (11*Log[t])/12 + 
   (5*Log[-pp4 + t])/6 - (5*Log[-pp4 + s + t])/72, 
  (43*Log[pp4])/72 - Log[s] + (11*Log[t])/12 - (13*Log[-pp4 + t])/12 + 
   (41*Log[-pp4 + s + t])/72, Log[s]/2 + Log[-pp4 + t]/2 - Log[-pp4 + s + t], 
  (17*Log[pp4])/216 - (13*Log[s])/36 - (25*Log[t])/36 + Log[-pp4 + t]/2 + 
   (103*Log[-pp4 + s + t])/216, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (31*Log[t])/3 - (16*Log[-pp4 + t])/3 - 5*Log[-pp4 + s + t], 
  (-5*Log[t])/3 - (4*Log[-pp4 + t])/3 + 3*Log[-pp4 + s + t], 
  -Log[t]/3 - (5*Log[-pp4 + t])/3 + 2*Log[-pp4 + s + t], 
  Log[t]/3 - (4*Log[-pp4 + t])/3 + Log[-pp4 + s + t], 
  -Log[t]/3 + (10*Log[-pp4 + t])/3 - 3*Log[-pp4 + s + t], 
  -2*Log[t] + 2*Log[-pp4 + t], -Log[t]/3 + Log[-pp4 + t]/3, 
  Log[t]/3 - Log[-pp4 + t]/3, 0, Log[t]/3 - Log[-pp4 + t]/3, 0, 
  (7*Log[t])/3 + (2*Log[-pp4 + t])/3 - 3*Log[-pp4 + s + t], 
  -Log[t]/3 + Log[-pp4 + t]/3, (-2*Log[t])/3 + (11*Log[-pp4 + t])/3 - 
   3*Log[-pp4 + s + t], -2*Log[-pp4 + t] + 2*Log[-pp4 + s + t], 
  -Log[t]/3 + (4*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 0, 
  -Log[t] - Log[-pp4 + t]/2 + (3*Log[-pp4 + s + t])/2, 
  Log[-pp4 + t] - Log[-pp4 + s + t], -Log[t] + Log[-pp4 + s + t], 
  -10*Log[t] + 10*Log[-pp4 + t], (10*Log[t])/3 - (10*Log[-pp4 + t])/3, 
  19*Log[t] - (37*Log[-pp4 + t])/2 - Log[-pp4 + s + t]/2, 
  9*Log[t] - 7*Log[-pp4 + t] - 2*Log[-pp4 + s + t], 0, 
  -2*Log[t] + (5*Log[-pp4 + t])/2 - Log[-pp4 + s + t]/2, 
  -Log[t]/3 + Log[-pp4 + t]/3, -6*Log[t] + 4*Log[-pp4 + t] + 
   2*Log[-pp4 + s + t], (10*Log[t])/3 - (7*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 
  2*Log[t] - 2*Log[-pp4 + t], 3*Log[t] - (5*Log[-pp4 + t])/2 - 
   Log[-pp4 + s + t]/2, (2*Log[t])/3 - (13*Log[-pp4 + t])/6 + 
   (3*Log[-pp4 + s + t])/2, 0, -Log[-pp4 + t] + Log[-pp4 + s + t], 
  Log[t] - 2*Log[-pp4 + t] + Log[-pp4 + s + t], 
  Log[-pp4 + t]/2 - Log[-pp4 + s + t]/2, -Log[-pp4 + t]/2 + Log[-pp4 + s + t]/2, 
  -Log[-pp4 + t]/2 + Log[-pp4 + s + t]/2, -3*Log[t] + 3*Log[-pp4 + t], 
  3*Log[t] + 2*Log[-pp4 + t] - 5*Log[-pp4 + s + t], 
  2*Log[-pp4 + t] - 2*Log[-pp4 + s + t], -Log[-pp4 + t] + Log[-pp4 + s + t], 
  (-10*Log[t])/3 + (34*Log[-pp4 + t])/3 - 8*Log[-pp4 + s + t], 
  (2*Log[t])/3 + Log[-pp4 + t]/3 - Log[-pp4 + s + t], 
  Log[t] - Log[-pp4 + s + t], -2*Log[t] + Log[-pp4 + t] + Log[-pp4 + s + t], 
  (-5*Log[t])/3 + (2*Log[-pp4 + t])/3 + Log[-pp4 + s + t], 
  -3*Log[t] + 2*Log[-pp4 + t] + Log[-pp4 + s + t], 
  -Log[t] + 2*Log[-pp4 + t] - Log[-pp4 + s + t], 
  (2*Log[t])/3 - (2*Log[-pp4 + t])/3, -Log[t] + Log[-pp4 + t], 
  -Log[t] + Log[-pp4 + t], 0, Log[t] - Log[-pp4 + t], 
  -4*Log[t] - 2*Log[-pp4 + t] + 6*Log[-pp4 + s + t], 
  (2*Log[t])/3 + (7*Log[-pp4 + t])/3 - 3*Log[-pp4 + s + t], 
  (-8*Log[t])/3 + (11*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 
  Log[t]/3 - (7*Log[-pp4 + t])/3 + 2*Log[-pp4 + s + t], 
  (-14*Log[t])/3 + (20*Log[-pp4 + t])/3 - 2*Log[-pp4 + s + t], 
  (14*Log[t])/3 - (20*Log[-pp4 + t])/3 + 2*Log[-pp4 + s + t], 
  (-10*Log[t])/3 + (10*Log[-pp4 + t])/3, Log[t] - 4*Log[-pp4 + t] + 
   3*Log[-pp4 + s + t], (-14*Log[t])/3 + (2*Log[-pp4 + t])/3 + 
   4*Log[-pp4 + s + t], (7*Log[t])/3 - (7*Log[-pp4 + t])/3, 
  (8*Log[t])/3 - (5*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 
  (7*Log[t])/3 - (7*Log[-pp4 + t])/3, 2*Log[t] - 2*Log[-pp4 + t], 
  (2*Log[t])/3 - (5*Log[-pp4 + t])/3 + Log[-pp4 + s + t], 
  -2*Log[t] - Log[-pp4 + t] + 3*Log[-pp4 + s + t], Log[t]/3 - Log[-pp4 + t]/3, 
  (5*Log[t])/3 - (5*Log[-pp4 + t])/3, (-7*Log[t])/3 + Log[-pp4 + t]/3 + 
   2*Log[-pp4 + s + t], -Log[t] + 2*Log[-pp4 + t] - Log[-pp4 + s + t], 
  2*Log[-pp4 + t] - 2*Log[-pp4 + s + t], (-4*Log[t])/3 + (10*Log[-pp4 + t])/3 - 
   2*Log[-pp4 + s + t], -Log[t]/3 - (2*Log[-pp4 + t])/3 + Log[-pp4 + s + t], 0, 
  -Log[t] + Log[-pp4 + t], -Log[t] + Log[-pp4 + t], 
  -2*Log[t] + Log[-pp4 + t] + Log[-pp4 + s + t], -2*Log[t] + Log[-pp4 + t] + 
   Log[-pp4 + s + t], (-2*Log[t])/3 - Log[-pp4 + t]/3 + Log[-pp4 + s + t], 
  -Log[t]/3 + Log[-pp4 + t]/3, (2*Log[t])/3 - (2*Log[-pp4 + t])/3, 
  Log[-pp4 + t] - Log[-pp4 + s + t], Log[t] - 7*Log[-pp4 + t] + 
   6*Log[-pp4 + s + t], (-4*Log[t])/3 + (25*Log[-pp4 + t])/3 - 
   7*Log[-pp4 + s + t], Log[t] - 2*Log[-pp4 + t] + Log[-pp4 + s + t], 
  -Log[t] + 5*Log[-pp4 + t] - 4*Log[-pp4 + s + t], 
  (-2*Log[t])/3 + (2*Log[-pp4 + t])/3, Log[t]/3 - (4*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t], Log[t] - 3*Log[-pp4 + t] + 2*Log[-pp4 + s + t], 
  -Log[t] + 2*Log[-pp4 + t] - Log[-pp4 + s + t], 
  -Log[-pp4 + t] + Log[-pp4 + s + t], Log[t] - 3*Log[-pp4 + t] + 
   2*Log[-pp4 + s + t], Log[t] - 2*Log[-pp4 + t] + Log[-pp4 + s + t], 
  (-2*Log[t])/3 + (5*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 
  -3*Log[t] + 7*Log[-pp4 + t] - 4*Log[-pp4 + s + t], 3*Log[t] - 3*Log[-pp4 + t], 
  (-7*Log[t])/3 + (7*Log[-pp4 + t])/3, Log[t]/3 + (5*Log[-pp4 + t])/3 - 
   2*Log[-pp4 + s + t], -4*Log[t] + 5*Log[-pp4 + t] - Log[-pp4 + s + t], 
  -4*Log[pp4] - 3*Log[s] - 3*Log[t] + 8*Log[-pp4 + t] - Log[-pp4 + s + t], 
  -Log[t] + 3*Log[-pp4 + t] - 2*Log[-pp4 + s + t], -2*Log[t] + 2*Log[-pp4 + t], 
  (8*Log[t])/3 - (5*Log[-pp4 + t])/3 - Log[-pp4 + s + t], 
  (-5*Log[t])/3 + (5*Log[-pp4 + t])/3, 0, -Log[-pp4 + t] + Log[-pp4 + s + t], 0, 
  0, 0, 0, 0, 0, 0}, {0, (-27*Log[pp4])/4 + (45*Log[s])/4 + (65*Log[t])/24 - 
   (14*Log[-pp4 + t])/3 - (61*Log[-pp4 + s + t])/24, 
  (17*Log[pp4])/3 - (23*Log[s])/6 - (2*Log[t])/3 - 3*Log[-pp4 + t] + 
   (11*Log[-pp4 + s + t])/6, (67*Log[pp4])/12 - (5*Log[s])/2 - (5*Log[t])/6 - 
   (43*Log[-pp4 + t])/12 + (4*Log[-pp4 + s + t])/3, 
  (5*Log[pp4])/12 - (5*Log[s])/12 + (13*Log[t])/12 - (19*Log[-pp4 + t])/12 + 
   Log[-pp4 + s + t]/2, (-11*Log[pp4])/3 + 2*Log[s] - (23*Log[t])/24 + 
   (47*Log[-pp4 + t])/12 - (31*Log[-pp4 + s + t])/24, 
  (3*Log[pp4])/2 - (3*Log[s])/2 - (5*Log[t])/4 + Log[-pp4 + t] + 
   Log[-pp4 + s + t]/4, (13*Log[pp4])/12 - (5*Log[s])/12 - (5*Log[t])/24 - 
   Log[-pp4 + t] + (13*Log[-pp4 + s + t])/24, -Log[pp4]/3 + Log[s]/3 + 
   Log[t]/12 + Log[-pp4 + t]/6 - Log[-pp4 + s + t]/4, 
  -Log[pp4]/2 + Log[s]/2 + Log[-pp4 + t]/2 - Log[-pp4 + s + t]/2, 
  -Log[pp4]/3 + Log[s]/3 + Log[t]/12 + Log[-pp4 + t]/6 - Log[-pp4 + s + t]/4, 
  Log[t]/8 - Log[-pp4 + t]/4 + Log[-pp4 + s + t]/8, 
  (-13*Log[pp4])/3 + (47*Log[s])/12 - (73*Log[t])/24 + (27*Log[-pp4 + t])/4 - 
   (79*Log[-pp4 + s + t])/24, Log[pp4]/12 - Log[s]/12 + Log[t]/24 - 
   Log[-pp4 + t]/6 + Log[-pp4 + s + t]/8, (17*Log[pp4])/12 + Log[s]/2 - 
   (41*Log[t])/12 + (25*Log[-pp4 + t])/12 - (7*Log[-pp4 + s + t])/12, 
  -Log[pp4]/4 - (13*Log[s])/12 + (23*Log[t])/8 - (17*Log[-pp4 + t])/6 + 
   (31*Log[-pp4 + s + t])/24, (-11*Log[pp4])/12 + Log[s]/12 - (5*Log[t])/24 + 
   Log[-pp4 + t] + Log[-pp4 + s + t]/24, Log[pp4]/4 - Log[s]/4 - Log[t]/8 + 
   Log[-pp4 + s + t]/8, -Log[pp4] - (5*Log[s])/4 + 2*Log[t] - Log[-pp4 + t]/2 + 
   (3*Log[-pp4 + s + t])/4, -Log[pp4]/2 + Log[s]/2 - (7*Log[t])/8 + 
   (5*Log[-pp4 + t])/4 - (3*Log[-pp4 + s + t])/8, 
  Log[pp4] - Log[s] + (5*Log[t])/8 - (5*Log[-pp4 + t])/4 + 
   (5*Log[-pp4 + s + t])/8, (17*Log[pp4])/2 - (17*Log[s])/2 - (25*Log[t])/4 + 
   4*Log[-pp4 + t] + (9*Log[-pp4 + s + t])/4, 
  (-25*Log[pp4])/4 + (49*Log[s])/12 + (113*Log[t])/24 - (11*Log[-pp4 + t])/6 - 
   (17*Log[-pp4 + s + t])/24, (-35*Log[pp4])/2 + (97*Log[s])/6 + 
   (101*Log[t])/8 - (91*Log[-pp4 + t])/12 - (89*Log[-pp4 + s + t])/24, 
  (-39*Log[pp4])/4 + (101*Log[s])/12 + (39*Log[t])/8 - (4*Log[-pp4 + t])/3 - 
   (53*Log[-pp4 + s + t])/24, -Log[pp4]/2 + Log[s]/2 + (3*Log[t])/4 - 
   Log[-pp4 + t] + Log[-pp4 + s + t]/4, Log[pp4]/2 - (5*Log[s])/6 - 
   (5*Log[t])/4 + (5*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/12, 
  Log[pp4]/12 - Log[s]/12 - (5*Log[t])/24 + Log[-pp4 + t]/3 - 
   Log[-pp4 + s + t]/8, (49*Log[pp4])/4 - (83*Log[s])/12 - (55*Log[t])/8 + 
   (5*Log[-pp4 + t])/6 + (17*Log[-pp4 + s + t])/24, 
  (-29*Log[pp4])/6 + (7*Log[s])/2 + (31*Log[t])/12 - (2*Log[-pp4 + t])/3 - 
   (7*Log[-pp4 + s + t])/12, (-23*Log[pp4])/4 + (7*Log[s])/4 + (25*Log[t])/8 + 
   (3*Log[-pp4 + t])/2 - (5*Log[-pp4 + s + t])/8, 
  (-15*Log[pp4])/4 + (29*Log[s])/12 + (9*Log[t])/4 - (7*Log[-pp4 + t])/12 - 
   Log[-pp4 + s + t]/3, (49*Log[pp4])/12 - (3*Log[s])/4 - Log[t]/3 - 
   (43*Log[-pp4 + t])/12 + (7*Log[-pp4 + s + t])/12, 
  (3*Log[pp4])/4 - Log[s]/12 - (3*Log[t])/8 - Log[-pp4 + t]/3 + 
   Log[-pp4 + s + t]/24, (19*Log[pp4])/4 - (17*Log[s])/12 - (9*Log[t])/8 - 
   (19*Log[-pp4 + t])/6 + (23*Log[-pp4 + s + t])/24, 
  (3*Log[pp4])/2 - Log[s]/6 + Log[t]/2 - (13*Log[-pp4 + t])/6 + 
   Log[-pp4 + s + t]/3, -Log[pp4]/2 + Log[s]/2 - Log[t]/4 + Log[-pp4 + t]/2 - 
   Log[-pp4 + s + t]/4, Log[pp4]/4 - Log[s]/4 + Log[t]/2 - (3*Log[-pp4 + t])/4 + 
   Log[-pp4 + s + t]/4, 2*Log[pp4] - (2*Log[s])/3 - (3*Log[t])/8 - 
   (17*Log[-pp4 + t])/12 + (11*Log[-pp4 + s + t])/24, 
  (27*Log[pp4])/4 - (9*Log[s])/4 - (33*Log[t])/8 - Log[-pp4 + t]/2 + 
   Log[-pp4 + s + t]/8, -8*Log[pp4] + 5*Log[s] + (3*Log[t])/8 + 
   (21*Log[-pp4 + t])/4 - (21*Log[-pp4 + s + t])/8, 
  (9*Log[pp4])/4 + Log[s] - (11*Log[t])/4 + Log[-pp4 + t]/4 - 
   (3*Log[-pp4 + s + t])/4, Log[pp4]/2 - Log[s]/2 + (7*Log[t])/8 - 
   (5*Log[-pp4 + t])/4 + (3*Log[-pp4 + s + t])/8, 
  (-7*Log[pp4])/2 + Log[s]/3 - (22*Log[t])/3 + (23*Log[-pp4 + t])/2 - 
   Log[-pp4 + s + t], (-25*Log[pp4])/6 - Log[s]/6 + (37*Log[t])/24 + 
   (9*Log[-pp4 + t])/4 + (13*Log[-pp4 + s + t])/24, 
  (-15*Log[pp4])/4 + (3*Log[s])/4 + (5*Log[t])/4 + (7*Log[-pp4 + t])/4, 
  (15*Log[pp4])/4 - (7*Log[s])/4 - (3*Log[t])/2 - (3*Log[-pp4 + t])/4 + 
   Log[-pp4 + s + t]/4, (35*Log[pp4])/12 - (19*Log[s])/12 - (25*Log[t])/24 - 
   Log[-pp4 + t]/2 + (5*Log[-pp4 + s + t])/24, (11*Log[pp4])/4 - (11*Log[s])/4 - 
   (11*Log[t])/8 + Log[-pp4 + t] + (3*Log[-pp4 + s + t])/8, 
  (-9*Log[t])/8 + (5*Log[-pp4 + t])/4 - Log[-pp4 + s + t]/8, 
  (-11*Log[pp4])/12 + (11*Log[s])/12 + (7*Log[t])/24 + Log[-pp4 + t]/3 - 
   (5*Log[-pp4 + s + t])/8, (3*Log[pp4])/4 - (17*Log[s])/12 - (3*Log[t])/8 + 
   Log[-pp4 + t]/3 + (17*Log[-pp4 + s + t])/24, (5*Log[pp4])/4 - (5*Log[s])/4 - 
   (5*Log[t])/8 + (5*Log[-pp4 + s + t])/8, -Log[pp4]/4 + Log[s]/4 + Log[t]/8 - 
   Log[-pp4 + s + t]/8, (-3*Log[pp4])/4 + (3*Log[s])/4 + Log[t]/2 - 
   Log[-pp4 + t]/4 - Log[-pp4 + s + t]/4, (25*Log[pp4])/4 - 7*Log[s] + 
   (5*Log[t])/4 - (11*Log[-pp4 + t])/4 + (9*Log[-pp4 + s + t])/4, 
  (-13*Log[pp4])/6 + (31*Log[s])/12 - (13*Log[t])/12 + (3*Log[-pp4 + t])/2 - 
   (5*Log[-pp4 + s + t])/6, (19*Log[pp4])/6 - (5*Log[s])/3 - (73*Log[t])/24 + 
   (17*Log[-pp4 + t])/12 + Log[-pp4 + s + t]/8, 
  (11*Log[pp4])/12 - (3*Log[s])/4 + (35*Log[t])/24 - (13*Log[-pp4 + t])/6 + 
   (13*Log[-pp4 + s + t])/24, (17*Log[pp4])/3 - (41*Log[s])/12 - 
   (133*Log[t])/24 + (29*Log[-pp4 + t])/12 + (7*Log[-pp4 + s + t])/8, 
  (-17*Log[pp4])/3 + (41*Log[s])/12 + (133*Log[t])/24 - (29*Log[-pp4 + t])/12 - 
   (7*Log[-pp4 + s + t])/8, (19*Log[pp4])/3 - (49*Log[s])/12 - (37*Log[t])/12 - 
   (7*Log[-pp4 + t])/6 + 2*Log[-pp4 + s + t], (-5*Log[pp4])/4 - (7*Log[s])/12 + 
   (31*Log[t])/8 - (17*Log[-pp4 + t])/6 + (19*Log[-pp4 + s + t])/24, 
  (43*Log[pp4])/6 - (19*Log[s])/3 - (11*Log[t])/3 + (5*Log[-pp4 + t])/2 + 
   Log[-pp4 + s + t]/3, (-31*Log[pp4])/12 + (31*Log[s])/12 + (35*Log[t])/24 - 
   Log[-pp4 + t]/3 - (9*Log[-pp4 + s + t])/8, (-29*Log[pp4])/12 + 
   (29*Log[s])/12 + (37*Log[t])/24 - (5*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/8, 
  (-55*Log[pp4])/12 + (15*Log[s])/4 + (53*Log[t])/24 + (5*Log[-pp4 + t])/6 - 
   (53*Log[-pp4 + s + t])/24, (-9*Log[pp4])/4 + (19*Log[s])/12 + 
   (13*Log[t])/8 - (2*Log[-pp4 + t])/3 - (7*Log[-pp4 + s + t])/24, 
  (-7*Log[pp4])/6 + (7*Log[s])/12 + (13*Log[t])/24 + (3*Log[-pp4 + t])/4 - 
   (17*Log[-pp4 + s + t])/24, (17*Log[pp4])/4 - (41*Log[s])/12 - Log[t]/8 - 
   (8*Log[-pp4 + t])/3 + (47*Log[-pp4 + s + t])/24, 
  (7*Log[pp4])/6 - Log[t]/6 - (7*Log[-pp4 + t])/6 + Log[-pp4 + s + t]/6, 
  (-11*Log[pp4])/12 + (11*Log[s])/6 + (2*Log[t])/3 - (3*Log[-pp4 + t])/4 - 
   (5*Log[-pp4 + s + t])/6, (61*Log[pp4])/12 - (13*Log[s])/3 - (13*Log[t])/12 - 
   (23*Log[-pp4 + t])/12 + (9*Log[-pp4 + s + t])/4, 
  (-5*Log[t])/4 + (3*Log[-pp4 + t])/2 - Log[-pp4 + s + t]/4, 
  -Log[pp4]/2 + (13*Log[s])/12 - (11*Log[t])/8 + (19*Log[-pp4 + t])/12 - 
   (19*Log[-pp4 + s + t])/24, (19*Log[pp4])/12 - Log[s]/6 - (17*Log[t])/6 + 
   (7*Log[-pp4 + t])/4 - Log[-pp4 + s + t]/3, (25*Log[pp4])/12 - (5*Log[s])/4 - 
   (5*Log[t])/24 - (4*Log[-pp4 + t])/3 + (17*Log[-pp4 + s + t])/24, 0, 
  (5*Log[pp4])/2 - (3*Log[s])/2 - (11*Log[t])/8 - Log[-pp4 + t]/4 + 
   (5*Log[-pp4 + s + t])/8, (5*Log[pp4])/4 - Log[s]/4 - (3*Log[t])/8 - 
   Log[-pp4 + t] + (3*Log[-pp4 + s + t])/8, (11*Log[pp4])/4 - (11*Log[s])/4 - 
   (7*Log[t])/8 + (7*Log[-pp4 + s + t])/8, (3*Log[pp4])/4 - (29*Log[s])/12 - 
   Log[t]/8 + (4*Log[-pp4 + t])/3 + (11*Log[-pp4 + s + t])/24, 
  (2*Log[pp4])/3 - (5*Log[s])/3 + (11*Log[t])/24 - Log[-pp4 + t]/12 + 
   (5*Log[-pp4 + s + t])/8, (5*Log[pp4])/6 + Log[s]/6 - (11*Log[t])/24 - 
   (5*Log[-pp4 + t])/12 - Log[-pp4 + s + t]/8, 
  (-29*Log[pp4])/12 + (3*Log[s])/4 + (7*Log[t])/6 + (11*Log[-pp4 + t])/12 - 
   (5*Log[-pp4 + s + t])/12, (3*Log[pp4])/4 + (7*Log[s])/12 - (9*Log[t])/8 - 
   Log[-pp4 + t]/6 - Log[-pp4 + s + t]/24, Log[pp4] - Log[s] + (15*Log[t])/2 - 
   10*Log[-pp4 + t] + (5*Log[-pp4 + s + t])/2, (-5*Log[pp4])/3 + (5*Log[s])/3 - 
   (79*Log[t])/12 + (47*Log[-pp4 + t])/6 - (5*Log[-pp4 + s + t])/4, 
  -Log[pp4]/4 + Log[s]/4 - Log[t]/8 + (3*Log[-pp4 + t])/2 - 
   (11*Log[-pp4 + s + t])/8, -2*Log[pp4] + (4*Log[s])/3 - (13*Log[t])/4 + 
   (29*Log[-pp4 + t])/6 - (11*Log[-pp4 + s + t])/12, 
  (11*Log[pp4])/12 - (11*Log[s])/12 - (19*Log[t])/24 + (2*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t]/8, (-4*Log[pp4])/3 + (2*Log[s])/3 + (4*Log[t])/3 - 
   (2*Log[-pp4 + s + t])/3, Log[pp4]/2 + Log[s]/6 + (7*Log[t])/4 - 
   (7*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/12, (2*Log[s])/3 - (7*Log[t])/4 + 
   (13*Log[-pp4 + t])/6 - (13*Log[-pp4 + s + t])/12, 
  -Log[pp4]/4 + Log[s]/4 + (7*Log[t])/8 - Log[-pp4 + t]/2 - 
   (3*Log[-pp4 + s + t])/8, Log[pp4]/4 - Log[s]/4 + 2*Log[t] - 
   (9*Log[-pp4 + t])/4 + Log[-pp4 + s + t]/4, -Log[pp4]/2 + Log[s]/2 + 
   (5*Log[t])/4 - Log[-pp4 + t] - Log[-pp4 + s + t]/4, 
  -Log[pp4]/3 + Log[s]/3 - (7*Log[t])/6 + (5*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/2, (9*Log[pp4])/4 - (11*Log[s])/12 - (45*Log[t])/8 + 
   (13*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/24, 
  (-11*Log[pp4])/4 + (11*Log[s])/4 + (13*Log[t])/8 - Log[-pp4 + t]/2 - 
   (9*Log[-pp4 + s + t])/8, (25*Log[pp4])/12 - (25*Log[s])/12 - 
   (35*Log[t])/24 + (5*Log[-pp4 + t])/6 + (5*Log[-pp4 + s + t])/8, 
  (11*Log[pp4])/12 - (11*Log[s])/12 - (61*Log[t])/24 + (7*Log[-pp4 + t])/6 + 
   (11*Log[-pp4 + s + t])/8, (3*Log[pp4])/4 - (25*Log[s])/12 - (23*Log[t])/8 + 
   (14*Log[-pp4 + t])/3 - (11*Log[-pp4 + s + t])/24, 
  (3*Log[pp4])/4 + (5*Log[s])/4 - (9*Log[t])/8 - Log[-pp4 + t]/2 - 
   (3*Log[-pp4 + s + t])/8, (-13*Log[pp4])/4 + Log[s]/4 + (19*Log[t])/8 - 
   (7*Log[-pp4 + t])/2 + (9*Log[-pp4 + s + t])/8, 
  Log[pp4]/4 - Log[s]/4 - (3*Log[t])/8 + Log[-pp4 + t]/2 - Log[-pp4 + s + t]/8, 
  (-23*Log[pp4])/12 + (23*Log[s])/12 + (37*Log[t])/24 - (13*Log[-pp4 + t])/6 + 
   (5*Log[-pp4 + s + t])/8, (5*Log[pp4])/12 - (5*Log[s])/12 - (37*Log[t])/24 + 
   (8*Log[-pp4 + t])/3 - (9*Log[-pp4 + s + t])/8, 
  Log[pp4] - Log[s] - Log[-pp4 + t] + Log[-pp4 + s + t], 
  (3*Log[pp4])/4 - Log[s]/12 + (3*Log[t])/8 - (5*Log[-pp4 + t])/6 - 
   (5*Log[-pp4 + s + t])/24, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[pp4]/3 + (2*Log[-pp4 + t])/3 - Log[-pp4 + s + t]/3, 
  (-55*Log[pp4])/72 + (59*Log[s])/12 - (21*Log[t])/4 - (329*Log[-pp4 + t])/36 + 
   (737*Log[-pp4 + s + t])/72, (799*Log[pp4])/108 - (7*Log[s])/18 - 
   (17*Log[t])/9 - (587*Log[-pp4 + t])/108 + (17*Log[-pp4 + s + t])/54, 
  (649*Log[pp4])/108 - Log[s]/18 - (26*Log[t])/9 - (377*Log[-pp4 + t])/108 + 
   (23*Log[-pp4 + s + t])/54, (23*Log[pp4])/18 - Log[s]/6 - (3*Log[t])/2 - 
   (2*Log[-pp4 + t])/9 + (11*Log[-pp4 + s + t])/18, 
  (-1351*Log[pp4])/216 + (7*Log[s])/36 + (139*Log[t])/36 + 
   (109*Log[-pp4 + t])/27 - (397*Log[-pp4 + s + t])/216, 
  (-23*Log[pp4])/12 - Log[s]/2 + (5*Log[t])/2 + (17*Log[-pp4 + t])/6 - 
   (35*Log[-pp4 + s + t])/12, (-89*Log[pp4])/216 - (13*Log[s])/36 + 
   (5*Log[t])/36 + (257*Log[-pp4 + t])/108 - (377*Log[-pp4 + s + t])/216, 
  (13*Log[pp4])/36 + Log[s]/6 - Log[t]/6 - (17*Log[-pp4 + t])/9 + 
   (55*Log[-pp4 + s + t])/36, (-3*Log[pp4])/4 + Log[t]/2 + Log[-pp4 + t]/4, 
  Log[pp4]/36 + Log[s]/6 - Log[t]/6 - (5*Log[-pp4 + t])/9 + 
   (19*Log[-pp4 + s + t])/36, -Log[pp4]/24 + Log[s]/12 + Log[t]/12 - 
   Log[-pp4 + s + t]/8, (-565*Log[pp4])/216 - (29*Log[s])/36 - 
   (191*Log[t])/36 + (757*Log[-pp4 + t])/108 + (371*Log[-pp4 + s + t])/216, 
  (-53*Log[pp4])/72 + (7*Log[s])/12 + (17*Log[t])/12 - (19*Log[-pp4 + t])/36 - 
   (53*Log[-pp4 + s + t])/72, (-79*Log[pp4])/27 - Log[s]/9 + (31*Log[t])/18 + 
   (305*Log[-pp4 + t])/108 - (163*Log[-pp4 + s + t])/108, 
  (325*Log[pp4])/216 + (89*Log[s])/36 + (59*Log[t])/36 - 
   (301*Log[-pp4 + t])/108 - (611*Log[-pp4 + s + t])/216, 
  (-845*Log[pp4])/216 - Log[s]/36 + (53*Log[t])/36 + (509*Log[-pp4 + t])/108 - 
   (485*Log[-pp4 + s + t])/216, (-11*Log[pp4])/24 - Log[s]/12 - (7*Log[t])/12 + 
   (7*Log[-pp4 + t])/4 - (5*Log[-pp4 + s + t])/8, 
  (85*Log[pp4])/72 - (5*Log[s])/12 + (5*Log[t])/6 - (107*Log[-pp4 + t])/72 - 
   Log[-pp4 + s + t]/9, (-5*Log[pp4])/8 + Log[s]/12 + (7*Log[t])/12 - 
   (7*Log[-pp4 + t])/12 + (13*Log[-pp4 + s + t])/24, 
  (13*Log[pp4])/24 - (7*Log[s])/12 + (11*Log[t])/12 - Log[-pp4 + t]/4 - 
   (5*Log[-pp4 + s + t])/8, (-17*Log[pp4])/3 - (9*Log[s])/2 + (17*Log[t])/2 + 
   (83*Log[-pp4 + t])/6 - (73*Log[-pp4 + s + t])/6, 
  (503*Log[pp4])/216 + (97*Log[s])/36 - (5*Log[t])/36 - 
   (403*Log[-pp4 + t])/54 + (557*Log[-pp4 + s + t])/216, 
  (529*Log[pp4])/54 + (74*Log[s])/9 - (589*Log[t])/36 - 
   (5453*Log[-pp4 + t])/216 + (5095*Log[-pp4 + s + t])/216, 
  (433*Log[pp4])/216 + (125*Log[s])/36 - (265*Log[t])/36 - 
   (461*Log[-pp4 + t])/54 + (2251*Log[-pp4 + s + t])/216, 
  Log[pp4]/4 - (7*Log[s])/6 - (7*Log[t])/6 + 2*Log[-pp4 + t] + 
   Log[-pp4 + s + t]/12, (-407*Log[pp4])/216 - (7*Log[s])/36 + (20*Log[t])/9 + 
   (421*Log[-pp4 + t])/216 - (113*Log[-pp4 + s + t])/54, 
  (-47*Log[pp4])/72 - (7*Log[s])/12 + Log[t]/4 + (53*Log[-pp4 + t])/36 - 
   (35*Log[-pp4 + s + t])/72, (-265*Log[pp4])/216 - (113*Log[s])/36 + 
   (133*Log[t])/36 + (709*Log[-pp4 + t])/108 - (1273*Log[-pp4 + s + t])/216, 
  -Log[pp4]/108 + (31*Log[s])/18 - (35*Log[t])/18 - (113*Log[-pp4 + t])/54 + 
   (251*Log[-pp4 + s + t])/108, (-95*Log[pp4])/72 + (5*Log[s])/12 - 
   (13*Log[t])/12 + (65*Log[-pp4 + t])/36 + (13*Log[-pp4 + s + t])/72, 
  (-287*Log[pp4])/216 + (107*Log[s])/36 - (10*Log[t])/9 + 
   (55*Log[-pp4 + t])/216 - (85*Log[-pp4 + s + t])/108, 
  (1199*Log[pp4])/216 - (11*Log[s])/36 - (61*Log[t])/18 - 
   (997*Log[-pp4 + t])/216 + (149*Log[-pp4 + s + t])/54, 
  (385*Log[pp4])/216 - (7*Log[s])/36 - (19*Log[t])/36 - (61*Log[-pp4 + t])/27 + 
   (259*Log[-pp4 + s + t])/216, (1229*Log[pp4])/216 - (23*Log[s])/36 - 
   (101*Log[t])/36 - (515*Log[-pp4 + t])/108 + (545*Log[-pp4 + s + t])/216, 
  (191*Log[pp4])/54 + Log[s]/9 - (23*Log[t])/9 - (169*Log[-pp4 + t])/54 + 
   (55*Log[-pp4 + s + t])/27, (-9*Log[pp4])/8 - Log[s]/12 + (2*Log[t])/3 + 
   (17*Log[-pp4 + t])/24 - Log[-pp4 + s + t]/6, (25*Log[pp4])/24 - Log[s]/4 - 
   Log[t]/2 - (23*Log[-pp4 + t])/24 + (2*Log[-pp4 + s + t])/3, 
  (211*Log[pp4])/108 - (2*Log[s])/9 - (41*Log[t])/36 - 
   (271*Log[-pp4 + t])/216 + (143*Log[-pp4 + s + t])/216, 
  Log[pp4]/8 - (11*Log[s])/12 + (13*Log[t])/12 + (8*Log[-pp4 + t])/3 - 
   (71*Log[-pp4 + s + t])/24, (-173*Log[pp4])/24 + (7*Log[s])/12 - 
   (11*Log[t])/12 + (67*Log[-pp4 + t])/12 + (47*Log[-pp4 + s + t])/24, 
  (-55*Log[pp4])/12 + Log[s]/6 + (7*Log[t])/6 + (13*Log[-pp4 + t])/2 - 
   (13*Log[-pp4 + s + t])/4, (21*Log[pp4])/8 - Log[s]/12 - (7*Log[t])/12 - 
   (41*Log[-pp4 + t])/12 + (35*Log[-pp4 + s + t])/24, 
  (-2441*Log[pp4])/108 - (32*Log[s])/9 + (58*Log[t])/9 + 
   (868*Log[-pp4 + t])/27 - (1343*Log[-pp4 + s + t])/108, 
  (-827*Log[pp4])/216 - Log[s]/36 + (71*Log[t])/36 + (151*Log[-pp4 + t])/54 - 
   (197*Log[-pp4 + s + t])/216, (-9*Log[pp4])/4 + Log[s]/3 + (5*Log[t])/6 + 
   (11*Log[-pp4 + t])/12 + Log[-pp4 + s + t]/6, 
  (83*Log[pp4])/36 - (2*Log[s])/3 + Log[t]/3 - (19*Log[-pp4 + t])/9 + 
   (5*Log[-pp4 + s + t])/36, (413*Log[pp4])/216 - (71*Log[s])/36 + Log[t]/36 - 
   (23*Log[-pp4 + t])/108 + (53*Log[-pp4 + s + t])/216, 
  (13*Log[pp4])/8 - (31*Log[s])/12 + (11*Log[t])/12 + (7*Log[-pp4 + t])/12 - 
   (13*Log[-pp4 + s + t])/24, (-65*Log[pp4])/24 - (5*Log[s])/12 + 
   (25*Log[t])/12 + (37*Log[-pp4 + t])/12 - (49*Log[-pp4 + s + t])/24, 
  (-47*Log[pp4])/72 + Log[s]/12 - (13*Log[t])/12 + (71*Log[-pp4 + t])/36 - 
   (23*Log[-pp4 + s + t])/72, (479*Log[pp4])/216 - (5*Log[s])/36 + 
   (25*Log[t])/36 - (449*Log[-pp4 + t])/108 + (299*Log[-pp4 + s + t])/216, 
  (-5*Log[pp4])/24 - Log[s]/4 + (3*Log[t])/4 + (7*Log[-pp4 + t])/6 - 
   (35*Log[-pp4 + s + t])/24, (-37*Log[pp4])/24 + Log[s]/12 + (7*Log[t])/12 + 
   (9*Log[-pp4 + t])/4 - (11*Log[-pp4 + s + t])/8, 
  Log[pp4] + Log[s]/6 - (4*Log[t])/3 - (17*Log[-pp4 + t])/12 + 
   (19*Log[-pp4 + s + t])/12, (20*Log[pp4])/3 - Log[s]/2 + Log[t]/2 - 
   (17*Log[-pp4 + t])/6 - (23*Log[-pp4 + s + t])/6, 
  (-349*Log[pp4])/108 + (7*Log[s])/18 + (25*Log[t])/18 + 
   (19*Log[-pp4 + t])/54 + (119*Log[-pp4 + s + t])/108, 
  (-253*Log[pp4])/72 - (7*Log[s])/12 + (43*Log[t])/12 + 
   (163*Log[-pp4 + t])/36 - (289*Log[-pp4 + s + t])/72, 
  (811*Log[pp4])/216 - (13*Log[s])/36 - (91*Log[t])/36 - 
   (283*Log[-pp4 + t])/108 + (379*Log[-pp4 + s + t])/216, 
  Log[pp4]/24 - (29*Log[s])/12 + (9*Log[t])/4 + (19*Log[-pp4 + t])/6 - 
   (73*Log[-pp4 + s + t])/24, (-11*Log[pp4])/8 + (29*Log[s])/12 - 
   (9*Log[t])/4 - Log[-pp4 + t]/2 + (41*Log[-pp4 + s + t])/24, 
  (31*Log[pp4])/9 - (17*Log[s])/6 - (3*Log[t])/2 + (13*Log[-pp4 + t])/9 - 
   (5*Log[-pp4 + s + t])/9, (991*Log[pp4])/216 - (7*Log[s])/36 - 
   (109*Log[t])/36 - (445*Log[-pp4 + t])/108 + (595*Log[-pp4 + s + t])/216, 
  (-67*Log[pp4])/54 - (14*Log[s])/9 + (22*Log[t])/9 + (169*Log[-pp4 + t])/27 - 
   (319*Log[-pp4 + s + t])/54, (-85*Log[pp4])/72 + (7*Log[s])/12 - 
   (7*Log[t])/4 + (11*Log[-pp4 + t])/18 + (125*Log[-pp4 + s + t])/72, 
  (193*Log[pp4])/72 + (3*Log[s])/4 - (35*Log[t])/12 - (77*Log[-pp4 + t])/18 + 
   (271*Log[-pp4 + s + t])/72, (-917*Log[pp4])/216 + (35*Log[s])/36 - 
   (25*Log[t])/36 + (241*Log[-pp4 + t])/54 - (107*Log[-pp4 + s + t])/216, 
  (-565*Log[pp4])/216 + (79*Log[s])/36 - (35*Log[t])/36 + 
   (167*Log[-pp4 + t])/54 - (367*Log[-pp4 + s + t])/216, 
  (883*Log[pp4])/216 - (85*Log[s])/36 - (121*Log[t])/36 - 
   (91*Log[-pp4 + t])/27 + (1081*Log[-pp4 + s + t])/216, 
  (1049*Log[pp4])/216 - (35*Log[s])/36 - (5*Log[t])/36 - 
   (461*Log[-pp4 + t])/108 + (113*Log[-pp4 + s + t])/216, 
  (-17*Log[pp4])/54 - Log[s]/9 - (7*Log[t])/9 + (73*Log[-pp4 + t])/54 - 
   (4*Log[-pp4 + s + t])/27, (-49*Log[pp4])/108 + (2*Log[s])/9 - 
   (16*Log[t])/9 + (43*Log[-pp4 + t])/54 + (131*Log[-pp4 + s + t])/108, 
  (16*Log[pp4])/3 - Log[s]/2 - Log[t]/6 - 4*Log[-pp4 + t] - 
   (2*Log[-pp4 + s + t])/3, (-13*Log[pp4])/6 + (5*Log[t])/2 + 
   (13*Log[-pp4 + t])/12 - (17*Log[-pp4 + s + t])/12, 
  (-763*Log[pp4])/216 + (13*Log[s])/36 + (61*Log[t])/36 + 
   (167*Log[-pp4 + t])/54 - (349*Log[-pp4 + s + t])/216, 
  (-88*Log[pp4])/27 + (2*Log[s])/9 + (29*Log[t])/9 + (139*Log[-pp4 + t])/54 - 
   (149*Log[-pp4 + s + t])/54, (527*Log[pp4])/216 - (5*Log[s])/36 - 
   (35*Log[t])/36 - (173*Log[-pp4 + t])/108 + (59*Log[-pp4 + s + t])/216, 0, 
  (53*Log[pp4])/72 - (11*Log[s])/12 - (5*Log[t])/12 + (49*Log[-pp4 + t])/36 - 
   (55*Log[-pp4 + s + t])/72, (17*Log[pp4])/72 - (11*Log[s])/12 - 
   (5*Log[t])/12 + (67*Log[-pp4 + t])/36 - (55*Log[-pp4 + s + t])/72, 
  (53*Log[pp4])/72 - (11*Log[s])/12 + (7*Log[t])/12 + (49*Log[-pp4 + t])/36 - 
   (127*Log[-pp4 + s + t])/72, (-61*Log[pp4])/216 - (29*Log[s])/36 + 
   (55*Log[t])/36 + (95*Log[-pp4 + t])/54 - (475*Log[-pp4 + s + t])/216, 
  (11*Log[pp4])/24 - Log[s]/12 + (7*Log[t])/12 + Log[-pp4 + t]/6 - 
   (9*Log[-pp4 + s + t])/8, (19*Log[pp4])/24 - (5*Log[s])/12 - (7*Log[t])/12 - 
   (5*Log[-pp4 + t])/12 + (5*Log[-pp4 + s + t])/8, 
  (-35*Log[pp4])/27 + (5*Log[s])/18 + (4*Log[t])/9 + (85*Log[-pp4 + t])/108 - 
   (23*Log[-pp4 + s + t])/108, (-19*Log[pp4])/216 + Log[s]/36 - (5*Log[t])/36 - 
   (59*Log[-pp4 + t])/108 + (161*Log[-pp4 + s + t])/216, 
  16*Log[pp4] + 3*Log[s] - Log[t] - (43*Log[-pp4 + t])/2 + 
   (7*Log[-pp4 + s + t])/2, (-106*Log[pp4])/9 - 3*Log[s] + (11*Log[t])/6 + 
   (563*Log[-pp4 + t])/36 - (97*Log[-pp4 + s + t])/36, 
  (7*Log[pp4])/24 + (5*Log[s])/12 - (7*Log[t])/12 + Log[-pp4 + t] - 
   (9*Log[-pp4 + s + t])/8, (-623*Log[pp4])/108 - (26*Log[s])/9 + 
   (35*Log[t])/18 + (166*Log[-pp4 + t])/27 + (61*Log[-pp4 + s + t])/108, 
  (59*Log[pp4])/72 - (5*Log[s])/12 - Log[t]/4 + (7*Log[-pp4 + t])/36 - 
   (25*Log[-pp4 + s + t])/72, (35*Log[pp4])/54 + (11*Log[s])/18 + Log[t]/9 - 
   (173*Log[-pp4 + t])/108 + (25*Log[-pp4 + s + t])/108, 
  (311*Log[pp4])/108 + (13*Log[s])/18 - (29*Log[t])/18 - 
   (82*Log[-pp4 + t])/27 + (113*Log[-pp4 + s + t])/108, 
  (-47*Log[pp4])/54 - (7*Log[s])/9 + (7*Log[t])/18 + (185*Log[-pp4 + t])/108 - 
   (49*Log[-pp4 + s + t])/108, (7*Log[pp4])/24 + (5*Log[s])/12 + 
   (5*Log[t])/12 - Log[-pp4 + t] - Log[-pp4 + s + t]/8, 
  (41*Log[pp4])/12 + (5*Log[s])/6 - (5*Log[t])/3 - (47*Log[-pp4 + t])/12 + 
   (4*Log[-pp4 + s + t])/3, (5*Log[pp4])/4 + Log[s] - Log[t]/2 - 
   (9*Log[-pp4 + t])/4 + Log[-pp4 + s + t]/2, (-25*Log[pp4])/18 - Log[s]/2 + 
   (2*Log[t])/3 + (61*Log[-pp4 + t])/36 - (17*Log[-pp4 + s + t])/36, 
  (-973*Log[pp4])/216 - (89*Log[s])/36 + (67*Log[t])/36 + 
   (407*Log[-pp4 + t])/54 - (523*Log[-pp4 + s + t])/216, 
  (31*Log[pp4])/24 + (3*Log[s])/4 - (15*Log[t])/4 - (25*Log[-pp4 + t])/12 + 
   (91*Log[-pp4 + s + t])/24, (-29*Log[pp4])/72 - (3*Log[s])/4 + 
   (25*Log[t])/12 + (41*Log[-pp4 + t])/36 - (149*Log[-pp4 + s + t])/72, 
  (-79*Log[pp4])/72 - Log[s]/4 - Log[t]/12 + (49*Log[-pp4 + t])/36 + 
   (5*Log[-pp4 + s + t])/72, (-389*Log[pp4])/216 - (61*Log[s])/36 + 
   (89*Log[t])/36 + (211*Log[-pp4 + t])/54 - (623*Log[-pp4 + s + t])/216, 
  (-31*Log[pp4])/72 + Log[s]/12 + (25*Log[t])/12 - (47*Log[-pp4 + t])/36 - 
   (31*Log[-pp4 + s + t])/72, (-9*Log[pp4])/8 + Log[s]/4 + (7*Log[t])/4 - 
   (7*Log[-pp4 + t])/4 + (7*Log[-pp4 + s + t])/8, 
  (-11*Log[pp4])/8 - (9*Log[s])/4 + Log[t]/4 - (7*Log[-pp4 + t])/4 + 
   (17*Log[-pp4 + s + t])/8, (-29*Log[pp4])/72 + (13*Log[s])/4 - 
   (11*Log[t])/12 - (67*Log[-pp4 + t])/36 - (5*Log[-pp4 + s + t])/72, 
  (-61*Log[pp4])/72 - (11*Log[s])/4 + (11*Log[t])/12 + (19*Log[-pp4 + t])/9 + 
   (41*Log[-pp4 + s + t])/72, Log[pp4]/2 + Log[s] - Log[-pp4 + t]/2 - 
   Log[-pp4 + s + t], (283*Log[pp4])/216 - (13*Log[s])/36 - (25*Log[t])/36 - 
   (79*Log[-pp4 + t])/108 + (103*Log[-pp4 + s + t])/216, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*Log[-pp4 + s])/3 + (2*Log[-pp4 + s + t])/3, 
  (10*Log[pp4])/3 + (35*Log[s])/6 - (193*Log[-pp4 + s])/36 - 
   (137*Log[-pp4 + s + t])/36, (23*Log[pp4])/36 - (17*Log[s])/12 + 
   (221*Log[-pp4 + s])/27 - (200*Log[-pp4 + s + t])/27, 
  (17*Log[pp4])/36 - (7*Log[s])/12 + (119*Log[-pp4 + s])/27 - 
   (116*Log[-pp4 + s + t])/27, Log[pp4]/3 - (2*Log[s])/3 - (4*Log[-pp4 + s])/9 + 
   (7*Log[-pp4 + s + t])/9, (-43*Log[pp4])/36 + (19*Log[s])/12 - 
   (427*Log[-pp4 + s])/108 + (385*Log[-pp4 + s + t])/108, 
  -Log[pp4] - (5*Log[-pp4 + s])/6 + (11*Log[-pp4 + s + t])/6, 
  (-5*Log[pp4])/9 - Log[s]/6 - (59*Log[-pp4 + s])/108 + 
   (137*Log[-pp4 + s + t])/108, Log[pp4]/6 + Log[s]/6 + (13*Log[-pp4 + s])/18 - 
   (19*Log[-pp4 + s + t])/18, Log[pp4]/4 - Log[s]/4 - Log[-pp4 + s] + 
   Log[-pp4 + s + t], Log[pp4]/6 + Log[s]/6 + Log[-pp4 + s]/18 - 
   (7*Log[-pp4 + s + t])/18, Log[pp4]/12 + Log[s]/12 - Log[-pp4 + s]/12 - 
   Log[-pp4 + s + t]/12, (14*Log[pp4])/9 - (19*Log[s])/6 - 
   (991*Log[-pp4 + s])/108 + (1165*Log[-pp4 + s + t])/108, 
  Log[pp4]/3 + (5*Log[s])/6 + Log[-pp4 + s]/36 - (43*Log[-pp4 + s + t])/36, 
  (-59*Log[pp4])/36 + (17*Log[s])/12 - (121*Log[-pp4 + s])/54 + 
   (133*Log[-pp4 + s + t])/54, (-5*Log[pp4])/9 + (3*Log[s])/2 + 
   (391*Log[-pp4 + s])/108 - (493*Log[-pp4 + s + t])/108, 
  (-2*Log[pp4])/9 + Log[s]/6 - (599*Log[-pp4 + s])/108 + 
   (605*Log[-pp4 + s + t])/108, Log[pp4]/6 - Log[s]/3 - (29*Log[-pp4 + s])/12 + 
   (31*Log[-pp4 + s + t])/12, Log[pp4]/8 - (23*Log[s])/24 + 
   (22*Log[-pp4 + s])/9 - (29*Log[-pp4 + s + t])/18, 
  -Log[pp4]/6 + Log[s]/3 + Log[-pp4 + s]/4 - (5*Log[-pp4 + s + t])/12, 
  (-5*Log[pp4])/6 - Log[s]/3 + (31*Log[-pp4 + s])/12 - 
   (17*Log[-pp4 + s + t])/12, (-11*Log[pp4])/2 - (7*Log[s])/2 - 
   (4*Log[-pp4 + s])/3 + (31*Log[-pp4 + s + t])/3, 
  (155*Log[pp4])/36 + (41*Log[s])/12 - (481*Log[-pp4 + s])/108 - 
   (353*Log[-pp4 + s + t])/108, (779*Log[pp4])/72 + (37*Log[s])/8 - 
   (59*Log[-pp4 + s])/108 - (1609*Log[-pp4 + s + t])/108, 
  (169*Log[pp4])/36 + (5*Log[s])/4 - (419*Log[-pp4 + s])/108 - 
   (223*Log[-pp4 + s + t])/108, (-7*Log[pp4])/6 - (7*Log[s])/6 + 
   Log[-pp4 + s]/2 + (11*Log[-pp4 + s + t])/6, (35*Log[pp4])/72 - (7*Log[s])/8 - 
   (74*Log[-pp4 + s])/27 + (169*Log[-pp4 + s + t])/54, 
  (-5*Log[pp4])/6 - Log[s]/3 + (7*Log[-pp4 + s])/36 + (35*Log[-pp4 + s + t])/36, 
  (-52*Log[pp4])/9 - Log[s]/2 + (389*Log[-pp4 + s])/108 + 
   (289*Log[-pp4 + s + t])/108, (22*Log[pp4])/9 + Log[s] - 
   (103*Log[-pp4 + s])/54 - (83*Log[-pp4 + s + t])/54, 
  (-13*Log[pp4])/6 - Log[s] + (7*Log[-pp4 + s])/36 - Log[t] + 
   (143*Log[-pp4 + s + t])/36, (5*Log[pp4])/72 + (15*Log[s])/8 - 
   (151*Log[-pp4 + s])/54 + (23*Log[-pp4 + s + t])/27, 
  (-11*Log[pp4])/72 - (11*Log[s])/24 + (155*Log[-pp4 + s])/27 - 
   (277*Log[-pp4 + s + t])/54, (-23*Log[pp4])/36 + Log[s]/4 + 
   (361*Log[-pp4 + s])/108 - (319*Log[-pp4 + s + t])/108, 
  (-23*Log[pp4])/18 + (803*Log[-pp4 + s])/108 - (665*Log[-pp4 + s + t])/108, 
  (7*Log[pp4])/18 - Log[s]/6 + (80*Log[-pp4 + s])/27 - 
   (86*Log[-pp4 + s + t])/27, (-11*Log[pp4])/24 + (7*Log[s])/24 + 
   Log[-pp4 + s + t]/6, -Log[pp4]/8 - (3*Log[s])/8 + (4*Log[-pp4 + s])/3 - 
   (5*Log[-pp4 + s + t])/6, (-23*Log[pp4])/72 - Log[s]/8 + 
   (221*Log[-pp4 + s])/108 - (173*Log[-pp4 + s + t])/108, 
  (-11*Log[pp4])/12 - (11*Log[s])/12 - (7*Log[-pp4 + s])/4 + 
   (43*Log[-pp4 + s + t])/12, (11*Log[pp4])/6 - (2*Log[s])/3 - 
   (95*Log[-pp4 + s])/12 + (27*Log[-pp4 + s + t])/4, 
  (-4*Log[pp4])/3 + (5*Log[s])/3 - (37*Log[-pp4 + s])/6 + 
   (35*Log[-pp4 + s + t])/6, Log[pp4]/6 - Log[s]/3 + (15*Log[-pp4 + s])/4 - 
   (43*Log[-pp4 + s + t])/12, (-113*Log[pp4])/18 - (13*Log[s])/6 - 
   (1439*Log[-pp4 + s])/54 + (1895*Log[-pp4 + s + t])/54, 
  (-53*Log[pp4])/36 + (17*Log[s])/12 + (13*Log[-pp4 + s])/108 - 
   (7*Log[-pp4 + s + t])/108, (-5*Log[pp4])/12 + (13*Log[s])/12 - 
   (2*Log[-pp4 + s + t])/3, Log[pp4]/2 - (11*Log[s])/6 + (53*Log[-pp4 + s])/18 - 
   (29*Log[-pp4 + s + t])/18, (-7*Log[pp4])/9 + (11*Log[s])/6 - 
   (157*Log[-pp4 + s])/108 - 2*Log[s + t] + (259*Log[-pp4 + s + t])/108, 
  (-5*Log[pp4])/6 - Log[s]/3 - (5*Log[-pp4 + s])/4 + (29*Log[-pp4 + s + t])/12, 
  (-2*Log[pp4])/3 - Log[s]/6 - (23*Log[-pp4 + s])/12 + (11*Log[-pp4 + s + t])/4, 
  Log[pp4]/3 - Log[s]/6 - (101*Log[-pp4 + s])/36 + (95*Log[-pp4 + s + t])/36, 
  Log[pp4]/18 - Log[s]/3 + (449*Log[-pp4 + s])/108 - 
   (419*Log[-pp4 + s + t])/108, (-3*Log[pp4])/4 + Log[s]/4 + 
   (7*Log[-pp4 + s])/12 - Log[-pp4 + s + t]/12, -Log[pp4]/6 + Log[s]/3 - 
   (19*Log[-pp4 + s])/12 + (17*Log[-pp4 + s + t])/12, 
  (5*Log[pp4])/12 - Log[s]/12 + Log[-pp4 + s]/2 - (5*Log[-pp4 + s + t])/6, 
  -Log[pp4]/2 - Log[s]/2 + (22*Log[-pp4 + s])/3 - (19*Log[-pp4 + s + t])/3, 
  Log[pp4]/9 + (2*Log[s])/3 - (19*Log[-pp4 + s])/54 - (23*Log[-pp4 + s + t])/54, 
  (-11*Log[pp4])/6 + (2*Log[s])/3 - (55*Log[-pp4 + s])/36 + 
   (97*Log[-pp4 + s + t])/36, (7*Log[pp4])/9 - (3*Log[s])/2 + 
   (265*Log[-pp4 + s])/108 - (187*Log[-pp4 + s + t])/108, 
  (-9*Log[pp4])/4 - (31*Log[s])/12 + (53*Log[-pp4 + s])/12 + 
   (5*Log[-pp4 + s + t])/12, (9*Log[pp4])/4 + (31*Log[s])/12 - 
   (85*Log[-pp4 + s])/12 + (9*Log[-pp4 + s + t])/4, 
  (-5*Log[pp4])/3 - 4*Log[s] + (47*Log[-pp4 + s])/9 + (4*Log[-pp4 + s + t])/9, 
  (23*Log[pp4])/18 - (5*Log[s])/3 + (301*Log[-pp4 + s])/108 - 
   (259*Log[-pp4 + s + t])/108, (-13*Log[pp4])/9 - (5*Log[s])/3 - 
   (25*Log[-pp4 + s])/27 + (109*Log[-pp4 + s + t])/27, 
  (13*Log[pp4])/12 + Log[s]/12 - (121*Log[-pp4 + s])/36 + 
   (79*Log[-pp4 + s + t])/36, (5*Log[pp4])/4 + Log[s]/4 + 
   (85*Log[-pp4 + s])/36 - (139*Log[-pp4 + s + t])/36, 
  (13*Log[pp4])/36 + (19*Log[s])/12 - (977*Log[-pp4 + s])/108 + 
   (767*Log[-pp4 + s + t])/108, (-13*Log[pp4])/36 + (7*Log[s])/4 - 
   (865*Log[-pp4 + s])/108 + (715*Log[-pp4 + s + t])/108, 
  (79*Log[pp4])/36 - (35*Log[s])/12 + (427*Log[-pp4 + s])/108 - 
   (349*Log[-pp4 + s + t])/108, -Log[pp4]/9 - (11*Log[s])/6 + 
   (947*Log[-pp4 + s])/108 - (737*Log[-pp4 + s + t])/108, 
  -Log[pp4]/18 - Log[s]/6 - (50*Log[-pp4 + s])/27 + (56*Log[-pp4 + s + t])/27, 
  (7*Log[pp4])/9 - Log[s]/3 - (169*Log[-pp4 + s])/54 + 
   (145*Log[-pp4 + s + t])/54, (-2*Log[pp4])/3 - Log[s]/3 + 
   (25*Log[-pp4 + s])/3 - (22*Log[-pp4 + s + t])/3, 
  (-3*Log[pp4])/4 + (3*Log[s])/4 + Log[-pp4 + s]/6 - Log[-pp4 + s + t]/6, 
  (-25*Log[pp4])/36 + (17*Log[s])/12 - (415*Log[-pp4 + s])/108 + 
   (337*Log[-pp4 + s + t])/108, (-25*Log[pp4])/18 + (11*Log[s])/6 - 
   (29*Log[-pp4 + s])/27 + (17*Log[-pp4 + s + t])/27, 
  Log[pp4]/18 - Log[s]/3 + (281*Log[-pp4 + s])/108 - 
   (251*Log[-pp4 + s + t])/108, 0, (-5*Log[pp4])/6 - Log[s] - 
   (13*Log[-pp4 + s])/36 + (79*Log[-pp4 + s + t])/36, 
  -Log[pp4]/3 - (3*Log[s])/2 - (13*Log[-pp4 + s])/36 + 
   (79*Log[-pp4 + s + t])/36, (-5*Log[pp4])/6 - Log[s] + (59*Log[-pp4 + s])/36 + 
   (7*Log[-pp4 + s + t])/36, (-31*Log[pp4])/36 - (3*Log[s])/4 + 
   (71*Log[-pp4 + s])/108 + (103*Log[-pp4 + s + t])/108, 
  (-5*Log[pp4])/12 + Log[s]/4 + Log[-pp4 + s]/4 - Log[-pp4 + s + t]/12, 
  Log[pp4]/6 - Log[s] + (3*Log[-pp4 + s])/4 + Log[-pp4 + s + t]/12, 
  (5*Log[pp4])/36 + (5*Log[s])/12 - (83*Log[-pp4 + s])/54 + 
   (53*Log[-pp4 + s + t])/54, Log[pp4]/18 + (131*Log[-pp4 + s])/108 - 
   (137*Log[-pp4 + s + t])/108, (5*Log[pp4])/2 + (7*Log[s])/2 + 
   19*Log[-pp4 + s] - 25*Log[-pp4 + s + t], (-11*Log[pp4])/4 - (13*Log[s])/4 - 
   (163*Log[-pp4 + s])/18 + (271*Log[-pp4 + s + t])/18, 
  (5*Log[pp4])/12 + (5*Log[s])/12 + (7*Log[-pp4 + s])/12 - 
   (17*Log[-pp4 + s + t])/12, (-7*Log[pp4])/9 - 2*Log[s] - 
   (53*Log[-pp4 + s])/54 + (203*Log[-pp4 + s + t])/54, 
  -Log[pp4]/6 - (2*Log[s])/3 + (5*Log[-pp4 + s])/36 + (25*Log[-pp4 + s + t])/36, 
  (23*Log[pp4])/36 + (7*Log[s])/12 + (37*Log[-pp4 + s])/54 - 
   (103*Log[-pp4 + s + t])/54, (17*Log[pp4])/18 + Log[s]/2 + 
   (47*Log[-pp4 + s])/54 - (125*Log[-pp4 + s + t])/54, 
  (-11*Log[pp4])/36 - (5*Log[s])/4 - (7*Log[-pp4 + s])/54 + 
   (91*Log[-pp4 + s + t])/54, (5*Log[pp4])/12 + (5*Log[s])/12 + 
   (7*Log[-pp4 + s])/12 - (17*Log[-pp4 + s + t])/12, 
  (13*Log[pp4])/12 + (7*Log[s])/12 + (4*Log[-pp4 + s])/3 - 3*Log[-pp4 + s + t], 
  (3*Log[pp4])/4 + (5*Log[s])/4 - 2*Log[-pp4 + s + t], 
  -Log[pp4]/4 - (3*Log[s])/4 - (5*Log[-pp4 + s])/18 + (23*Log[-pp4 + s + t])/18, 
  (-79*Log[pp4])/36 - (11*Log[s])/4 - (121*Log[-pp4 + s])/108 + 
   (655*Log[-pp4 + s + t])/108, (3*Log[pp4])/2 - (23*Log[-pp4 + s])/12 + 
   (5*Log[-pp4 + s + t])/12, -Log[pp4] - Log[s]/2 + (25*Log[-pp4 + s])/36 + 
   (29*Log[-pp4 + s + t])/36, -Log[pp4]/2 - (25*Log[-pp4 + s])/36 + 
   (43*Log[-pp4 + s + t])/36, (-41*Log[pp4])/36 - (13*Log[s])/4 + 
   (127*Log[-pp4 + s])/108 + (347*Log[-pp4 + s + t])/108, 
  -Log[pp4]/3 - Log[s]/2 - (25*Log[-pp4 + s])/36 + (55*Log[-pp4 + s + t])/36, 
  Log[s]/2 - (3*Log[-pp4 + s])/4 + Log[-pp4 + s + t]/4, 
  Log[pp4]/2 + Log[s] - (5*Log[-pp4 + s])/4 - Log[-pp4 + s + t]/4, 
  -Log[s]/2 - (47*Log[-pp4 + s])/36 + Log[t] - (79*Log[-pp4 + s + t])/36, 
  Log[pp4]/4 - (7*Log[s])/4 + (11*Log[-pp4 + s])/36 + (43*Log[-pp4 + s + t])/36, 
  -Log[pp4]/2 + Log[s]/2, (5*Log[pp4])/18 - (47*Log[-pp4 + s])/108 + 
   (17*Log[-pp4 + s + t])/108, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[pp4]/3 + Log[-pp4 + s + t]/3, (-775*Log[pp4])/72 + (11*Log[s])/12 - 
   6*Log[-pp4 + s] - Log[t]/12 + 21*Log[-pp4 + t] - (365*Log[-pp4 + s + t])/72, 
  (-313*Log[pp4])/54 - (37*Log[s])/36 + (35*Log[-pp4 + s])/18 + (14*Log[t])/3 + 
   (13*Log[-pp4 + t])/4 - (82*Log[-pp4 + s + t])/27, 
  (-325*Log[pp4])/54 - (19*Log[s])/36 + (29*Log[-pp4 + s])/18 + (13*Log[t])/3 + 
   (11*Log[-pp4 + t])/4 - (58*Log[-pp4 + s + t])/27, 
  (-49*Log[pp4])/18 - Log[s]/2 + Log[-pp4 + s]/3 + (13*Log[t])/6 + 
   2*Log[-pp4 + t] - (23*Log[-pp4 + s + t])/18, 
  (2387*Log[pp4])/216 + (25*Log[s])/18 - (37*Log[-pp4 + s])/18 - 
   (77*Log[t])/12 - (33*Log[-pp4 + t])/4 + (925*Log[-pp4 + s + t])/216, 
  (85*Log[pp4])/12 + Log[s]/2 - Log[t]/2 - 9*Log[-pp4 + t] + 
   (23*Log[-pp4 + s + t])/12, (799*Log[pp4])/216 + (7*Log[s])/36 - 
   (4*Log[-pp4 + s])/9 + Log[t]/12 - 5*Log[-pp4 + t] + 
   (317*Log[-pp4 + s + t])/216, (-53*Log[pp4])/36 + Log[t]/6 + 
   (5*Log[-pp4 + t])/2 - (43*Log[-pp4 + s + t])/36, 
  -Log[s]/4 - Log[-pp4 + s]/2 - Log[t]/2 + (3*Log[-pp4 + t])/4 + 
   Log[-pp4 + s + t]/2, (-89*Log[pp4])/36 + (2*Log[-pp4 + s])/3 + Log[t]/6 + 
   (5*Log[-pp4 + t])/2 - (31*Log[-pp4 + s + t])/36, 
  (29*Log[pp4])/24 - Log[-pp4 + s]/6 - (3*Log[t])/4 - (3*Log[-pp4 + t])/4 + 
   (11*Log[-pp4 + s + t])/24, (-3181*Log[pp4])/216 - (85*Log[s])/36 - 
   (8*Log[-pp4 + s])/9 + (5*Log[t])/12 + 14*Log[-pp4 + t] + 
   (769*Log[-pp4 + s + t])/216, (163*Log[pp4])/72 + Log[s]/4 - 
   (2*Log[-pp4 + s])/3 - (17*Log[t])/12 - Log[-pp4 + t] + 
   (41*Log[-pp4 + s + t])/72, (731*Log[pp4])/108 + (55*Log[s])/36 - 
   (35*Log[-pp4 + s])/18 - (11*Log[t])/6 - (31*Log[-pp4 + t])/4 + 
   (349*Log[-pp4 + s + t])/108, (961*Log[pp4])/216 - (35*Log[s])/36 + 
   (26*Log[-pp4 + s])/9 - (19*Log[t])/4 - (5*Log[-pp4 + t])/2 + 
   (191*Log[-pp4 + s + t])/216, (1627*Log[pp4])/216 + (7*Log[s])/36 - 
   (13*Log[-pp4 + s])/9 - (23*Log[t])/12 - 8*Log[-pp4 + t] + 
   (785*Log[-pp4 + s + t])/216, Log[pp4]/24 - Log[s]/4 - Log[-pp4 + s]/3 + 
   (5*Log[t])/4 - (3*Log[-pp4 + t])/2 + (19*Log[-pp4 + s + t])/24, 
  (25*Log[pp4])/18 - (13*Log[s])/24 + Log[-pp4 + s]/12 + Log[t] - 
   (9*Log[-pp4 + t])/8 - (29*Log[-pp4 + s + t])/36, 
  -Log[pp4]/8 + Log[s]/4 - (2*Log[-pp4 + s])/3 - (5*Log[t])/4 + 
   (3*Log[-pp4 + t])/2 + (7*Log[-pp4 + s + t])/24, 
  (73*Log[pp4])/24 + Log[s]/4 + (2*Log[-pp4 + s])/3 + (7*Log[t])/4 - 
   (9*Log[-pp4 + t])/2 - (29*Log[-pp4 + s + t])/24, 
  (185*Log[pp4])/6 + Log[s] + Log[-pp4 + s] + (7*Log[t])/2 - 
   (87*Log[-pp4 + t])/2 + (43*Log[-pp4 + s + t])/6, 
  (1181*Log[pp4])/216 + (13*Log[s])/18 - (35*Log[-pp4 + s])/9 - 
   (133*Log[t])/12 + (19*Log[-pp4 + t])/4 + (871*Log[-pp4 + s + t])/216, 
  (-12557*Log[pp4])/216 - (259*Log[s])/72 - (157*Log[-pp4 + s])/36 - 
   (13*Log[t])/4 + (649*Log[-pp4 + t])/8 - (2545*Log[-pp4 + s + t])/216, 
  (-5357*Log[pp4])/216 - (20*Log[s])/9 - (28*Log[-pp4 + s])/9 - (3*Log[t])/4 + 
   (137*Log[-pp4 + t])/4 - (727*Log[-pp4 + s + t])/216, 
  (-7*Log[pp4])/12 + (5*Log[-pp4 + s])/3 + Log[t]/2 - (3*Log[-pp4 + t])/2 - 
   Log[-pp4 + s + t]/12, (343*Log[pp4])/54 - (49*Log[s])/72 - 
   (91*Log[-pp4 + s])/36 - Log[t]/2 - (47*Log[-pp4 + t])/8 + 
   (349*Log[-pp4 + s + t])/108, (133*Log[pp4])/72 + Log[s]/4 + 
   (2*Log[-pp4 + s])/3 - (11*Log[t])/12 - (5*Log[-pp4 + t])/2 + 
   (47*Log[-pp4 + s + t])/72, (-433*Log[pp4])/216 + (95*Log[s])/36 + 
   (31*Log[-pp4 + s])/9 + (43*Log[t])/4 - 11*Log[-pp4 + t] - 
   (827*Log[-pp4 + s + t])/216, (-115*Log[pp4])/108 - (13*Log[s])/18 - 
   Log[-pp4 + s]/9 - (35*Log[t])/6 + (13*Log[-pp4 + t])/2 + 
   (133*Log[-pp4 + s + t])/108, (-143*Log[pp4])/72 - (17*Log[s])/12 + 
   (11*Log[-pp4 + s])/3 - (29*Log[t])/4 + 3*Log[-pp4 + t] + 
   (287*Log[-pp4 + s + t])/72, (-217*Log[pp4])/108 - (79*Log[s])/72 + 
   (59*Log[-pp4 + s])/36 - (7*Log[t])/2 + (31*Log[-pp4 + t])/8 + 
   (59*Log[-pp4 + s + t])/54, (-577*Log[pp4])/54 - (11*Log[s])/72 + 
   (79*Log[-pp4 + s])/36 + (19*Log[t])/3 + (63*Log[-pp4 + t])/8 - 
   (601*Log[-pp4 + s + t])/108, (-725*Log[pp4])/216 + (4*Log[s])/9 + 
   (13*Log[-pp4 + s])/18 + (7*Log[t])/4 + (11*Log[-pp4 + t])/4 - 
   (499*Log[-pp4 + s + t])/216, (-2071*Log[pp4])/216 + (23*Log[s])/36 + 
   (22*Log[-pp4 + s])/9 + (29*Log[t])/4 + (11*Log[-pp4 + t])/2 - 
   (1349*Log[-pp4 + s + t])/216, (-427*Log[pp4])/54 - (5*Log[s])/18 + 
   (13*Log[-pp4 + s])/9 + 3*Log[t] + 7*Log[-pp4 + t] - 
   (88*Log[-pp4 + s + t])/27, 2*Log[pp4] + (3*Log[s])/8 - Log[-pp4 + s]/12 - 
   Log[t]/2 - (15*Log[-pp4 + t])/8 + Log[-pp4 + s + t]/12, 
  (-11*Log[pp4])/6 - Log[s]/8 + Log[-pp4 + s]/4 + 2*Log[t] + 
   (9*Log[-pp4 + t])/8 - (17*Log[-pp4 + s + t])/12, 
  (-673*Log[pp4])/216 + (7*Log[s])/72 + (31*Log[-pp4 + s])/36 + (11*Log[t])/4 + 
   (11*Log[-pp4 + t])/8 - (425*Log[-pp4 + s + t])/216, 
  (43*Log[pp4])/8 - (7*Log[-pp4 + s])/6 + (13*Log[t])/4 - (39*Log[-pp4 + t])/4 + 
   (55*Log[-pp4 + s + t])/24, (-17*Log[pp4])/24 - (5*Log[s])/4 - 
   (8*Log[-pp4 + s])/3 - (7*Log[t])/4 + (9*Log[-pp4 + t])/2 + 
   (15*Log[-pp4 + s + t])/8, (113*Log[pp4])/12 + (3*Log[s])/2 - 
   Log[-pp4 + s]/3 - (5*Log[t])/2 - 12*Log[-pp4 + t] + 
   (47*Log[-pp4 + s + t])/12, (-31*Log[pp4])/8 - Log[s]/4 + 
   (2*Log[-pp4 + s])/3 + (5*Log[t])/4 + (9*Log[-pp4 + t])/2 - 
   (55*Log[-pp4 + s + t])/24, (3217*Log[pp4])/108 + (25*Log[s])/18 - 
   (41*Log[-pp4 + s])/9 + (22*Log[t])/3 - (91*Log[-pp4 + t])/2 + 
   (1247*Log[-pp4 + s + t])/108, (1051*Log[pp4])/216 + (13*Log[s])/9 + 
   (37*Log[-pp4 + s])/18 - (89*Log[t])/12 - (11*Log[-pp4 + t])/4 + 
   (389*Log[-pp4 + s + t])/216, (3*Log[pp4])/2 + (3*Log[s])/4 + 
   (5*Log[-pp4 + s])/6 - (9*Log[t])/2 + (3*Log[-pp4 + t])/4 + 
   (2*Log[-pp4 + s + t])/3, (-67*Log[pp4])/36 - (7*Log[s])/6 - 
   (2*Log[-pp4 + s])/3 + 3*Log[t] + (3*Log[-pp4 + t])/2 - 
   (29*Log[-pp4 + s + t])/36, (-115*Log[pp4])/216 + (137*Log[s])/36 - 
   (37*Log[-pp4 + s])/18 + (29*Log[t])/12 - (5*Log[-pp4 + t])/2 - 
   2*Log[s + t] + (187*Log[-pp4 + s + t])/216, (9*Log[pp4])/8 + (9*Log[s])/4 - 
   (7*Log[-pp4 + s])/3 + (7*Log[t])/4 - (9*Log[-pp4 + t])/2 + 
   (41*Log[-pp4 + s + t])/24, (199*Log[pp4])/24 + Log[s]/4 - 
   (2*Log[-pp4 + s])/3 - (3*Log[t])/4 - 9*Log[-pp4 + t] + 
   (15*Log[-pp4 + s + t])/8, (-23*Log[pp4])/72 - Log[s]/4 + (13*Log[t])/12 - 
   Log[-pp4 + t] + (35*Log[-pp4 + s + t])/72, (-733*Log[pp4])/216 - 
   (7*Log[s])/36 - (5*Log[-pp4 + s])/9 - Log[t]/4 + (11*Log[-pp4 + t])/2 - 
   (239*Log[-pp4 + s + t])/216, (85*Log[pp4])/24 + Log[s]/2 + Log[-pp4 + s]/2 + 
   Log[t]/4 - (21*Log[-pp4 + t])/4 + (11*Log[-pp4 + s + t])/24, 
  (95*Log[pp4])/24 + Log[s]/4 + Log[-pp4 + s]/3 - (5*Log[t])/4 - 
   (9*Log[-pp4 + t])/2 + (29*Log[-pp4 + s + t])/24, 
  (-19*Log[pp4])/4 - Log[s]/4 + Log[-pp4 + s]/6 + Log[t] + 
   (21*Log[-pp4 + t])/4 - (17*Log[-pp4 + s + t])/12, 
  (-23*Log[pp4])/6 + 5*Log[-pp4 + s] - (9*Log[t])/2 + (3*Log[-pp4 + t])/2 + 
   (11*Log[-pp4 + s + t])/6, (455*Log[pp4])/108 + (5*Log[s])/18 - 
   (22*Log[-pp4 + s])/9 + (5*Log[t])/6 - 2*Log[-pp4 + t] - 
   (95*Log[-pp4 + s + t])/108, (791*Log[pp4])/72 + (5*Log[s])/4 - 
   Log[-pp4 + s]/3 - (43*Log[t])/12 - (25*Log[-pp4 + t])/2 + 
   (301*Log[-pp4 + s + t])/72, (-1685*Log[pp4])/216 - (41*Log[s])/36 + 
   (8*Log[-pp4 + s])/9 + (65*Log[t])/12 + 6*Log[-pp4 + t] - 
   (727*Log[-pp4 + s + t])/216, (223*Log[pp4])/24 - Log[s]/6 - 
   (11*Log[-pp4 + s])/6 + (113*Log[t])/12 - (67*Log[-pp4 + t])/4 + 
   Log[-pp4 + s + t]/24, (-53*Log[pp4])/8 + Log[s]/6 - (13*Log[-pp4 + s])/6 - 
   (113*Log[t])/12 + (51*Log[-pp4 + t])/4 + (127*Log[-pp4 + s + t])/24, 
  (-5*Log[pp4])/9 - (7*Log[s])/6 + Log[-pp4 + s] + (101*Log[t])/6 - 
   10*Log[-pp4 + t] - (55*Log[-pp4 + s + t])/9, (-2189*Log[pp4])/216 - 
   (53*Log[s])/36 + (8*Log[-pp4 + s])/9 + (21*Log[t])/4 + 
   (19*Log[-pp4 + t])/2 - (871*Log[-pp4 + s + t])/216, 
  (-181*Log[pp4])/54 - Log[s]/9 + (28*Log[-pp4 + s])/9 + (14*Log[t])/3 - 
   4*Log[-pp4 + t] - (17*Log[-pp4 + s + t])/54, (-403*Log[pp4])/72 - Log[s]/2 + 
   Log[-pp4 + s]/2 - (7*Log[t])/12 + (29*Log[-pp4 + t])/4 - 
   (77*Log[-pp4 + s + t])/72, (-329*Log[pp4])/72 - Log[s]/2 - Log[-pp4 + s]/2 + 
   (7*Log[t])/12 + (27*Log[-pp4 + t])/4 - (127*Log[-pp4 + s + t])/72, 
  (-371*Log[pp4])/216 + (11*Log[s])/18 + (7*Log[-pp4 + s])/18 - 
   (49*Log[t])/12 + (11*Log[-pp4 + t])/4 + (443*Log[-pp4 + s + t])/216, 
  (-247*Log[pp4])/216 - (4*Log[s])/9 - (32*Log[-pp4 + s])/9 - (9*Log[t])/4 + 
   (3*Log[-pp4 + t])/4 + (1435*Log[-pp4 + s + t])/216, 
  (-2711*Log[pp4])/216 - (5*Log[s])/9 + (55*Log[-pp4 + s])/18 + 
   (79*Log[t])/12 + (49*Log[-pp4 + t])/4 - (1897*Log[-pp4 + s + t])/216, 
  (-631*Log[pp4])/216 - (31*Log[s])/36 + (19*Log[-pp4 + s])/9 + (21*Log[t])/4 + 
   Log[-pp4 + t] - (989*Log[-pp4 + s + t])/216, -Log[pp4]/27 - Log[s]/18 - 
   Log[-pp4 + s]/9 + (5*Log[t])/3 - (3*Log[-pp4 + t])/2 + Log[-pp4 + s + t]/27, 
  (-433*Log[pp4])/108 - (5*Log[s])/9 - (4*Log[-pp4 + s])/9 + (4*Log[t])/3 + 
   4*Log[-pp4 + t] - (35*Log[-pp4 + s + t])/108, (-5*Log[pp4])/3 + Log[s]/6 + 
   (8*Log[-pp4 + s])/3 + (17*Log[t])/6 - Log[-pp4 + t] - 3*Log[-pp4 + s + t], 
  (79*Log[pp4])/12 + (3*Log[s])/4 - Log[-pp4 + s]/2 - (7*Log[t])/2 - 
   (21*Log[-pp4 + t])/4 + (23*Log[-pp4 + s + t])/12, 
  (1427*Log[pp4])/216 + (19*Log[s])/18 - (19*Log[-pp4 + s])/18 - 
   (17*Log[t])/4 - (23*Log[-pp4 + t])/4 + (733*Log[-pp4 + s + t])/216, 
  (559*Log[pp4])/54 + (29*Log[s])/18 - (4*Log[-pp4 + s])/9 - (17*Log[t])/3 - 
   (19*Log[-pp4 + t])/2 + (197*Log[-pp4 + s + t])/54, 
  (-613*Log[pp4])/216 - (7*Log[s])/36 + (10*Log[-pp4 + s])/9 + (25*Log[t])/12 + 
   (3*Log[-pp4 + t])/2 - (359*Log[-pp4 + s + t])/216, 0, 
  (65*Log[pp4])/72 - Log[s]/12 + Log[-pp4 + s]/3 + (15*Log[t])/4 - 
   (9*Log[-pp4 + t])/2 - (29*Log[-pp4 + s + t])/72, 
  (65*Log[pp4])/72 - (7*Log[s])/12 + Log[-pp4 + s]/3 + (7*Log[t])/4 - 
   3*Log[-pp4 + t] + (43*Log[-pp4 + s + t])/72, (137*Log[pp4])/72 - Log[s]/12 + 
   (4*Log[-pp4 + s])/3 + (3*Log[t])/4 - (9*Log[-pp4 + t])/2 + 
   (43*Log[-pp4 + s + t])/72, (725*Log[pp4])/216 + Log[s]/18 + 
   (23*Log[-pp4 + s])/18 - (11*Log[t])/4 - (17*Log[-pp4 + t])/4 + 
   (499*Log[-pp4 + s + t])/216, (13*Log[pp4])/24 + Log[s]/3 + 
   (7*Log[-pp4 + s])/6 - (19*Log[t])/12 - (5*Log[-pp4 + t])/4 + 
   (19*Log[-pp4 + s + t])/24, (-25*Log[pp4])/24 - (7*Log[s])/12 - 
   (2*Log[-pp4 + s])/3 + (31*Log[t])/12 + Log[-pp4 + t]/2 - 
   (19*Log[-pp4 + s + t])/24, (109*Log[pp4])/108 + (5*Log[s])/36 + 
   (5*Log[-pp4 + s])/18 - (11*Log[t])/3 + (3*Log[-pp4 + t])/4 + 
   (161*Log[-pp4 + s + t])/108, (-7*Log[pp4])/216 - Log[s]/36 - 
   (8*Log[-pp4 + s])/9 + (13*Log[t])/4 - Log[-pp4 + t]/2 - 
   (389*Log[-pp4 + s + t])/216, (-9*Log[pp4])/2 + Log[s]/2 + 3*Log[-pp4 + s] - 
   15*Log[t] + (33*Log[-pp4 + t])/2 - Log[-pp4 + s + t]/2, 
  (359*Log[pp4])/36 - Log[s]/4 - (3*Log[-pp4 + s])/2 + (83*Log[t])/6 - 
   (81*Log[-pp4 + t])/4 - (65*Log[-pp4 + s + t])/36, 
  (-59*Log[pp4])/24 + Log[-pp4 + s]/6 + Log[t]/4 + (9*Log[-pp4 + t])/4 - 
   (5*Log[-pp4 + s + t])/24, (805*Log[pp4])/108 + (8*Log[s])/9 - 
   (19*Log[-pp4 + s])/18 + (9*Log[t])/2 - (19*Log[-pp4 + t])/2 - 
   (247*Log[-pp4 + s + t])/108, (-121*Log[pp4])/72 - Log[s]/4 + 
   (7*Log[-pp4 + s])/3 + (11*Log[t])/12 - Log[-pp4 + t]/2 - 
   (59*Log[-pp4 + s + t])/72, (-203*Log[pp4])/108 - Log[s]/36 + 
   (5*Log[-pp4 + s])/18 - (10*Log[t])/3 + (17*Log[-pp4 + t])/4 + 
   (77*Log[-pp4 + s + t])/108, (-559*Log[pp4])/108 - (2*Log[s])/9 + 
   (8*Log[-pp4 + s])/9 - (3*Log[t])/2 + (13*Log[-pp4 + t])/2 - 
   (53*Log[-pp4 + s + t])/108, (143*Log[pp4])/108 - (17*Log[s])/36 - 
   (11*Log[-pp4 + s])/18 + (7*Log[t])/2 - (13*Log[-pp4 + t])/4 - 
   (53*Log[-pp4 + s + t])/108, (-11*Log[pp4])/24 + Log[-pp4 + s]/6 - 
   (11*Log[t])/4 + (9*Log[-pp4 + t])/4 + (19*Log[-pp4 + s + t])/24, 
  (-19*Log[pp4])/3 - Log[s]/4 + (5*Log[-pp4 + s])/6 - 2*Log[t] + 
   (33*Log[-pp4 + t])/4 - Log[-pp4 + s + t]/2, (-5*Log[pp4])/2 + Log[s]/4 + 
   Log[-pp4 + s]/2 - (9*Log[t])/2 + (21*Log[-pp4 + t])/4 + Log[-pp4 + s + t], 
  (67*Log[pp4])/36 - Log[s]/4 - Log[-pp4 + s]/2 + (5*Log[t])/3 - 
   (11*Log[-pp4 + t])/4 - Log[-pp4 + s + t]/36, 
  (1901*Log[pp4])/216 - (5*Log[s])/18 - (25*Log[-pp4 + s])/18 + (41*Log[t])/4 - 
   (65*Log[-pp4 + t])/4 - (245*Log[-pp4 + s + t])/216, 
  (-221*Log[pp4])/24 - (3*Log[s])/4 + (7*Log[t])/4 + (21*Log[-pp4 + t])/2 - 
   (55*Log[-pp4 + s + t])/24, (403*Log[pp4])/72 + Log[s]/4 - Log[-pp4 + s] + 
   (7*Log[t])/12 - 7*Log[-pp4 + t] + (113*Log[-pp4 + s + t])/72, 
  (317*Log[pp4])/72 + Log[s]/4 - 2*Log[-pp4 + s] - (7*Log[t])/12 - 
   (7*Log[-pp4 + t])/2 + (103*Log[-pp4 + s + t])/72, 
  (1849*Log[pp4])/216 - (14*Log[s])/9 - (7*Log[-pp4 + s])/9 - Log[t]/4 - 
   (37*Log[-pp4 + t])/4 + (707*Log[-pp4 + s + t])/216, 
  (449*Log[pp4])/72 - (7*Log[s])/12 - (7*Log[-pp4 + s])/6 - (3*Log[t])/4 - 
   (9*Log[-pp4 + t])/2 + (55*Log[-pp4 + s + t])/72, 
  (15*Log[pp4])/8 + Log[s]/4 - Log[-pp4 + s] - (7*Log[t])/4 + 
   (5*Log[-pp4 + s + t])/8, (-7*Log[pp4])/8 + Log[s]/4 + (3*Log[t])/4 + 
   (3*Log[-pp4 + t])/2 - (13*Log[-pp4 + s + t])/8, 
  (43*Log[pp4])/72 - (3*Log[s])/4 - 3*Log[-pp4 + s] + (19*Log[t])/12 + 
   2*Log[-pp4 + t] - (31*Log[-pp4 + s + t])/72, (-7*Log[pp4])/72 - 2*Log[s] + 
   (5*Log[-pp4 + s])/2 - (7*Log[t])/12 - (5*Log[-pp4 + t])/4 - 
   (113*Log[-pp4 + s + t])/72, Log[pp4] - Log[s]/2 - Log[-pp4 + s] - 
   (3*Log[-pp4 + t])/2 + 2*Log[-pp4 + s + t], (-521*Log[pp4])/216 + 
   (13*Log[s])/36 + Log[-pp4 + s]/18 + Log[t]/4 + 2*Log[-pp4 + t] - 
   (55*Log[-pp4 + s + t])/216, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-68*Log[pp4])/3 + (88*Log[s])/3 - (20*Log[-pp4 + s])/3 + (25*Log[t])/6 - 
   (25*Log[-pp4 + s + t])/6, (-32*Log[pp4])/3 + (17*Log[s])/3 + 
   5*Log[-pp4 + s] + Log[t]/3 - Log[-pp4 + s + t]/3, 
  -9*Log[pp4] + 5*Log[s] + 4*Log[-pp4 + s] + Log[t] - Log[-pp4 + s + t], 
  (-7*Log[pp4])/3 + (4*Log[s])/3 + Log[-pp4 + s] + (2*Log[t])/3 - 
   (2*Log[-pp4 + s + t])/3, 15*Log[pp4] - 11*Log[s] - 4*Log[-pp4 + s] - 
   (5*Log[t])/2 + (5*Log[-pp4 + s + t])/2, 12*Log[pp4] - 12*Log[s] - Log[t] + 
   Log[-pp4 + s + t], (20*Log[pp4])/3 - (20*Log[s])/3 - (5*Log[t])/6 + 
   (5*Log[-pp4 + s + t])/6, (-10*Log[pp4])/3 + (10*Log[s])/3 + (2*Log[t])/3 - 
   (2*Log[-pp4 + s + t])/3, Log[s] - Log[-pp4 + s], 
  (-10*Log[pp4])/3 + (10*Log[s])/3 + (2*Log[t])/3 - (2*Log[-pp4 + s + t])/3, 
  Log[pp4] - Log[s] - Log[t]/2 + Log[-pp4 + s + t]/2, 
  (-47*Log[pp4])/3 + (56*Log[s])/3 - 3*Log[-pp4 + s] + (11*Log[t])/6 - 
   (11*Log[-pp4 + s + t])/6, (4*Log[pp4])/3 - (4*Log[s])/3 - (7*Log[t])/6 + 
   (7*Log[-pp4 + s + t])/6, 11*Log[pp4] - 9*Log[s] - 2*Log[-pp4 + s] - Log[t] + 
   Log[-pp4 + s + t], (19*Log[pp4])/3 - (22*Log[s])/3 + Log[-pp4 + s] - 
   (13*Log[t])/6 + (13*Log[-pp4 + s + t])/6, (38*Log[pp4])/3 - (32*Log[s])/3 - 
   2*Log[-pp4 + s] - (5*Log[t])/6 + (5*Log[-pp4 + s + t])/6, 
  2*Log[pp4] - 2*Log[s] + Log[t]/2 - Log[-pp4 + s + t]/2, 
  Log[pp4] - (3*Log[s])/2 + Log[-pp4 + s]/2, -Log[pp4] + 2*Log[s] - 
   Log[-pp4 + s] - Log[t]/2 + Log[-pp4 + s + t]/2, 
  5*Log[pp4] - 6*Log[s] + Log[-pp4 + s] + Log[t]/2 - Log[-pp4 + s + t]/2, 
  58*Log[pp4] - 58*Log[s] - 2*Log[t] + 2*Log[-pp4 + s + t], 
  -4*Log[pp4] + (23*Log[s])/3 - (11*Log[-pp4 + s])/3 - (31*Log[t])/6 + 
   (31*Log[-pp4 + s + t])/6, (-320*Log[pp4])/3 + (649*Log[s])/6 - 
   (3*Log[-pp4 + s])/2 + (23*Log[t])/6 - (23*Log[-pp4 + s + t])/6, 
  (-128*Log[pp4])/3 + (137*Log[s])/3 - 3*Log[-pp4 + s] + (11*Log[t])/6 - 
   (11*Log[-pp4 + s + t])/6, 2*Log[pp4] - 2*Log[s] + Log[t] - Log[-pp4 + s + t], 
  (28*Log[pp4])/3 - (47*Log[s])/6 - (3*Log[-pp4 + s])/2 - (5*Log[t])/3 + 
   (5*Log[-pp4 + s + t])/3, (10*Log[pp4])/3 - (10*Log[s])/3 - Log[t]/6 + 
   Log[-pp4 + s + t]/6, (38*Log[pp4])/3 - (56*Log[s])/3 + 6*Log[-pp4 + s] + 
   (13*Log[t])/6 - (13*Log[-pp4 + s + t])/6, -8*Log[pp4] + 10*Log[s] - 
   2*Log[-pp4 + s] - Log[t] + Log[-pp4 + s + t], 
  -Log[pp4] + 4*Log[s] - 3*Log[-pp4 + s] - (5*Log[t])/2 + 
   (5*Log[-pp4 + s + t])/2, (-11*Log[pp4])/3 + (31*Log[s])/6 - 
   (3*Log[-pp4 + s])/2 + Log[t]/3 - Log[-pp4 + s + t]/3, 
  -14*Log[pp4] + (21*Log[s])/2 + (7*Log[-pp4 + s])/2 + 3*Log[t] - 
   3*Log[-pp4 + s + t], (-14*Log[pp4])/3 + (11*Log[s])/3 + Log[-pp4 + s] + 
   (5*Log[t])/6 - (5*Log[-pp4 + s + t])/6, (-34*Log[pp4])/3 + (22*Log[s])/3 + 
   4*Log[-pp4 + s] + (19*Log[t])/6 - (19*Log[-pp4 + s + t])/6, 
  (-34*Log[pp4])/3 + (28*Log[s])/3 + 2*Log[-pp4 + s] + (5*Log[t])/3 - 
   (5*Log[-pp4 + s + t])/3, 3*Log[pp4] - (5*Log[s])/2 - Log[-pp4 + s]/2, 
  -2*Log[pp4] + (3*Log[s])/2 + Log[-pp4 + s]/2 + Log[t] - Log[-pp4 + s + t], 
  (-10*Log[pp4])/3 + (11*Log[s])/6 + (3*Log[-pp4 + s])/2 + (7*Log[t])/6 - 
   (7*Log[-pp4 + s + t])/6, 12*Log[pp4] - 13*Log[s] + Log[-pp4 + s] - Log[t]/2 + 
   Log[-pp4 + s + t]/2, -5*Log[pp4] + 10*Log[s] - 5*Log[-pp4 + s] + 
   (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 17*Log[pp4] - 16*Log[s] - 
   Log[-pp4 + s] - Log[t] + Log[-pp4 + s + t], -7*Log[pp4] + 6*Log[s] + 
   Log[-pp4 + s] + Log[t]/2 - Log[-pp4 + s + t]/2, 
  (220*Log[pp4])/3 - 62*Log[s] - (34*Log[-pp4 + s])/3 + 5*Log[t] - 
   5*Log[-pp4 + s + t], (14*Log[pp4])/3 - (11*Log[s])/3 - Log[-pp4 + s] - 
   (11*Log[t])/6 + (11*Log[-pp4 + s + t])/6, Log[s] - Log[-pp4 + s] - Log[t] + 
   Log[-pp4 + s + t], -3*Log[pp4] + 2*Log[s] + Log[-pp4 + s], 
  (7*Log[pp4])/3 - (10*Log[s])/3 + Log[-pp4 + s] - Log[t]/6 + 
   Log[-pp4 + s + t]/6, 5*Log[pp4] - 6*Log[s] + Log[-pp4 + s] - (3*Log[t])/2 + 
   (3*Log[-pp4 + s + t])/2, 13*Log[pp4] - 12*Log[s] - Log[-pp4 + s] - Log[t]/2 + 
   Log[-pp4 + s + t]/2, (4*Log[pp4])/3 - (4*Log[s])/3 + (5*Log[t])/6 - 
   (5*Log[-pp4 + s + t])/6, (-22*Log[pp4])/3 + (22*Log[s])/3 - (5*Log[t])/6 + 
   (5*Log[-pp4 + s + t])/6, 6*Log[pp4] - 7*Log[s] + Log[-pp4 + s] - Log[t]/2 + 
   Log[-pp4 + s + t]/2, 6*Log[pp4] - 6*Log[s] - Log[t]/2 + Log[-pp4 + s + t]/2, 
  -7*Log[pp4] + 7*Log[s] + Log[t] - Log[-pp4 + s + t], 
  -11*Log[pp4] + 2*Log[s] + 9*Log[-pp4 + s] - 5*Log[t] + 5*Log[-pp4 + s + t], 
  (17*Log[pp4])/3 - (8*Log[s])/3 - 3*Log[-pp4 + s] + (2*Log[t])/3 - 
   (2*Log[-pp4 + s + t])/3, (50*Log[pp4])/3 - (50*Log[s])/3 - (17*Log[t])/6 + 
   (17*Log[-pp4 + s + t])/6, -10*Log[pp4] + 8*Log[s] + 2*Log[-pp4 + s] + 
   (5*Log[t])/2 - (5*Log[-pp4 + s + t])/2, (59*Log[pp4])/3 - (59*Log[s])/3 + 
   (13*Log[t])/6 - (13*Log[-pp4 + s + t])/6, (-59*Log[pp4])/3 + (59*Log[s])/3 - 
   (13*Log[t])/6 + (13*Log[-pp4 + s + t])/6, (34*Log[pp4])/3 - (40*Log[s])/3 + 
   2*Log[-pp4 + s] + (19*Log[t])/3 - (19*Log[-pp4 + s + t])/3, 
  (-44*Log[pp4])/3 + (38*Log[s])/3 + 2*Log[-pp4 + s] + (17*Log[t])/6 - 
   (17*Log[-pp4 + s + t])/6, (10*Log[pp4])/3 - (28*Log[s])/3 + 6*Log[-pp4 + s] - 
   (2*Log[t])/3 + (2*Log[-pp4 + s + t])/3, (-22*Log[pp4])/3 + (25*Log[s])/3 - 
   Log[-pp4 + s] + (7*Log[t])/6 - (7*Log[-pp4 + s + t])/6, 
  (-32*Log[pp4])/3 + (35*Log[s])/3 - Log[-pp4 + s] + (11*Log[t])/6 - 
   (11*Log[-pp4 + s + t])/6, Log[s] - Log[-pp4 + s] - Log[t]/2 + 
   Log[-pp4 + s + t]/2, -Log[pp4]/3 + (7*Log[s])/3 - 2*Log[-pp4 + s] + 
   Log[t]/6 - Log[-pp4 + s + t]/6, (-52*Log[pp4])/3 + (49*Log[s])/3 + 
   Log[-pp4 + s] + (19*Log[t])/6 - (19*Log[-pp4 + s + t])/6, 
  (-16*Log[pp4])/3 + (4*Log[s])/3 + 4*Log[-pp4 + s] + (7*Log[t])/6 - 
   (7*Log[-pp4 + s + t])/6, 2*Log[pp4] - 2*Log[s] + Log[t] - Log[-pp4 + s + t], 
  (-13*Log[pp4])/3 + (16*Log[s])/3 - Log[-pp4 + s] + (5*Log[t])/3 - 
   (5*Log[-pp4 + s + t])/3, (-11*Log[pp4])/3 - (4*Log[s])/3 + 5*Log[-pp4 + s] - 
   (2*Log[t])/3 + (2*Log[-pp4 + s + t])/3, 8*Log[pp4] - 7*Log[s] - 
   Log[-pp4 + s] - 2*Log[t] + 2*Log[-pp4 + s + t], 
  (29*Log[pp4])/3 - (23*Log[s])/3 - 2*Log[-pp4 + s] - (11*Log[t])/6 + 
   (11*Log[-pp4 + s + t])/6, (41*Log[pp4])/3 - (38*Log[s])/3 - Log[-pp4 + s] - 
   (10*Log[t])/3 + (10*Log[-pp4 + s + t])/3, -4*Log[pp4] + 2*Log[s] + 
   2*Log[-pp4 + s] + Log[t]/2 - Log[-pp4 + s + t]/2, 0, 
  6*Log[pp4] - 6*Log[s] + (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, 
  4*Log[pp4] - 4*Log[s] + Log[t]/2 - Log[-pp4 + s + t]/2, 
  4*Log[pp4] - 6*Log[s] + 2*Log[-pp4 + s] - Log[t]/2 + Log[-pp4 + s + t]/2, 
  (14*Log[pp4])/3 - (17*Log[s])/3 + Log[-pp4 + s] - (11*Log[t])/6 + 
   (11*Log[-pp4 + s + t])/6, (2*Log[pp4])/3 - (5*Log[s])/3 + Log[-pp4 + s] - 
   (5*Log[t])/6 + (5*Log[-pp4 + s + t])/6, (-2*Log[pp4])/3 + (2*Log[s])/3 + 
   (5*Log[t])/6 - (5*Log[-pp4 + s + t])/6, Log[s] - Log[-pp4 + s] - Log[t] + 
   Log[-pp4 + s + t], (2*Log[pp4])/3 - (2*Log[s])/3 + (7*Log[t])/6 - 
   (7*Log[-pp4 + s + t])/6, -32*Log[pp4] + 26*Log[s] + 6*Log[-pp4 + s] - 
   9*Log[t] + 9*Log[-pp4 + s + t], (106*Log[pp4])/3 - (85*Log[s])/3 - 
   7*Log[-pp4 + s] + (25*Log[t])/3 - (25*Log[-pp4 + s + t])/3, 
  -4*Log[pp4] + 3*Log[s] + Log[-pp4 + s] - Log[t]/2 + Log[-pp4 + s + t]/2, 
  (47*Log[pp4])/3 - (38*Log[s])/3 - 3*Log[-pp4 + s] + (8*Log[t])/3 - 
   (8*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 - (2*Log[s])/3 + (7*Log[t])/6 - 
   (7*Log[-pp4 + s + t])/6, (-20*Log[pp4])/3 + (17*Log[s])/3 + Log[-pp4 + s] - 
   (5*Log[t])/3 + (5*Log[-pp4 + s + t])/3, (-32*Log[pp4])/3 + (26*Log[s])/3 + 
   2*Log[-pp4 + s] - (2*Log[t])/3 + (2*Log[-pp4 + s + t])/3, 
  (16*Log[pp4])/3 - (13*Log[s])/3 - Log[-pp4 + s] + (4*Log[t])/3 - 
   (4*Log[-pp4 + s + t])/3, -4*Log[pp4] + 3*Log[s] + Log[-pp4 + s] - 
   (3*Log[t])/2 + (3*Log[-pp4 + s + t])/2, -13*Log[pp4] + 11*Log[s] + 
   2*Log[-pp4 + s] - Log[t] + Log[-pp4 + s + t], 
  -8*Log[pp4] + 7*Log[s] + Log[-pp4 + s] - 2*Log[t] + 2*Log[-pp4 + s + t], 
  (14*Log[pp4])/3 - (11*Log[s])/3 - Log[-pp4 + s] + (2*Log[t])/3 - 
   (2*Log[-pp4 + s + t])/3, (74*Log[pp4])/3 - (65*Log[s])/3 - 3*Log[-pp4 + s] + 
   (25*Log[t])/6 - (25*Log[-pp4 + s + t])/6, -14*Log[pp4] + 14*Log[s] + 
   (5*Log[t])/2 - (5*Log[-pp4 + s + t])/2, (28*Log[pp4])/3 - (28*Log[s])/3 - 
   (7*Log[t])/6 + (7*Log[-pp4 + s + t])/6, (20*Log[pp4])/3 - (14*Log[s])/3 - 
   2*Log[-pp4 + s] - (5*Log[t])/6 + (5*Log[-pp4 + s + t])/6, 
  (40*Log[pp4])/3 - (37*Log[s])/3 - Log[-pp4 + s] - (7*Log[t])/6 + 
   (7*Log[-pp4 + s + t])/6, 8*Log[pp4] - 6*Log[s] - 2*Log[-pp4 + s] + Log[t]/2 - 
   Log[-pp4 + s + t]/2, 2*Log[pp4] - 2*Log[-pp4 + s] - Log[t]/2 + 
   Log[-pp4 + s + t]/2, -2*Log[pp4] + 2*Log[s] + (3*Log[t])/2 - 
   (3*Log[-pp4 + s + t])/2, (-5*Log[pp4])/3 + (8*Log[s])/3 - Log[-pp4 + s] - 
   Log[t]/6 + Log[-pp4 + s + t]/6, (5*Log[pp4])/3 - (5*Log[s])/3 + 
   (19*Log[t])/6 - (19*Log[-pp4 + s + t])/6, Log[pp4] - 5*Log[s] + 
   Log[-pp4 + s] - 3*Log[t] + 3*Log[-pp4 + s + t], 
  (-8*Log[pp4])/3 + (8*Log[s])/3 - Log[t]/6 + Log[-pp4 + s + t]/6, 0, 0, 0, 0, 
  0, 0, 0}, {0, (-2*Log[pp4])/3 + (53*Log[-pp4 + s])/3 - (49*Log[t])/6 - 
   (91*Log[-pp4 + t])/6 + (19*Log[-pp4 + s + t])/3, 
  (26*Log[pp4])/9 + (20*Log[-pp4 + s])/3 - (70*Log[t])/9 - 
   (25*Log[-pp4 + t])/6 + (43*Log[-pp4 + s + t])/18, 
  (26*Log[pp4])/9 + (17*Log[-pp4 + s])/3 - (76*Log[t])/9 - 
   (19*Log[-pp4 + t])/6 + (55*Log[-pp4 + s + t])/18, 
  (2*Log[pp4])/3 + (4*Log[-pp4 + s])/3 - (11*Log[t])/3 - (2*Log[-pp4 + t])/3 + 
   (7*Log[-pp4 + s + t])/3, (-25*Log[pp4])/9 - 9*Log[-pp4 + s] + 
   (217*Log[t])/18 + (19*Log[-pp4 + t])/3 - (119*Log[-pp4 + s + t])/18, 
  -8*Log[-pp4 + s] + 3*Log[t] + 7*Log[-pp4 + t] - 2*Log[-pp4 + s + t], 
  Log[pp4]/9 - 4*Log[-pp4 + s] + (23*Log[t])/18 + (7*Log[-pp4 + t])/2 - 
   (8*Log[-pp4 + s + t])/9, -Log[pp4]/3 + (7*Log[-pp4 + s])/3 - Log[t] - 
   (4*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/3, -Log[pp4] + Log[t] - 
   Log[-pp4 + t]/2 + Log[-pp4 + s + t]/2, Log[pp4]/3 + (5*Log[-pp4 + s])/3 - 
   Log[t] - 2*Log[-pp4 + t] + Log[-pp4 + s + t], 
  -Log[pp4]/3 - (2*Log[-pp4 + s])/3 + (7*Log[t])/6 + (2*Log[-pp4 + t])/3 - 
   (5*Log[-pp4 + s + t])/6, -Log[pp4]/9 + (31*Log[-pp4 + s])/3 - 
   (65*Log[t])/18 - (21*Log[-pp4 + t])/2 + (35*Log[-pp4 + s + t])/9, 
  -Log[pp4]/3 - (2*Log[-pp4 + s])/3 + (5*Log[t])/2 + Log[-pp4 + t]/2 - 
   2*Log[-pp4 + s + t], Log[pp4]/9 - (31*Log[-pp4 + s])/6 + (37*Log[t])/9 + 
   5*Log[-pp4 + t] - (73*Log[-pp4 + s + t])/18, 
  (-20*Log[pp4])/9 - (23*Log[-pp4 + s])/6 + (137*Log[t])/18 + Log[-pp4 + t] - 
   (23*Log[-pp4 + s + t])/9, (-14*Log[pp4])/9 - (25*Log[-pp4 + s])/3 + 
   (71*Log[t])/18 + (15*Log[-pp4 + t])/2 - (14*Log[-pp4 + s + t])/9, 
  Log[pp4]/3 - (4*Log[-pp4 + s])/3 - (13*Log[t])/6 + (11*Log[-pp4 + t])/6 + 
   (4*Log[-pp4 + s + t])/3, (-5*Log[pp4])/6 - (5*Log[-pp4 + s])/6 - Log[t]/3 + 
   (13*Log[-pp4 + t])/12 + (11*Log[-pp4 + s + t])/12, 
  -Log[pp4]/3 + (4*Log[-pp4 + s])/3 + (13*Log[t])/6 - (11*Log[-pp4 + t])/6 - 
   (4*Log[-pp4 + s + t])/3, Log[pp4]/3 - (10*Log[-pp4 + s])/3 - (7*Log[t])/6 + 
   (23*Log[-pp4 + t])/6 + Log[-pp4 + s + t]/3, 2*Log[pp4] - 39*Log[-pp4 + s] + 
   6*Log[t] + 34*Log[-pp4 + t] - 3*Log[-pp4 + s + t], 
  (-89*Log[pp4])/18 - (2*Log[-pp4 + s])/3 + (211*Log[t])/18 - 5*Log[-pp4 + t] - 
   (10*Log[-pp4 + s + t])/9, (-47*Log[pp4])/9 + (433*Log[-pp4 + s])/6 - 
   (295*Log[t])/18 - (249*Log[-pp4 + t])/4 + (421*Log[-pp4 + s + t])/36, 
  (-49*Log[pp4])/18 + (86*Log[-pp4 + s])/3 - (151*Log[t])/18 - 
   26*Log[-pp4 + t] + (76*Log[-pp4 + s + t])/9, -2*Log[-pp4 + s] - Log[t]/3 + 
   (4*Log[-pp4 + t])/3 + Log[-pp4 + s + t], (-19*Log[pp4])/18 - 
   (16*Log[-pp4 + s])/3 + (25*Log[t])/9 + (19*Log[-pp4 + t])/4 - 
   (41*Log[-pp4 + s + t])/36, (-2*Log[pp4])/3 - (7*Log[-pp4 + s])/3 + 
   (13*Log[t])/6 + (13*Log[-pp4 + t])/6 - (4*Log[-pp4 + s + t])/3, 
  (62*Log[pp4])/9 - (17*Log[-pp4 + s])/3 - (161*Log[t])/18 + 
   (15*Log[-pp4 + t])/2 + (2*Log[-pp4 + s + t])/9, 
  (-20*Log[pp4])/9 + (19*Log[-pp4 + s])/6 + (43*Log[t])/9 - 
   (29*Log[-pp4 + t])/6 - (8*Log[-pp4 + s + t])/9, 
  (-14*Log[pp4])/3 - (3*Log[-pp4 + s])/2 + (53*Log[t])/6 - 2*Log[-pp4 + t] - 
   (2*Log[-pp4 + s + t])/3, (-31*Log[pp4])/18 + (2*Log[-pp4 + s])/3 + 
   (55*Log[t])/9 - (11*Log[-pp4 + t])/4 - (83*Log[-pp4 + s + t])/36, 
  (67*Log[pp4])/18 + (28*Log[-pp4 + s])/3 - (103*Log[t])/9 - 
   (27*Log[-pp4 + t])/4 + (185*Log[-pp4 + s + t])/36, 
  (13*Log[pp4])/9 + (11*Log[-pp4 + s])/3 - (49*Log[t])/18 - 3*Log[-pp4 + t] + 
   (11*Log[-pp4 + s + t])/18, (44*Log[pp4])/9 + (25*Log[-pp4 + s])/3 - 
   (215*Log[t])/18 - (11*Log[-pp4 + t])/2 + (38*Log[-pp4 + s + t])/9, 
  (17*Log[pp4])/9 + (43*Log[-pp4 + s])/6 - (58*Log[t])/9 - 
   (35*Log[-pp4 + t])/6 + (29*Log[-pp4 + s + t])/9, 
  -Log[pp4]/6 - (11*Log[-pp4 + s])/6 + (4*Log[t])/3 + (19*Log[-pp4 + t])/12 - 
   (11*Log[-pp4 + s + t])/12, Log[pp4]/2 + (3*Log[-pp4 + s])/2 - 3*Log[t] - 
   (3*Log[-pp4 + t])/4 + (7*Log[-pp4 + s + t])/4, 
  (31*Log[pp4])/18 + (7*Log[-pp4 + s])/3 - (83*Log[t])/18 - 
   (5*Log[-pp4 + t])/4 + (65*Log[-pp4 + s + t])/36, 
  (5*Log[pp4])/3 - (20*Log[-pp4 + s])/3 - (17*Log[t])/6 + (23*Log[-pp4 + t])/3 + 
   Log[-pp4 + s + t]/6, -Log[pp4]/3 + (10*Log[-pp4 + s])/3 + (7*Log[t])/6 - 
   (11*Log[-pp4 + t])/6 - (7*Log[-pp4 + s + t])/3, 
  Log[pp4]/3 - (34*Log[-pp4 + s])/3 + (13*Log[t])/3 + (31*Log[-pp4 + t])/3 - 
   (11*Log[-pp4 + s + t])/3, Log[pp4]/3 + (14*Log[-pp4 + s])/3 - (13*Log[t])/6 - 
   (25*Log[-pp4 + t])/6 + (4*Log[-pp4 + s + t])/3, 
  (14*Log[pp4])/9 - (143*Log[-pp4 + s])/3 - (7*Log[t])/9 + 41*Log[-pp4 + t] + 
   (53*Log[-pp4 + s + t])/9, (-23*Log[pp4])/9 - (13*Log[-pp4 + s])/3 + 
   (215*Log[t])/18 + 2*Log[-pp4 + t] - (127*Log[-pp4 + s + t])/18, 
  (-4*Log[pp4])/3 - (2*Log[-pp4 + s])/3 + (20*Log[t])/3 - (5*Log[-pp4 + t])/6 - 
   (23*Log[-pp4 + s + t])/6, (2*Log[pp4])/3 + (8*Log[-pp4 + s])/3 - 
   (10*Log[t])/3 - (5*Log[-pp4 + t])/3 + (5*Log[-pp4 + s + t])/3, 
  (55*Log[pp4])/18 - (5*Log[-pp4 + s])/3 - (53*Log[t])/18 + 
   (3*Log[-pp4 + t])/2 + Log[-pp4 + s + t]/18, 
  Log[pp4]/3 - (10*Log[-pp4 + s])/3 - (7*Log[t])/6 + (17*Log[-pp4 + t])/6 + 
   (4*Log[-pp4 + s + t])/3, -Log[pp4]/3 - (26*Log[-pp4 + s])/3 + (19*Log[t])/6 + 
   (43*Log[-pp4 + t])/6 - (4*Log[-pp4 + s + t])/3, 
  Log[pp4]/3 - (4*Log[-pp4 + s])/3 - (5*Log[t])/2 + (11*Log[-pp4 + t])/6 + 
   (5*Log[-pp4 + s + t])/3, -Log[pp4]/9 + 6*Log[-pp4 + s] + (19*Log[t])/18 - 
   (37*Log[-pp4 + t])/6 - (7*Log[-pp4 + s + t])/9, 
  Log[pp4] - 4*Log[-pp4 + s] + Log[t]/2 + 4*Log[-pp4 + t] - 
   (3*Log[-pp4 + s + t])/2, -Log[pp4]/3 - (14*Log[-pp4 + s])/3 + (13*Log[t])/6 + 
   (25*Log[-pp4 + t])/6 - (4*Log[-pp4 + s + t])/3, 
  Log[pp4]/3 + (14*Log[-pp4 + s])/3 - (8*Log[t])/3 - (25*Log[-pp4 + t])/6 + 
   (11*Log[-pp4 + s + t])/6, -Log[pp4] + 6*Log[-pp4 + s] + 7*Log[t] - 
   3*Log[-pp4 + t] - 9*Log[-pp4 + s + t], (10*Log[pp4])/9 - (8*Log[-pp4 + s])/3 - 
   (2*Log[t])/9 + (5*Log[-pp4 + t])/3 + Log[-pp4 + s + t]/9, 
  (-2*Log[pp4])/3 - (31*Log[-pp4 + s])/3 + (17*Log[t])/2 + 
   (19*Log[-pp4 + t])/2 - 7*Log[-pp4 + s + t], 
  (13*Log[pp4])/9 + (19*Log[-pp4 + s])/3 - (169*Log[t])/18 - 
   (25*Log[-pp4 + t])/6 + (52*Log[-pp4 + s + t])/9, 
  5*Log[pp4] - (32*Log[-pp4 + s])/3 - (55*Log[t])/6 + (35*Log[-pp4 + t])/3 + 
   (19*Log[-pp4 + s + t])/6, -9*Log[pp4] + (44*Log[-pp4 + s])/3 + 
   (55*Log[t])/6 - (23*Log[-pp4 + t])/3 - (43*Log[-pp4 + s + t])/6, 
  (26*Log[pp4])/3 - (22*Log[-pp4 + s])/3 - (67*Log[t])/3 + 8*Log[-pp4 + t] + 
   13*Log[-pp4 + s + t], Log[pp4]/9 + (28*Log[-pp4 + s])/3 - (175*Log[t])/18 - 
   (13*Log[-pp4 + t])/2 + (61*Log[-pp4 + s + t])/9, 
  (26*Log[pp4])/9 - (8*Log[-pp4 + s])/3 - (28*Log[t])/9 + 4*Log[-pp4 + t] - 
   (10*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 + (11*Log[-pp4 + s])/3 - 
   (7*Log[t])/6 - (13*Log[-pp4 + t])/3 + (5*Log[-pp4 + s + t])/2, 
  7*Log[-pp4 + s] - (25*Log[t])/6 - (17*Log[-pp4 + t])/3 + 
   (17*Log[-pp4 + s + t])/6, (-20*Log[pp4])/9 - Log[-pp4 + s] + (77*Log[t])/18 + 
   Log[-pp4 + t]/3 - (25*Log[-pp4 + s + t])/18, 
  (-23*Log[pp4])/18 - Log[-pp4 + s]/3 + (31*Log[t])/18 + (4*Log[-pp4 + t])/3 - 
   (13*Log[-pp4 + s + t])/9, (19*Log[pp4])/9 + 9*Log[-pp4 + s] - 
   (211*Log[t])/18 - 10*Log[-pp4 + t] + (191*Log[-pp4 + s + t])/18, 
  (20*Log[pp4])/9 + 3*Log[-pp4 + s] - (119*Log[t])/18 - (7*Log[-pp4 + t])/6 + 
   (23*Log[-pp4 + s + t])/9, (4*Log[pp4])/9 - (4*Log[-pp4 + s])/3 - 
   (26*Log[t])/9 + 2*Log[-pp4 + t] + (16*Log[-pp4 + s + t])/9, 
  (-5*Log[pp4])/9 + (8*Log[-pp4 + s])/3 - (32*Log[t])/9 - 2*Log[-pp4 + t] + 
   (31*Log[-pp4 + s + t])/9, (11*Log[pp4])/3 + 2*Log[-pp4 + s] - (11*Log[t])/3 - 
   Log[-pp4 + t] - Log[-pp4 + s + t], -Log[pp4] - 5*Log[-pp4 + s] + 7*Log[t] + 
   (7*Log[-pp4 + t])/2 - (9*Log[-pp4 + s + t])/2, 
  (-10*Log[pp4])/9 - 6*Log[-pp4 + s] + (127*Log[t])/18 + (13*Log[-pp4 + t])/3 - 
   (77*Log[-pp4 + s + t])/18, (-5*Log[pp4])/9 - (26*Log[-pp4 + s])/3 + 
   (94*Log[t])/9 + (19*Log[-pp4 + t])/3 - (68*Log[-pp4 + s + t])/9, 
  (14*Log[pp4])/9 + (7*Log[-pp4 + s])/3 - (65*Log[t])/18 - (3*Log[-pp4 + t])/2 + 
   (11*Log[-pp4 + s + t])/9, 0, (5*Log[pp4])/3 - 4*Log[-pp4 + s] - 
   (29*Log[t])/6 + (7*Log[-pp4 + t])/2 + (11*Log[-pp4 + s + t])/3, 
  (2*Log[pp4])/3 - 3*Log[-pp4 + s] - (11*Log[t])/6 + (5*Log[-pp4 + t])/2 + 
   (5*Log[-pp4 + s + t])/3, (2*Log[pp4])/3 - 3*Log[-pp4 + s] + Log[t]/6 + 
   (7*Log[-pp4 + t])/2 - (4*Log[-pp4 + s + t])/3, 
  (-13*Log[pp4])/9 - (11*Log[-pp4 + s])/3 + (103*Log[t])/18 + 3*Log[-pp4 + t] - 
   (65*Log[-pp4 + s + t])/18, (-2*Log[pp4])/3 - Log[-pp4 + s] + (5*Log[t])/2 + 
   (2*Log[-pp4 + t])/3 - (3*Log[-pp4 + s + t])/2, 
  (2*Log[pp4])/3 + Log[-pp4 + s] - (7*Log[t])/2 - Log[-pp4 + t]/6 + 
   2*Log[-pp4 + s + t], (-19*Log[pp4])/9 - (2*Log[-pp4 + s])/3 + (47*Log[t])/9 - 
   Log[-pp4 + t]/2 - (35*Log[-pp4 + s + t])/18, 
  (20*Log[pp4])/9 + Log[-pp4 + s]/3 - (83*Log[t])/18 + Log[-pp4 + t]/2 + 
   (14*Log[-pp4 + s + t])/9, -6*Log[pp4] + 20*Log[-pp4 + s] + 18*Log[t] - 
   20*Log[-pp4 + t] - 12*Log[-pp4 + s + t], 8*Log[pp4] - 24*Log[-pp4 + s] - 
   (47*Log[t])/3 + (113*Log[-pp4 + t])/6 + (77*Log[-pp4 + s + t])/6, 
  Log[pp4]/3 + (8*Log[-pp4 + s])/3 - Log[t]/6 - (8*Log[-pp4 + t])/3 - 
   Log[-pp4 + s + t]/6, (25*Log[pp4])/18 - (29*Log[-pp4 + s])/3 - 
   (31*Log[t])/9 + 8*Log[-pp4 + t] + (67*Log[-pp4 + s + t])/18, 
  (5*Log[pp4])/3 - (8*Log[-pp4 + s])/3 - (13*Log[t])/6 - Log[-pp4 + t]/6 + 
   (10*Log[-pp4 + s + t])/3, (-16*Log[pp4])/9 + (13*Log[-pp4 + s])/3 + 
   (38*Log[t])/9 - (7*Log[-pp4 + t])/2 - (59*Log[-pp4 + s + t])/18, 
  (-11*Log[pp4])/9 + (20*Log[-pp4 + s])/3 + Log[t]/9 - 5*Log[-pp4 + t] - 
   (5*Log[-pp4 + s + t])/9, (16*Log[pp4])/9 - (10*Log[-pp4 + s])/3 - 
   (35*Log[t])/9 + (5*Log[-pp4 + t])/2 + (53*Log[-pp4 + s + t])/18, 
  (-5*Log[pp4])/3 + (8*Log[-pp4 + s])/3 + (23*Log[t])/6 - (5*Log[-pp4 + t])/3 - 
   (19*Log[-pp4 + s + t])/6, (-4*Log[pp4])/3 + (25*Log[-pp4 + s])/3 + 
   (2*Log[t])/3 - (41*Log[-pp4 + t])/6 - (5*Log[-pp4 + s + t])/6, 
  -2*Log[pp4] + 5*Log[-pp4 + s] + 5*Log[t] - (9*Log[-pp4 + t])/2 - 
   (7*Log[-pp4 + s + t])/2, Log[pp4] - 3*Log[-pp4 + s] - (4*Log[t])/3 + 
   (13*Log[-pp4 + t])/6 + (7*Log[-pp4 + s + t])/6, 
  (56*Log[pp4])/9 - (47*Log[-pp4 + s])/3 - (191*Log[t])/18 + 13*Log[-pp4 + t] + 
   (127*Log[-pp4 + s + t])/18, 9*Log[-pp4 + s] - (13*Log[t])/2 - 
   (13*Log[-pp4 + t])/2 + 4*Log[-pp4 + s + t], 
  -5*Log[-pp4 + s] + (11*Log[t])/6 + (29*Log[-pp4 + t])/6 - 
   (5*Log[-pp4 + s + t])/3, -3*Log[-pp4 + s] + (13*Log[t])/6 + 
   (13*Log[-pp4 + t])/6 - (4*Log[-pp4 + s + t])/3, 
  (-55*Log[pp4])/18 - (25*Log[-pp4 + s])/3 + (149*Log[t])/18 + 7*Log[-pp4 + t] - 
   (35*Log[-pp4 + s + t])/9, (-23*Log[pp4])/6 - 5*Log[-pp4 + s] + 
   (19*Log[t])/6 + (17*Log[-pp4 + t])/2 - (17*Log[-pp4 + s + t])/6, 
  -Log[-pp4 + s] + (5*Log[t])/2 - Log[-pp4 + t]/2 - Log[-pp4 + s + t], 
  Log[-pp4 + s] - (13*Log[t])/2 + (9*Log[-pp4 + t])/2 + Log[-pp4 + s + t], 
  3*Log[-pp4 + s] + (11*Log[t])/6 - (7*Log[-pp4 + t])/6 - 
   (11*Log[-pp4 + s + t])/3, -3*Log[-pp4 + s] + (7*Log[t])/6 + 
   (2*Log[-pp4 + t])/3 + (7*Log[-pp4 + s + t])/6, 
  Log[-pp4 + t] - Log[-pp4 + s + t], (11*Log[pp4])/18 - 3*Log[s] + 
   (5*Log[-pp4 + s])/3 - (73*Log[t])/18 - (3*Log[-pp4 + t])/2 + 
   (59*Log[-pp4 + s + t])/18, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-7*Log[pp4])/3 - 3*Log[s] - (133*Log[t])/6 + 8*Log[-pp4 + t] + 
   (151*Log[s + t])/8 + (5*Log[-pp4 + s + t])/8, 
  (-5*Log[pp4])/3 - 2*Log[s] - (19*Log[t])/6 + Log[-pp4 + t] - 4*Log[s + t] + 
   (59*Log[-pp4 + s + t])/6, (-8*Log[pp4])/3 - Log[s]/2 - (11*Log[t])/2 + 
   (23*Log[-pp4 + t])/12 - (13*Log[s + t])/4 + 10*Log[-pp4 + s + t], 
  -2*Log[pp4] - (43*Log[t])/12 + (35*Log[-pp4 + t])/12 - Log[s + t]/2 + 
   (19*Log[-pp4 + s + t])/6, (13*Log[pp4])/3 + Log[s] + (25*Log[t])/4 - 
   (55*Log[-pp4 + t])/12 + (25*Log[s + t])/8 - (81*Log[-pp4 + s + t])/8, 
  2*Log[pp4] + 5*Log[t] - 3*Log[-pp4 + t] + (3*Log[s + t])/4 - 
   (19*Log[-pp4 + s + t])/4, -Log[pp4]/3 - Log[t]/3 - 2*Log[-pp4 + t] - 
   (11*Log[s + t])/8 + (97*Log[-pp4 + s + t])/24, 
  (-11*Log[t])/6 + (13*Log[-pp4 + t])/6 + (9*Log[s + t])/4 - 
   (31*Log[-pp4 + s + t])/12, Log[t]/2 + (3*Log[-pp4 + t])/2 + 
   (3*Log[s + t])/2 - (7*Log[-pp4 + s + t])/2, Log[t]/6 + Log[-pp4 + t]/6 + 
   Log[s + t]/4 - (7*Log[-pp4 + s + t])/12, -Log[t]/4 + Log[-pp4 + t]/4 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, (-8*Log[pp4])/3 - (3*Log[s])/2 - 
   (8*Log[t])/3 - (27*Log[-pp4 + t])/4 - (37*Log[s + t])/8 + 
   (437*Log[-pp4 + s + t])/24, Log[pp4] - (13*Log[t])/6 - Log[-pp4 + t]/6 + 
   (19*Log[s + t])/8 - (25*Log[-pp4 + s + t])/24, 
  (11*Log[pp4])/3 + Log[s]/2 + 3*Log[t] - (77*Log[-pp4 + t])/12 - 
   Log[s + t]/2 - Log[-pp4 + s + t]/4, (-10*Log[pp4])/3 - (25*Log[t])/6 + 
   (37*Log[-pp4 + t])/6 + (15*Log[s + t])/8 - (13*Log[-pp4 + s + t])/24, 
  (2*Log[pp4])/3 + Log[t]/6 + Log[-pp4 + t] - (19*Log[s + t])/8 + 
   (13*Log[-pp4 + s + t])/24, -Log[pp4] - 2*Log[t] - (21*Log[s + t])/8 + 
   (45*Log[-pp4 + s + t])/8, (-3*Log[pp4])/2 + Log[s]/2 - (7*Log[t])/4 + 
   3*Log[-pp4 + t] - Log[-pp4 + s + t]/4, Log[pp4] + (21*Log[t])/4 - 
   (9*Log[-pp4 + t])/4 - (9*Log[s + t])/8 - (23*Log[-pp4 + s + t])/8, 
  Log[pp4] - (29*Log[t])/4 + (5*Log[-pp4 + t])/4 + (39*Log[s + t])/8 + 
   Log[-pp4 + s + t]/8, 6*Log[pp4] + 10*Log[t] - 14*Log[-pp4 + t] - 
   (21*Log[s + t])/4 + (13*Log[-pp4 + s + t])/4, 
  -5*Log[pp4] + 3*Log[s] + 7*Log[t] + (47*Log[-pp4 + t])/6 - 
   (29*Log[s + t])/8 - (221*Log[-pp4 + s + t])/24, 
  (-95*Log[pp4])/6 - (311*Log[t])/12 + (329*Log[-pp4 + t])/12 + 
   (63*Log[s + t])/8 + (155*Log[-pp4 + s + t])/24, 
  (-25*Log[pp4])/3 - (41*Log[t])/3 + (29*Log[-pp4 + t])/3 + (3*Log[s + t])/8 + 
   (287*Log[-pp4 + s + t])/24, 3*Log[t] - 3*Log[-pp4 + t] + (7*Log[s + t])/4 - 
   (7*Log[-pp4 + s + t])/4, Log[pp4]/6 + (7*Log[t])/3 - (23*Log[-pp4 + t])/6 - 
   (9*Log[s + t])/4 + (43*Log[-pp4 + s + t])/12, 
  Log[pp4] + (7*Log[t])/3 - (2*Log[-pp4 + t])/3 + (13*Log[s + t])/8 - 
   (103*Log[-pp4 + s + t])/24, (25*Log[pp4])/3 - (59*Log[t])/6 - 
   (73*Log[-pp4 + t])/6 + (9*Log[s + t])/8 + (301*Log[-pp4 + s + t])/24, 
  (-7*Log[pp4])/3 + 4*Log[t] + (13*Log[-pp4 + t])/3 + Log[s + t]/4 - 
   (25*Log[-pp4 + s + t])/4, -4*Log[pp4] + (19*Log[t])/2 + (9*Log[-pp4 + t])/2 - 
   (15*Log[s + t])/8 - (65*Log[-pp4 + s + t])/8, 
  (-23*Log[pp4])/6 + (25*Log[t])/12 + (53*Log[-pp4 + t])/12 - 3*Log[s + t] + 
   Log[-pp4 + s + t]/3, (-13*Log[pp4])/6 - (33*Log[t])/4 + 
   (5*Log[-pp4 + t])/12 + (7*Log[s + t])/4 + (33*Log[-pp4 + s + t])/4, 
  (5*Log[pp4])/3 - (5*Log[t])/3 - (7*Log[-pp4 + t])/3 + (9*Log[s + t])/8 + 
   (29*Log[-pp4 + s + t])/24, (4*Log[pp4])/3 - (59*Log[t])/6 - 
   (7*Log[-pp4 + t])/6 + (15*Log[s + t])/8 + (187*Log[-pp4 + s + t])/24, 
  (-5*Log[pp4])/3 - (17*Log[t])/6 + (17*Log[-pp4 + t])/6 + 
   (5*Log[-pp4 + s + t])/3, (3*Log[pp4])/2 - (3*Log[t])/2 - Log[-pp4 + t] + 
   (9*Log[s + t])/4 - (5*Log[-pp4 + s + t])/4, -Log[pp4]/2 - (11*Log[t])/4 + 
   (5*Log[-pp4 + t])/4 + (3*Log[s + t])/4 + (5*Log[-pp4 + s + t])/4, 
  -Log[pp4]/6 - (49*Log[t])/12 + (7*Log[-pp4 + t])/12 + (3*Log[s + t])/8 + 
   (79*Log[-pp4 + s + t])/24, Log[pp4] - 2*Log[t] - (13*Log[-pp4 + t])/2 + 
   (15*Log[s + t])/8 + (45*Log[-pp4 + s + t])/8, 
  3*Log[pp4] + (25*Log[t])/4 - (29*Log[-pp4 + t])/4 + (33*Log[s + t])/8 - 
   (49*Log[-pp4 + s + t])/8, 4*Log[pp4] - Log[s]/2 - (3*Log[t])/2 - 
   (17*Log[-pp4 + t])/4 + 6*Log[s + t] - (15*Log[-pp4 + s + t])/4, 
  -Log[pp4] - (21*Log[t])/4 + (9*Log[-pp4 + t])/4 + (9*Log[s + t])/8 + 
   (23*Log[-pp4 + s + t])/8, (14*Log[pp4])/3 - 3*Log[s] - (23*Log[t])/3 - 
   (121*Log[-pp4 + t])/6 - (19*Log[s + t])/2 + (107*Log[-pp4 + s + t])/3, 
  (11*Log[pp4])/3 + (83*Log[t])/12 + (7*Log[-pp4 + t])/4 - (43*Log[s + t])/8 - 
   (167*Log[-pp4 + s + t])/24, 2*Log[pp4] + (15*Log[t])/4 + 
   (5*Log[-pp4 + t])/4 - 3*Log[s + t] - 4*Log[-pp4 + s + t], 
  -Log[pp4] - (3*Log[t])/4 - (9*Log[-pp4 + t])/4 + (3*Log[s + t])/4 + 
   (13*Log[-pp4 + s + t])/4, (4*Log[pp4])/3 - (13*Log[t])/6 + Log[-pp4 + t]/2 - 
   (35*Log[s + t])/8 + (113*Log[-pp4 + s + t])/24, 
  Log[pp4] - Log[t] - 3*Log[-pp4 + t] - (15*Log[s + t])/8 + 
   (39*Log[-pp4 + s + t])/8, 3*Log[pp4] + (13*Log[t])/4 - (13*Log[-pp4 + t])/4 + 
   (21*Log[s + t])/8 - (45*Log[-pp4 + s + t])/8, 
  -Log[pp4] + Log[t]/3 - (5*Log[-pp4 + t])/3 + (9*Log[s + t])/8 + 
   (29*Log[-pp4 + s + t])/24, (-2*Log[pp4])/3 - Log[t]/3 + (4*Log[-pp4 + t])/3 - 
   (39*Log[s + t])/8 + (109*Log[-pp4 + s + t])/24, 
  -Log[-pp4 + t] - (9*Log[s + t])/8 + (17*Log[-pp4 + s + t])/8, 
  Log[pp4] + 2*Log[t] + (21*Log[s + t])/8 - (45*Log[-pp4 + s + t])/8, 
  -Log[pp4] - (9*Log[t])/4 + (5*Log[-pp4 + t])/4 - (3*Log[s + t])/4 + 
   (11*Log[-pp4 + s + t])/4, Log[pp4] + (3*Log[s])/2 + (29*Log[t])/2 + 
   (19*Log[-pp4 + t])/4 - 3*Log[s + t] - (75*Log[-pp4 + s + t])/4, 
  (14*Log[pp4])/3 - Log[s]/2 - (97*Log[t])/12 - (7*Log[-pp4 + t])/2 + 
   (17*Log[s + t])/4 + (19*Log[-pp4 + s + t])/6, 
  5*Log[pp4] + (23*Log[t])/12 - (73*Log[-pp4 + t])/12 + (23*Log[s + t])/8 - 
   (89*Log[-pp4 + s + t])/24, (-10*Log[pp4])/3 - 6*Log[t] + 
   (23*Log[-pp4 + t])/6 - (7*Log[s + t])/8 + (51*Log[-pp4 + s + t])/8, 
  5*Log[pp4] + Log[s]/2 - (37*Log[t])/3 - (133*Log[-pp4 + t])/12 - 
   (49*Log[s + t])/8 + (577*Log[-pp4 + s + t])/24, 
  -5*Log[pp4] - Log[s]/2 + (37*Log[t])/3 + (133*Log[-pp4 + t])/12 + 
   (49*Log[s + t])/8 - (577*Log[-pp4 + s + t])/24, 
  Log[s]/2 - (311*Log[t])/12 - (25*Log[-pp4 + t])/6 - (31*Log[s + t])/4 + 
   (112*Log[-pp4 + s + t])/3, (-16*Log[pp4])/3 - (14*Log[t])/3 + 
   (49*Log[-pp4 + t])/6 - (9*Log[s + t])/8 + (71*Log[-pp4 + s + t])/24, 
  (7*Log[pp4])/3 - (8*Log[t])/3 - (13*Log[-pp4 + t])/2 - (13*Log[s + t])/2 + 
   (40*Log[-pp4 + s + t])/3, -Log[pp4] - Log[s] - Log[t]/3 + 
   (8*Log[-pp4 + t])/3 + (29*Log[s + t])/8 - (95*Log[-pp4 + s + t])/24, 
  -2*Log[pp4] - (5*Log[t])/3 + (10*Log[-pp4 + t])/3 - (5*Log[s + t])/8 + 
   (23*Log[-pp4 + s + t])/24, (-7*Log[pp4])/3 - 2*Log[s] + 6*Log[t] + 
   (17*Log[-pp4 + t])/6 + (23*Log[s + t])/8 - (59*Log[-pp4 + s + t])/8, 
  (-11*Log[pp4])/3 - Log[s] + (5*Log[t])/3 + (10*Log[-pp4 + t])/3 - 
   (15*Log[s + t])/8 + (37*Log[-pp4 + s + t])/24, 
  -Log[pp4]/3 - Log[s]/2 + (7*Log[t])/6 + Log[-pp4 + t]/4 - (11*Log[s + t])/8 + 
   (19*Log[-pp4 + s + t])/24, (4*Log[pp4])/3 + 2*Log[s] - (71*Log[t])/6 + 
   (7*Log[-pp4 + t])/3 + (3*Log[s + t])/8 + (139*Log[-pp4 + s + t])/24, 
  -Log[pp4]/3 - Log[s] - 4*Log[t] + (17*Log[-pp4 + t])/6 + Log[s + t] + 
   (3*Log[-pp4 + s + t])/2, (-7*Log[pp4])/3 - Log[s]/2 - (17*Log[t])/6 + 
   (7*Log[-pp4 + t])/4 + (11*Log[s + t])/4 + (7*Log[-pp4 + s + t])/6, 
  Log[pp4] + (3*Log[s])/2 - (13*Log[t])/6 - (5*Log[-pp4 + t])/12 - 
   (11*Log[s + t])/2 + (67*Log[-pp4 + s + t])/12, 
  3*Log[pp4] + (7*Log[t])/2 - (7*Log[-pp4 + t])/2 + (9*Log[s + t])/4 - 
   (21*Log[-pp4 + s + t])/4, (7*Log[pp4])/3 + Log[s]/2 + (19*Log[t])/6 - 
   (35*Log[-pp4 + t])/12 + (15*Log[s + t])/8 - (119*Log[-pp4 + s + t])/24, 
  (14*Log[pp4])/3 + Log[s]/2 + (25*Log[t])/6 - (23*Log[-pp4 + t])/4 + 
   (11*Log[s + t])/4 - (19*Log[-pp4 + s + t])/3, 
  (-2*Log[pp4])/3 - (5*Log[t])/2 + (2*Log[-pp4 + t])/3 - (11*Log[s + t])/8 + 
   (31*Log[-pp4 + s + t])/8, 0, -2*Log[pp4] - (9*Log[t])/4 - 
   (7*Log[-pp4 + t])/4 - (33*Log[s + t])/8 + (81*Log[-pp4 + s + t])/8, 
  -4*Log[-pp4 + t] - (3*Log[s + t])/8 + (35*Log[-pp4 + s + t])/8, 
  Log[pp4] + Log[-pp4 + t] - (27*Log[s + t])/8 + (11*Log[-pp4 + s + t])/8, 
  Log[pp4]/3 + (23*Log[t])/3 + Log[-pp4 + t]/3 - (33*Log[s + t])/8 - 
   (101*Log[-pp4 + s + t])/24, -Log[pp4] + (47*Log[t])/12 + 
   (17*Log[-pp4 + t])/12 - (25*Log[s + t])/8 - (29*Log[-pp4 + s + t])/24, 
  (-29*Log[t])/12 - (11*Log[-pp4 + t])/12 + (13*Log[s + t])/8 + 
   (41*Log[-pp4 + s + t])/24, (-2*Log[pp4])/3 + (25*Log[t])/4 + 
   (17*Log[-pp4 + t])/12 - Log[s + t]/4 - (27*Log[-pp4 + s + t])/4, 
  (7*Log[pp4])/3 - (53*Log[t])/6 - (13*Log[-pp4 + t])/6 + (15*Log[s + t])/8 + 
   (163*Log[-pp4 + s + t])/24, -5*Log[pp4] + 32*Log[t] + 17*Log[-pp4 + t] + 
   (21*Log[s + t])/2 - (109*Log[-pp4 + s + t])/2, 
  6*Log[pp4] - (181*Log[t])/6 - (97*Log[-pp4 + t])/6 - (43*Log[s + t])/4 + 
   (613*Log[-pp4 + s + t])/12, -Log[t]/2 + Log[-pp4 + t]/2 + 
   (39*Log[s + t])/8 - (39*Log[-pp4 + s + t])/8, 
  (19*Log[pp4])/3 - (53*Log[t])/6 - (55*Log[-pp4 + t])/6 + (9*Log[s + t])/4 + 
   (113*Log[-pp4 + s + t])/12, -Log[pp4] - (4*Log[t])/3 - (4*Log[-pp4 + t])/3 - 
   (37*Log[s + t])/8 + (199*Log[-pp4 + s + t])/24, 
  Log[pp4]/3 + (16*Log[t])/3 + 2*Log[-pp4 + t] + 5*Log[s + t] - 
   (38*Log[-pp4 + s + t])/3, (-7*Log[pp4])/3 + (7*Log[t])/3 + 
   (20*Log[-pp4 + t])/3 + (15*Log[s + t])/4 - (125*Log[-pp4 + s + t])/12, 
  (5*Log[pp4])/3 - (31*Log[t])/6 - (17*Log[-pp4 + t])/6 + (3*Log[s + t])/4 + 
   (67*Log[-pp4 + s + t])/12, Log[pp4] + (7*Log[t])/2 + (3*Log[-pp4 + t])/2 + 
   (39*Log[s + t])/8 - (87*Log[-pp4 + s + t])/8, 
  -3*Log[pp4] + (23*Log[t])/4 + (21*Log[-pp4 + t])/4 + (3*Log[s + t])/4 - 
   (35*Log[-pp4 + s + t])/4, -Log[pp4] + 7*Log[t] + 3*Log[-pp4 + t] + 
   (9*Log[s + t])/4 - (45*Log[-pp4 + s + t])/4, 2*Log[pp4] - (7*Log[t])/3 - 
   (10*Log[-pp4 + t])/3 - Log[s + t]/2 + (25*Log[-pp4 + s + t])/6, 
  (16*Log[pp4])/3 - (49*Log[t])/3 - (38*Log[-pp4 + t])/3 - (57*Log[s + t])/8 + 
   (739*Log[-pp4 + s + t])/24, -3*Log[pp4] - (13*Log[t])/2 + 
   (11*Log[-pp4 + t])/2 + (21*Log[s + t])/8 + (11*Log[-pp4 + s + t])/8, 
  Log[pp4] + (17*Log[t])/6 - (19*Log[-pp4 + t])/6 - (17*Log[s + t])/8 + 
   (35*Log[-pp4 + s + t])/24, Log[pp4] + (7*Log[t])/6 - (17*Log[-pp4 + t])/6 - 
   (7*Log[s + t])/8 + (37*Log[-pp4 + s + t])/24, 
  (11*Log[pp4])/3 + (13*Log[t])/3 - (19*Log[-pp4 + t])/3 - (3*Log[s + t])/8 - 
   (31*Log[-pp4 + s + t])/24, 4*Log[pp4] + (9*Log[t])/2 - (15*Log[-pp4 + t])/2 + 
   (15*Log[s + t])/8 - (23*Log[-pp4 + s + t])/8, 
  Log[pp4] + (5*Log[t])/2 - (7*Log[-pp4 + t])/2 + (3*Log[s + t])/8 - 
   (3*Log[-pp4 + s + t])/8, Log[pp4] + Log[t]/2 - Log[-pp4 + t]/2 + 
   (21*Log[s + t])/8 - (29*Log[-pp4 + s + t])/8, 
  -3*Log[pp4] - (25*Log[t])/6 + (23*Log[-pp4 + t])/6 - (17*Log[s + t])/8 + 
   (131*Log[-pp4 + s + t])/24, 4*Log[pp4] + (8*Log[t])/3 - 
   (13*Log[-pp4 + t])/3 + (29*Log[s + t])/8 - (143*Log[-pp4 + s + t])/24, 
  -2*Log[pp4] - Log[t] + Log[-pp4 + t] - 3*Log[s + t] + 5*Log[-pp4 + s + t], 
  -Log[pp4]/3 + (5*Log[t])/6 + (7*Log[-pp4 + t])/6 + (3*Log[s + t])/8 - 
   (49*Log[-pp4 + s + t])/24, -Log[pp4] - 3*Log[s] + 3*Log[t] - 
   4*Log[-pp4 + t] + 2*Log[-pp4 + s + t], -6*Log[t] + 4*Log[-pp4 + t] + 
   6*Log[s + t] - 4*Log[-pp4 + s + t], 2*Log[pp4] - 2*Log[-pp4 + s + t], 
  -2*Log[-pp4 + t] + 2*Log[-pp4 + s + t], 0, 0, 0}, 
 {0, (-361*Log[pp4])/24 - (101*Log[s])/12 - (25*Log[t])/6 + 
   (151*Log[s + t])/8 + (35*Log[-pp4 + s + t])/4, 
  (-11*Log[pp4])/3 + (11*Log[s])/6 + Log[t]/2 - 4*Log[s + t] + 
   (16*Log[-pp4 + s + t])/3, (-73*Log[pp4])/12 + (3*Log[s])/2 + (2*Log[t])/3 - 
   (13*Log[s + t])/4 + (43*Log[-pp4 + s + t])/6, 
  (-7*Log[pp4])/6 + (35*Log[s])/12 - (31*Log[t])/12 - Log[s + t]/2 + 
   (4*Log[-pp4 + s + t])/3, (121*Log[pp4])/24 - 4*Log[s] + (23*Log[t])/12 + 
   (25*Log[s + t])/8 - (73*Log[-pp4 + s + t])/12, 
  (9*Log[pp4])/4 - (7*Log[s])/2 + 3*Log[t] + (3*Log[s + t])/4 - 
   (5*Log[-pp4 + s + t])/2, (-83*Log[pp4])/24 - (13*Log[s])/12 + 2*Log[t] - 
   (11*Log[s + t])/8 + (47*Log[-pp4 + s + t])/12, 
  Log[pp4]/12 - Log[s]/3 - (5*Log[t])/6 + (9*Log[s + t])/4 - 
   (7*Log[-pp4 + s + t])/6, -Log[pp4]/2 - (7*Log[s])/2 + (5*Log[t])/2 + 
   (3*Log[s + t])/2, Log[pp4]/12 - Log[s]/3 + Log[t]/6 + Log[s + t]/4 - 
   Log[-pp4 + s + t]/6, Log[pp4]/8 - Log[t]/4 + (3*Log[s + t])/8 - 
   Log[-pp4 + s + t]/4, (-301*Log[pp4])/24 + (7*Log[s])/12 + (5*Log[t])/2 - 
   (37*Log[s + t])/8 + (169*Log[-pp4 + s + t])/12, 
  (-5*Log[pp4])/24 - (5*Log[s])/12 - (7*Log[t])/6 + (19*Log[s + t])/8 - 
   (7*Log[-pp4 + s + t])/12, (-7*Log[pp4])/6 - (9*Log[s])/2 + (29*Log[t])/6 - 
   Log[s + t]/2 + (4*Log[-pp4 + s + t])/3, (13*Log[pp4])/8 + (55*Log[s])/12 - 
   (35*Log[t])/6 + (15*Log[s + t])/8 - (9*Log[-pp4 + s + t])/4, 
  (13*Log[pp4])/24 + (17*Log[s])/12 + Log[t]/2 - (19*Log[s + t])/8 - 
   Log[-pp4 + s + t]/12, (-15*Log[pp4])/8 + (11*Log[s])/4 - Log[t] - 
   (21*Log[s + t])/8 + (11*Log[-pp4 + s + t])/4, 
  2*Log[pp4] + (17*Log[s])/4 - (17*Log[t])/4 - 2*Log[-pp4 + s + t], 
  (13*Log[pp4])/8 - (5*Log[s])/2 + (13*Log[t])/4 - (9*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/4, (-11*Log[pp4])/8 + Log[s] - (17*Log[t])/4 + 
   (39*Log[s + t])/8 - Log[-pp4 + s + t]/4, (-19*Log[pp4])/4 - (19*Log[s])/2 + 
   13*Log[t] - (21*Log[s + t])/4 + (13*Log[-pp4 + s + t])/2, 
  (119*Log[pp4])/24 + (9*Log[s])/4 + Log[t]/6 - (29*Log[s + t])/8 - 
   (15*Log[-pp4 + s + t])/4, (-39*Log[pp4])/8 + (101*Log[s])/6 - 
   (265*Log[t])/12 + (63*Log[s + t])/8 + (9*Log[-pp4 + s + t])/4, 
  (-83*Log[pp4])/8 + (79*Log[s])/12 - (41*Log[t])/6 + (3*Log[s + t])/8 + 
   (41*Log[-pp4 + s + t])/4, (5*Log[pp4])/4 - (3*Log[s])/2 + (7*Log[s + t])/4 - 
   (3*Log[-pp4 + s + t])/2, (-9*Log[pp4])/4 - (2*Log[s])/3 + (13*Log[t])/6 - 
   (9*Log[s + t])/4 + 3*Log[-pp4 + s + t], (37*Log[pp4])/24 - (29*Log[s])/12 + 
   (4*Log[t])/3 + (13*Log[s + t])/8 - (25*Log[-pp4 + s + t])/12, 
  (-93*Log[pp4])/8 - (67*Log[s])/12 + (29*Log[t])/6 + (9*Log[s + t])/8 + 
   (45*Log[-pp4 + s + t])/4, (49*Log[pp4])/12 + Log[s]/2 - (2*Log[t])/3 + 
   Log[s + t]/4 - (25*Log[-pp4 + s + t])/6, (67*Log[pp4])/8 + (11*Log[s])/4 - 
   (3*Log[t])/2 - (15*Log[s + t])/8 - (31*Log[-pp4 + s + t])/4, 
  2*Log[pp4] + (43*Log[s])/12 - (19*Log[t])/12 - 3*Log[s + t] - 
   Log[-pp4 + s + t], (-85*Log[pp4])/12 + (7*Log[s])/4 - (31*Log[t])/12 + 
   (7*Log[s + t])/4 + (37*Log[-pp4 + s + t])/6, 
  (-13*Log[pp4])/8 - (17*Log[s])/12 + (2*Log[t])/3 + (9*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/4, (-59*Log[pp4])/8 - (13*Log[s])/12 - Log[t]/6 + 
   (15*Log[s + t])/8 + (27*Log[-pp4 + s + t])/4, 
  -2*Log[pp4] + Log[s]/6 - Log[t]/6 + 2*Log[-pp4 + s + t], 
  -Log[pp4]/4 - Log[s] - Log[t]/2 + (9*Log[s + t])/4 - Log[-pp4 + s + t]/2, 
  (-3*Log[pp4])/4 + (5*Log[s])/4 - (7*Log[t])/4 + (3*Log[s + t])/4 + 
   Log[-pp4 + s + t]/2, (-23*Log[pp4])/8 + Log[s]/6 - (5*Log[t])/12 + 
   (3*Log[s + t])/8 + (11*Log[-pp4 + s + t])/4, 
  (-107*Log[pp4])/8 - (45*Log[s])/4 + 10*Log[t] + (15*Log[s + t])/8 + 
   (51*Log[-pp4 + s + t])/4, (3*Log[pp4])/8 - 7*Log[s] + (17*Log[t])/4 + 
   (33*Log[s + t])/8 - (7*Log[-pp4 + s + t])/4, 
  -2*Log[pp4] - 7*Log[s] + 3*Log[t] + 6*Log[s + t], 
  (-13*Log[pp4])/8 + (5*Log[s])/2 - (13*Log[t])/4 + (9*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/4, (-209*Log[pp4])/6 - (38*Log[s])/3 + 19*Log[t] - 
   (19*Log[s + t])/2 + 38*Log[-pp4 + s + t], (385*Log[pp4])/24 + 
   (55*Log[s])/6 - (21*Log[t])/4 - (43*Log[s + t])/8 - 
   (175*Log[-pp4 + s + t])/12, (21*Log[pp4])/2 + (27*Log[s])/4 - 
   (19*Log[t])/4 - 3*Log[s + t] - (19*Log[-pp4 + s + t])/2, 
  (-27*Log[pp4])/4 - (19*Log[s])/4 + (17*Log[t])/4 + (3*Log[s + t])/4 + 
   (13*Log[-pp4 + s + t])/2, (-31*Log[pp4])/24 + (7*Log[s])/12 + 2*Log[t] - 
   (35*Log[s + t])/8 + (37*Log[-pp4 + s + t])/12, 
  (-13*Log[pp4])/8 + (5*Log[s])/4 - (15*Log[s + t])/8 + 
   (9*Log[-pp4 + s + t])/4, (15*Log[pp4])/8 - 4*Log[s] + (9*Log[t])/4 + 
   (21*Log[s + t])/8 - (11*Log[-pp4 + s + t])/4, 
  Log[pp4]/24 + (7*Log[s])/12 - (5*Log[t])/3 + (9*Log[s + t])/8 - 
   Log[-pp4 + s + t]/12, (-13*Log[pp4])/8 + (23*Log[s])/12 + (4*Log[t])/3 - 
   (39*Log[s + t])/8 + (13*Log[-pp4 + s + t])/4, 
  (-11*Log[pp4])/8 - Log[s]/4 + Log[t] - (9*Log[s + t])/8 + 
   (7*Log[-pp4 + s + t])/4, (15*Log[pp4])/8 - (11*Log[s])/4 + Log[t] + 
   (21*Log[s + t])/8 - (11*Log[-pp4 + s + t])/4, 
  (-5*Log[pp4])/4 + (7*Log[s])/4 - (5*Log[t])/4 - (3*Log[s + t])/4 + 
   (3*Log[-pp4 + s + t])/2, 26*Log[pp4] + 9*Log[s] - 7*Log[t] - 3*Log[s + t] - 
   25*Log[-pp4 + s + t], (-73*Log[pp4])/12 - (37*Log[s])/12 + Log[t]/4 + 
   (17*Log[s + t])/4 + (14*Log[-pp4 + s + t])/3, 
  (-37*Log[pp4])/24 - (22*Log[s])/3 + (65*Log[t])/12 + (23*Log[s + t])/8 + 
   (7*Log[-pp4 + s + t])/12, (-79*Log[pp4])/24 + (17*Log[s])/4 - 
   (11*Log[t])/3 - (7*Log[s + t])/8 + (43*Log[-pp4 + s + t])/12, 
  (-529*Log[pp4])/24 - (61*Log[s])/12 + (55*Log[t])/6 - (49*Log[s + t])/8 + 
   (289*Log[-pp4 + s + t])/12, (529*Log[pp4])/24 + (61*Log[s])/12 - 
   (55*Log[t])/6 + (49*Log[s + t])/8 - (289*Log[-pp4 + s + t])/12, 
  (-367*Log[pp4])/12 + (19*Log[s])/12 + (43*Log[t])/12 - (31*Log[s + t])/4 + 
   (199*Log[-pp4 + s + t])/6, (21*Log[pp4])/8 + (109*Log[s])/12 - 
   (25*Log[t])/3 - (9*Log[s + t])/8 - (9*Log[-pp4 + s + t])/4, 
  (-43*Log[pp4])/6 + (4*Log[s])/3 + 3*Log[t] - (13*Log[s + t])/2 + 
   (28*Log[-pp4 + s + t])/3, (29*Log[pp4])/24 - (13*Log[s])/12 - (4*Log[t])/3 + 
   (29*Log[s + t])/8 - (29*Log[-pp4 + s + t])/12, 
  (-5*Log[pp4])/24 + (25*Log[s])/12 - (5*Log[t])/3 - (5*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/12, (119*Log[pp4])/24 - (5*Log[s])/4 - (2*Log[t])/3 + 
   (23*Log[s + t])/8 - (71*Log[-pp4 + s + t])/12, 
  (15*Log[pp4])/8 + (41*Log[s])/12 - (13*Log[t])/6 - (15*Log[s + t])/8 - 
   (5*Log[-pp4 + s + t])/4, (-11*Log[pp4])/24 - Log[s]/12 + Log[t] - 
   (11*Log[s + t])/8 + (11*Log[-pp4 + s + t])/12, 
  (-47*Log[pp4])/8 + (35*Log[s])/12 - (19*Log[t])/6 + (3*Log[s + t])/8 + 
   (23*Log[-pp4 + s + t])/4, (-8*Log[pp4])/3 - Log[s] + Log[t]/3 + Log[s + t] + 
   (7*Log[-pp4 + s + t])/3, (-37*Log[pp4])/12 - (5*Log[s])/6 - Log[t] + 
   (11*Log[s + t])/4 + (13*Log[-pp4 + s + t])/6, 
  (-5*Log[pp4])/6 + (10*Log[s])/3 + Log[t]/3 - (11*Log[s + t])/2 + 
   (8*Log[-pp4 + s + t])/3, (7*Log[pp4])/4 - 4*Log[s] + (5*Log[t])/2 + 
   (9*Log[s + t])/4 - (5*Log[-pp4 + s + t])/2, 
  (13*Log[pp4])/8 - (43*Log[s])/12 + (7*Log[t])/3 + (15*Log[s + t])/8 - 
   (9*Log[-pp4 + s + t])/4, (11*Log[pp4])/12 - (41*Log[s])/6 + 5*Log[t] + 
   (11*Log[s + t])/4 - (11*Log[-pp4 + s + t])/6, 
  (-59*Log[pp4])/24 + (3*Log[s])/4 + Log[t]/6 - (11*Log[s + t])/8 + 
   (35*Log[-pp4 + s + t])/12, 0, (-71*Log[pp4])/8 - (3*Log[s])/2 + 
   (17*Log[t])/4 - (33*Log[s + t])/8 + (41*Log[-pp4 + s + t])/4, 
  (-37*Log[pp4])/8 - (9*Log[s])/4 + (5*Log[t])/2 - (3*Log[s + t])/8 + 
   (19*Log[-pp4 + s + t])/4, (7*Log[pp4])/8 + (5*Log[s])/4 + Log[t] - 
   (27*Log[s + t])/8 + Log[-pp4 + s + t]/4, (57*Log[pp4])/8 + (23*Log[s])/12 + 
   (5*Log[t])/6 - (33*Log[s + t])/8 - (23*Log[-pp4 + s + t])/4, 
  (107*Log[pp4])/24 + (8*Log[s])/3 - (7*Log[t])/12 - (25*Log[s + t])/8 - 
   (41*Log[-pp4 + s + t])/12, (-95*Log[pp4])/24 - (13*Log[s])/6 + 
   (13*Log[t])/12 + (13*Log[s + t])/8 + (41*Log[-pp4 + s + t])/12, 
  (77*Log[pp4])/12 + (3*Log[s])/4 - (7*Log[t])/12 - Log[s + t]/4 - 
   (19*Log[-pp4 + s + t])/3, (-67*Log[pp4])/8 - (25*Log[s])/12 + (5*Log[t])/6 + 
   (15*Log[s + t])/8 + (31*Log[-pp4 + s + t])/4, 
  (103*Log[pp4])/2 + 8*Log[s] - 15*Log[t] + (21*Log[s + t])/2 - 
   55*Log[-pp4 + s + t], (-595*Log[pp4])/12 - (26*Log[s])/3 + (95*Log[t])/6 - 
   (43*Log[s + t])/4 + (319*Log[-pp4 + s + t])/6, 
  (5*Log[pp4])/8 - (11*Log[s])/4 - Log[t]/2 + (39*Log[s + t])/8 - 
   (9*Log[-pp4 + s + t])/4, (-63*Log[pp4])/4 - (53*Log[s])/6 + (22*Log[t])/3 + 
   (9*Log[s + t])/4 + 15*Log[-pp4 + s + t], (-61*Log[pp4])/24 + 
   (41*Log[s])/12 - Log[t]/3 - (37*Log[s + t])/8 + (49*Log[-pp4 + s + t])/12, 
  (28*Log[pp4])/3 - (2*Log[s])/3 - 3*Log[t] + 5*Log[s + t] - 
   (32*Log[-pp4 + s + t])/3, (37*Log[pp4])/4 + (17*Log[s])/6 - (16*Log[t])/3 + 
   (15*Log[s + t])/4 - (21*Log[-pp4 + s + t])/2, 
  (-27*Log[pp4])/4 - (5*Log[s])/3 + (7*Log[t])/6 + (3*Log[s + t])/4 + 
   (13*Log[-pp4 + s + t])/2, (53*Log[pp4])/8 - (7*Log[s])/4 - (3*Log[t])/2 + 
   (39*Log[s + t])/8 - (33*Log[-pp4 + s + t])/4, 
  (41*Log[pp4])/4 + (15*Log[s])/4 - (17*Log[t])/4 + (3*Log[s + t])/4 - 
   (21*Log[-pp4 + s + t])/2, (43*Log[pp4])/4 + (3*Log[s])/2 - 3*Log[t] + 
   (9*Log[s + t])/4 - (23*Log[-pp4 + s + t])/2, 
  (-31*Log[pp4])/6 - (7*Log[s])/3 + (8*Log[t])/3 - Log[s + t]/2 + 
   (16*Log[-pp4 + s + t])/3, (-235*Log[pp4])/8 - (79*Log[s])/12 + 
   (34*Log[t])/3 - (57*Log[s + t])/8 + (127*Log[-pp4 + s + t])/4, 
  (-17*Log[pp4])/8 + (7*Log[s])/4 - (7*Log[t])/2 + (21*Log[s + t])/8 + 
   (5*Log[-pp4 + s + t])/4, (7*Log[pp4])/24 - (5*Log[s])/12 + (11*Log[t])/6 - 
   (17*Log[s + t])/8 + (5*Log[-pp4 + s + t])/12, 
  (-7*Log[pp4])/24 - (7*Log[s])/12 + (7*Log[t])/6 - (7*Log[s + t])/8 + 
   (7*Log[-pp4 + s + t])/12, (3*Log[pp4])/8 - (35*Log[s])/12 + (19*Log[t])/6 - 
   (3*Log[s + t])/8 - Log[-pp4 + s + t]/4, Log[pp4]/8 - (17*Log[s])/4 + 
   3*Log[t] + (15*Log[s + t])/8 - (3*Log[-pp4 + s + t])/4, 
  Log[pp4]/8 - (3*Log[s])/4 + Log[t]/2 + (3*Log[s + t])/8 - 
   Log[-pp4 + s + t]/4, (7*Log[pp4])/8 - (9*Log[s])/4 + Log[t]/2 + 
   (21*Log[s + t])/8 - (7*Log[-pp4 + s + t])/4, 
  (-41*Log[pp4])/24 + (55*Log[s])/12 - (19*Log[t])/6 - (17*Log[s + t])/8 + 
   (29*Log[-pp4 + s + t])/12, (29*Log[pp4])/24 - (61*Log[s])/12 + 
   (8*Log[t])/3 + (29*Log[s + t])/8 - (29*Log[-pp4 + s + t])/12, 
  -Log[pp4] + 3*Log[s] - Log[t] - 3*Log[s + t] + 2*Log[-pp4 + s + t], 
  (13*Log[pp4])/8 + Log[s]/12 - Log[t]/3 + (3*Log[s + t])/8 - 
   (7*Log[-pp4 + s + t])/4, -Log[s] + Log[t], -Log[pp4] - 2*Log[s] - 4*Log[t] + 
   6*Log[s + t] - 2*Log[-pp4 + s + t], 3*Log[pp4] + Log[s] - Log[t] - 
   3*Log[-pp4 + s + t], 2*Log[s] - 2*Log[t], 0, 0, 0}, 
 {0, -10*Log[pp4] + (25*Log[t])/8 + (73*Log[-pp4 + t])/8 + (77*Log[s + t])/24 - 
   (131*Log[-pp4 + s + t])/24, (61*Log[t])/36 + (151*Log[-pp4 + t])/36 - 
   (47*Log[s + t])/12 - (71*Log[-pp4 + s + t])/36, 
  (91*Log[t])/36 + (17*Log[-pp4 + t])/18 - (3*Log[s + t])/4 - 
   (49*Log[-pp4 + s + t])/18, Log[t]/3 - (13*Log[-pp4 + t])/12 - Log[s + t]/3 + 
   (13*Log[-pp4 + s + t])/12, (-121*Log[t])/72 + (5*Log[-pp4 + t])/72 + 
   (19*Log[s + t])/24 + (59*Log[-pp4 + s + t])/72, 
  -Log[t]/4 + Log[-pp4 + t]/4 + Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  (277*Log[t])/72 - (245*Log[-pp4 + t])/72 - (7*Log[s + t])/24 - 
   (11*Log[-pp4 + s + t])/72, (-41*Log[t])/12 + (41*Log[-pp4 + t])/12 + 
   (41*Log[s + t])/12 - (41*Log[-pp4 + s + t])/12, 
  -Log[t]/4 + Log[-pp4 + t]/4 + Log[s + t]/4 - Log[-pp4 + s + t]/4, 
  -Log[t]/12 + Log[-pp4 + t]/12 + Log[s + t]/12 - Log[-pp4 + s + t]/12, 
  -Log[t]/24 + Log[-pp4 + t]/24 + Log[s + t]/24 - Log[-pp4 + s + t]/24, 
  8*Log[pp4] + (449*Log[t])/72 - (811*Log[-pp4 + t])/72 - (9*Log[s + t])/8 - 
   (133*Log[-pp4 + s + t])/72, (-7*Log[t])/24 + (19*Log[-pp4 + t])/24 + 
   (7*Log[s + t])/24 - (19*Log[-pp4 + s + t])/24, 
  (19*Log[t])/18 - (25*Log[-pp4 + t])/36 + Log[s + t]/6 - 
   (19*Log[-pp4 + s + t])/36, (-77*Log[t])/72 + (97*Log[-pp4 + t])/72 + 
   (7*Log[s + t])/24 - (41*Log[-pp4 + s + t])/72, 
  Log[t]/72 - (113*Log[-pp4 + t])/72 - (11*Log[s + t])/24 + 
   (145*Log[-pp4 + s + t])/72, (13*Log[t])/24 - (25*Log[-pp4 + t])/24 - 
   (13*Log[s + t])/24 + (25*Log[-pp4 + s + t])/24, 
  (-29*Log[t])/24 + (5*Log[-pp4 + t])/8 - Log[s + t]/8 + 
   (17*Log[-pp4 + s + t])/24, (5*Log[t])/24 + Log[-pp4 + t]/24 - 
   (5*Log[s + t])/24 - Log[-pp4 + s + t]/24, 
  (-23*Log[t])/24 + (29*Log[-pp4 + t])/24 + (23*Log[s + t])/24 - 
   (29*Log[-pp4 + s + t])/24, (11*Log[t])/2 - Log[-pp4 + t]/2 - Log[s + t]/2 - 
   (9*Log[-pp4 + s + t])/2, -4*Log[pp4] + (53*Log[t])/72 + 
   (611*Log[-pp4 + t])/72 - (23*Log[s + t])/24 - (307*Log[-pp4 + s + t])/72, 
  (-22*Log[t])/9 + (2*Log[-pp4 + t])/9 + (2*Log[s + t])/3 + 
   (14*Log[-pp4 + s + t])/9, (247*Log[t])/72 - (47*Log[-pp4 + t])/72 - 
   (5*Log[s + t])/24 - (185*Log[-pp4 + s + t])/72, 
  Log[t]/4 - Log[-pp4 + t]/4 - Log[s + t]/4 + Log[-pp4 + s + t]/4, 
  (199*Log[t])/72 - (95*Log[-pp4 + t])/72 - (5*Log[s + t])/24 - 
   (89*Log[-pp4 + s + t])/72, (-5*Log[t])/24 + (5*Log[-pp4 + t])/24 + 
   (5*Log[s + t])/24 - (5*Log[-pp4 + s + t])/24, 
  (173*Log[t])/72 - (37*Log[-pp4 + t])/72 + (17*Log[s + t])/24 - 
   (187*Log[-pp4 + s + t])/72, (-25*Log[t])/36 + (17*Log[-pp4 + t])/36 - 
   Log[s + t]/12 + (11*Log[-pp4 + s + t])/36, 
  (-41*Log[t])/24 - (47*Log[-pp4 + t])/24 - (5*Log[s + t])/8 + 
   (103*Log[-pp4 + s + t])/24, (-5*Log[t])/72 - (83*Log[-pp4 + t])/72 - 
   (17*Log[s + t])/24 + (139*Log[-pp4 + s + t])/72, 
  (149*Log[t])/72 + (83*Log[-pp4 + t])/72 + (17*Log[s + t])/24 - 
   (283*Log[-pp4 + s + t])/72, (-53*Log[t])/72 + (85*Log[-pp4 + t])/72 + 
   (7*Log[s + t])/24 - (53*Log[-pp4 + s + t])/72, 
  (47*Log[t])/72 + (161*Log[-pp4 + t])/72 + (11*Log[s + t])/24 - 
   (241*Log[-pp4 + s + t])/72, (7*Log[t])/9 + (4*Log[-pp4 + t])/9 - 
   (11*Log[-pp4 + s + t])/9, (-11*Log[t])/24 + (11*Log[-pp4 + t])/24 + 
   (11*Log[s + t])/24 - (11*Log[-pp4 + s + t])/24, 
  -Log[t]/8 + Log[-pp4 + t]/8 + Log[s + t]/8 - Log[-pp4 + s + t]/8, 
  (25*Log[t])/36 + (19*Log[-pp4 + t])/36 + Log[s + t]/12 - 
   (47*Log[-pp4 + s + t])/36, (191*Log[t])/24 + (61*Log[-pp4 + t])/24 + 
   Log[s + t]/24 - (253*Log[-pp4 + s + t])/24, 
  (-13*Log[t])/24 - (65*Log[-pp4 + t])/24 + (13*Log[s + t])/24 + 
   (65*Log[-pp4 + s + t])/24, (-5*Log[t])/4 - Log[-pp4 + t]/6 + 
   (5*Log[s + t])/4 + Log[-pp4 + s + t]/6, (-5*Log[t])/24 + 
   (11*Log[-pp4 + t])/24 + (5*Log[s + t])/24 - (11*Log[-pp4 + s + t])/24, 
  4*Log[pp4] + (607*Log[t])/36 - (431*Log[-pp4 + t])/36 - (3*Log[s + t])/4 - 
   (293*Log[-pp4 + s + t])/36, Log[pp4] - (413*Log[t])/72 - 
   (275*Log[-pp4 + t])/72 - (113*Log[s + t])/24 + (955*Log[-pp4 + s + t])/72, 
  (-65*Log[t])/12 - (31*Log[-pp4 + t])/12 - (7*Log[s + t])/12 + 
   (103*Log[-pp4 + s + t])/12, (55*Log[t])/12 + (3*Log[-pp4 + t])/4 + 
   Log[s + t]/12 - (65*Log[-pp4 + s + t])/12, 
  (-37*Log[t])/72 + (5*Log[-pp4 + t])/72 - (25*Log[s + t])/24 + 
   (107*Log[-pp4 + s + t])/72, (7*Log[t])/24 - (7*Log[-pp4 + t])/24 - 
   (7*Log[s + t])/24 + (7*Log[-pp4 + s + t])/24, 
  (-13*Log[t])/24 + (13*Log[-pp4 + t])/24 + (13*Log[s + t])/24 - 
   (13*Log[-pp4 + s + t])/24, (-77*Log[t])/24 + (77*Log[-pp4 + t])/24 + 
   (77*Log[s + t])/24 - (77*Log[-pp4 + s + t])/24, 
  (245*Log[t])/72 - (277*Log[-pp4 + t])/72 - (23*Log[s + t])/24 + 
   (101*Log[-pp4 + s + t])/72, Log[t]/8 - Log[-pp4 + t]/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, (-13*Log[t])/24 + (13*Log[-pp4 + t])/24 + 
   (13*Log[s + t])/24 - (13*Log[-pp4 + s + t])/24, 
  Log[t]/6 - Log[-pp4 + t]/6 - Log[s + t]/6 + Log[-pp4 + s + t]/6, 
  6*Log[pp4] - 11*Log[t] - 5*Log[-pp4 + t] - Log[s + t] + 11*Log[-pp4 + s + t], 
  -Log[pp4] + (119*Log[t])/36 - (7*Log[-pp4 + t])/36 + (11*Log[s + t])/12 - 
   (109*Log[-pp4 + s + t])/36, (37*Log[t])/24 + (23*Log[-pp4 + t])/24 + 
   (11*Log[s + t])/24 - (71*Log[-pp4 + s + t])/24, 
  (73*Log[t])/72 - (29*Log[-pp4 + t])/72 - Log[s + t]/8 - 
   (35*Log[-pp4 + s + t])/72, -Log[pp4] + (277*Log[t])/24 + 
   (59*Log[-pp4 + t])/24 - (7*Log[s + t])/8 - (97*Log[-pp4 + s + t])/8, 
  Log[pp4] - (277*Log[t])/24 - (59*Log[-pp4 + t])/24 + (7*Log[s + t])/8 + 
   (97*Log[-pp4 + s + t])/8, -Log[pp4] + 14*Log[t] + (3*Log[-pp4 + t])/4 - 
   (4*Log[s + t])/3 - (149*Log[-pp4 + s + t])/12, 
  (-167*Log[t])/72 - (77*Log[-pp4 + t])/72 - (11*Log[s + t])/24 + 
   (277*Log[-pp4 + s + t])/72, (41*Log[t])/18 - (7*Log[-pp4 + t])/18 - 
   (7*Log[s + t])/6 - (13*Log[-pp4 + s + t])/18, 
  (-5*Log[t])/8 - (25*Log[-pp4 + t])/24 + (5*Log[s + t])/8 + 
   (25*Log[-pp4 + s + t])/24, Log[t]/8 + (3*Log[-pp4 + t])/8 - Log[s + t]/8 - 
   (3*Log[-pp4 + s + t])/8, (-263*Log[t])/72 - (185*Log[-pp4 + t])/72 + 
   (13*Log[s + t])/24 + (409*Log[-pp4 + s + t])/72, 
  (-91*Log[t])/72 - (181*Log[-pp4 + t])/72 - (7*Log[s + t])/24 + 
   (293*Log[-pp4 + s + t])/72, Log[t]/72 + (25*Log[-pp4 + t])/72 - 
   (11*Log[s + t])/24 + (7*Log[-pp4 + s + t])/72, 
  (227*Log[t])/72 + (185*Log[-pp4 + t])/72 - Log[s + t]/24 - 
   (409*Log[-pp4 + s + t])/72, (25*Log[t])/18 - (17*Log[-pp4 + t])/18 + 
   Log[s + t]/6 - (11*Log[-pp4 + s + t])/18, 
  (41*Log[t])/36 - (25*Log[-pp4 + t])/36 + (5*Log[s + t])/12 - 
   (31*Log[-pp4 + s + t])/36, Log[t]/3 + (7*Log[-pp4 + t])/3 - Log[s + t] - 
   (5*Log[-pp4 + s + t])/3, -Log[t]/2 + Log[-pp4 + t] + Log[s + t]/2 - 
   Log[-pp4 + s + t], -Log[t]/72 - (25*Log[-pp4 + t])/72 + (11*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/72, (2*Log[t])/9 + (53*Log[-pp4 + t])/36 + 
   (2*Log[s + t])/3 - (85*Log[-pp4 + s + t])/36, 
  (53*Log[t])/72 + (59*Log[-pp4 + t])/72 - (7*Log[s + t])/24 - 
   (91*Log[-pp4 + s + t])/72, 0, (95*Log[t])/24 + (17*Log[-pp4 + t])/24 - 
   (5*Log[s + t])/8 - (97*Log[-pp4 + s + t])/24, 
  (83*Log[t])/24 - (19*Log[-pp4 + t])/24 - Log[s + t]/8 - 
   (61*Log[-pp4 + s + t])/24, -Log[pp4] + (47*Log[t])/24 - 
   (31*Log[-pp4 + t])/24 - (5*Log[s + t])/8 + (23*Log[-pp4 + s + t])/24, 
  -Log[pp4] - (55*Log[t])/72 - (121*Log[-pp4 + t])/72 - (19*Log[s + t])/24 + 
   (305*Log[-pp4 + s + t])/72, (-65*Log[t])/24 + Log[-pp4 + t]/24 - 
   (5*Log[s + t])/8 + (79*Log[-pp4 + s + t])/24, 
  (71*Log[t])/24 - (7*Log[-pp4 + t])/24 + (3*Log[s + t])/8 - 
   (73*Log[-pp4 + s + t])/24, (-49*Log[t])/18 - (7*Log[-pp4 + t])/18 - 
   Log[s + t]/6 + (59*Log[-pp4 + s + t])/18, 
  (239*Log[t])/72 + (65*Log[-pp4 + t])/72 + (11*Log[s + t])/24 - 
   (337*Log[-pp4 + s + t])/72, -23*Log[t] + 6*Log[-pp4 + t] + Log[s + t] + 
   16*Log[-pp4 + s + t], 23*Log[t] - 2*Log[-pp4 + t] - Log[s + t] - 
   20*Log[-pp4 + s + t], (-17*Log[t])/24 + (65*Log[-pp4 + t])/24 + 
   (17*Log[s + t])/24 - (65*Log[-pp4 + s + t])/24, 
  (271*Log[t])/36 + (13*Log[-pp4 + t])/36 + (7*Log[s + t])/12 - 
   (305*Log[-pp4 + s + t])/36, (17*Log[t])/24 - (17*Log[-pp4 + t])/24 - 
   (17*Log[s + t])/24 + (17*Log[-pp4 + s + t])/24, 
  -Log[pp4] - (41*Log[t])/9 + (7*Log[-pp4 + t])/9 + (7*Log[s + t])/3 + 
   (22*Log[-pp4 + s + t])/9, Log[pp4] - (187*Log[t])/36 - Log[-pp4 + t]/36 + 
   (5*Log[s + t])/12 + (137*Log[-pp4 + s + t])/36, 
  Log[pp4] + (55*Log[t])/18 - (5*Log[-pp4 + t])/18 + Log[s + t]/6 - 
   (71*Log[-pp4 + s + t])/18, (-65*Log[t])/24 + (17*Log[-pp4 + t])/24 + 
   (17*Log[s + t])/24 + (31*Log[-pp4 + s + t])/24, 
  (-59*Log[t])/12 - Log[-pp4 + t]/12 - Log[s + t]/12 + 
   (61*Log[-pp4 + s + t])/12, (-21*Log[t])/4 + Log[-pp4 + t]/4 + Log[s + t]/4 + 
   (19*Log[-pp4 + s + t])/4, 3*Log[t] - 3*Log[-pp4 + s + t], 
  (1049*Log[t])/72 - (25*Log[-pp4 + t])/72 - (19*Log[s + t])/24 - 
   (967*Log[-pp4 + s + t])/72, (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, 
  (3*Log[t])/8 - (3*Log[-pp4 + t])/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, Log[t]/8 - Log[-pp4 + t]/8 - Log[s + t]/8 + 
   Log[-pp4 + s + t]/8, (109*Log[t])/72 - (77*Log[-pp4 + t])/72 + 
   Log[s + t]/24 - (35*Log[-pp4 + s + t])/72, 
  (23*Log[t])/24 - (7*Log[-pp4 + t])/24 + (3*Log[s + t])/8 - 
   (25*Log[-pp4 + s + t])/24, -Log[t]/8 + Log[-pp4 + t]/8 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/8, (-3*Log[t])/8 + (3*Log[-pp4 + t])/8 + 
   (3*Log[s + t])/8 - (3*Log[-pp4 + s + t])/8, 
  (3*Log[t])/8 - (3*Log[-pp4 + t])/8 - (3*Log[s + t])/8 + 
   (3*Log[-pp4 + s + t])/8, (-5*Log[t])/8 + (5*Log[-pp4 + t])/8 + 
   (5*Log[s + t])/8 - (5*Log[-pp4 + s + t])/8, Log[t]/2 - Log[-pp4 + t]/2 - 
   Log[s + t]/2 + Log[-pp4 + s + t]/2, (-83*Log[t])/72 + 
   (19*Log[-pp4 + t])/72 + Log[s + t]/24 + (61*Log[-pp4 + s + t])/72, 
  -2*Log[t] + 2*Log[-pp4 + t], 2*Log[t] - 2*Log[-pp4 + t] - 2*Log[s + t] + 
   2*Log[-pp4 + s + t], -3*Log[s] - 3*Log[t] + 3*Log[-pp4 + s + t], 0, 0, 0, 
  0}, {(2*Log[-pp4 + t])/3 - (2*Log[-pp4 + s + t])/3, 
  (-16*Log[pp4])/3 - (13*Log[s])/3 + (41*Log[t])/24 - (655*Log[-pp4 + t])/72 - 
   (77*Log[s + t])/24 + (1459*Log[-pp4 + s + t])/72, 
  Log[pp4]/3 + (7*Log[s])/3 - (31*Log[t])/12 - (569*Log[-pp4 + t])/108 - 
   Log[s + t]/12 + (569*Log[-pp4 + s + t])/108, (13*Log[pp4])/3 + Log[s]/3 - 
   (37*Log[t])/12 - (355*Log[-pp4 + t])/54 + (3*Log[s + t])/4 + 
   (229*Log[-pp4 + s + t])/54, 2*Log[pp4] + 2*Log[s] - 2*Log[t] - 
   (89*Log[-pp4 + t])/36 + Log[s + t]/3 + (5*Log[-pp4 + s + t])/36, 
  (-17*Log[pp4])/3 - (11*Log[s])/3 + (103*Log[t])/24 + 
   (2087*Log[-pp4 + t])/216 - (19*Log[s + t])/24 - (827*Log[-pp4 + s + t])/216, 
  -2*Log[pp4] - 2*Log[s] - (3*Log[t])/4 + (79*Log[-pp4 + t])/12 - 
   Log[s + t]/4 - (19*Log[-pp4 + s + t])/12, (8*Log[pp4])/3 - (7*Log[s])/3 - 
   (43*Log[t])/24 - (179*Log[-pp4 + t])/216 + (7*Log[s + t])/24 + 
   (431*Log[-pp4 + s + t])/216, (5*Log[t])/12 + (55*Log[-pp4 + t])/36 + 
   (7*Log[s + t])/12 - (91*Log[-pp4 + s + t])/36, 
  Log[pp4] - 4*Log[s] - (7*Log[t])/4 + (7*Log[-pp4 + t])/4 - Log[s + t]/4 + 
   (13*Log[-pp4 + s + t])/4, (13*Log[t])/12 - (41*Log[-pp4 + t])/36 - 
   Log[s + t]/12 + (5*Log[-pp4 + s + t])/36, 
  (-19*Log[t])/24 + Log[-pp4 + t]/24 - Log[s + t]/24 + 
   (19*Log[-pp4 + s + t])/24, (19*Log[pp4])/3 - (5*Log[s])/3 + (17*Log[t])/24 - 
   (97*Log[-pp4 + t])/216 + (9*Log[s + t])/8 - (1307*Log[-pp4 + s + t])/216, 
  -Log[pp4] - Log[s] - (29*Log[t])/24 + (13*Log[-pp4 + t])/72 - 
   (7*Log[s + t])/24 + (239*Log[-pp4 + s + t])/72, 
  (-10*Log[pp4])/3 - (16*Log[s])/3 + (13*Log[t])/6 + (953*Log[-pp4 + t])/108 - 
   Log[s + t]/6 - (233*Log[-pp4 + s + t])/108, (8*Log[pp4])/3 + (14*Log[s])/3 + 
   (19*Log[t])/24 - (1313*Log[-pp4 + t])/216 - (7*Log[s + t])/24 - 
   (379*Log[-pp4 + s + t])/216, (-4*Log[pp4])/3 + (2*Log[s])/3 - 
   (31*Log[t])/24 + (1441*Log[-pp4 + t])/216 - (37*Log[s + t])/24 - 
   (685*Log[-pp4 + s + t])/216, Log[pp4] + Log[s] - (65*Log[t])/24 + 
   (35*Log[-pp4 + t])/24 + (13*Log[s + t])/24 - (31*Log[-pp4 + s + t])/24, 
  Log[pp4]/2 + (5*Log[s])/2 + (5*Log[t])/24 - (209*Log[-pp4 + t])/72 + 
   Log[s + t]/8 - (31*Log[-pp4 + s + t])/72, -Log[pp4] - Log[s] + 
   (47*Log[t])/24 + (17*Log[-pp4 + t])/24 + (5*Log[s + t])/24 - 
   (7*Log[-pp4 + s + t])/8, -Log[pp4] - Log[s] + (43*Log[t])/24 + 
   (5*Log[-pp4 + t])/24 - (23*Log[s + t])/24 + (23*Log[-pp4 + s + t])/24, 
  -6*Log[pp4] - 12*Log[s] - (13*Log[t])/2 + (191*Log[-pp4 + t])/6 + 
   Log[s + t]/2 - (47*Log[-pp4 + s + t])/6, -4*Log[pp4] + Log[s] - 
   (187*Log[t])/24 - (1423*Log[-pp4 + t])/216 + (23*Log[s + t])/24 + 
   (3547*Log[-pp4 + s + t])/216, (73*Log[pp4])/6 + (103*Log[s])/6 + 
   (43*Log[t])/6 - (6295*Log[-pp4 + t])/108 - (2*Log[s + t])/3 + 
   (2425*Log[-pp4 + s + t])/108, (14*Log[pp4])/3 + (11*Log[s])/3 + 
   (31*Log[t])/24 - (4445*Log[-pp4 + t])/216 + (5*Log[s + t])/24 + 
   (2321*Log[-pp4 + s + t])/216, (17*Log[t])/12 + (29*Log[-pp4 + t])/12 + 
   (9*Log[s + t])/4 - (73*Log[-pp4 + s + t])/12, 
  (-11*Log[pp4])/6 - (5*Log[s])/6 - (53*Log[t])/24 + (1033*Log[-pp4 + t])/216 + 
   (5*Log[s + t])/24 - (25*Log[-pp4 + s + t])/216, 
  -Log[pp4] - Log[s] + (19*Log[t])/8 + (187*Log[-pp4 + t])/72 - 
   (5*Log[s + t])/24 - (199*Log[-pp4 + s + t])/72, 
  (-17*Log[pp4])/3 - (41*Log[s])/3 + (173*Log[t])/24 + 
   (3533*Log[-pp4 + t])/216 - (17*Log[s + t])/24 - (761*Log[-pp4 + s + t])/216, 
  (5*Log[pp4])/3 + (11*Log[s])/3 - (29*Log[t])/12 - (721*Log[-pp4 + t])/108 + 
   Log[s + t]/12 + (397*Log[-pp4 + s + t])/108, 
  2*Log[pp4] + 8*Log[s] - (25*Log[t])/8 - (113*Log[-pp4 + t])/72 + 
   (5*Log[s + t])/8 - (427*Log[-pp4 + s + t])/72, 
  (19*Log[pp4])/6 + (31*Log[s])/6 - (65*Log[t])/24 - (791*Log[-pp4 + t])/216 + 
   (17*Log[s + t])/24 - (577*Log[-pp4 + s + t])/216, 
  (17*Log[pp4])/6 + (5*Log[s])/6 + (19*Log[t])/8 - (1933*Log[-pp4 + t])/216 - 
   (161*Log[s + t])/24 + (2077*Log[-pp4 + s + t])/216, 
  -Log[pp4]/3 - (13*Log[s])/3 + (91*Log[t])/24 - (713*Log[-pp4 + t])/216 - 
   (7*Log[s + t])/24 + (965*Log[-pp4 + s + t])/216, 
  (4*Log[pp4])/3 - (20*Log[s])/3 + (95*Log[t])/24 - (1345*Log[-pp4 + t])/216 - 
   (11*Log[s + t])/24 + (1741*Log[-pp4 + s + t])/216, 
  (7*Log[pp4])/3 + Log[s]/3 - (4*Log[t])/3 - (170*Log[-pp4 + t])/27 + 
   (134*Log[-pp4 + s + t])/27, (-3*Log[pp4])/2 - (3*Log[s])/2 + 
   (43*Log[t])/24 + (49*Log[-pp4 + t])/24 - (11*Log[s + t])/24 - 
   (3*Log[-pp4 + s + t])/8, Log[pp4]/2 + Log[s]/2 + (9*Log[t])/8 - 
   (47*Log[-pp4 + t])/24 - Log[s + t]/8 - Log[-pp4 + s + t]/24, 
  (5*Log[pp4])/6 - (7*Log[s])/6 + (7*Log[t])/12 - (53*Log[-pp4 + t])/27 - 
   Log[s + t]/12 + (97*Log[-pp4 + s + t])/54, -3*Log[pp4] - 11*Log[s] - 
   (91*Log[t])/24 + (245*Log[-pp4 + t])/24 - Log[s + t]/24 + 
   (61*Log[-pp4 + s + t])/8, -3*Log[pp4] - 3*Log[s] - (103*Log[t])/24 + 
   (69*Log[-pp4 + t])/8 - (13*Log[s + t])/24 + (53*Log[-pp4 + s + t])/24, 
  -Log[pp4] - 5*Log[s] - (5*Log[t])/12 + (31*Log[-pp4 + t])/3 - 
   (5*Log[s + t])/4 - (8*Log[-pp4 + s + t])/3, 
  Log[pp4] + Log[s] + (49*Log[t])/24 - (125*Log[-pp4 + t])/24 - 
   (5*Log[s + t])/24 + (11*Log[-pp4 + s + t])/8, 
  (-4*Log[pp4])/3 - (82*Log[s])/3 - (125*Log[t])/12 + 
   (5371*Log[-pp4 + t])/108 + (3*Log[s + t])/4 - (1231*Log[-pp4 + s + t])/108, 
  (5*Log[pp4])/3 + (26*Log[s])/3 + (83*Log[t])/24 + (55*Log[-pp4 + t])/216 + 
   (65*Log[s + t])/24 - (3619*Log[-pp4 + s + t])/216, 
  Log[pp4] + 6*Log[s] + (37*Log[t])/12 - (17*Log[-pp4 + t])/12 + 
   (7*Log[s + t])/12 - (37*Log[-pp4 + s + t])/4, 
  -Log[pp4] - 4*Log[s] - (31*Log[t])/12 - Log[-pp4 + t]/36 - Log[s + t]/12 + 
   (277*Log[-pp4 + s + t])/36, Log[pp4]/3 - (11*Log[s])/3 - (5*Log[t])/24 + 
   (395*Log[-pp4 + t])/216 + (265*Log[s + t])/24 - 
   (2015*Log[-pp4 + s + t])/216, -Log[pp4] - Log[s] + (109*Log[t])/24 + 
   (85*Log[-pp4 + t])/24 + (7*Log[s + t])/24 - (51*Log[-pp4 + s + t])/8, 
  -3*Log[pp4] - 3*Log[s] - (55*Log[t])/24 + (59*Log[-pp4 + t])/8 - 
   (13*Log[s + t])/24 + (35*Log[-pp4 + s + t])/24, 
  Log[pp4] + Log[s] - (31*Log[t])/24 + (67*Log[-pp4 + t])/72 - 
   (29*Log[s + t])/24 - (31*Log[-pp4 + s + t])/72, 
  (-2*Log[pp4])/3 - (2*Log[s])/3 + (23*Log[t])/8 - (763*Log[-pp4 + t])/216 + 
   (23*Log[s + t])/24 + (223*Log[-pp4 + s + t])/216, 
  -2*Log[s] - (5*Log[t])/8 + (61*Log[-pp4 + t])/24 + Log[s + t]/8 - 
   Log[-pp4 + s + t]/24, -Log[pp4] - Log[s] - (31*Log[t])/24 + 
   (73*Log[-pp4 + t])/24 - (13*Log[s + t])/24 + (19*Log[-pp4 + s + t])/24, 
  Log[pp4] + Log[s] + (7*Log[t])/6 - (10*Log[-pp4 + t])/3 + Log[s + t]/6, 
  7*Log[pp4] + 16*Log[s] + 4*Log[t] - (43*Log[-pp4 + t])/3 + Log[s + t] - 
   (41*Log[-pp4 + s + t])/3, (-13*Log[pp4])/3 - (16*Log[s])/3 + (7*Log[t])/12 + 
   (479*Log[-pp4 + t])/108 - (11*Log[s + t])/12 + (601*Log[-pp4 + s + t])/108, 
  -4*Log[pp4] - 7*Log[s] + (23*Log[t])/24 + (833*Log[-pp4 + t])/72 - 
   (11*Log[s + t])/24 - (77*Log[-pp4 + s + t])/72, 
  (8*Log[pp4])/3 + (8*Log[s])/3 - (23*Log[t])/24 - (1475*Log[-pp4 + t])/216 + 
   Log[s + t]/8 + (503*Log[-pp4 + s + t])/216, -5*Log[pp4] - 16*Log[s] - 
   (35*Log[t])/8 + (395*Log[-pp4 + t])/24 + (7*Log[s + t])/8 + 
   (193*Log[-pp4 + s + t])/24, 5*Log[pp4] + 16*Log[s] + (35*Log[t])/8 - 
   (331*Log[-pp4 + t])/24 - (7*Log[s + t])/8 - (257*Log[-pp4 + s + t])/24, 
  -15*Log[s] - 7*Log[t] + (337*Log[-pp4 + t])/36 + (4*Log[s + t])/3 + 
   (407*Log[-pp4 + s + t])/36, (14*Log[pp4])/3 + (26*Log[s])/3 - 
   (31*Log[t])/24 - (2483*Log[-pp4 + t])/216 + (11*Log[s + t])/24 - 
   (217*Log[-pp4 + s + t])/216, (-8*Log[pp4])/3 - (17*Log[s])/3 - 
   (11*Log[t])/6 + (563*Log[-pp4 + t])/54 + (7*Log[s + t])/6 - 
   (77*Log[-pp4 + s + t])/54, Log[pp4] + 3*Log[s] + (11*Log[t])/24 - 
   (235*Log[-pp4 + t])/72 - (5*Log[s + t])/8 - (41*Log[-pp4 + s + t])/72, 
  2*Log[pp4] + 2*Log[s] - (7*Log[t])/24 - (557*Log[-pp4 + t])/72 + 
   Log[s + t]/8 + (281*Log[-pp4 + s + t])/72, (5*Log[pp4])/3 + (11*Log[s])/3 + 
   (11*Log[t])/8 + (37*Log[-pp4 + t])/216 - (13*Log[s + t])/24 - 
   (1369*Log[-pp4 + s + t])/216, (10*Log[pp4])/3 + (16*Log[s])/3 + 
   (5*Log[t])/24 - (295*Log[-pp4 + t])/216 + (7*Log[s + t])/24 - 
   (1685*Log[-pp4 + s + t])/216, (2*Log[pp4])/3 + (2*Log[s])/3 - 
   (71*Log[t])/24 - (1097*Log[-pp4 + t])/216 + (11*Log[s + t])/24 + 
   (1349*Log[-pp4 + s + t])/216, (-2*Log[pp4])/3 - (8*Log[s])/3 - 
   (29*Log[t])/24 - (841*Log[-pp4 + t])/216 + Log[s + t]/24 + 
   (1813*Log[-pp4 + s + t])/216, (5*Log[pp4])/3 - Log[s]/3 - (3*Log[t])/2 + 
   (37*Log[-pp4 + t])/54 - Log[s + t]/6 - (19*Log[-pp4 + s + t])/54, 
  (2*Log[pp4])/3 + (2*Log[s])/3 + Log[t]/12 - (175*Log[-pp4 + t])/108 - 
   (5*Log[s + t])/12 + (67*Log[-pp4 + s + t])/108, 
  Log[pp4] - 2*Log[s] - (4*Log[t])/3 - 3*Log[-pp4 + t] + Log[s + t] + 
   (13*Log[-pp4 + s + t])/3, -3*Log[pp4] - 3*Log[s] + (3*Log[t])/2 + 
   (29*Log[-pp4 + t])/6 - Log[s + t]/2 + Log[-pp4 + s + t]/6, 
  (-8*Log[pp4])/3 - (8*Log[s])/3 + (55*Log[t])/24 + (1289*Log[-pp4 + t])/216 - 
   (11*Log[s + t])/24 - (533*Log[-pp4 + s + t])/216, 
  (-13*Log[pp4])/3 - (19*Log[s])/3 + (8*Log[t])/3 + (917*Log[-pp4 + t])/108 - 
   (2*Log[s + t])/3 + (19*Log[-pp4 + s + t])/108, 
  (4*Log[pp4])/3 - (2*Log[s])/3 - (9*Log[t])/8 - (499*Log[-pp4 + t])/216 + 
   (7*Log[s + t])/24 + (535*Log[-pp4 + s + t])/216, 0, 
  Log[pp4] - 5*Log[s] - (17*Log[t])/8 + (287*Log[-pp4 + t])/72 + 
   (5*Log[s + t])/8 + (109*Log[-pp4 + s + t])/72, 
  -Log[pp4] - 2*Log[s] - (5*Log[t])/8 + (251*Log[-pp4 + t])/72 + Log[s + t]/8 + 
   Log[-pp4 + s + t]/72, -Log[t]/8 + (143*Log[-pp4 + t])/72 + 
   (5*Log[s + t])/8 - (179*Log[-pp4 + s + t])/72, 
  Log[pp4]/3 + (10*Log[s])/3 + (17*Log[t])/24 + (389*Log[-pp4 + t])/216 + 
   (19*Log[s + t])/24 - (1505*Log[-pp4 + s + t])/216, 
  2*Log[pp4] + 3*Log[s] - (11*Log[t])/24 - (5*Log[-pp4 + t])/8 + 
   (5*Log[s + t])/8 - (109*Log[-pp4 + s + t])/24, 
  -Log[pp4] - 2*Log[s] + (5*Log[t])/24 - Log[-pp4 + t]/8 - (3*Log[s + t])/8 + 
   (79*Log[-pp4 + s + t])/24, Log[pp4]/3 + (10*Log[s])/3 + Log[t]/2 - 
   (8*Log[-pp4 + t])/27 + Log[s + t]/6 - (109*Log[-pp4 + s + t])/27, 
  (-5*Log[pp4])/3 - (17*Log[s])/3 - (25*Log[t])/24 + (431*Log[-pp4 + t])/216 - 
   (11*Log[s + t])/24 + (1477*Log[-pp4 + s + t])/216, 
  5*Log[pp4] + 33*Log[s] + 10*Log[t] - 38*Log[-pp4 + t] - Log[s + t] - 
   9*Log[-pp4 + s + t], -6*Log[pp4] - 34*Log[s] - (29*Log[t])/3 + 
   (613*Log[-pp4 + t])/18 + Log[s + t] + (263*Log[-pp4 + s + t])/18, 
  (13*Log[t])/24 - (31*Log[-pp4 + t])/24 - (17*Log[s + t])/24 + 
   (35*Log[-pp4 + s + t])/24, (-20*Log[pp4])/3 - (50*Log[s])/3 - 
   (29*Log[t])/12 + (1843*Log[-pp4 + t])/108 - (7*Log[s + t])/12 + 
   (1001*Log[-pp4 + s + t])/108, Log[pp4] + Log[s] - (7*Log[t])/8 + 
   (41*Log[-pp4 + t])/72 + (17*Log[s + t])/24 - (173*Log[-pp4 + s + t])/72, 
  (-2*Log[pp4])/3 + (13*Log[s])/3 + (5*Log[t])/3 - (199*Log[-pp4 + t])/54 - 
   Log[s + t]/3 - (71*Log[-pp4 + s + t])/54, (8*Log[pp4])/3 + (23*Log[s])/3 + 
   (17*Log[t])/12 - (967*Log[-pp4 + t])/108 - (5*Log[s + t])/12 - 
   (257*Log[-pp4 + s + t])/108, (-4*Log[pp4])/3 - (13*Log[s])/3 - 
   (11*Log[t])/6 + (143*Log[-pp4 + t])/27 - Log[s + t]/6 + 
   (64*Log[-pp4 + s + t])/27, -Log[pp4] + 3*Log[s] + (37*Log[t])/24 - 
   (55*Log[-pp4 + t])/24 - (17*Log[s + t])/24 - (13*Log[-pp4 + s + t])/24, 
  3*Log[pp4] + 9*Log[s] + (19*Log[t])/12 - (41*Log[-pp4 + t])/4 + 
   Log[s + t]/12 - (41*Log[-pp4 + s + t])/12, Log[pp4] + 7*Log[s] + 
   (9*Log[t])/4 - (25*Log[-pp4 + t])/4 - Log[s + t]/4 - 
   (15*Log[-pp4 + s + t])/4, -2*Log[pp4] - 4*Log[s] - (4*Log[t])/3 + 
   (95*Log[-pp4 + t])/18 + (37*Log[-pp4 + s + t])/18, 
  (-14*Log[pp4])/3 - (62*Log[s])/3 - (151*Log[t])/24 + 
   (4661*Log[-pp4 + t])/216 + (19*Log[s + t])/24 + 
   (1999*Log[-pp4 + s + t])/216, 3*Log[pp4] + 3*Log[s] - Log[t]/8 - 
   (179*Log[-pp4 + t])/24 - (3*Log[s + t])/8 + (47*Log[-pp4 + s + t])/24, 
  -Log[pp4] - Log[s] - (13*Log[t])/24 + (337*Log[-pp4 + t])/72 + 
   (3*Log[s + t])/8 - (181*Log[-pp4 + s + t])/72, 
  -Log[pp4] - Log[s] + Log[t]/24 + (275*Log[-pp4 + t])/72 + Log[s + t]/8 - 
   (143*Log[-pp4 + s + t])/72, (-16*Log[pp4])/3 - (4*Log[s])/3 - 
   (35*Log[t])/24 + (2617*Log[-pp4 + t])/216 - Log[s + t]/24 - 
   (853*Log[-pp4 + s + t])/216, -5*Log[pp4] - 3*Log[s] - (9*Log[t])/8 + 
   (743*Log[-pp4 + t])/72 - (3*Log[s + t])/8 - (59*Log[-pp4 + s + t])/72, 
  -Log[pp4] - Log[s] + (5*Log[t])/8 + (13*Log[-pp4 + t])/8 - Log[s + t]/8 - 
   Log[-pp4 + s + t]/8, -Log[pp4] - Log[s] - (9*Log[t])/8 + 
   (15*Log[-pp4 + t])/8 - (3*Log[s + t])/8 + (13*Log[-pp4 + s + t])/8, 
  3*Log[pp4] + 3*Log[s] - (13*Log[t])/24 - (383*Log[-pp4 + t])/72 + 
   (3*Log[s + t])/8 - (37*Log[-pp4 + s + t])/72, 
  -4*Log[pp4] - 4*Log[s] + (19*Log[t])/24 + (437*Log[-pp4 + t])/72 - 
   (5*Log[s + t])/8 + (127*Log[-pp4 + s + t])/72, 
  2*Log[pp4] + 2*Log[s] - Log[t]/2 - (3*Log[-pp4 + t])/2 + Log[s + t]/2 - 
   (5*Log[-pp4 + s + t])/2, (2*Log[pp4])/3 + (2*Log[s])/3 + (13*Log[t])/24 - 
   (491*Log[-pp4 + t])/216 - Log[s + t]/24 + (95*Log[-pp4 + s + t])/216, 
  Log[s] - Log[-pp4 + s + t], 0, -Log[pp4] + 2*Log[s] + Log[t] - 
   2*Log[-pp4 + s + t], -Log[pp4] + Log[s] - Log[t] - Log[-pp4 + t] - 
   Log[-pp4 + s + t], 0, 0, 0}, {0, (-59*Log[pp4])/6 + (88*Log[s])/3 - 
   18*Log[-pp4 + s] - (3*Log[-pp4 + s + t])/2, 
  (-23*Log[pp4])/3 + (17*Log[s])/3 + (13*Log[-pp4 + s])/9 + 
   (5*Log[-pp4 + s + t])/9, (-13*Log[pp4])/3 + 5*Log[s] - (2*Log[-pp4 + s])/9 - 
   (4*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 + (4*Log[s])/3 + Log[-pp4 + s]/3 - 
   Log[-pp4 + s + t], (67*Log[pp4])/6 - 11*Log[s] - (17*Log[-pp4 + s])/9 + 
   (31*Log[-pp4 + s + t])/18, 7*Log[pp4] - 12*Log[s] + 9*Log[-pp4 + s] - 
   4*Log[-pp4 + s + t], (55*Log[pp4])/6 - (20*Log[s])/3 - (28*Log[-pp4 + s])/9 + 
   (11*Log[-pp4 + s + t])/18, (-11*Log[pp4])/3 + (10*Log[s])/3 - 
   (2*Log[-pp4 + s])/3 + Log[-pp4 + s + t], -2*Log[pp4] + Log[s] + 
   3*Log[-pp4 + s] - 2*Log[-pp4 + s + t], (-11*Log[pp4])/3 + (10*Log[s])/3 + 
   (4*Log[-pp4 + s])/3 - Log[-pp4 + s + t], Log[pp4]/2 - Log[s] - 
   2*Log[-pp4 + s] + 2*Log[t] + Log[-pp4 + s + t]/2, 
  (35*Log[pp4])/6 + (56*Log[s])/3 - (335*Log[-pp4 + s])/9 + 
   (229*Log[-pp4 + s + t])/18, Log[pp4]/6 - (4*Log[s])/3 + (2*Log[-pp4 + s])/3 + 
   Log[-pp4 + s + t]/2, (31*Log[pp4])/3 - 9*Log[s] - (34*Log[-pp4 + s])/9 + 
   (22*Log[-pp4 + s + t])/9, (7*Log[pp4])/2 - (22*Log[s])/3 + 
   (53*Log[-pp4 + s])/9 - (37*Log[-pp4 + s + t])/18, 
  (73*Log[pp4])/6 - (32*Log[s])/3 - Log[-pp4 + s]/9 - (25*Log[-pp4 + s + t])/18, 
  (7*Log[pp4])/2 - 2*Log[s] - 2*Log[-pp4 + s] + Log[-pp4 + s + t]/2, 
  (-3*Log[pp4])/2 - (3*Log[s])/2 + (17*Log[-pp4 + s])/3 - 
   (8*Log[-pp4 + s + t])/3, (-5*Log[pp4])/2 + 2*Log[s] - Log[-pp4 + s] + 
   (3*Log[-pp4 + s + t])/2, (7*Log[pp4])/2 - 6*Log[s] + 7*Log[-pp4 + s] - 
   (9*Log[-pp4 + s + t])/2, 59*Log[pp4] - 58*Log[s] + 6*Log[-pp4 + s] - 
   7*Log[-pp4 + s + t], (-29*Log[pp4])/6 + (23*Log[s])/3 - 
   (20*Log[-pp4 + s])/9 - (11*Log[-pp4 + s + t])/18, 
  -95*Log[pp4] + (649*Log[s])/6 - (271*Log[-pp4 + s])/9 + 
   (305*Log[-pp4 + s + t])/18, (-51*Log[pp4])/2 + (137*Log[s])/3 - 
   (280*Log[-pp4 + s])/9 + (197*Log[-pp4 + s + t])/18, 
  3*Log[pp4] - 2*Log[s] - Log[-pp4 + s + t], (17*Log[pp4])/2 - (47*Log[s])/6 - 
   (16*Log[-pp4 + s])/9 + (10*Log[-pp4 + s + t])/9, 
  (19*Log[pp4])/6 - (10*Log[s])/3 + (2*Log[-pp4 + s])/3 - Log[-pp4 + s + t]/2, 
  (33*Log[pp4])/2 - (56*Log[s])/3 + (22*Log[-pp4 + s])/9 - 
   (5*Log[-pp4 + s + t])/18, (-20*Log[pp4])/3 + 10*Log[s] - 
   (16*Log[-pp4 + s])/9 - (14*Log[-pp4 + s + t])/9, 
  (-11*Log[pp4])/2 + 4*Log[s] + (5*Log[-pp4 + s])/3 - Log[-pp4 + s + t]/6, 
  (-3*Log[pp4])/2 + (31*Log[s])/6 - (28*Log[-pp4 + s])/9 - 
   (5*Log[-pp4 + s + t])/9, (-35*Log[pp4])/6 + (21*Log[s])/2 - 
   (65*Log[-pp4 + s])/9 + (23*Log[-pp4 + s + t])/9, 
  (-11*Log[pp4])/2 + (11*Log[s])/3 + (29*Log[-pp4 + s])/9 - 
   (25*Log[-pp4 + s + t])/18, (-15*Log[pp4])/2 + (22*Log[s])/3 - 
   (5*Log[-pp4 + s])/9 + (13*Log[-pp4 + s + t])/18, 
  -9*Log[pp4] + (28*Log[s])/3 - (8*Log[-pp4 + s])/9 + (5*Log[-pp4 + s + t])/9, 
  (5*Log[pp4])/2 - (5*Log[s])/2, (-3*Log[pp4])/2 + (3*Log[s])/2 - 
   2*Log[-pp4 + s] + 2*Log[-pp4 + s + t], -Log[pp4] + (11*Log[s])/6 - 
   (26*Log[-pp4 + s])/9 + (37*Log[-pp4 + s + t])/18, 
  (39*Log[pp4])/2 - 13*Log[s] - 6*Log[-pp4 + s] - Log[-pp4 + s + t]/2, 
  (-7*Log[pp4])/2 + 10*Log[s] - 11*Log[-pp4 + s] + (9*Log[-pp4 + s + t])/2, 
  18*Log[pp4] - 16*Log[s] - 2*Log[-pp4 + s + t], (-11*Log[pp4])/2 + 6*Log[s] + 
   Log[-pp4 + s] - (3*Log[-pp4 + s + t])/2, (352*Log[pp4])/3 - 62*Log[s] - 
   (470*Log[-pp4 + s])/9 - (28*Log[-pp4 + s + t])/9, 
  (-23*Log[pp4])/6 - (11*Log[s])/3 + (71*Log[-pp4 + s])/9 - 
   (7*Log[-pp4 + s + t])/18, -6*Log[pp4] + Log[s] + 4*Log[-pp4 + s] + 
   Log[-pp4 + s + t], -Log[pp4] + 2*Log[s] - (4*Log[-pp4 + s])/3 + 
   Log[-pp4 + s + t]/3, (11*Log[pp4])/6 - (10*Log[s])/3 + (28*Log[-pp4 + s])/9 - 
   (29*Log[-pp4 + s + t])/18, (11*Log[pp4])/2 - 6*Log[s] - Log[-pp4 + s] + 
   (3*Log[-pp4 + s + t])/2, (17*Log[pp4])/2 - 12*Log[s] + 5*Log[-pp4 + s] - 
   (3*Log[-pp4 + s + t])/2, (7*Log[pp4])/6 - (4*Log[s])/3 - 
   (4*Log[-pp4 + s])/3 + (3*Log[-pp4 + s + t])/2, 
  (-13*Log[pp4])/2 + (22*Log[s])/3 - (11*Log[-pp4 + s])/9 + 
   (7*Log[-pp4 + s + t])/18, (13*Log[pp4])/2 - 7*Log[s] + Log[-pp4 + s + t]/2, 
  (9*Log[pp4])/2 - 6*Log[s] + 2*Log[-pp4 + s] - Log[-pp4 + s + t]/2, 
  -4*Log[pp4] + 7*Log[s] - 2*Log[-pp4 + s] - Log[-pp4 + s + t], 
  -41*Log[pp4] + 2*Log[s] + 40*Log[-pp4 + s] - Log[-pp4 + s + t], 
  (32*Log[pp4])/3 - (8*Log[s])/3 - (85*Log[-pp4 + s])/9 + 
   (13*Log[-pp4 + s + t])/9, (101*Log[pp4])/6 - (50*Log[s])/3 - 
   (2*Log[-pp4 + s])/3 + Log[-pp4 + s + t]/2, (-43*Log[pp4])/6 + 8*Log[s] + 
   (8*Log[-pp4 + s])/9 - (31*Log[-pp4 + s + t])/18, 
  (245*Log[pp4])/6 - (59*Log[s])/3 - 24*Log[-pp4 + s] + 
   (17*Log[-pp4 + s + t])/6, (-245*Log[pp4])/6 + (59*Log[s])/3 + 
   24*Log[-pp4 + s] - (17*Log[-pp4 + s + t])/6, 
  (131*Log[pp4])/3 - (40*Log[s])/3 - (83*Log[-pp4 + s])/3 - 
   (8*Log[-pp4 + s + t])/3, (-35*Log[pp4])/2 + (38*Log[s])/3 + 
   (53*Log[-pp4 + s])/9 - (19*Log[-pp4 + s + t])/18, 
  (25*Log[pp4])/3 - (28*Log[s])/3 - (20*Log[-pp4 + s])/9 + 
   (29*Log[-pp4 + s + t])/9, (-37*Log[pp4])/6 + (25*Log[s])/3 - 
   (2*Log[-pp4 + s])/3 - (3*Log[-pp4 + s + t])/2, 
  (-53*Log[pp4])/6 + (35*Log[s])/3 - (10*Log[-pp4 + s])/3 + Log[-pp4 + s + t]/2, 
  (-19*Log[pp4])/6 + Log[s] + (26*Log[-pp4 + s])/9 - (13*Log[-pp4 + s + t])/18, 
  -Log[pp4]/2 + (7*Log[s])/3 - (2*Log[-pp4 + s])/9 - (29*Log[-pp4 + s + t])/18, 
  (-83*Log[pp4])/6 + (49*Log[s])/3 - (19*Log[-pp4 + s])/9 - 
   (7*Log[-pp4 + s + t])/18, Log[pp4]/2 + (4*Log[s])/3 - (32*Log[-pp4 + s])/9 + 
   (31*Log[-pp4 + s + t])/18, (13*Log[pp4])/3 - 2*Log[s] - 
   (13*Log[-pp4 + s])/9 - (8*Log[-pp4 + s + t])/9, 
  (-4*Log[pp4])/3 + (16*Log[s])/3 - (37*Log[-pp4 + s])/9 + Log[-pp4 + s + t]/9, 
  (-7*Log[pp4])/3 - (4*Log[s])/3 + 3*Log[-pp4 + s] + (2*Log[-pp4 + s + t])/3, 
  4*Log[pp4] - 7*Log[s] + 3*Log[-pp4 + s + t], (19*Log[pp4])/2 - (23*Log[s])/3 - 
   (20*Log[-pp4 + s])/9 + (7*Log[-pp4 + s + t])/18, 
  (35*Log[pp4])/3 - (38*Log[s])/3 + (20*Log[-pp4 + s])/9 - 
   (11*Log[-pp4 + s + t])/9, (-11*Log[pp4])/6 + 2*Log[s] - (5*Log[-pp4 + s])/9 + 
   (7*Log[-pp4 + s + t])/18, (-5*Log[-pp4 + s])/3 + (5*Log[-pp4 + s + t])/3, 
  (31*Log[pp4])/2 - 6*Log[s] - (26*Log[-pp4 + s])/3 - (5*Log[-pp4 + s + t])/6, 
  (15*Log[pp4])/2 - 4*Log[s] - (11*Log[-pp4 + s])/3 + Log[-pp4 + s + t]/6, 
  (7*Log[pp4])/2 - 6*Log[s] + (10*Log[-pp4 + s])/3 - (5*Log[-pp4 + s + t])/6, 
  (-3*Log[pp4])/2 - (17*Log[s])/3 + (70*Log[-pp4 + s])/9 - 
   (11*Log[-pp4 + s + t])/18, (-19*Log[pp4])/6 - (5*Log[s])/3 + 
   6*Log[-pp4 + s] - (7*Log[-pp4 + s + t])/6, (13*Log[pp4])/6 + (2*Log[s])/3 - 
   2*Log[-pp4 + s] - (5*Log[-pp4 + s + t])/6, (-13*Log[pp4])/3 + Log[s] + 
   (28*Log[-pp4 + s])/9 + (2*Log[-pp4 + s + t])/9, 
  (15*Log[pp4])/2 - (2*Log[s])/3 - (71*Log[-pp4 + s])/9 + 
   (19*Log[-pp4 + s + t])/18, -93*Log[pp4] + 26*Log[s] + 73*Log[-pp4 + s] - 
   6*Log[-pp4 + s + t], (287*Log[pp4])/3 - (85*Log[s])/3 - 
   (214*Log[-pp4 + s])/3 + 4*Log[-pp4 + s + t], (-15*Log[pp4])/2 + 3*Log[s] + 
   3*Log[-pp4 + s] + (3*Log[-pp4 + s + t])/2, 35*Log[pp4] - (38*Log[s])/3 - 
   (221*Log[-pp4 + s])/9 + (20*Log[-pp4 + s + t])/9, 
  (29*Log[pp4])/6 - (2*Log[s])/3 - (14*Log[-pp4 + s])/3 + Log[-pp4 + s + t]/2, 
  (-53*Log[pp4])/3 + (17*Log[s])/3 + (103*Log[-pp4 + s])/9 + 
   (5*Log[-pp4 + s + t])/9, -22*Log[pp4] + (26*Log[s])/3 + 
   (125*Log[-pp4 + s])/9 - (5*Log[-pp4 + s + t])/9, 
  12*Log[pp4] - (13*Log[s])/3 - (91*Log[-pp4 + s])/9 + (22*Log[-pp4 + s + t])/9, 
  (-25*Log[pp4])/2 + 3*Log[s] + 10*Log[-pp4 + s] - Log[-pp4 + s + t]/2, 
  -24*Log[pp4] + 11*Log[s] + 14*Log[-pp4 + s] - Log[-pp4 + s + t], 
  -20*Log[pp4] + 7*Log[s] + 13*Log[-pp4 + s], (34*Log[pp4])/3 - (11*Log[s])/3 - 
   (26*Log[-pp4 + s])/3 + Log[-pp4 + s + t], (117*Log[pp4])/2 - (65*Log[s])/3 - 
   (359*Log[-pp4 + s])/9 + (55*Log[-pp4 + s + t])/18, 
  (-23*Log[pp4])/2 + 14*Log[s] - 3*Log[-pp4 + s] + Log[-pp4 + s + t]/2, 
  (37*Log[pp4])/6 - (28*Log[s])/3 + (8*Log[-pp4 + s])/3 + Log[-pp4 + s + t]/2, 
  (23*Log[pp4])/6 - (14*Log[s])/3 + (4*Log[-pp4 + s])/3 - Log[-pp4 + s + t]/2, 
  (25*Log[pp4])/2 - (37*Log[s])/3 + (2*Log[-pp4 + s])/9 - 
   (7*Log[-pp4 + s + t])/18, (13*Log[pp4])/2 - 6*Log[s] + Log[-pp4 + s]/3 - 
   (5*Log[-pp4 + s + t])/6, (3*Log[pp4])/2 - Log[-pp4 + s] - Log[-pp4 + s + t]/2, 
  (-7*Log[pp4])/2 + 2*Log[s] + 2*Log[-pp4 + s] - Log[-pp4 + s + t]/2, 
  (-5*Log[pp4])/6 + (8*Log[s])/3 - (13*Log[-pp4 + s])/3 + 
   (5*Log[-pp4 + s + t])/2, (11*Log[pp4])/6 - (5*Log[s])/3 + 
   (10*Log[-pp4 + s])/3 - (7*Log[-pp4 + s + t])/2, 
  Log[pp4] - 2*Log[s] - 2*Log[-pp4 + s] + 3*Log[-pp4 + s + t], 
  (-9*Log[pp4])/2 + (8*Log[s])/3 + (23*Log[-pp4 + s])/9 - 
   (13*Log[-pp4 + s + t])/18, -Log[pp4] + Log[-pp4 + s + t], 
  2*Log[pp4] + Log[-pp4 + s] - 3*Log[-pp4 + s + t], 
  -2*Log[pp4] + 3*Log[-pp4 + s] - Log[-pp4 + s + t], 
  2*Log[pp4] - 4*Log[-pp4 + s] + 2*Log[-pp4 + s + t], 
  -3*Log[s] + 3*Log[-pp4 + s] - 3*Log[t], Log[-pp4 + s] - Log[-pp4 + s + t], 
  Log[-pp4 + s] - Log[-pp4 + s + t]}, 
 {0, 32*Log[pp4] - 32*Log[s] + (56*Log[t])/3 - (56*Log[-pp4 + s + t])/3, 
  (11*Log[pp4])/3 - (11*Log[s])/3 - (49*Log[t])/9 + (49*Log[-pp4 + s + t])/9, 
  (26*Log[pp4])/3 - (26*Log[s])/3 + (50*Log[t])/9 - (50*Log[-pp4 + s + t])/9, 
  8*Log[t] - 8*Log[-pp4 + s + t], (-10*Log[pp4])/3 + (10*Log[s])/3 - 
   (52*Log[t])/9 + (52*Log[-pp4 + s + t])/9, -2*Log[pp4] + 2*Log[s] - Log[t] + 
   Log[-pp4 + s + t], (16*Log[pp4])/3 - (16*Log[s])/3 - (8*Log[t])/9 + 
   (8*Log[-pp4 + s + t])/9, -2*Log[pp4] + 2*Log[s] + 2*Log[t] - 
   2*Log[-pp4 + s + t], 2*Log[pp4] - 2*Log[s] - 2*Log[t] + 2*Log[-pp4 + s + t], 
  0, 0, (26*Log[pp4])/3 - (26*Log[s])/3 + (92*Log[t])/9 - 
   (92*Log[-pp4 + s + t])/9, Log[pp4] - Log[s] + Log[t] - Log[-pp4 + s + t], 
  (10*Log[pp4])/3 - (16*Log[s])/3 + 2*Log[-pp4 + s] - (50*Log[t])/9 + 
   (50*Log[-pp4 + s + t])/9, (-14*Log[pp4])/3 + (14*Log[s])/3 + (58*Log[t])/9 - 
   (58*Log[-pp4 + s + t])/9, (-14*Log[pp4])/3 + (8*Log[s])/3 + 2*Log[-pp4 + s] + 
   (28*Log[t])/9 - (28*Log[-pp4 + s + t])/9, -3*Log[pp4] + Log[s] + 
   2*Log[-pp4 + s] + Log[t] - Log[-pp4 + s + t], 
  (-15*Log[pp4])/2 + (15*Log[s])/2 + (47*Log[t])/6 - (47*Log[-pp4 + s + t])/6, 
  -Log[pp4] + Log[s] - 9*Log[t] + 9*Log[-pp4 + s + t], 
  2*Log[pp4] - 2*Log[s] + 18*Log[t] - 18*Log[-pp4 + s + t], 
  3*Log[pp4] - 3*Log[s] + 2*Log[t] - 2*Log[-pp4 + s + t], 
  (-19*Log[pp4])/3 + (19*Log[s])/3 - (85*Log[t])/9 + (85*Log[-pp4 + s + t])/9, 
  (29*Log[pp4])/6 - (29*Log[s])/6 - Log[t]/18 + Log[-pp4 + s + t]/18, 
  (28*Log[pp4])/3 - (28*Log[s])/3 + (13*Log[t])/9 - (13*Log[-pp4 + s + t])/9, 
  2*Log[pp4] - 2*Log[-pp4 + s] - 2*Log[t] + 2*Log[-pp4 + s + t], 
  (-31*Log[pp4])/6 + (13*Log[s])/6 + 3*Log[-pp4 + s] + (11*Log[t])/18 - 
   (11*Log[-pp4 + s + t])/18, 3*Log[pp4] - Log[s] - 2*Log[-pp4 + s] - Log[t] + 
   Log[-pp4 + s + t], (62*Log[pp4])/3 - (62*Log[s])/3 + (38*Log[t])/9 - 
   (38*Log[-pp4 + s + t])/9, (-2*Log[pp4])/3 + (8*Log[s])/3 - 2*Log[-pp4 + s] - 
   (14*Log[t])/9 + (14*Log[-pp4 + s + t])/9, -14*Log[pp4] + 14*Log[s] - 
   (14*Log[t])/3 + (14*Log[-pp4 + s + t])/3, (-25*Log[pp4])/6 + (25*Log[s])/6 - 
   (19*Log[t])/18 + (19*Log[-pp4 + s + t])/18, 
  (67*Log[pp4])/6 - (55*Log[s])/6 - 2*Log[-pp4 + s] + (73*Log[t])/18 - 
   (73*Log[-pp4 + s + t])/18, (10*Log[pp4])/3 - (10*Log[s])/3 + (10*Log[t])/9 - 
   (10*Log[-pp4 + s + t])/9, (23*Log[pp4])/3 - (23*Log[s])/3 + (29*Log[t])/9 - 
   (29*Log[-pp4 + s + t])/9, (20*Log[pp4])/3 - (14*Log[s])/3 - 2*Log[-pp4 + s] - 
   (4*Log[t])/9 + (4*Log[-pp4 + s + t])/9, (3*Log[pp4])/2 - (3*Log[s])/2 + 
   (3*Log[t])/2 - (3*Log[-pp4 + s + t])/2, Log[pp4]/2 - Log[s]/2 + Log[t]/2 - 
   Log[-pp4 + s + t]/2, (37*Log[pp4])/6 - (37*Log[s])/6 - (17*Log[t])/18 + 
   (17*Log[-pp4 + s + t])/18, 19*Log[pp4] - 19*Log[s] + Log[t] - 
   Log[-pp4 + s + t], -24*Log[t] + 24*Log[-pp4 + s + t], 
  12*Log[pp4] - 12*Log[s] + 10*Log[t] - 10*Log[-pp4 + s + t], 
  Log[pp4] - Log[s] + 9*Log[t] - 9*Log[-pp4 + s + t], 
  (95*Log[pp4])/3 - (95*Log[s])/3 + (182*Log[t])/9 - (182*Log[-pp4 + s + t])/9, 
  (-59*Log[pp4])/3 + (56*Log[s])/3 + Log[-pp4 + s] - (53*Log[t])/9 + 
   (53*Log[-pp4 + s + t])/9, -14*Log[pp4] + 13*Log[s] + Log[-pp4 + s] - 
   2*Log[t] + 2*Log[-pp4 + s + t], 7*Log[pp4] - 7*Log[s] + Log[t]/3 - 
   Log[-pp4 + s + t]/3, -Log[pp4]/3 - (5*Log[s])/3 + 2*Log[-pp4 + s] - 
   (19*Log[t])/9 + (19*Log[-pp4 + s + t])/9, -4*Log[pp4] + 2*Log[s] + 
   2*Log[-pp4 + s], 0, -3*Log[pp4] + 3*Log[s] + Log[t] - Log[-pp4 + s + t], 
  (-10*Log[pp4])/3 + (4*Log[s])/3 + 2*Log[-pp4 + s] - (10*Log[t])/9 + 
   (10*Log[-pp4 + s + t])/9, Log[pp4] - Log[s] + Log[t] - Log[-pp4 + s + t], 
  3*Log[pp4] - Log[s] - 2*Log[-pp4 + s] - Log[t] + Log[-pp4 + s + t], 
  Log[pp4] - Log[s] + 3*Log[t] - 3*Log[-pp4 + s + t], 
  -32*Log[pp4] + 32*Log[s] - 13*Log[t] + 13*Log[-pp4 + s + t], 
  (28*Log[pp4])/3 - (31*Log[s])/3 + Log[-pp4 + s] + (58*Log[t])/9 - 
   (58*Log[-pp4 + s + t])/9, 9*Log[pp4] - 8*Log[s] - Log[-pp4 + s] - Log[t] + 
   Log[-pp4 + s + t], (4*Log[pp4])/3 - (4*Log[s])/3 + (34*Log[t])/9 - 
   (34*Log[-pp4 + s + t])/9, 23*Log[pp4] - 24*Log[s] + Log[-pp4 + s] + 
   (19*Log[t])/3 - (19*Log[-pp4 + s + t])/3, -23*Log[pp4] + 24*Log[s] - 
   Log[-pp4 + s] - (19*Log[t])/3 + (19*Log[-pp4 + s + t])/3, 
  31*Log[pp4] - 31*Log[s] + (97*Log[t])/3 - (97*Log[-pp4 + s + t])/3, 
  (-35*Log[pp4])/3 + (35*Log[s])/3 + (13*Log[t])/9 - (13*Log[-pp4 + s + t])/9, 
  (11*Log[pp4])/3 - (11*Log[s])/3 - (25*Log[t])/9 + (25*Log[-pp4 + s + t])/9, 
  Log[pp4] + Log[s] - 2*Log[-pp4 + s] + 3*Log[t] - 3*Log[-pp4 + s + t], 
  Log[pp4] - Log[s] - 3*Log[t] + 3*Log[-pp4 + s + t], 
  (-29*Log[pp4])/3 + (23*Log[s])/3 + 2*Log[-pp4 + s] + (7*Log[t])/9 - 
   (7*Log[-pp4 + s + t])/9, (-25*Log[pp4])/3 + (19*Log[s])/3 + 2*Log[-pp4 + s] - 
   Log[t]/9 + Log[-pp4 + s + t]/9, (4*Log[pp4])/3 + (2*Log[s])/3 - 
   2*Log[-pp4 + s] - (8*Log[t])/9 + (8*Log[-pp4 + s + t])/9, 
  (17*Log[pp4])/3 - (17*Log[s])/3 - (43*Log[t])/9 + (43*Log[-pp4 + s + t])/9, 
  (13*Log[pp4])/3 - (13*Log[s])/3 + (19*Log[t])/9 - (19*Log[-pp4 + s + t])/9, 
  (7*Log[pp4])/3 - (7*Log[s])/3 + (19*Log[t])/9 - (19*Log[-pp4 + s + t])/9, 
  2*Log[pp4] - 2*Log[s] - (10*Log[t])/3 + (10*Log[-pp4 + s + t])/3, 
  -12*Log[t] + 12*Log[-pp4 + s + t], (8*Log[pp4])/3 - (8*Log[s])/3 + 
   (8*Log[t])/9 - (8*Log[-pp4 + s + t])/9, (22*Log[pp4])/3 - (22*Log[s])/3 + 
   (52*Log[t])/9 - (52*Log[-pp4 + s + t])/9, (14*Log[pp4])/3 - (14*Log[s])/3 - 
   (28*Log[t])/9 + (28*Log[-pp4 + s + t])/9, 
  (5*Log[t])/3 - (5*Log[-pp4 + s + t])/3, 8*Log[pp4] - 8*Log[s] + 
   (2*Log[t])/3 - (2*Log[-pp4 + s + t])/3, 5*Log[pp4] - 5*Log[s] - Log[t]/3 + 
   Log[-pp4 + s + t]/3, Log[pp4] - Log[s] - (7*Log[t])/3 + 
   (7*Log[-pp4 + s + t])/3, (-31*Log[pp4])/3 + (31*Log[s])/3 - (37*Log[t])/9 + 
   (37*Log[-pp4 + s + t])/9, -9*Log[pp4] + 8*Log[s] + Log[-pp4 + s] - 
   (11*Log[t])/3 + (11*Log[-pp4 + s + t])/3, 7*Log[pp4] - 6*Log[s] - 
   Log[-pp4 + s] + (5*Log[t])/3 - (5*Log[-pp4 + s + t])/3, 
  (-25*Log[pp4])/3 + (28*Log[s])/3 - 3*Log[-pp4 + s] - (7*Log[t])/9 + 
   (25*Log[-pp4 + s + t])/9, (35*Log[pp4])/3 - (35*Log[s])/3 + (41*Log[t])/9 - 
   (41*Log[-pp4 + s + t])/9, -51*Log[pp4] + 51*Log[s] - 19*Log[t] + 
   19*Log[-pp4 + s + t], 55*Log[pp4] - 54*Log[s] - Log[-pp4 + s] + 17*Log[t] - 
   17*Log[-pp4 + s + t], -Log[pp4] + 2*Log[s] - Log[-pp4 + s] + Log[t] - 
   Log[-pp4 + s + t], (77*Log[pp4])/3 - (68*Log[s])/3 - 3*Log[-pp4 + s] + 
   (65*Log[t])/9 - (65*Log[-pp4 + s + t])/9, -3*Log[pp4] + Log[s] + 
   2*Log[-pp4 + s] + Log[t] - Log[-pp4 + s + t], 
  (-25*Log[pp4])/3 + (28*Log[s])/3 - Log[-pp4 + s] - (13*Log[t])/9 + 
   (13*Log[-pp4 + s + t])/9, (-29*Log[pp4])/3 + (29*Log[s])/3 - (23*Log[t])/9 + 
   (23*Log[-pp4 + s + t])/9, (16*Log[pp4])/3 - (16*Log[s])/3 + (40*Log[t])/9 - 
   (40*Log[-pp4 + s + t])/9, -4*Log[pp4] + 5*Log[s] - Log[-pp4 + s] - 2*Log[t] + 
   2*Log[-pp4 + s + t], -12*Log[pp4] + 12*Log[s] - 4*Log[t] + 
   4*Log[-pp4 + s + t], -11*Log[pp4] + 11*Log[s] - 3*Log[t] + 
   3*Log[-pp4 + s + t], 6*Log[pp4] - 5*Log[s] - 3*Log[-pp4 + s] + 4*Log[t] - 
   2*Log[-pp4 + s + t], (98*Log[pp4])/3 - (98*Log[s])/3 + (86*Log[t])/9 - 
   (86*Log[-pp4 + s + t])/9, 2*Log[t] - 2*Log[-pp4 + s + t], 
  -5*Log[pp4] + 3*Log[s] + 2*Log[-pp4 + s] - Log[t] + Log[-pp4 + s + t], 
  3*Log[pp4] - Log[s] - 2*Log[-pp4 + s] - Log[t] + Log[-pp4 + s + t], 
  (7*Log[pp4])/3 - (7*Log[s])/3 + Log[t]/9 - Log[-pp4 + s + t]/9, 
  (2*Log[t])/3 - (2*Log[-pp4 + s + t])/3, 2*Log[pp4] - 2*Log[s], 
  -4*Log[pp4] + 4*Log[s], -2*Log[pp4] + 2*Log[-pp4 + s] + 2*Log[t] - 
   2*Log[-pp4 + s + t], 4*Log[pp4] - 2*Log[s] - 2*Log[-pp4 + s], 
  -2*Log[pp4] + 2*Log[-pp4 + s] - 2*Log[t] + 2*Log[-pp4 + s + t], 
  (-5*Log[pp4])/3 + (5*Log[s])/3 - (11*Log[t])/9 + (11*Log[-pp4 + s + t])/9, 
  -5*Log[pp4] + 5*Log[s] + Log[t] - Log[-pp4 + s + t], 
  3*Log[pp4] - 3*Log[s] - 3*Log[t] + 3*Log[-pp4 + s + t], 
  -Log[pp4] + Log[s] - Log[t] + Log[-pp4 + s + t], 
  -2*Log[pp4] + 2*Log[s] + 2*Log[t] - 2*Log[-pp4 + s + t], 
  2*Log[t] - 2*Log[-pp4 + s + t], -3*Log[s] + Log[t] - Log[-pp4 + s + t], 
  2*Log[t] - 2*Log[-pp4 + s + t]}, 
 {0, -56*Log[pp4] + 28*Log[t] + 24*Log[-pp4 + t] + 4*Log[-pp4 + s + t], 
  -10*Log[pp4] + (62*Log[t])/9 + (28*Log[-pp4 + t])/9, 
  -16*Log[pp4] + (44*Log[t])/9 + (64*Log[-pp4 + t])/9 + 4*Log[-pp4 + s + t], 
  -4*Log[t] + 4*Log[-pp4 + s + t], 8*Log[pp4] - (4*Log[t])/9 - 
   (32*Log[-pp4 + t])/9 - 4*Log[-pp4 + s + t], 4*Log[pp4] - 4*Log[t], 
  -12*Log[pp4] + (52*Log[t])/9 + (56*Log[-pp4 + t])/9, 
  4*Log[pp4] - 4*Log[-pp4 + t], -4*Log[pp4] + 4*Log[-pp4 + t], 0, 0, 
  -24*Log[pp4] + (212*Log[t])/9 - (32*Log[-pp4 + t])/9 + 4*Log[-pp4 + s + t], 
  -2*Log[pp4] + 2*Log[t], -6*Log[pp4] + (46*Log[t])/9 + (44*Log[-pp4 + t])/9 - 
   4*Log[-pp4 + s + t], 10*Log[pp4] - (98*Log[t])/9 - (28*Log[-pp4 + t])/9 + 
   4*Log[-pp4 + s + t], 6*Log[pp4] - (74*Log[t])/9 + (20*Log[-pp4 + t])/9, 
  2*Log[pp4] - 2*Log[t], 11*Log[pp4] - (29*Log[t])/3 - (16*Log[-pp4 + t])/3 + 
   4*Log[-pp4 + s + t], 2*Log[pp4] + 2*Log[t] - 4*Log[-pp4 + s + t], 
  -4*Log[pp4] - 4*Log[t] + 8*Log[-pp4 + s + t], -18*Log[pp4] + 10*Log[t] + 
   8*Log[-pp4 + t], 6*Log[pp4] + (2*Log[t])/9 - (56*Log[-pp4 + t])/9, 
  -3*Log[pp4] + (91*Log[t])/9 - (64*Log[-pp4 + t])/9, 
  -24*Log[pp4] + (208*Log[t])/9 + (8*Log[-pp4 + t])/9, 0, 
  3*Log[pp4] - (29*Log[t])/9 + (2*Log[-pp4 + t])/9, -2*Log[pp4] + 2*Log[t], 
  -44*Log[pp4] + (248*Log[t])/9 + (148*Log[-pp4 + t])/9, 
  6*Log[pp4] - (26*Log[t])/9 - (28*Log[-pp4 + t])/9, 
  30*Log[pp4] - (62*Log[t])/3 - (28*Log[-pp4 + t])/3, 
  9*Log[pp4] - (53*Log[t])/9 - (28*Log[-pp4 + t])/9, 
  -19*Log[pp4] + (143*Log[t])/9 + (28*Log[-pp4 + t])/9, 
  -8*Log[pp4] + (34*Log[t])/9 + (38*Log[-pp4 + t])/9, 
  -18*Log[pp4] + (122*Log[t])/9 + (40*Log[-pp4 + t])/9, 
  -10*Log[pp4] + (62*Log[t])/9 + (28*Log[-pp4 + t])/9, -3*Log[pp4] + 3*Log[t], 
  -Log[pp4] + Log[t], -11*Log[pp4] + 2*Log[-pp4 + s] + (71*Log[t])/9 + 
   (28*Log[-pp4 + t])/9 - 2*Log[-pp4 + s + t], -44*Log[pp4] + 28*Log[t] + 
   16*Log[-pp4 + t], 12*Log[t] - 12*Log[-pp4 + s + t], 
  -14*Log[pp4] + 2*Log[t] + 8*Log[-pp4 + t] + 4*Log[-pp4 + s + t], 
  -2*Log[pp4] - 2*Log[t] + 4*Log[-pp4 + s + t], -102*Log[pp4] + (686*Log[t])/9 + 
   (232*Log[-pp4 + t])/9, 46*Log[pp4] - (308*Log[t])/9 - (106*Log[-pp4 + t])/9, 
  32*Log[pp4] - 22*Log[t] - 10*Log[-pp4 + t], -18*Log[pp4] + (34*Log[t])/3 + 
   (20*Log[-pp4 + t])/3, -2*Log[pp4] - (34*Log[t])/9 + (52*Log[-pp4 + t])/9, 
  4*Log[pp4] - 4*Log[t], 0, 6*Log[pp4] - 2*Log[t] - 4*Log[-pp4 + t], 
  -2*Log[pp4] + (2*Log[t])/9 + (16*Log[-pp4 + t])/9, -6*Log[pp4] + 6*Log[t], 
  -2*Log[pp4] + 2*Log[t], -2*Log[pp4] + 2*Log[-pp4 + s + t], 
  84*Log[pp4] - 60*Log[t] - 24*Log[-pp4 + t], -24*Log[pp4] + (154*Log[t])/9 + 
   (62*Log[-pp4 + t])/9, -16*Log[pp4] + 10*Log[t] + 6*Log[-pp4 + t], 
  -4*Log[pp4] + (22*Log[t])/9 - (4*Log[-pp4 + t])/9 + 2*Log[-pp4 + s + t], 
  -70*Log[pp4] + (154*Log[t])/3 + (56*Log[-pp4 + t])/3, 
  70*Log[pp4] - (154*Log[t])/3 - (56*Log[-pp4 + t])/3, 
  -90*Log[pp4] + (166*Log[t])/3 + (68*Log[-pp4 + t])/3 + 12*Log[-pp4 + s + t], 
  22*Log[pp4] - (134*Log[t])/9 - (64*Log[-pp4 + t])/9, 
  -20*Log[pp4] + (194*Log[t])/9 - (14*Log[-pp4 + t])/9, 4*Log[pp4] - 4*Log[t], 
  -2*Log[pp4] + 4*Log[t] - 2*Log[-pp4 + s + t], 24*Log[pp4] - (176*Log[t])/9 - 
   (40*Log[-pp4 + t])/9, 18*Log[pp4] - (142*Log[t])/9 - (20*Log[-pp4 + t])/9, 
  -4*Log[pp4] + (52*Log[t])/9 - (16*Log[-pp4 + t])/9, 
  -20*Log[pp4] + (158*Log[t])/9 + (40*Log[-pp4 + t])/9 - 2*Log[-pp4 + s + t], 
  -8*Log[pp4] + (16*Log[t])/9 + (56*Log[-pp4 + t])/9, 
  -2*Log[pp4] - (2*Log[t])/9 + (20*Log[-pp4 + t])/9, 
  -8*Log[pp4] + (20*Log[t])/3 + (4*Log[-pp4 + t])/3, 
  6*Log[t] - 6*Log[-pp4 + s + t], (-16*Log[t])/9 + (16*Log[-pp4 + t])/9, 
  -10*Log[pp4] + (22*Log[t])/9 + (32*Log[-pp4 + t])/9 + 4*Log[-pp4 + s + t], 
  -10*Log[pp4] + (74*Log[t])/9 + (16*Log[-pp4 + t])/9, 0, 
  -24*Log[pp4] + (50*Log[t])/3 + (22*Log[-pp4 + t])/3, 
  -12*Log[pp4] + (20*Log[t])/3 + (16*Log[-pp4 + t])/3, 
  (-10*Log[t])/3 + (10*Log[-pp4 + t])/3, 24*Log[pp4] - (160*Log[t])/9 - 
   (56*Log[-pp4 + t])/9, 18*Log[pp4] - (44*Log[t])/3 - (10*Log[-pp4 + t])/3, 
  -14*Log[pp4] + (32*Log[t])/3 + (10*Log[-pp4 + t])/3, 
  20*Log[pp4] - (130*Log[t])/9 - (50*Log[-pp4 + t])/9, 
  -30*Log[pp4] + (206*Log[t])/9 + (64*Log[-pp4 + t])/9, 
  156*Log[pp4] - 124*Log[t] - 32*Log[-pp4 + t], -162*Log[pp4] + 126*Log[t] + 
   36*Log[-pp4 + t], 4*Log[pp4] - 4*Log[-pp4 + t], 
  -66*Log[pp4] + (482*Log[t])/9 + (112*Log[-pp4 + t])/9, 2*Log[pp4] - 2*Log[t], 
  26*Log[pp4] - (154*Log[t])/9 - (80*Log[-pp4 + t])/9, 
  32*Log[pp4] - (224*Log[t])/9 - (64*Log[-pp4 + t])/9, 
  -18*Log[pp4] + (154*Log[t])/9 + (8*Log[-pp4 + t])/9, 
  16*Log[pp4] - 12*Log[t] - 4*Log[-pp4 + t], 36*Log[pp4] - 28*Log[t] - 
   8*Log[-pp4 + t], 34*Log[pp4] - 26*Log[t] - 8*Log[-pp4 + t], 
  -18*Log[pp4] + 14*Log[t] + 4*Log[-pp4 + t], -96*Log[pp4] + (656*Log[t])/9 + 
   (208*Log[-pp4 + t])/9, 2*Log[t] - 2*Log[-pp4 + t], 6*Log[pp4] - 6*Log[t], 
  -2*Log[pp4] + 2*Log[t], -6*Log[pp4] + (34*Log[t])/9 + (20*Log[-pp4 + t])/9, 
  -2*Log[pp4] + (8*Log[t])/3 - (2*Log[-pp4 + t])/3, 
  -4*Log[pp4] + 2*Log[t] + 2*Log[-pp4 + t], 8*Log[pp4] - 4*Log[t] - 
   4*Log[-pp4 + t], 0, -4*Log[pp4] + 4*Log[t], 2*Log[pp4] + 2*Log[-pp4 + s] - 
   2*Log[t] - 2*Log[-pp4 + s + t], 6*Log[pp4] - (50*Log[t])/9 - 
   (4*Log[-pp4 + t])/9, 8*Log[pp4] - 2*Log[t] - 6*Log[-pp4 + t], 
  -6*Log[pp4] + 6*Log[-pp4 + t], 6*Log[pp4] - 6*Log[t], 
  4*Log[pp4] - 4*Log[-pp4 + t], -2*Log[t] + 2*Log[-pp4 + s + t], 
  -2*Log[-pp4 + s] + 2*Log[-pp4 + s + t], -3*Log[s] - 3*Log[t] + 
   3*Log[-pp4 + s + t]}}


==> anc/E2_can.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{ep^4*(-pp4 + t)*j[E2, 0, 1, 0, 1, 1, 1, 2, 0, 2, 0, 0, -1, 0, 0, 0], 
 ep^6*s*j[E2, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*s*j[E2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[E2, 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (-pp4 + t)*j[E2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[E2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-(t*j[E2, 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   t*j[E2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*s*t*j[E2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*s*j[E2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0], 
 ep^6*(-(t*j[E2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]) + 
   (-pp4 + t)*j[E2, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0] + 
   (pp4 + s)*j[E2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0]), 
 ep^6*(-(t*j[E2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]) + 
   (s + t)*j[E2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0]), 
 ep^6*s*t*j[E2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[E2, 0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (-pp4 + t)*j[E2, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0] + 
   2*s*j[E2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
   (pp4 - s)*j[E2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0]), 
 ep^6*s*t*j[E2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0], 
 ep^6*s*j[E2, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*t*j[E2, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[E2, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s)*j[E2, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(s + t)*j[E2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*((-pp4 - t)*j[E2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[E2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-(s*j[E2, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]) + 
   s*j[E2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ep^6*(t*j[E2, 1, 0, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[E2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(t*j[E2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0] + 
   s*t*j[E2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*s*j[E2, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*s*j[E2, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*s*j[E2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0], 
 ep^6*s^2*j[E2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(s + t)*j[E2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 -(ep^6*s*(-pp4 + s + t)*j[E2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 - t)*j[E2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[E2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0] - 
   s*t*j[E2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*(pp4 - t)*j[E2, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[E2, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[E2, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(pp4 - s)*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], 
 -(ep^6*s*(-pp4 + s)*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*(s + t)*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0], 
 ep^6*s*(pp4 - t)*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(t*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] + 
   s*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1] + 
   s*t*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*(-(s*t*j[E2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (-pp4 - t)*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] + 
   (pp4 - s)*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ep^6*(-(s*t*j[E2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0]) - 
   s*t*j[E2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
   s*t*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(-(s*j[E2, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   s*t*j[E2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[E2, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0] + 
   s*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
   t*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] + 
   s*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1]), 
 -(ep^6*s*(-pp4 + s)*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*t*j[E2, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*t*j[E2, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*t*j[E2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*t*j[E2, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0], 
 ep^6*s*j[E2, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(s + t)*j[E2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*((-pp4 - t)*j[E2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[E2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*s*t*j[E2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(s + t)*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], 
 ep^6*((-pp4 - t)*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
   (pp4 - s)*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0]), 
 ep^6*s*t*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(s + t)*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0], 
 ep^6*((-pp4 + t)*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0] + 
   (pp4 + s)*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0]), 
 ep^6*s*t*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*((-pp4 + t)*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0] + 
   2*s*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0] + 
   (pp4 - s)*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0]), 
 ep^6*s*t*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0], 
 ep^6*s*j[E2, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0], 
 ep^6*(-(s*j[E2, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0]) + 
   s*j[E2, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*((-pp4 + s)*j[E2, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[E2, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0] + 
   (pp4 - t)*j[E2, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*s*t*j[E2, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[E2, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - s - t)*j[E2, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[E2, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   t*j[E2, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*s*t*j[E2, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 ep^6*(pp4 - t)*j[E2, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[E2, 1, 1, 1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[E2, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-(t*j[E2, 1, 1, 1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]) + 
   t*j[E2, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(pp4 - s - t)*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(s*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0]) + 
   s*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0]), 
 ep^6*(-(s*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0]) + 
   (pp4 - t)*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0]), 
 ep^6*(-(t*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0]) + 
   t*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0]), 
 ep^6*((-pp4 - s)*j[E2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   (pp4 - t)*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0]), 
 ep^6*(s*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0] + 
   s*t*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*(s*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1] + 
   s*t*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[E2, 1, 1, 1, -1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   t*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ep^6*(t*j[E2, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[E2, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0] + 
   t*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0]), 
 ep^6*(-(pp4*j[E2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]) - 
   t*j[E2, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0] - 
   s*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0] + 
   pp4*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0]), 
 ep^6*(t*j[E2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
   s*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0] + 
   s*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0]), 
 ep^6*(-(s*j[E2, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   s*j[E2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0]), 
 -(ep^6*s*(-pp4 + s)*j[E2, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-pp4 - s)*j[E2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   (pp4 - t)*j[E2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1, 0]), 
 ep^6*s*(pp4 - t)*j[E2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(t*j[E2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   s*j[E2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 0] + 
   s*t*j[E2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*(-(pp4*j[E2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]) - 
   t*j[E2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
   t*j[E2, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0] - 
   s*t*j[E2, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[E2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1, 0, 0] + 
   pp4*j[E2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, -1, 0]), 
 ep^6*(-(s*j[E2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]) + 
   s*t*j[E2, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   t*j[E2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
   s*t*j[E2, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[E2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1, 0, 0] + 
   s*j[E2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, -1, 0]), 
 ep^6*(pp4 - s)*s*j[E2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0], 
 ep^6*(-(s^2*j[E2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0]) + 
   pp4*s*j[E2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0]), 
 ep^6*(pp4 - t)*j[E2, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*(-(t*j[E2, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[E2, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(pp4 - t)*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0], 
 -(ep^6*s*(-pp4 + s + t)*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[E2, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0] - 
   s*t*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0]), 
 ep^6*((-s - t)*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0] + 
   (s + t)*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0]), 
 ep^6*s*(pp4 - t)*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0], 
 ep^6*((-s - t)*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0] + 
   t*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0] + 
   s*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, -1] + 
   s*t*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0]), 
 ep^6*(-(t*j[E2, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   2*t*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0] - 
   s*t*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0] + 
   (-pp4 - t)*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0] + 
   (pp4 - s)*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, -1, 0, 0, 0]), 
 ep^6*(-(s*t*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0]) + 
   s*t*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0]), 
 ep^6*(s*t*j[E2, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   s*j[E2, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0, 0, 0] - 
   t*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0] + 
   t*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0] + 
   s*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, -1]), 
 -(ep^6*s*(-pp4 + s)*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-(pp4*s*j[E2, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0]) + 
   s^2*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1]), 
 ep^6*(pp4 - t)*j[E2, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0], 
 ep^6*(-(t*j[E2, 1, 1, 1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[E2, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -2, 0, 0, 0]), 
 ep^6*(-(t*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0]) + 
   (pp4 - s)*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0, 0]), 
 ep^6*(t*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
   s*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0]), 
 ep^6*pp4*s*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], 
 ep^6*((pp4 - t)*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0] - 
   s*t*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0]), 
 ep^6*((pp4 - t)*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0] - 
   s*t*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0]), 
 ep^6*(s*j[E2, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] - 
   t*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] - 
   t*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0] - 
   s*t*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1, 0, 0] + 
   pp4*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, -1, 0]), 
 ep^6*(s*j[E2, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 
   s*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] - 
   t*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] - 
   s*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1, 0, 0] + 
   s*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, -1, 0]), 
 -(ep^6*s*(-pp4 + s)*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0]), 
 ep^6*(-(s*t*j[E2, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0]) - 
   s^2*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0] + 
   pp4*s*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0]), 
 ep^6*((-pp4 - s)*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
   (-pp4 + t)*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0] + 
   (pp4 + s)*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0, 0]), 
 ep^6*((-s - t)*j[E2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
   (s + t)*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0, 0]), 
 ep^6*(pp4*s*j[E2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
   s*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1] + 
   s*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0, 0]), 
 ep^6*(pp4*s*j[E2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   (-pp4 - s)*j[E2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0] + 
   (-pp4 + t)*j[E2, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0] + 
   (pp4 + s)*j[E2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0] + 
   (pp4 - t)*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1, 0]), 
 ep^6*s*t*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0], 
 ep^6*s*(-pp4 + s)*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0], 
 ep^6*s^2*t*j[E2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]}


==> anc/E2_definition.m <==
Internal={k1,k2,k3};
External={p1,p2,p3};
Propagators={-(k1-k3)^2,-(p1+k1)^2,-(p1+p2+k1)^2,-(p1+p2+k2)^2,-(p3-k2)^2,-(k2-k3)^2,-(k1-k2)^2,-k3^2,-(p1+k3)^2,-k2^2,-(p1+p2+k3)^2,-(p1+k2)^2,-(p3-k1)^2,-k1^2,-(p3-k3)^2};
Replacements={p1^2->0,p2^2->0,p3^2->0,p1 p2->1/2 s,p1 p3->1/2 t,p2 p3->-1/2 (s+t-pp4)};


==> anc/README <==
This file contains the description of the ancillary files of the paper:

"First look at the evaluation of three-loop non-planar Feynman diagrams for Higgs plus jet production"
by Johannes M. Henn, Jungwon Lim and William J. Torres Bobadilla.


We have four different files for each integral family (A, B1, B2, E1, E2).
Throughout these files, we define p4^2 = pp4 of Eq.(2.2). 


 ---------------------
| family_definition.m |
 ---------------------
This file contains defintion of the family.
The information of this file corresponds to the start file of FIRE6.


 --------------
| family_can.m |
 --------------
This file contains the set of integrals in canonical form.
Feynman integrals are expressed as j[family, list of powers of the propagators], 
according to Eq (2.3).


 -----------------
| family_Atilde.m |
 -----------------
This file contains canonical matrix of the family.


 --------------
| family_sol.m |
 --------------
This file contains the analytic solutions of the canonical basis of the family,
in terms of the generalised polylogarithm up-to transcendental weight six,
with the same notation as Eq (4.5) in the paper.
All integrals are normalised by the overall factor (-pp4)^(3ep) 
in addition to the normalisation of Eq (2.3) in the paper.

